On the scalar sector of 2HDM: ring of basis invariants, syzygies, and six-loop renormalization-group equations

We consider a generating set of reparametrization invariants that can be constructed from the couplings and masses entering the scalar potential of the general Two-Higgs-Doublet Model (2HDM). Being independent of higgs-basis rotations, they generate a polynomial ring of basis invariants that represent the physical content of the model. Ignoring for the moment gauge and Yukawa interactions, we derive six-loop renormalization group equations (RGE) for all the invariants entering the set. We do not compute a single Feynman diagram but rely heavily on the general RGE results for scalar theories. We use linear algebra together with techniques from Invariant Theory. The latter not only allow one to compute the number of linearly independent invariants entering beta functions at a certain loop order (via Hilbert series) but also provide a convenient tool for dealing with polynomial relations (so-called syzygies) between invariants from the generating set.

==> anc/Invariants_2HDM_RGE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    162403,       3802]
NotebookOptionsPosition[    152060,       3642]
NotebookOutlinePosition[    152495,       3659]
CellTagsIndexPosition[    152452,       3656]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946623944523161*^9, 3.946623951682806*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"f117a752-dae1-4aac-994e-97e4b0f8827f"],

Cell[CellGroupData[{

Cell["Parameters of the Higgs potential", "Subsection",
 CellChangeTimes->{{3.9460871211527033`*^9, 
  3.946087133848517*^9}},ExpressionUUID->"50cbf3f6-0935-4f9b-9b75-\
66f1c6a0d999"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l1", "]"}], "=", 
   SubscriptBox["\[Lambda]", "1"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l2", "]"}], "=", 
   SubscriptBox["\[Lambda]", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l3", "]"}], "=", 
   SubscriptBox["\[Lambda]", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l4", "]"}], "=", 
   SubscriptBox["\[Lambda]", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l5", "]"}], "=", 
   SubscriptBox["\[Lambda]", "5"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "bl5", "]"}], "=", 
   SubscriptBox[
    OverscriptBox["\[Lambda]", "_"], "5"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l6", "]"}], "=", 
   SubscriptBox["\[Lambda]", "6"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "bl6", "]"}], "=", 
    SubscriptBox[
     OverscriptBox["\[Lambda]", "_"], "6"]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"complex", " ", "conjugated"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l7", "]"}], "=", 
   SubscriptBox["\[Lambda]", "7"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "bl7", "]"}], "=", 
   SubscriptBox[
    OverscriptBox["\[Lambda]", "_"], "7"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "mm11", "]"}], "=", 
   SubsuperscriptBox["m", "11", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "mm22", "]"}], "=", 
   SubsuperscriptBox["m", "22", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "mm12", "]"}], "=", 
   SubsuperscriptBox["m", "12", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "bmm12", "]"}], "=", 
   SubsuperscriptBox[
    OverscriptBox["m", "_"], "12", "2"]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.946087485902233*^9, 3.946087566979802*^9}, {
  3.946087604075029*^9, 3.946087676917036*^9}, {3.946622695126729*^9, 
  3.946622700548661*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"2530fe0b-dec5-4d2b-87f0-5ad1f56d4919"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "l1", "]"}], "^=", "l1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "l2", "]"}], "^=", "l2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "l3", "]"}], "^=", "l3"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "l4", "]"}], "^=", "l4"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "bl6", "]"}], "^=", "l6"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "l6", "]"}], "^=", "bl6"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "bl7", "]"}], "^=", "l7"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "l7", "]"}], "^=", "bl7"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "bl5", "]"}], "^=", "l5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "l5", "]"}], "^=", "bl5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "bmm12", "]"}], "^=", "mm12"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "mm12", "]"}], "^=", "bmm12"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "mm11", "]"}], "^=", "mm11"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "mm22", "]"}], "^=", "mm22"}], ";"}]}], "Input",
 CellChangeTimes->{{3.945918506136347*^9, 3.945918520075479*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f1e7e6d9-c57f-4444-a961-ae1dee36992c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ReImToXBarX", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rl5", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l5", "+", "bl5"}], ")"}], "/", "2"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"rl6", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l6", "+", "bl6"}], ")"}], "/", "2"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"rl7", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l7", "+", "bl7"}], ")"}], "/", "2"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"rmm12", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mm12", "+", "bmm12"}], ")"}], "/", "2"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"il5", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l5", "-", "bl5"}], ")"}], "/", "2"}], "/", "I"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"il6", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l6", "-", "bl6"}], ")"}], "/", "2"}], "/", "I"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"il7", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l7", "-", "bl7"}], ")"}], "/", "2"}], "/", "I"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"imm12", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mm12", "-", "bmm12"}], ")"}], "/", "2"}], "/", "I"}]}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"XBarXToReIm", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l5", "->", 
      RowBox[{"rl5", "+", 
       RowBox[{"I", " ", "il5"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"bl5", "->", 
      RowBox[{"rl5", "-", " ", 
       RowBox[{"I", " ", "il5"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"l6", "->", 
      RowBox[{"rl6", "+", 
       RowBox[{"I", " ", "il6"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"bl6", "->", 
      RowBox[{"rl6", "-", " ", 
       RowBox[{"I", " ", "il6"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"l7", "->", 
      RowBox[{"rl7", "+", 
       RowBox[{"I", " ", "il7"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"bl7", "->", 
      RowBox[{"rl7", "-", " ", 
       RowBox[{"I", " ", "il7"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"mm12", "->", 
      RowBox[{"rmm12", "+", 
       RowBox[{"I", " ", "imm12"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"bmm12", "->", 
      RowBox[{"rmm12", "-", 
       RowBox[{"I", " ", "imm12"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.945920766160945*^9, 3.945920815898498*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"9cfcc715-0df7-440b-989c-ba7584bea31a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition of invariants from the generating set", "Subsection",
 CellChangeTimes->{{3.946087349983679*^9, 
  3.946087365326909*^9}},ExpressionUUID->"3a3c64f1-b726-4713-a627-\
c30fe8a0eef6"],

Cell[CellGroupData[{

Cell["Formatting", "Subsubsection",
 CellChangeTimes->{{3.94090294440914*^9, 3.9409029460728188`*^9}, {
  3.9416024292105083`*^9, 
  3.941602430522337*^9}},ExpressionUUID->"b7dc5818-95e3-4cbb-bd8d-\
54cf430db06b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Y1", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Y\), \(1\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Z11", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Z\), SubscriptBox[\(1\), \((1)\)]]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "Z12", "]"}], "=", 
    "\"\<\!\(\*SubscriptBox[\(Z\), SubscriptBox[\(1\), \((2)\)]]\)\>\""}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T002", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(T\), \(002\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T020", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(T\), \(020\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "T011", "]"}], "=", 
    "\"\<\!\(\*SubscriptBox[\(T\), \(011\)]\)\>\""}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T200", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(T\), \(200\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "T300", "]"}], "=", 
    "\"\<\!\(\*SubscriptBox[\(T\), \(300\)]\)\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T102", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(T\), \(102\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T120", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(T\), \(120\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "T111", "]"}], "=", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(111\)]\)\>\"", ",", "Blue"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T202", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(T\), \(202\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T220", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(T\), \(220\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "T211", "]"}], "=", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(211\)]\)\>\"", ",", "Blue"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.940902946929188*^9, 3.940903107464004*^9}, {
  3.946628026183508*^9, 3.9466280385749474`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"d194231b-1a5b-4a3b-936a-c7f3d90c6789"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T112", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(112\)]\)\>\"", ",", "Red"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T121", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(121\)]\)\>\"", ",", "Red"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T221", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(221\)]\)\>\"", ",", "Red"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "T212", "]"}], "=", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(212\)]\)\>\"", ",", "Red"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T312", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(312\)]\)\>\"", ",", "Red"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "T321", "]"}], "=", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(321\)]\)\>\"", ",", "Red"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.94090658531218*^9, 3.9409066342235203`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"aa3d203c-8de5-444f-8360-266529ba3069"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T303", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(303\)]\)\>\"", ",", "Red"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "T330", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(330\)]\)\>\"", ",", "Red"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.940906635987846*^9, 3.940906650767013*^9}, 
   3.946628064102291*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"1a23528c-60d8-4def-ade8-e31c405ac881"]
}, Closed]],

Cell[CellGroupData[{

Cell["Parametrization in terms of SO(3) covariants ", "Subsubsection",
 CellChangeTimes->{{3.9459208222653017`*^9, 3.945920828113302*^9}, 
   3.946087382413475*^9, {3.946623754675816*^9, 
   3.946623760211149*^9}},ExpressionUUID->"23c38d99-e50a-47de-b4a6-\
d87c022df30b"],

Cell[CellGroupData[{

Cell["Parametrization of invariants in terms of SO(3) covariants", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9463599399919043`*^9, 
  3.94635996791156*^9}},ExpressionUUID->"0a19b35c-ecca-43d5-96dc-\
890b291970ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TinvSO3paramRules", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"T200", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"LT", ".", "LT"}], "]"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "3"}], " ", 
          RowBox[{
           RowBox[{"Tr", "[", "LT", "]"}], "^", "2"}]}]}], " ", ")"}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"T300", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "48"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"LT", ".", "LT", ".", "LT"}], "]"}], "-", " ", 
         RowBox[{
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"LT", ".", "LT"}], "]"}]}], " ", "+", 
         RowBox[{
          RowBox[{"2", "/", "9"}], " ", 
          RowBox[{
           RowBox[{"Tr", "[", "LT", "]"}], "^", "3"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"T002", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "*", 
       RowBox[{"LV", ".", "LV"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"T102", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "8"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LV", ".", "LT", ".", "LV"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "3"}], " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"LV", ".", "LV"}]}]}], " ", ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"T202", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "16"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"LV", ".", "LT", ".", "LV"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"LT", ".", "LT"}], "]"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "3"}], " ", 
             RowBox[{
              RowBox[{"Tr", "[", "LT", "]"}], "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"LV", ".", "LV"}]}], " ", "-", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"LV", ".", "LT", ".", "LT", ".", "LV"}], ")"}]}]}], " ", 
        ")"}]}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"T303", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "/", "64"}], " ", 
       RowBox[{"(", 
        RowBox[{"LV", ".", 
         RowBox[{"Cross", "[", 
          RowBox[{
           RowBox[{"LT", ".", "LV"}], ",", 
           RowBox[{"LT", ".", "LT", ".", "LV"}]}], "]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"T011", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"MV", ".", "LV"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"T111", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "8"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LV", ".", "LT", ".", "MV"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "3"}], " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"MV", ".", "LV"}]}]}], " ", ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"T211", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "16"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"MV", ".", "LT", ".", "LV"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"LT", ".", "LT"}], "]"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "3"}], " ", 
             RowBox[{
              RowBox[{"Tr", "[", "LT", "]"}], "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"MV", ".", "LV"}]}], " ", "-", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"MV", ".", "LT", ".", "LT", ".", "LV"}], ")"}]}]}], " ", 
        ")"}]}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"T112", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "16"}], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"MV", ".", 
          RowBox[{"Cross", "[", 
           RowBox[{"LV", ",", 
            RowBox[{"LT", ".", "LV"}]}], "]"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"T212", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "32"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"MV", ".", 
          RowBox[{"Cross", "[", 
           RowBox[{"LV", ",", 
            RowBox[{"(", 
             RowBox[{"LT", ".", "LT", ".", "LV"}], ")"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"2", "/", "3"}], " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"MV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{"LV", ",", 
             RowBox[{"(", 
              RowBox[{"LT", ".", "LV"}], ")"}]}], "]"}]}]}]}], ")"}]}]}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"T312", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "64"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"MV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{
             RowBox[{"LT", ".", "LV"}], ",", 
             RowBox[{"LT", ".", "LT", ".", "LV"}]}], "]"}]}]}], "-", 
         RowBox[{
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"MV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{"LV", ",", 
             RowBox[{"LT", ".", "LT", ".", "LV"}]}], "]"}]}]}], "+", 
         RowBox[{
          RowBox[{"Tr", "[", 
           RowBox[{"LT", ".", "LT"}], "]"}], " ", 
          RowBox[{"MV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{"LV", ",", 
             RowBox[{"LT", ".", "LV"}]}], "]"}]}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"T020", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "*", 
       RowBox[{"MV", ".", "MV"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"T120", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "8"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"MV", ".", "LT", ".", "MV"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "3"}], " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"MV", ".", "MV"}]}]}], " ", ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"T220", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "16"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"MV", ".", "LT", ".", "MV"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"LT", ".", "LT"}], "]"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "3"}], " ", 
             RowBox[{
              RowBox[{"Tr", "[", "LT", "]"}], "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"MV", ".", "MV"}]}], " ", "-", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"MV", ".", "LT", ".", "LT", ".", "MV"}], ")"}]}]}], " ", 
        ")"}]}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"T121", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "16"}], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"LV", ".", 
          RowBox[{"Cross", "[", 
           RowBox[{"MV", ",", 
            RowBox[{"LT", ".", "MV"}]}], "]"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"T221", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "32"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LV", ".", 
          RowBox[{"Cross", "[", 
           RowBox[{"MV", ",", 
            RowBox[{"(", 
             RowBox[{"LT", ".", "LT", ".", "MV"}], ")"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"2", "/", "3"}], " ", 
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"LV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{"MV", ",", 
             RowBox[{"(", 
              RowBox[{"LT", ".", "MV"}], ")"}]}], "]"}]}]}]}], ")"}]}]}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"T321", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "64"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"LV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{
             RowBox[{"LT", ".", "MV"}], ",", 
             RowBox[{"LT", ".", "LT", ".", "MV"}]}], "]"}]}]}], "-", 
         RowBox[{
          RowBox[{"Tr", "[", "LT", "]"}], " ", 
          RowBox[{"LV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{"MV", ",", 
             RowBox[{"LT", ".", "LT", ".", "MV"}]}], "]"}]}]}], "+", 
         RowBox[{
          RowBox[{"Tr", "[", 
           RowBox[{"LT", ".", "LT"}], "]"}], " ", 
          RowBox[{"LV", ".", 
           RowBox[{"Cross", "[", 
            RowBox[{"MV", ",", 
             RowBox[{"LT", ".", "MV"}]}], "]"}]}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"T330", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "/", "64"}], " ", 
       RowBox[{"(", 
        RowBox[{"MV", ".", 
         RowBox[{"Cross", "[", 
          RowBox[{
           RowBox[{"LT", ".", "MV"}], ",", 
           RowBox[{"LT", ".", "LT", ".", "MV"}]}], "]"}]}], ")"}]}]}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9463590262444353`*^9, 3.9463592239064627`*^9}, {
   3.9463592745058117`*^9, 3.946359274687571*^9}, {3.946359335337191*^9, 
   3.946359337616782*^9}, {3.946359455839427*^9, 3.946359541454644*^9}, {
   3.9463595986536083`*^9, 3.946359735723592*^9}, {3.946359783818771*^9, 
   3.946359798325779*^9}, 3.9463599600482473`*^9, {3.9463624923775253`*^9, 
   3.946362547862719*^9}, {3.94636261491634*^9, 3.946362651069818*^9}, {
   3.946362695201434*^9, 3.9463627095860147`*^9}, 3.946622726489353*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"f1285649-dd8e-40c0-9aa8-a0d3d7b9edf3"]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(3) covariants in terms of couplings and masses", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.946622988842038*^9, 3.9466230049058533`*^9}, {
  3.946623791619266*^9, 
  3.946623804091056*^9}},ExpressionUUID->"53e5a7bb-581f-4526-9378-\
c42966f87101"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SO3covariantsRules", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"self", "-", 
       RowBox[{"coupling", " ", "singlet"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"L00", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l1", "+", "l2", "+", 
          RowBox[{"2", "*", "l3"}]}], ")"}], "/", "2"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"self", "-", 
        RowBox[{"coupling", " ", "vector"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"LV", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"rl6", "+", "rl7"}], ",", 
          RowBox[{
           RowBox[{"-", "il6"}], "-", "il7"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l1", "-", "l2"}], ")"}], "/", "2"}]}], "}"}]}], "/.", 
       " ", "ReImToXBarX"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"self", "-", 
        RowBox[{"coupling", " ", "matrix"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"LT", "->", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l4", "+", "rl5"}], ",", 
             RowBox[{"-", "il5"}], ",", 
             RowBox[{"rl6", "-", "rl7"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "il5"}], ",", 
             RowBox[{"l4", "-", "rl5"}], ",", 
             RowBox[{
              RowBox[{"-", "il6"}], "+", "il7"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"rl6", "-", "rl7"}], ",", 
             RowBox[{
              RowBox[{"-", "il6"}], "+", "il7"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l1", "+", "l2", "-", 
                RowBox[{"2", "*", "l3"}]}], ")"}], "/", "2"}]}], "}"}]}], 
          "}"}], "/.", " ", "ReImToXBarX"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"mass", " ", "singlet"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"M0", "->", 
       RowBox[{"mm11", "+", "mm22"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"mass", " ", "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"MV", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mm12"}], "-", "bmm12"}], ",", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"bmm12", "-", "mm12"}], ")"}]}], ",", 
         RowBox[{"mm11", "-", "mm22"}]}], "}"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"traceless", " ", "matrix"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"SO3covariantsRules", ",", 
    RowBox[{"LLT", " ", "->", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"LT", " ", "/.", " ", "SO3covariantsRules"}], ")"}], "-", " ", 
       RowBox[{
        RowBox[{"1", "/", "3"}], " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"(", 
          RowBox[{"LT", "  ", "/.", " ", "SO3covariantsRules"}], ")"}], "]"}],
         " ", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], "]"}]}]}], " ", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.946622797956835*^9, 3.946623165922323*^9}, 
   3.946623804091405*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"2e3a0486-f8c7-424a-ab16-1f92d823fc21"],

Cell["\<\
A parametrization SO(3) covariants in the basis corresponding to diagonal \
\[CapitalLambda]. 
For simplicity we omit singlets and assume that \[CapitalLambda] is traceless \
from the very beginning.
We use this parametrization to derive syzygies in Macaulay2. Here, we only \
use it to cross-check that syzygies are indeed zero.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.946622988842038*^9, 3.9466230049058533`*^9}, {
  3.946623791619266*^9, 3.946623804091056*^9}, {3.946624104047769*^9, 
  3.9466242860936413`*^9}, {3.9466243500048437`*^9, 
  3.946624393348112*^9}},ExpressionUUID->"309cc588-f19c-4122-9a69-\
05f17bee9123"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SO3covariantsTracelessRules", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"self", "-", 
      RowBox[{"coupling", " ", "vector"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"LV", "->", 
      RowBox[{"{", 
       RowBox[{"v1", ",", "v2", ",", "v3"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"self", "-", 
       RowBox[{"coupling", " ", "traceless", " ", "matrix"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"LT", "->", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", 
         RowBox[{
          RowBox[{"-", "\[Lambda]1"}], "-", "\[Lambda]2"}]}], "}"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"mass", " ", "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"MV", "->", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "}"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.946622797956835*^9, 3.946623165922323*^9}, 
   3.946623804091405*^9, {3.946624092681802*^9, 3.9466240978096037`*^9}, {
   3.946624305104001*^9, 3.946624341214233*^9}, {3.9466243994693947`*^9, 
   3.946624427508786*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"bdf91d27-d1af-41cc-a55c-ddb2a43671fc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A. Trautner parameterization of invariants (see 1812.02614)", \
"Subsubsection",
 CellChangeTimes->{{3.945917138433563*^9, 3.945917144785614*^9}, {
   3.945917266600299*^9, 3.945917274009264*^9}, {3.946623225496354*^9, 
   3.946623226056139*^9}, 
   3.946623430753682*^9},ExpressionUUID->"bc1cf59b-4a8f-4883-a882-\
bd3a31a40f9b"],

Cell[CellGroupData[{

Cell["\<\
Initial parametrization in terms of auxiliary parameters (NB: sign T300)\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.945917694548744*^9, 3.945917706763935*^9}, {
  3.946623405374539*^9, 3.946623456429803*^9}, {3.946623671338587*^9, 
  3.946623688108102*^9}},ExpressionUUID->"209e5da3-23fe-4eb9-83d0-\
7f01b6d3c68d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TinvAuxParamRules", " ", "=", " ", "\n", "  ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Z11", "->", "s1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Z12", "->", "s2"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Y1", " ", "->", "ys"}], ",", "\[IndentingNewLine]", 
     RowBox[{"T002", " ", "->", " ", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "+", " ", 
       RowBox[{"ti", "^", "2"}], " ", "+", " ", 
       RowBox[{"tr", "^", "2"}]}]}], ",", " ", "\n", "   ", 
     RowBox[{"T011", " ", "->", " ", 
      RowBox[{
       RowBox[{"t", "*", "y"}], " ", "+", " ", 
       RowBox[{"ti", "*", "yi"}], " ", "+", " ", 
       RowBox[{"tr", "*", "yr"}]}]}], ",", " ", "\n", "   ", 
     RowBox[{"T020", " ", "->", " ", 
      RowBox[{
       RowBox[{"y", "^", "2"}], " ", "+", " ", 
       RowBox[{"yi", "^", "2"}], " ", "+", " ", 
       RowBox[{"yr", "^", "2"}]}]}], ",", " ", "\n", "   ", 
     RowBox[{"T200", " ", "->", " ", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"q3", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"qi1", "^", "2"}], " ", "+", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qi2", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"qr1", "^", "2"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", 
        RowBox[{"qr2", "^", "2"}]}]}]}], ",", " ", 
     RowBox[{"T120", " ", "->", " ", 
      RowBox[{
       RowBox[{"2", "*", "q3", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "*", "qi2", "*", "yi", "*", "y"}], " ", "+", " ", "\n", 
       "     ", 
       RowBox[{"4", "*", "qr2", "*", "yr", "*", "y"}], " ", "-", " ", 
       RowBox[{"q3", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"qr1", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"q3", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"qr1", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "*", "qi1", "*", "yi", "*", "yr"}]}]}], ",", " ", "\n", 
     "   ", 
     RowBox[{"T102", " ", "->", " ", 
      RowBox[{
       RowBox[{"2", "*", "q3", "*", 
        RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "*", "qi2", "*", "ti", "*", "t"}], " ", "+", " ", 
       RowBox[{"4", "*", "qr2", "*", "tr", "*", "t"}], " ", "-", " ", "\n", 
       "     ", 
       RowBox[{"q3", "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"qr1", "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"q3", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"qr1", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "qi1", "*", "ti", "*", "tr"}]}]}], ",", " ", 
     RowBox[{"T300", " ", "->", " ", 
      RowBox[{
       RowBox[{"q3", "^", "3"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qi1", "^", "2"}], "*", "q3"}], " ", "+", " ", "\n", "     ", 
       
       RowBox[{"2", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "q3"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qr1", "^", "2"}], "*", "q3"}], " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "q3"}], " ", "+", " ", "\n", "     ", 
       
       RowBox[{"2", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1"}], " ", "+", " ", 
       RowBox[{"4", "*", "qi1", "*", "qi2", "*", "qr2"}]}]}], ",", " ", "\n", 
     "   ", 
     RowBox[{"T111", " ", "->", " ", 
      RowBox[{
       RowBox[{"2", "*", "q3", "*", "t", "*", "y"}], " ", "+", " ", 
       RowBox[{"2", "*", "qi2", "*", "ti", "*", "y"}], " ", "+", " ", 
       RowBox[{"2", "*", "qr2", "*", "tr", "*", "y"}], " ", "+", " ", "\n", 
       "     ", 
       RowBox[{"2", "*", "qi2", "*", "t", "*", "yi"}], " ", "-", " ", 
       RowBox[{"q3", "*", "ti", "*", "yi"}], " ", "-", " ", 
       RowBox[{"qr1", "*", "ti", "*", "yi"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"qi1", "*", "tr", "*", "yi"}], " ", "+", " ", 
       RowBox[{"2", "*", "qr2", "*", "t", "*", "yr"}], " ", "+", " ", 
       RowBox[{"qi1", "*", "ti", "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"q3", "*", "tr", "*", "yr"}], " ", "+", " ", 
       RowBox[{"qr1", "*", "tr", "*", "yr"}]}]}], ",", " ", "\n", "   ", 
     RowBox[{"T220", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"qi1", "^", "2"}], "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"4", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"12", "*", "q3", "*", "qi2", "*", "yi", "*", "y"}], " ", "+", 
       " ", 
       RowBox[{"12", "*", "qi2", "*", "qr1", "*", "yi", "*", "y"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"12", "*", "qi1", "*", "qr2", "*", "yi", "*", "y"}], " ", "-", 
       " ", 
       RowBox[{"12", "*", "qi1", "*", "qi2", "*", "yr", "*", "y"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"12", "*", "q3", "*", "qr2", "*", "yr", "*", "y"}], " ", "-", 
       " ", 
       RowBox[{"12", "*", "qr1", "*", "qr2", "*", "yr", "*", "y"}], " ", "+", 
       " ", "\n", "     ", 
       RowBox[{"3", "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qi1", "^", "2"}], "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"8", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"6", "*", "q3", "*", "qr1", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"3", "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qi1", "^", "2"}], "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"8", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"6", "*", "q3", "*", "qr1", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"12", "*", "q3", "*", "qi1", "*", "yi", "*", "yr"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"24", "*", "qi2", "*", "qr2", "*", "yi", "*", "yr"}]}]}], ",", 
     " ", 
     RowBox[{"T202", " ", "->", " ", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"qi1", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"12", "*", "q3", "*", "qi2", "*", "ti", "*", "t"}], " ", "+", 
       " ", 
       RowBox[{"12", "*", "qi2", "*", "qr1", "*", "ti", "*", "t"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"12", "*", "qi1", "*", "qr2", "*", "ti", "*", "t"}], " ", "-", 
       " ", 
       RowBox[{"12", "*", "qi1", "*", "qi2", "*", "tr", "*", "t"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"12", "*", "q3", "*", "qr2", "*", "tr", "*", "t"}], " ", "-", 
       " ", 
       RowBox[{"12", "*", "qr1", "*", "qr2", "*", "tr", "*", "t"}], " ", "+", 
       " ", "\n", "     ", 
       RowBox[{"3", "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qi1", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"8", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"6", "*", "q3", "*", "qr1", "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"3", "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qi1", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"8", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"6", "*", "q3", "*", "qr1", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"12", "*", "q3", "*", "qi1", "*", "ti", "*", "tr"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"24", "*", "qi2", "*", "qr2", "*", "ti", "*", "tr"}]}]}], ",", 
     " ", 
     RowBox[{"T211", " ", "->", " ", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "t", "*", "y", "*", 
        RowBox[{"q3", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"3", "*", "ti", "*", "yi", "*", 
        RowBox[{"q3", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"3", "*", "tr", "*", "yr", "*", 
        RowBox[{"q3", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"6", "*", "qi2", "*", "ti", "*", "y", "*", "q3"}], " ", "-", 
       " ", 
       RowBox[{"6", "*", "qr2", "*", "tr", "*", "y", "*", "q3"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"6", "*", "qi2", "*", "t", "*", "yi", "*", "q3"}], " ", "-", 
       " ", 
       RowBox[{"6", "*", "qr1", "*", "ti", "*", "yi", "*", "q3"}], " ", "+", 
       " ", "\n", "     ", 
       RowBox[{"6", "*", "qi1", "*", "tr", "*", "yi", "*", "q3"}], " ", "-", 
       " ", 
       RowBox[{"6", "*", "qr2", "*", "t", "*", "yr", "*", "q3"}], " ", "+", 
       " ", "\n", "     ", 
       RowBox[{"6", "*", "qi1", "*", "ti", "*", "yr", "*", "q3"}], " ", "+", 
       " ", 
       RowBox[{"6", "*", "qr1", "*", "tr", "*", "yr", "*", "q3"}], " ", "+", 
       " ", "\n", "     ", 
       RowBox[{"2", "*", 
        RowBox[{"qi1", "^", "2"}], "*", "t", "*", "y"}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "y"}], " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", "y"}], " ", "-", " ", "\n", 
       "     ", 
       RowBox[{"4", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "y"}], " ", "+", " ", 
       RowBox[{"6", "*", "qi2", "*", "qr1", "*", "ti", "*", "y"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"6", "*", "qi1", "*", "qr2", "*", "ti", "*", "y"}], " ", "-", 
       " ", 
       RowBox[{"6", "*", "qi1", "*", "qi2", "*", "tr", "*", "y"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"6", "*", "qr1", "*", "qr2", "*", "tr", "*", "y"}], " ", "+", 
       " ", 
       RowBox[{"6", "*", "qi2", "*", "qr1", "*", "t", "*", "yi"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"6", "*", "qi1", "*", "qr2", "*", "t", "*", "yi"}], " ", "-", 
       " ", 
       RowBox[{
        RowBox[{"qi1", "^", "2"}], "*", "ti", "*", "yi"}], " ", "-", " ", 
       "\n", "     ", 
       RowBox[{"4", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "ti", "*", "yi"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qr1", "^", "2"}], "*", "ti", "*", "yi"}], " ", "+", " ", 
       "\n", "     ", 
       RowBox[{"8", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "yi"}], " ", "-", " ", 
       RowBox[{"12", "*", "qi2", "*", "qr2", "*", "tr", "*", "yi"}], " ", "-",
        " ", "\n", "     ", 
       RowBox[{"6", "*", "qi1", "*", "qi2", "*", "t", "*", "yr"}], " ", "-", 
       " ", 
       RowBox[{"6", "*", "qr1", "*", "qr2", "*", "t", "*", "yr"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"12", "*", "qi2", "*", "qr2", "*", "ti", "*", "yr"}], " ", "-",
        " ", 
       RowBox[{
        RowBox[{"qi1", "^", "2"}], "*", "tr", "*", "yr"}], " ", "+", " ", 
       "\n", "     ", 
       RowBox[{"8", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "tr", "*", "yr"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"qr1", "^", "2"}], "*", "tr", "*", "yr"}], " ", "-", " ", 
       "\n", "     ", 
       RowBox[{"4", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", "yr"}]}]}], ",", " ", 
     RowBox[{"T121", " ", "->", " ", 
      RowBox[{
       RowBox[{"2", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "tr", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "t", "*", "yi", "*", "y"}], 
       " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "qi1", "*", "ti", "*", "yi", "*", "y"}], " ", "+", 
       " ", 
       RowBox[{"3", "*", "I", "*", "q3", "*", "tr", "*", "yi", "*", "y"}], 
       " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "qr1", "*", "tr", "*", "yi", "*", "y"}], " ", "+", 
       " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "t", "*", "yr", "*", "y"}], 
       " ", "-", " ", "\n", "     ", 
       RowBox[{"3", "*", "I", "*", "q3", "*", "ti", "*", "yr", "*", "y"}], 
       " ", "+", " ", 
       RowBox[{"I", "*", "qr1", "*", "ti", "*", "yr", "*", "y"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"I", "*", "qi1", "*", "tr", "*", "yr", "*", "y"}], " ", "-", 
       " ", 
       RowBox[{"I", "*", "qi1", "*", "t", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "tr", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"I", "*", "qi1", "*", "t", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "t", "*", "yi", "*", "yr"}], 
       " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "ti", "*", "yi", "*", "yr"}], 
       " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr2", "*", "tr", "*", "yi", "*", "yr"}]}]}], ",", 
     " ", "\n", "   ", 
     RowBox[{"T112", " ", "->", " ", 
      RowBox[{
       RowBox[{"2", "*", "I", "*", "qr2", "*", "yi", "*", 
        RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "yr", "*", 
        RowBox[{"t", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "ti", "*", "y", "*", "t"}], 
       " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "tr", "*", "y", "*", "t"}], 
       " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "qi1", "*", "ti", "*", "yi", "*", "t"}], " ", "-", 
       " ", 
       RowBox[{"3", "*", "I", "*", "q3", "*", "tr", "*", "yi", "*", "t"}], 
       " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "qr1", "*", "tr", "*", "yi", "*", "t"}], " ", "+", 
       " ", 
       RowBox[{"3", "*", "I", "*", "q3", "*", "ti", "*", "yr", "*", "t"}], 
       " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "qr1", "*", "ti", "*", "yr", "*", "t"}], " ", "-", 
       " ", 
       RowBox[{"I", "*", "qi1", "*", "tr", "*", "yr", "*", "t"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"I", "*", "qi1", "*", 
        RowBox[{"ti", "^", "2"}], "*", "y"}], " ", "+", " ", 
       RowBox[{"I", "*", "qi1", "*", 
        RowBox[{"tr", "^", "2"}], "*", "y"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "ti", "*", "tr", "*", "y"}], 
       " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "ti", "*", "tr", "*", "yi"}], 
       " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qr2", "*", "ti", "*", "tr", "*", "yr"}]}]}], ",", 
     " ", 
     RowBox[{"T221", " ", "->", " ", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "I", "*", "tr", "*", "y", "*", "yi", "*", 
        RowBox[{"q3", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"3", "*", "I", "*", "ti", "*", "y", "*", "yr", "*", 
        RowBox[{"q3", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}], "*", "q3"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "tr", "*", 
        RowBox[{"y", "^", "2"}], "*", "q3"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "t", "*", 
        RowBox[{"yi", "^", "2"}], "*", "q3"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "tr", "*", 
        RowBox[{"yi", "^", "2"}], "*", "q3"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "t", "*", 
        RowBox[{"yr", "^", "2"}], "*", "q3"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}], "*", "q3"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qr2", "*", "t", "*", "y", "*", "yi", "*", "q3"}], 
       " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "ti", "*", "y", "*", "yi", "*", "q3"}],
        " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "tr", "*", "y", "*", "yi", "*", "q3"}],
        " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "t", "*", "y", "*", "yr", "*", "q3"}], 
       " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "ti", "*", "y", "*", "yr", "*", "q3"}],
        " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "tr", "*", "y", "*", "yr", "*", "q3"}],
        " ", "-", " ", "\n", "     ", 
       RowBox[{
       "4", "*", "I", "*", "qr1", "*", "t", "*", "yi", "*", "yr", "*", "q3"}],
        " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "ti", "*", "yi", "*", "yr", "*", 
        "q3"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qr2", "*", "tr", "*", "yi", "*", "yr", "*", 
        "q3"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "qi2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "qr2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "qr1", "*", "tr", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "qr2", "*", "tr", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", "qr2", "*", "t", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "qr1", "*", "tr", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qr2", "*", "tr", "*", "\n", "      ", 
        
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", "qr2", "*", "t", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "qi2", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "qr2", "*", "ti", "*", "\n", "      ", 
        
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qi2", "*", "t", "*", "y", "*", "yi"}],
        " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "qr2", "*", "t", "*", "y", "*", "yi"}],
        " ", "-", " ", 
       RowBox[{
       "4", "*", "I", "*", "qi2", "*", "qr2", "*", "ti", "*", "y", "*", 
        "yi"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", 
        RowBox[{"qi1", "^", "2"}], "*", "tr", "*", "y", "*", "yi"}], " ", "+",
        " ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "tr", "*", "y", "*", "yi"}], " ", "-",
        " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", "y", "*", "yi"}], " ", "+",
        " ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "qr1", "*", "t", "*", "y", "*", "yr"}],
        " ", "-", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qr2", "*", "t", "*", "y", "*", "yr"}],
        " ", "-", " ", 
       RowBox[{"I", "*", 
        RowBox[{"qi1", "^", "2"}], "*", "ti", "*", "y", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "ti", "*", "y", "*", "yr"}], " ", "-",
        " ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "ti", "*", "y", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{
       "4", "*", "I", "*", "qi2", "*", "qr2", "*", "tr", "*", "y", "*", 
        "yr"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "yi", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "yi", "*", "yr"}], " ", "-",
        " ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "qr1", "*", "ti", "*", "yi", "*", 
        "yr"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qr2", "*", "ti", "*", "yi", "*", 
        "yr"}], " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qi2", "*", "tr", "*", "yi", "*", "\n",
         "      ", "yr"}], " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "qr2", "*", "tr", "*", "yi", "*", 
        "yr"}]}]}], ",", " ", "\n", "   ", 
     RowBox[{"T212", " ", "->", " ", 
      RowBox[{
       RowBox[{"3", "*", "I", "*", "t", "*", "tr", "*", "yi", "*", 
        RowBox[{"q3", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "3", "*", "I", "*", "t", "*", "ti", "*", "yr", "*", "\n", "      ", 
        RowBox[{"q3", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", 
        RowBox[{"ti", "^", "2"}], "*", "y", "*", "q3"}], " ", "+", " ", "\n", 
       "     ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", 
        RowBox[{"tr", "^", "2"}], "*", "y", "*", "q3"}], " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr2", "*", "t", "*", "ti", "*", "y", "*", "q3"}], 
       " ", "-", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "t", "*", "tr", "*", "y", "*", "q3"}], 
       " ", "-", " ", 
       RowBox[{
       "4", "*", "I", "*", "qr1", "*", "ti", "*", "tr", "*", "y", "*", "q3"}],
        " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yi", "*", "q3"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yi", "*", "q3"}], " ", "+", " ", "\n",
        "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "t", "*", "ti", "*", "yi", "*", "q3"}],
        " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "t", "*", "tr", "*", "yi", "*", "q3"}],
        " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "ti", "*", "tr", "*", "yi", "*", 
        "q3"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yr", "*", "q3"}], " ", "-", " ", "\n", 
       "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr", "*", "q3"}], " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "t", "*", "ti", "*", "yr", "*", "q3"}],
        " ", "-", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "t", "*", "tr", "*", "yr", "*", "q3"}],
        " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr2", "*", "ti", "*", "tr", "*", "yr", "*", 
        "q3"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "y"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "y"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qi2", "*", "t", "*", "ti", "*", "y"}],
        " ", "+", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "qr2", "*", "t", "*", "ti", "*", "y"}],
        " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "qr1", "*", "t", "*", "tr", "*", "y"}],
        " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qr2", "*", "t", "*", "tr", "*", "y"}],
        " ", "-", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "ti", "*", "tr", "*", "y"}], " ", "+",
        " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "tr", "*", "y"}], " ", "-",
        " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "qi2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yi"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yi"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "qi2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yi"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "\n", "      ", "yi"}], " ", "-", " ", 
       
       RowBox[{
       "4", "*", "I", "*", "qi2", "*", "qr2", "*", "t", "*", "ti", "*", 
        "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"I", "*", 
        RowBox[{"qi1", "^", "2"}], "*", "t", "*", "tr", "*", "yi"}], " ", "+",
        " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "tr", "*", "yi"}], " ", "-",
        " ", "\n", "     ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", "tr", "*", "yi"}], " ", "-",
        " ", 
       RowBox[{
       "2", "*", "I", "*", "qi2", "*", "qr1", "*", "ti", "*", "tr", "*", 
        "yi"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qr2", "*", "ti", "*", "tr", "*", 
        "yi"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"t", "^", "2"}], "*", "\n", "      ", "yr"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yr"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi1", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "\n", "      ", "yr"}], " ", "+", " ", 
       
       RowBox[{"I", "*", 
        RowBox[{"qi1", "^", "2"}], "*", "t", "*", "ti", "*", "yr"}], " ", "+",
        " ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", "ti", "*", "yr"}], " ", "-",
        " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "ti", "*", "yr"}], " ", "+",
        " ", 
       RowBox[{
       "4", "*", "I", "*", "qi2", "*", "qr2", "*", "t", "*", "tr", "*", 
        "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "2", "*", "I", "*", "qi1", "*", "qi2", "*", "ti", "*", "tr", "*", 
        "yr"}], " ", "-", " ", 
       RowBox[{
       "2", "*", "I", "*", "qr1", "*", "qr2", "*", "ti", "*", "tr", "*", "\n",
         "      ", "yr"}]}]}], ",", " ", 
     RowBox[{"T303", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "*", "t", "*", 
        RowBox[{"ti", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "t", "*", 
        RowBox[{"tr", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", 
        RowBox[{"ti", "^", "3"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"tr", "^", "3"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"tr", "^", "2"}], "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "ti", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"t", "^", "2"}], "*", "tr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "tr", "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "t", "*", "ti", "*", "tr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"t", "^", "3"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"t", "^", "3"}], "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qi2", "*", 
        RowBox[{"ti", "^", "3"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"ti", "^", "3"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"tr", "^", "3"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"2", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"tr", "^", "3"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "t", "*", 
        RowBox[{"ti", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", 
        RowBox[{"ti", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", 
        RowBox[{"ti", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", 
        RowBox[{"ti", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "t", "*", 
        RowBox[{"tr", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", 
        RowBox[{"tr", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", 
        RowBox[{"tr", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", 
        RowBox[{"tr", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"6", "*", "I", "*", "q3", "*", "qi2", "*", "ti", "*", 
        RowBox[{"tr", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{
       "6", "*", "I", "*", "qi2", "*", "qr1", "*", "ti", "*", "\n", "      ", 
        
        RowBox[{"tr", "^", "2"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", 
        RowBox[{"t", "^", "2"}], "*", "ti", "*", "qi1"}], " ", "+", " ", "\n",
        "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "tr", "*", "qi1"}], " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "\n", "      ", "tr", "*", "qi1"}], 
       " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "tr", "*", "qi1"}], " ", "+", " ", 
       "\n", "     ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"ti", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"tr", "^", "3"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "t", "*", "\n",
         "      ", 
        RowBox[{"ti", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "t", "*", 
        RowBox[{"ti", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "t", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "\n", 
        "      ", "t", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "ti", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "ti", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "ti", "*", "\n", "      ", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "ti", "*", 
        RowBox[{"tr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "ti"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "ti"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "ti"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "\n", "      ", "ti"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "tr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "\n", "      ", "tr"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "tr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"t", "^", "2"}], "*", "tr"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "\n", "      ", "tr"}], " ", "-", " ", 
       
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "tr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "tr"}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "\n", "      ", 
        RowBox[{"ti", "^", "2"}], "*", "tr"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "t", "*", "ti", "*", "tr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "ti", "*", "tr"}], " ", "-",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "ti", "*", "\n", "      ", 
        "tr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "ti", "*", "tr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "t", "*", "ti", "*", 
        "tr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "t", "*", "ti", "*", "\n",
         "      ", "tr"}]}]}], ",", " ", 
     RowBox[{"T330", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "*", "y", "*", 
        RowBox[{"yi", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "y", "*", 
        RowBox[{"yr", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", 
        RowBox[{"yi", "^", "3"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"yr", "^", "3"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "yi", "*", 
        RowBox[{"yr", "^", "2"}], "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", "qr2", "*", 
        RowBox[{"y", "^", "2"}], "*", "yi", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"y", "^", "2"}], "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"yi", "^", "2"}], "*", "yr", "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "y", "*", "yi", "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"y", "^", "3"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"y", "^", "3"}], "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qi2", "*", 
        RowBox[{"yi", "^", "3"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"yi", "^", "3"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"yr", "^", "3"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"2", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"yr", "^", "3"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "y", "*", 
        RowBox[{"yi", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "y", "*", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "y", "*", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "y", "*", 
        RowBox[{"yi", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "y", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "y", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "y", "*", 
        RowBox[{"yr", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "y", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"6", "*", "I", "*", "q3", "*", "qi2", "*", "yi", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{
       "6", "*", "I", "*", "qi2", "*", "qr1", "*", "yi", "*", "\n", "      ", 
        
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", 
        RowBox[{"y", "^", "2"}], "*", "yi", "*", "qi1"}], " ", "+", " ", "\n",
        "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"y", "^", "2"}], "*", "yr", "*", "qi1"}], " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"yi", "^", "2"}], "*", "\n", "      ", "yr", "*", "qi1"}], 
       " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"yi", "^", "2"}], "*", "yr", "*", "qi1"}], " ", "+", " ", 
       "\n", "     ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"y", "^", "3"}]}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"yi", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"yr", "^", "3"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "y", "*", "\n",
         "      ", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "y", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "y", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "\n", 
        "      ", "y", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "yi", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "yi", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "yi", "*", "\n", "      ", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "yi", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", 
        RowBox[{"y", "^", "2"}], "*", "yi"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"y", "^", "2"}], "*", "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"y", "^", "2"}], "*", "yi"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"y", "^", "2"}], "*", "\n", "      ", "yi"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", 
        RowBox[{"y", "^", "2"}], "*", "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"y", "^", "2"}], "*", "\n", "      ", "yr"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"y", "^", "2"}], "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"y", "^", "2"}], "*", "yr"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", 
        RowBox[{"yi", "^", "2"}], "*", "\n", "      ", "yr"}], " ", "-", " ", 
       
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"yi", "^", "2"}], "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"yi", "^", "2"}], "*", "yr"}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "\n", "      ", 
        RowBox[{"yi", "^", "2"}], "*", "yr"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "y", "*", "yi", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "y", "*", "yi", "*", "yr"}], " ", "-",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "y", "*", "yi", "*", "\n", "      ", 
        "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "y", "*", "yi", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "y", "*", "yi", "*", 
        "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "y", "*", "yi", "*", "\n",
         "      ", "yr"}]}]}], ",", " ", 
     RowBox[{"T321", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "*", "t", "*", 
        RowBox[{"yi", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"I", "*", "t", "*", 
        RowBox[{"yr", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "ti", "*", "y", "*", "yi", "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "tr", "*", "y", "*", "yr", "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", "tr", "*", 
        RowBox[{"y", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"yi", "^", "2"}], "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", "tr", "*", 
        RowBox[{"yi", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}], "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"6", "*", "I", "*", "qi2", "*", "tr", "*", 
        RowBox[{"yr", "^", "2"}], "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "8", "*", "I", "*", "qr2", "*", "t", "*", "y", "*", "yi", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "tr", "*", "y", "*", "yi", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "8", "*", "I", "*", "qi2", "*", "t", "*", "y", "*", "yr", "*", "\n", 
        "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "ti", "*", "y", "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "t", "*", "yi", "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "4", "*", "I", "*", "qi2", "*", "ti", "*", "yi", "*", "yr", "*", "\n", 
        "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "4", "*", "I", "*", "qr2", "*", "tr", "*", "yi", "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", 
        RowBox[{"y", "^", "2"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", 
        RowBox[{"y", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}], "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qr2", "*", "tr", "*", 
        RowBox[{"y", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "t", "*", 
        RowBox[{"yi", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", 
        RowBox[{"yi", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "+", " ", 
       RowBox[{"18", "*", "I", "*", "q3", "*", "qi2", "*", "ti", "*", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"6", "*", "I", "*", "qi2", "*", "qr1", "*", "ti", "*", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{
       "6", "*", "I", "*", "q3", "*", "qr2", "*", "tr", "*", "\n", "      ", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qr1", "*", "qr2", "*", "tr", "*", 
        RowBox[{"yi", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "t", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", 
        RowBox[{"yr", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "+", " ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qi2", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}], "*", "\n", "      ", "qi1"}], " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qi2", "*", "qr1", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       
       RowBox[{"18", "*", "I", "*", "q3", "*", "qr2", "*", "tr", "*", 
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{
       "6", "*", "I", "*", "qr1", "*", "qr2", "*", "tr", "*", "\n", "      ", 
        
        RowBox[{"yr", "^", "2"}], "*", "qi1"}], " ", "-", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "t", "*", "y", "*", "yi", 
        "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "ti", "*", "y", "*", "yi", "*", 
        "qi1"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "ti", "*", "y", "*", "yi", "*", "\n", 
        "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "ti", "*", "y", "*", "yi", "*", 
        "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "y", "*", "yi", "*", 
        "qi1"}], " ", "+", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qr2", "*", "t", "*", "y", "*", "\n", 
        "      ", "yr", "*", "qi1"}], " ", "-", " ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "tr", "*", "y", "*", "yr", "*", 
        "qi1"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "tr", "*", "y", "*", "yr", "*", 
        "qi1"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "tr", "*", "y", "*", "yr", "*", "\n", 
        "      ", "qi1"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", "y", "*", "yr", "*", 
        "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qr2", "*", "ti", "*", "yi", "*", "yr",
         "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "qr1", "*", "qr2", "*", "ti", "*", "yi", "*", 
        "yr", "*", "qi1"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "tr", "*", "yi", "*", "yr",
         "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "tr", "*", "yi", "*", 
        "yr", "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "t", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "ti", "*", "\n", "      ", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "ti", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "ti", "*", 
        "\n", "      ", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", "tr", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "tr", "*", "\n", "      ", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "tr", "*", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "t", "*", "\n",
         "      ", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "t", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"24", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "ti", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", "tr", "*", "\n", "      ", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "tr", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "\n", "      ",
         "tr", "*", 
        RowBox[{"yi", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "t", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "t", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "ti", "*", "\n", "      ", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "ti", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "ti", "*", 
        "\n", "      ", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"24", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", 
        RowBox[{"yr", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "t", "*", "y", "*", "yi"}], " ", "+", 
       " ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "t", "*", "y", "*", "\n", 
        "      ", "yi"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "t", "*", "y", "*", 
        "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "t", "*", "y", 
        "*", "yi"}], " ", "-", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "\n", "      ",
         "ti", "*", "y", "*", "yi"}], " ", "-", " ", 
       RowBox[{
       "24", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "ti", "*", 
        "y", "*", "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "tr", "*", "y", "*", "yi"}], " ", "+",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "tr", "*", "y", "*", "\n", "      ", 
        "yi"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", "y", "*", "yi"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "tr", "*", "y", "*", "yi"}], " ", "+",
        " ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "tr", "*", "y", "*", "\n", 
        "      ", "yi"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "tr", "*", "y", "*", 
        "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", "t", "*", "y", "*", "yr"}], " ", "+", 
       " ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", "y", "*", "yr"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "y", "*", "yr"}], " ", "-", 
       " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "t", "*", "\n",
         "      ", "y", "*", "yr"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "ti", "*", "y", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "ti", "*", "y", "*", "yr"}], " ", "-",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "y", "*", "\n", "      ", 
        "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "y", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "ti", "*", "y", "*", 
        "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "ti", "*", "y", "*", "\n",
         "      ", "yr"}], " ", "+", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "tr", "*", "y",
         "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "tr", "*", 
        "y", "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "t", "*", "yi", "*", "yr"}], " ", "+",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "yi", "*", "\n", "      ", 
        "yr"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "yi", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "yi", "*", "yr"}], " ", "+",
        " ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "t", "*", "yi", "*", "\n", 
        "      ", "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "t", "*", "yi", "*", 
        "yr"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", "ti", "*", "yi", "*", "yr"}], " ", 
       "-", " ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "ti", "*", "yi", "*", "\n", "      ", 
        "yr"}], " ", "-", " ", 
       RowBox[{"32", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "yi", "*", "yr"}], " ", 
       "+", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "ti", "*", 
        "yi", "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "tr", "*", "yi", "*", "yr"}], " ", 
       "+", " ", 
       RowBox[{"32", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "tr", "*", "yi", "*", 
        "\n", "      ", "yr"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "tr", "*", "yi", "*", 
        "yr"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "tr", "*", 
        "yi", "*", "yr"}]}]}], ",", " ", "\n", "   ", 
     RowBox[{"T312", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "y", "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"I", "*", 
        RowBox[{"tr", "^", "2"}], "*", "y", "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "t", "*", "ti", "*", "yi", "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", "t", "*", "tr", "*", "yr", "*", 
        RowBox[{"qi1", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "8", "*", "I", "*", "qr2", "*", "t", "*", "ti", "*", "y", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "8", "*", "I", "*", "qi2", "*", "t", "*", "tr", "*", "y", "*", "\n", 
        "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "ti", "*", "tr", "*", "y", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yi", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yi", "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yi", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "t", "*", "tr", "*", "yi", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
       "4", "*", "I", "*", "qi2", "*", "ti", "*", "tr", "*", "yi", "*", "\n", 
        "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", "qi2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"6", "*", "I", "*", "qi2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yr", "*", "\n", "      ", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", "qr1", "*", "t", "*", "ti", "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "4", "*", "I", "*", "qr2", "*", "ti", "*", "tr", "*", "yr", "*", 
        RowBox[{"qi1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"12", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "y", "*", "\n", "      ", "qi1"}], " ", 
       "-", " ", 
       RowBox[{"12", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "y", "*", "qi1"}], " ", "+", " ", "\n", 
       "     ", 
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "y", "*", "qi1"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "y", "*", "\n", "      ", "qi1"}], " ",
        "-", " ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "y", "*", "qi1"}], " ", "+", " ", "\n",
        "     ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "y", "*", "qi1"}], " ", "-", " ", 
       RowBox[{"9", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}], "*", "y", "*", "\n", "      ", "qi1"}], " ",
        "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}], "*", "y", "*", "qi1"}], " ", "+", " ", "\n",
        "     ", 
       RowBox[{"I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}], "*", "y", "*", "qi1"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"tr", "^", "2"}], "*", "y", "*", "\n", "      ", "qi1"}], " ",
        "-", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "t", "*", "ti", "*", "y", 
        "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qr2", "*", "t", "*", "tr", "*", "y", 
        "*", "qi1"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", 
        RowBox[{"t", "^", "2"}], "*", "\n", "      ", "yi", "*", "qi1"}], " ",
        "+", " ", 
       RowBox[{"18", "*", "I", "*", "q3", "*", "qi2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yi", "*", "qi1"}], " ", "-", " ", 
       "\n", "     ", 
       RowBox[{"6", "*", "I", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yi", "*", "qi1"}], " ", "-", " ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qi2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "\n", "      ", "yi", "*", "qi1"}], 
       " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yi", "*", "qi1"}], " ", "+", " ", 
       "\n", "     ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "t", "*", "ti", "*", "yi", "*", 
        "qi1"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "ti", "*", "yi", "*", "\n", 
        "      ", "qi1"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", "ti", "*", "yi", "*", 
        "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "ti", "*", "yi", "*", 
        "qi1"}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qr2", "*", "ti", "*", "tr", "*", "\n",
         "      ", "yi", "*", "qi1"}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "qr1", "*", "qr2", "*", "ti", "*", "tr", "*", 
        "yi", "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yr", "*", "qi1"}], " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "\n", "      ", "yr", "*", "qi1"}], 
       " ", "+", " ", 
       RowBox[{"6", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr", "*", "qi1"}], " ", "-", " ", 
       "\n", "     ", 
       RowBox[{"18", "*", "I", "*", "q3", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yr", "*", "qi1"}], " ", "-", " ", 
       RowBox[{"6", "*", "I", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "\n", "      ", "yr", "*", "qi1"}], 
       " ", "-", " ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "t", "*", "tr", "*", "yr", "*", 
        "qi1"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "tr", "*", "yr", "*", 
        "qi1"}], " ", "+", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", "tr", "*", "yr", "*", "\n", 
        "      ", "qi1"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "tr", "*", "yr", "*", 
        "qi1"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "ti", "*", "tr", "*", "yr",
         "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "ti", "*", "tr", "*", 
        "yr", "*", "qi1"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"24", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "y"}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "\n", "      ", 
        RowBox[{"ti", "^", "2"}], "*", "y"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "y"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "y"}], " ", "-", " ", 
       RowBox[{
       "12", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "\n", 
        "      ", 
        RowBox[{"tr", "^", "2"}], "*", "y"}], " ", "+", " ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "t", "*", "ti", "*", "y"}], " ", "+", 
       " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "t", "*", "ti", "*", 
        "y"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "t", "*", "ti", "*", "\n",
         "      ", "y"}], " ", "-", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "t", "*", "ti",
         "*", "y"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", "t", "*", "tr", "*", "y"}], " ", "+", 
       " ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "t", "*", "tr", "*", "y"}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "tr", "*", "y"}], " ", "-", 
       " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "t", "*", "\n",
         "      ", "tr", "*", "y"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "ti", "*", "tr", "*", "y"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "ti", "*", "tr", "*", "y"}], " ", "-",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "\n", "      ", "tr", "*", 
        "y"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "tr", "*", "y"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "ti", "*", "tr", "*", 
        "y"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "ti", "*", "\n", "      ",
         "tr", "*", "y"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "yi"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yi"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "\n", "      ", "yi"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", 
        RowBox[{"t", "^", "2"}], "*", "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"24", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yi"}], " ", "-", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", 
        RowBox[{"tr", "^", "2"}], "*", "\n", "      ", "yi"}], " ", "+", " ", 
       
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yi"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", 
        RowBox[{"tr", "^", "2"}], "*", "yi"}], " ", "+", " ", 
       RowBox[{
       "12", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "\n", "      ",
         
        RowBox[{"tr", "^", "2"}], "*", "yi"}], " ", "-", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "t", "*", "ti",
         "*", "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "t", "*", 
        "ti", "*", "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "t", "*", "tr", "*", "yi"}], " ", "+",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "tr", "*", "\n", "      ", 
        "yi"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "tr", "*", "yi"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "tr", "*", "yi"}], " ", "+",
        " ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "t", "*", "tr", "*", "\n", 
        "      ", "yi"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "t", "*", "tr", "*", 
        "yi"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", "ti", "*", "tr", "*", "yi"}], " ", 
       "-", " ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "ti", "*", "tr", "*", "\n", "      ", 
        "yi"}], " ", "-", " ", 
       RowBox[{"32", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "ti", "*", "tr", "*", "yi"}], " ", 
       "+", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", "ti", "*", 
        "tr", "*", "yi"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"8", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}], "*", "yr"}], " ", "-", " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"t", "^", "2"}], "*", "\n", "      ", "yr"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qi2", "^", "3"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr"}], " ", "-", " ", 
       RowBox[{"4", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "\n", "      ", 
        RowBox[{"ti", "^", "2"}], "*", "yr"}], " ", "-", " ", 
       RowBox[{"16", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr"}], " ", "+", " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", "qi2", "*", "qr1", "*", 
        RowBox[{"ti", "^", "2"}], "*", "yr"}], " ", "+", " ", 
       RowBox[{"24", "*", "I", "*", "qi2", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "\n", "      ", 
        RowBox[{"tr", "^", "2"}], "*", "yr"}], " ", "-", " ", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"qr1", "^", "3"}], "*", "t", "*", "ti", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "t", "*", "ti", "*", "yr"}], " ", "-",
        " ", 
       RowBox[{"12", "*", "I", "*", "q3", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "ti", "*", "\n", "      ", 
        "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", "qr1", "*", 
        RowBox[{"qr2", "^", "2"}], "*", "t", "*", "ti", "*", "yr"}], " ", "+",
        " ", "\n", "     ", 
       RowBox[{"18", "*", "I", "*", 
        RowBox[{"q3", "^", "2"}], "*", "qr1", "*", "t", "*", "ti", "*", 
        "yr"}], " ", "+", " ", 
       RowBox[{"4", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr1", "*", "t", "*", "ti", "*", "\n",
         "      ", "yr"}], " ", "+", " ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qi2", "*", "qr2", "*", "t", "*", "tr",
         "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "qi2", "*", "qr1", "*", "qr2", "*", "t", "*", 
        "tr", "*", "yr"}], " ", "-", " ", "\n", "     ", 
       RowBox[{"16", "*", "I", "*", 
        RowBox[{"qr2", "^", "3"}], "*", "ti", "*", "tr", "*", "yr"}], " ", 
       "+", " ", 
       RowBox[{"32", "*", "I", "*", 
        RowBox[{"qi2", "^", "2"}], "*", "qr2", "*", "ti", "*", "tr", "*", 
        "\n", "      ", "yr"}], " ", "+", " ", 
       RowBox[{"8", "*", "I", "*", 
        RowBox[{"qr1", "^", "2"}], "*", "qr2", "*", "ti", "*", "tr", "*", 
        "yr"}], " ", "+", " ", "\n", "     ", 
       RowBox[{
       "24", "*", "I", "*", "q3", "*", "qr1", "*", "qr2", "*", "ti", "*", 
        "tr", "*", "yr"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9459176249328938`*^9, 3.945917651219507*^9}, {
   3.945917706765952*^9, 3.945917720912657*^9}, 3.945921665896538*^9, {
   3.945925969545012*^9, 3.945925996557674*^9}, {3.946623583011581*^9, 
   3.9466235847682867`*^9}, {3.946623671342515*^9, 3.946623688112009*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"8ceb190c-b42a-48ac-a22d-277b246490a0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Auxiliary parameters in terms of couplings and masses ", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.946087459908819*^9, 3.946087473548175*^9}, 
   3.946087743009227*^9, {3.946623671342594*^9, 
   3.946623695060107*^9}},ExpressionUUID->"1c6dae2b-4d10-4ed1-9a23-\
d8a8904bc4bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AuxParamRules", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"s1", "->", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "+", "l3", "+", "l4"}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"s2", "->", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"l3", "-", "l4"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"y1", "->", 
      RowBox[{"mm11", "+", "mm22"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"t", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"l2", "-", "l1"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"tr", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"l6", " ", "+", " ", "bl6", " ", "+", " ", "l7", "+", "bl7"}],
         ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ti", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], "/", "I"}], "*", 
       RowBox[{"(", 
        RowBox[{"l6", "-", "bl6", "+", "l7", "-", "bl7"}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"qr1", "->", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"l5", " ", "+", " ", "bl5"}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"qi1", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], "/", "I"}], " ", 
       RowBox[{"(", 
        RowBox[{"l5", "-", "bl5"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"qr2", "->", 
      RowBox[{
       RowBox[{"1", "/", "8"}], "*", 
       RowBox[{"(", 
        RowBox[{"l7", "+", "bl7", "-", "l6", "-", "bl6"}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"qi2", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "8"}], "/", "I"}], "*", 
       RowBox[{"(", 
        RowBox[{"l7", "-", "bl7", "-", "l6", "+", "bl6"}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"q3", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "12"}], "*", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"l3", " ", "+", " ", "l4"}], ")"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"y", " ", "->", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"mm22", " ", "-", " ", "mm11"}], ")"}], "/", "2"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"yr", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"mm12", " ", "+", " ", "bmm12"}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"yi", " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "/", "I"}], "*", 
       RowBox[{"(", 
        RowBox[{"mm12", " ", "-", " ", "bmm12"}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ys", " ", "->", " ", 
      RowBox[{"mm11", " ", "+", " ", "mm22"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"s1", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{
        "l1", " ", "+", " ", "l2", " ", "+", " ", "l3", " ", "+", " ", "l4"}],
         ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"s2", " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l3", "-", "l4"}], ")"}], "/", "2"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.945918069441333*^9, 3.945918075160221*^9}, {
   3.94591810617581*^9, 3.945918314182178*^9}, {3.9459183580857773`*^9, 
   3.945918488173017*^9}, {3.9459260097469397`*^9, 3.945926043474763*^9}, 
   3.946087743009704*^9, {3.946623594887319*^9, 3.9466235974067307`*^9}, {
   3.946623671343047*^9, 3.9466236950606537`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"54c9e491-1a37-4568-8121-0e8a9664f568"]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Comparing SO(3) parameterization and A. Trautner parametrization \
\>", "Subsection",
 CellChangeTimes->{{3.946359983624402*^9, 3.946360000183466*^9}, {
   3.946360030959154*^9, 3.946360031270789*^9}, 
   3.946623671343178*^9},ExpressionUUID->"a56bdd1d-0e59-48bd-8901-\
ee451fc49ad2"],

Cell["Non-trivial Invariants", "Text",
 CellChangeTimes->{{3.946623343679132*^9, 3.9466233558310747`*^9}, 
   3.946623671343248*^9},ExpressionUUID->"0f7ef9d4-da30-438c-9414-\
d73a70744705"],

Cell[BoxData[
 RowBox[{"TinvariantsList", " ", "=", " ", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{"First", ",", "TinvAuxParamRules"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ";;"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.946359748092712*^9, 3.946359767266489*^9}, 
   3.946623671343536*^9, 3.946628356896353*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"fd92a55c-9fb9-4971-8974-266b96c14eb3"],

Cell[BoxData[
 RowBox[{"Scan", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
       "\"\<Comparing SO(3) parametrization and A. Trautner parameterization \
of \>\"", " ", "<>", " ", 
        RowBox[{"ToString", "[", 
         RowBox[{"InputForm", "[", "#", "]"}], "]"}], " ", "<>", " ", 
        "\"\<: \>\""}], ",", "\[IndentingNewLine]", "      ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "/.", "TinvSO3paramRules"}], " ", "/.", " ", 
           "SO3covariantsRules"}], ")"}], " ", "-", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", " ", "/.", " ", "TinvAuxParamRules"}], "/.", " ", 
           "AuxParamRules"}], ")"}]}], "//", "Expand"}]}], " ", "]"}], ")"}], 
    "&"}], ",", "TinvariantsList"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.946359768531309*^9, 3.946359913305595*^9}, {
   3.946623377096129*^9, 3.946623382218872*^9}, {3.946623528998746*^9, 
   3.9466235743822327`*^9}, {3.946623611102182*^9, 3.946623619125874*^9}, 
   3.9466236713441277`*^9, {3.946628456088716*^9, 3.946628459346292*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2f1ddc5a-767f-4edd-8808-df2b4a13299d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hilbert series, Plethystic Logarithm and Free resolution", "Subsection",
 CellChangeTimes->{{3.9460878045763617`*^9, 
  3.946087826784008*^9}},ExpressionUUID->"8be64739-f2b8-42eb-aeb4-\
56631666e1cc"],

Cell[CellGroupData[{

Cell["\<\
H(q,y,t) (see explicit form in A. Trautner paper arXiv:1812.02614)\
\>", "Subsubsection",
 CellChangeTimes->{{3.946088074789435*^9, 3.9460880844209747`*^9}, {
  3.9460882299552813`*^9, 3.946088234339348*^9}, {3.9460882748428507`*^9, 
  3.946088304290313*^9}, {3.9460883362260437`*^9, 3.946088355665854*^9}, {
  3.946091740413021*^9, 
  3.946091747205099*^9}},ExpressionUUID->"a187ed9f-7eb7-4eaf-b05e-\
06fd7d3a126b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"q_", ",", " ", "y_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "6"}], "*", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"t", "^", "4"}]}], ")"}], "*", 
       RowBox[{"y", "^", "4"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "5"}], "*", 
       RowBox[{"t", "^", "3"}], "*", 
       RowBox[{"y", "^", "3"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "5"}], "*", 
       RowBox[{"t", "^", "3"}], "*", 
       RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "5"}], "*", 
       RowBox[{"t", "^", "2"}], "*", 
       RowBox[{"y", "^", "3"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "4"}], "*", 
       RowBox[{"t", "^", "3"}], "*", 
       RowBox[{"y", "^", "3"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "4"}], "*", 
       RowBox[{"t", "^", "3"}], "*", 
       RowBox[{"y", "^", "2"}]}], " ", "-", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"q", "^", "4"}], "*", 
       RowBox[{"t", "^", "2"}], "*", 
       RowBox[{"y", "^", "3"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", 
       RowBox[{"t", "^", "4"}], "*", "y"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", 
       RowBox[{"t", "^", "3"}], "*", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", 
       RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", 
       RowBox[{"t", "^", "2"}], "*", 
       RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", 
       RowBox[{"t", "^", "2"}], "*", "y"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", "t", "*", 
       RowBox[{"y", "^", "4"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", "t", "*", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "*", 
       RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"q", "^", "2"}], "*", 
       RowBox[{"t", "^", "2"}], "*", "y"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"q", "^", "2"}], "*", "t", "*", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"q", "^", "2"}], "*", "t", "*", "y"}], " ", "+", " ", 
      RowBox[{"q", "*", 
       RowBox[{"t", "^", "2"}], "*", "y"}], " ", "+", " ", 
      RowBox[{"q", "*", "t", "*", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"q", "*", "t", "*", "y"}], " ", "+", " ", "1"}], ")"}], "/", 
    "\n", "   ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"q", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"q", "^", "3"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"y", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"q", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"q", "*", 
         RowBox[{"y", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"t", "*", "y"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9460881899557753`*^9, 3.946088221461213*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"f4002d2c-7240-4e70-a6ef-acf121f85fdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["H(\[Lambda],m) ", "Subsubsection",
 CellChangeTimes->{{3.9460883608097763`*^9, 3.946088363449645*^9}, {
  3.946088476976644*^9, 3.946088479536296*^9}, {3.946091720847829*^9, 
  3.946091735957403*^9}},ExpressionUUID->"5b11d896-d42e-46a1-8f31-\
5a96619bdef0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"l_", ",", "m_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"l", ",", "m", ",", "l"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "l"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "l"}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "m"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.946088310732423*^9, 3.946088317274679*^9}, {
  3.94608836577887*^9, 3.9460883714021883`*^9}, {3.9460884107455673`*^9, 
  3.946088424657901*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"276903dc-69c8-45a2-9c60-fde726b8fc77"],

Cell["\<\
This version traces CP-even and CP-odd (tagged by \[OpenCurlyDoubleQuote]cp\
\[CloseCurlyDoubleQuote]) invariants\
\>", "Text",
 CellChangeTimes->{{3.946091251442482*^9, 
  3.9460912907619343`*^9}},ExpressionUUID->"100313a3-5b99-47fd-a380-\
ad8e0086b12c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Htag", "[", 
   RowBox[{"l_", ",", "m_"}], "]"}], ":=", " ", 
  RowBox[{"Evaluate", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"l", ",", 
          RowBox[{"\"\<cp\>\"", " ", "m"}], ",", 
          RowBox[{"\"\<cp\>\"", " ", "l"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "l"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "l"}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "m"}], ")"}]}], "/.", " ", 
     RowBox[{
      RowBox[{"\"\<cp\>\"", "^", 
       RowBox[{"x_", "?", "EvenQ"}]}], "->", "1"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"\"\<cp\>\"", "^", 
      RowBox[{"x_", "?", "OddQ"}]}], "->", "\"\<cp\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.9460911393164787`*^9, 3.946091147420361*^9}, {
  3.946091218715917*^9, 3.946091271843495*^9}, {3.946093543786096*^9, 
  3.946093553834338*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"d8e988d8-5777-4543-85cc-07a329a50f32"],

Cell["Numerator of H(\[Lambda],m) from Eq.", "Text",
 CellChangeTimes->{{3.9460886795339937`*^9, 
  3.9460886937819157`*^9}},ExpressionUUID->"a7150933-2045-4dc4-8b84-\
a1f850b5f8ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", "[", 
   RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Htag", "[", 
    RowBox[{"\[Lambda]", ",", "m"}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Lambda]"}], ")"}], "^", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", " ", 
     RowBox[{"\[Lambda]", " ", "m"}]}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Lambda]", "^", "2"}]}], ")"}], "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Lambda]", "^", "3"}]}], ")"}], "^", "2"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"\[Lambda]", "^", "4"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"m", "^", "2"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"m", "^", "2"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"\[Lambda]", "^", "2"}], " ", 
      RowBox[{"m", "^", "2"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.94608869590287*^9, 3.946088734314328*^9}, {
  3.946088792100977*^9, 3.946088922067856*^9}, {3.9460890421405478`*^9, 
  3.946089042612507*^9}, {3.946091064830364*^9, 3.946091104893032*^9}, {
  3.946091320387887*^9, 3.946091386523055*^9}, {3.946093560210232*^9, 
  3.946093560578204*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"797818cb-6b7f-427f-86da-6d1facbe27bb"],

Cell["\[OpenCurlyDoubleQuote]CP-even\[CloseCurlyDoubleQuote] terms in the \
numerator Eq. 3.74", "Text",
 CellChangeTimes->{{3.946091411712788*^9, 3.946091426208496*^9}, {
  3.946091635894603*^9, 
  3.946091645414236*^9}},ExpressionUUID->"db0822bf-3889-44ca-bd97-\
ad24df6b8c2c"],

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"NN", "[", 
      RowBox[{"\[Lambda]", ",", "m"}], "]"}], ",", "\"\<cp\>\"", ",", "0"}], 
    "]"}], ",", "m", ",", "Factor"}], "]"}]], "Input",
 CellChangeTimes->{{3.946091387738944*^9, 3.9460913993773117`*^9}, {
  3.946091443033689*^9, 3.946091446089048*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"3e96e7e6-651a-4f19-b853-d294f2a85dbe"],

Cell["\"CP-odd\" terms in the numerator Eq. 3.75", "Text",
 CellChangeTimes->{{3.946091428530056*^9, 3.9460914331773148`*^9}, {
  3.946091648926229*^9, 
  3.946091650798435*^9}},ExpressionUUID->"b1848c49-a6ba-4123-8390-\
d2de7e787d40"],

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"NN", "[", 
      RowBox[{"\[Lambda]", ",", "m"}], "]"}], ",", "\"\<cp\>\"", ",", "1"}], 
    "]"}], ",", "m", ",", "Expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.946091438209086*^9, 3.946091438360961*^9}, {
  3.94609149992069*^9, 3.946091513632131*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"00a63272-60db-430e-a92f-d302a9e55031"]
}, Open  ]],

Cell[CellGroupData[{

Cell["H(t)", "Subsubsection",
 CellChangeTimes->{{3.946088487056273*^9, 
  3.946088490600202*^9}},ExpressionUUID->"d90c0079-7f2a-4443-af20-\
4d0548607c23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "t_", "]"}], ":=", 
  RowBox[{"H", "[", 
   RowBox[{"t", ",", "t"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.946088492177298*^9, 3.946088503096426*^9}, {
  3.9460885365047493`*^9, 3.946088571867708*^9}, {3.9460934774750853`*^9, 
  3.9460934797061977`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"da6773f1-b194-4089-b399-6c34884c9516"],

Cell["Numerator of H(t) from Eq. ", "Text",
 CellChangeTimes->{{3.946088658430254*^9, 
  3.946088665198163*^9}},ExpressionUUID->"9341c13a-aa15-4697-8f82-\
b8a48e94d9f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "t", "]"}], "*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "t"}], ")"}], "^", "3"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"t", "^", "2"}]}], ")"}], "^", "4"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"t", "^", "3"}]}], ")"}], "^", "3"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"t", "^", "4"}]}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9460885045532103`*^9, 3.9460885053678217`*^9}, {
  3.946088578296338*^9, 3.9460886407685013`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"3c0c2f3d-8cf0-4c6e-80d8-16511eb0de04"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Betti table from the free resolution of syzygy module", "Subsubsection",
 CellChangeTimes->{{3.946091765948951*^9, 
  3.946091787876689*^9}},ExpressionUUID->"92e4a5d0-18fb-45ab-a1b3-\
d1e682ebe286"],

Cell["\<\
BettiTable = Normal[SparseArray[Automatic, {53, 12}, 0, {1, {{0, 1, 1, 1, 1, \
1, 2, 3, 4, 6, 8, 10, 13, 15, 17, 19, 22, 25, 27, 30, 33, 36, 39, 42, 45, 48, \
51, 55, 58, 61, 64, 67, 70, 73, 76, 
   79, 81, 84, 87, 89, 91, 93, 96, 98, 100, 102, 103, 104, 105, 105, 105, \
105, 105, 106}, {{1}, {2}, {2}, {2}, {2}, {3}, {2}, {3}, {2}, {3}, {2}, {3}, \
{4}, {3}, {4}, {3}, 
   {4}, {3}, {4}, {3}, {4}, {5}, {3}, {4}, {5}, {4}, {5}, {4}, {5}, {6}, {4}, \
{5}, {6}, {4}, {5}, {6}, {4}, {5}, {6}, {5}, {6}, {7}, {5}, {6}, {7}, {5}, \
{6}, {7}, {5}, {6}, 
   {7}, {5}, {6}, {7}, {8}, {6}, {7}, {8}, {6}, {7}, {8}, {6}, {7}, {8}, {6}, \
{7}, {8}, {7}, {8}, {9}, {7}, {8}, {9}, {7}, {8}, {9}, {7}, {8}, {9}, {8}, \
{9}, {8}, {9}, 
   {10}, {8}, {9}, {10}, {9}, {10}, {9}, {10}, {9}, {10}, {9}, {10}, {11}, \
{10}, {11}, {10}, {11}, {10}, {11}, {11}, {11}, {11}, {12}}}, {1, 1, 3, 12, \
12, 2, 17, 14, 8, 38, 
  10, 63, 1, 91, 23, 79, 60, 72, 143, 32, 220, 16, 20, 274, 56, 260, 170, \
196, 307, 4, 118, 484, 31, 48, 543, 107, 15, 527, 265, 370, 484, 8, 234, 682, \
33, 92, 788, 136, 
  32, 697, 280, 4, 523, 523, 4, 280, 697, 32, 136, 788, 92, 33, 682, 234, 8, \
484, 370, 265, 527, 15, 107, 543, 48, 31, 484, 118, 4, 307, 196, 170, 260, \
56, 274, 20, 16, 
  220, 32, 143, 72, 60, 79, 23, 91, 1, 63, 10, 38, 8, 14, 17, 2, 12, 12, 3, \
1, 1}}]];\
\>", "Input",
 CellChangeTimes->{{3.946091848376627*^9, 3.946091875227994*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"05397f6e-c532-4fe4-ada1-be7fae64dfc0"],

Cell[CellGroupData[{

Cell["Visualize Betti table ", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.946092166640457*^9, 3.946092180992325*^9}, {
  3.9460929977198267`*^9, 3.946092998399157*^9}, {3.946623844442651*^9, 
  3.946623856186346*^9}},ExpressionUUID->"997794d2-8d04-49cc-a8a2-\
e670fd21f53b"],

Cell[BoxData[
 RowBox[{"BettiTable", "//", 
  RowBox[{
   RowBox[{"TableForm", "[", 
    RowBox[{"#", ",", 
     RowBox[{"TableHeadings", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Range", "[", "#", "]"}], "-", "1"}], ")"}], "&"}], " ", "/@",
         " ", 
        RowBox[{"Dimensions", "[", "#", "]"}]}], ")"}]}]}], "]"}], 
   "&"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.94609194069151*^9, 3.9460919806510353`*^9}, {
   3.946092074514307*^9, 3.9460920824019623`*^9}, 3.94609211378819*^9, {
   3.946092151770328*^9, 3.946092175137068*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"e9568fb6-dc94-4683-bd4b-732e05eabedb"]
}, Open  ]],

Cell["\<\
Dimensions of free modules from the Betti table (elements in  columns)\
\>", "Text",
 CellChangeTimes->{{3.946092285081217*^9, 3.9460922979989147`*^9}, {
  3.946092336438501*^9, 
  3.946092348798476*^9}},ExpressionUUID->"da86d671-87de-4fdc-af72-\
9e07a9ef8461"],

Cell[BoxData[
 RowBox[{"FreeResolutionDimensions", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Plus", " ", "@@", " ", "#"}], " ", "&"}], ")"}], " ", "/@", " ", 
   RowBox[{"Transpose", "[", "BettiTable", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.946092301207437*^9, 3.946092325199024*^9}, {
  3.946092460822455*^9, 3.9460924652935143`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"5a2a109c-cbca-4906-b8be-58d7ee4fe15d"],

Cell["Exact sequence constructed from Betti table", "Text",
 CellChangeTimes->{{3.9460929632636642`*^9, 
  3.946092979663291*^9}},ExpressionUUID->"22c9af35-6db9-4ec3-9a46-\
980d0c886c02"],

Cell[BoxData[
 RowBox[{"\"\<0 \[LongLeftArrow]\>\"", "<>", " ", 
  RowBox[{"StringRiffle", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{"\"\<R\>\"", ",", 
           RowBox[{"ToString", "[", "#", "]"}]}], "]"}], ",", 
         RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}]}], "]"}], "&"}],
       "/@", " ", "FreeResolutionDimensions"}], ")"}], ",", 
    "\"\<\[LongLeftArrow]\>\""}], "]"}], "<>", " ", 
  "\"\<\[LongLeftArrow] 0\>\""}]], "Input",
 CellChangeTimes->{{3.946092367176629*^9, 3.946092721218711*^9}, {
  3.946092804514803*^9, 3.946092835203733*^9}, {3.946092915801385*^9, 
  3.94609295878401*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b75ff672-e623-436c-983a-36733d7f823a"],

Cell["Construct Numerator N(t) from the Betti table", "Text",
 CellChangeTimes->{{3.946092190496251*^9, 3.946092219248035*^9}, {
   3.9460922496396627`*^9, 3.94609227223953*^9}, 
   3.94609301093526*^9},ExpressionUUID->"7877e1ff-8eaa-43f9-a12f-\
1a884e7be050"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NT", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"Plus", " ", "@@", " ", 
     RowBox[{"ArrayRules", "[", "BettiTable", "]"}]}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i_", ",", "j_"}], "}"}], "->", "m_"}], ")"}], ":>", " ", 
     RowBox[{"m", "*", 
      RowBox[{"t", "^", 
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "-", "2"}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"j", "-", "1"}], ")"}]}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.946093227371236*^9, 3.946093234172655*^9}, {
  3.946093281628447*^9, 3.946093347812063*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"0ff9e6bf-714f-4ffb-a7f8-510f9e28c51d"],

Cell["Compare with previously obtained results", "Text",
 CellChangeTimes->{{3.946093595352193*^9, 
  3.9460936105361357`*^9}},ExpressionUUID->"61133942-6e37-44d5-92ea-\
93c1ad6c1ac8"],

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{"H", "[", "t", "]"}], "-", 
   FractionBox[
    RowBox[{"NT", "[", "t", "]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["t", "2"]}], ")"}], "4"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["t", "3"]}], ")"}], "4"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["t", "4"]}], ")"}], "5"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["t", "5"]}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["t", "6"]}], ")"}], "4"]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.946093353189048*^9, 3.946093464707119*^9}, {
  3.946093615201077*^9, 3.94609361716123*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"0ab848b1-6398-4c20-af27-a49d0b241e6f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minimal generators of Syzygies, obtained from Macaulay2 ", "Subsection",
 CellChangeTimes->{{3.941597968262422*^9, 3.9415979698619947`*^9}, {
  3.946623907242024*^9, 3.946623913121763*^9}, {3.9466240171608477`*^9, 
  3.94662402112853*^9}},ExpressionUUID->"095520cf-fb38-4ed8-9ccc-\
499ff6f5beb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"syzygies", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<syzygies/first_syzygies_2hdm_63.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.941597971343834*^9, 3.9415979904778976`*^9}, {
  3.946358552649549*^9, 3.946358570499546*^9}, {3.9463647222815933`*^9, 
  3.946364749811275*^9}, {3.946623938562477*^9, 3.946623986345502*^9}, {
  3.946647225399209*^9, 3.946647225641674*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"7f040be4-215f-4845-86b3-7d0a485ddfef"],

Cell["Number of generators of syzygy module", "Text",
 CellChangeTimes->{{3.9466245389381943`*^9, 
  3.9466245443939342`*^9}},ExpressionUUID->"e0690d17-69d6-4521-a171-\
dd20d94663cc"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Length", "[", "syzygies", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9466245322441397`*^9, 3.9466245358043756`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"80b55e38-4a08-499b-a739-d041bed4f474"],

Cell["\<\
check that all the syzygies are zero (A. Trautner parameterization)\
\>", "Text",
 CellChangeTimes->{{3.946624004216696*^9, 
  3.946624047616593*^9}},ExpressionUUID->"2163ccbc-4480-4996-b2c4-\
444dffd7907a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"syzygies", " ", "/.", " ", "TinvAuxParamRules"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.946623996657289*^9, 3.946623999720875*^9}, {
  3.946624445548905*^9, 3.946624449779667*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"8c0c4f2a-44f2-4b8c-9bfa-4fe23a376b58"],

Cell["\<\
check that all the syzygies are zero ( SO(3) parameterization for a specific \
basis choice)\
\>", "Text",
 CellChangeTimes->{{3.946624004216696*^9, 3.946624047616593*^9}, {
  3.946624483210641*^9, 
  3.946624501786763*^9}},ExpressionUUID->"f653213b-a953-49c2-b75e-\
ecea0e348cf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"syzygies", " ", "/.", " ", "TinvSO3paramRules"}], "/.", " ", 
   "SO3covariantsTracelessRules"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.946624460467392*^9, 3.946624470987377*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"34e3e8c9-9b05-49c5-90e5-603cac6d6a6b"],

Cell[CellGroupData[{

Cell["\<\
We can remove common rational factors. Note that explicit form of syzygies \
depends on chosen monomial ordering.
For working with syzygies we recommend the supplementary Macaulay2 scripts \
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.946624606801292*^9, 3.94662461171305*^9}, {
  3.946626335739559*^9, 3.946626379978465*^9}, {3.946626433465472*^9, 
  3.9466264693204803`*^9}},ExpressionUUID->"cdc47eaa-065c-4a70-adfd-\
62c5cb02d0d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Together", "[", "syzygies", "]"}], "/.", " ", 
   RowBox[{
    RowBox[{"Rational", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":>", "1"}]}], "//", 
  "TableForm"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.946624581418874*^9, 3.9466245827538567`*^9}, {
   3.946626298909876*^9, 3.946626342846204*^9}, 3.946626469320834*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"4f5f0404-13ca-4189-ac49-58bdc8fe3a91"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Renormalization-group equations for all elements of the generating set\
\>", "Subsection",
 CellChangeTimes->{{3.946626483632155*^9, 
  3.946626514303133*^9}},ExpressionUUID->"264d1347-670a-48b4-a3bb-\
812e1046d7a3"],

Cell[CellGroupData[{

Cell["Loading RGE", "Subsubsection",
 CellChangeTimes->{{3.940902771306946*^9, 
  3.9409027727787857`*^9}},ExpressionUUID->"5d4dd941-55b2-40b6-b516-\
b3cb0fef79c8"],

Cell["CP-even invariants", "Text",
 CellChangeTimes->{{3.9466273761595297`*^9, 
  3.946627378967458*^9}},ExpressionUUID->"e0d92251-c6b1-4431-8ef6-\
a6ed598462c4"],

Cell[BoxData[
 RowBox[{"EvenInvariants", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
   "Y1", ",", "Z11", ",", "Z12", ",", "T200", ",", "T300", ",", "T020", ",", 
    "T002", ",", "T011", ",", "T102", ",", "T120", ",", "T111", ",", "T202", 
    ",", "T220", ",", "T211"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.940902776482349*^9, 3.9409028439147243`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"5604ed05-b1f9-4ed0-96c7-1ce8d563e6a7"],

Cell["CP-odd invariants", "Text",
 CellChangeTimes->{{3.946627381655452*^9, 
  3.946627384159441*^9}},ExpressionUUID->"a3b724fe-6a53-4d86-bb59-\
ef0cab14029e"],

Cell[BoxData[
 RowBox[{"OddInvariants", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
   "T112", ",", "T121", ",", "T212", ",", "T221", ",", "T312", ",", "T321", 
    ",", "T303", ",", "T330"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.940906525280675*^9, 3.940906553143794*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"b908579d-e96c-47c8-b530-132e10ffb8a8"],

Cell["Total number of elements of the generating set", "Text",
 CellChangeTimes->{{3.946627386367402*^9, 
  3.946627396487273*^9}},ExpressionUUID->"eba8b13a-f77e-4371-a529-\
c9ad1b4baf3c"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Length", "[", 
   RowBox[{"Join", "[", 
    RowBox[{"EvenInvariants", ",", "OddInvariants"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.941602601690178*^9, 3.9416026090346317`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"3a24b02f-126e-4d02-b4d3-f90bd5e214ee"],

Cell["\<\
Split invariants depending on \[Beta] in  the {\[Alpha],\[Beta]} grading  \
(mass dimension)\
\>", "Text",
 CellChangeTimes->{{3.946627475374209*^9, 
  3.946627524669401*^9}},ExpressionUUID->"6062b44c-218c-4db4-a8cd-\
04aae003ebad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M0Invariants", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "Z11", ",", "Z12", ",", "T200", ",", "T300", ",", "T102", ",", "T002", 
     ",", "T202", ",", "T303"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1Invariants", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "Y1", ",", "T011", ",", "T111", ",", "T211", ",", "T112", ",", "T212", 
     ",", "T312"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2Invariants", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "T020", ",", "T120", ",", "T220", ",", "T121", ",", "T221", ",", "T321"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M3Invariants", " ", "=", " ", 
   RowBox[{"{", "T330", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.941602503498437*^9, 3.941602592041038*^9}, {
  3.941602646304265*^9, 3.941602647608396*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"b79abf82-eaec-43ca-93bc-584bf89a47ca"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"beta6LData", ",", "beta"}], "]"}]], "Input",
 CellChangeTimes->{{3.94090407827022*^9, 3.940904083068818*^9}, {
  3.946627608597089*^9, 3.946627608988594*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"65957e27-a7c5-4148-b770-c5d03623fc86"],

Cell["\<\
Load expressions (NB: certain monomial ordering and the corresponding normal \
form is assumed)
beta6LData[TI] returns a 6-element list containing l=1,..,6 loop \
contributions to the corresponding beta functions for an invariant TI\
\>", "Text",
 CellChangeTimes->{{3.946627562045052*^9, 3.946627652683525*^9}, {
  3.9466276847791843`*^9, 3.946627694443016*^9}, {3.9466277393945503`*^9, 
  3.946627750562078*^9}},ExpressionUUID->"94affcc2-0ba9-482f-8786-\
7ee84d2a88ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"beta6LData", "[", "#", "]"}], "=", 
        RowBox[{"Get", "[", 
         RowBox[{"\"\<rge/even/\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"InputForm", "[", "#", "]"}], "]"}], " ", "<>", " ", 
          "\"\<_rge_1_6.m\>\""}], "]"}]}], ")"}], ";"}], "&"}], ",", 
    "EvenInvariants"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.940902846787849*^9, 3.94090291388307*^9}, {
  3.940904064925714*^9, 3.9409040651412153`*^9}, {3.9409040991588373`*^9, 
  3.940904101532896*^9}, {3.940904161652767*^9, 3.9409041656438017`*^9}, {
  3.940904197188149*^9, 3.940904199924025*^9}, {3.940904307339233*^9, 
  3.940904315322543*^9}, {3.946627546656156*^9, 3.94662754716576*^9}, {
  3.946627601133493*^9, 3.946627601549019*^9}, {3.94662808328008*^9, 
  3.9466280849581738`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"ece29515-428d-4440-be24-7f66ff636389"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"beta6LData", "[", "#", "]"}], "=", 
        RowBox[{"Get", "[", 
         RowBox[{"\"\<rge/odd/\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"InputForm", "[", "#", "]"}], "]"}], " ", "<>", " ", 
          "\"\<_rge_1_6.m\>\""}], "]"}]}], ")"}], ";"}], "&"}], ",", 
    "OddInvariants"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.940906562744499*^9, 3.940906567616544*^9}, {
  3.9466275501661797`*^9, 3.946627550733739*^9}, {3.946627604589294*^9, 
  3.9466276050369453`*^9}, {3.946628089902431*^9, 3.946628091454083*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"979b44b3-0f77-45b6-8aaa-ec69a01861cb"],

Cell["\<\
Function beta[TI,l] returns l-loop beta function for an invariant TI, l=1,..,6,
h = 1/(16 \[Pi]^2) - count loops\
\>", "Text",
 CellChangeTimes->{{3.9466277012428007`*^9, 3.946627732210486*^9}, {
  3.9466277744578743`*^9, 
  3.946627784465557*^9}},ExpressionUUID->"6f4cc056-4068-47bb-ade4-\
076573023b67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betaC", "[", 
   RowBox[{"x_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"betaC", "[", 
    RowBox[{"x", ",", "l"}], "]"}], "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"beta6LData", "[", "x", "]"}], ",", "l"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.946628166725041*^9, 3.946628182748877*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"61b4fa40-e99d-47f7-b063-3cf3675b4f02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta", "[", 
   RowBox[{"x_", ",", "L_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"beta", "[", 
    RowBox[{"x", ",", "L"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "^", "i"}], " ", 
      RowBox[{"betaC", "[", 
       RowBox[{"x", ",", "l"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.94090314423273*^9, 3.940903246670933*^9}, {
  3.940904071533309*^9, 3.940904071789151*^9}, {3.940904174238068*^9, 
  3.940904273099276*^9}, {3.94662775806728*^9, 3.9466277584989243`*^9}, {
  3.9466281949333477`*^9, 3.946628201084681*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"35b8dee0-0ca7-48bf-bdc5-6885ebe84819"]
}, Closed]],

Cell[CellGroupData[{

Cell["One-loop contribution to  RG functions:", "Subsubsection",
 CellChangeTimes->{{3.9466277946015577`*^9, 3.9466277999214487`*^9}, {
  3.946628220555583*^9, 
  3.94662822372366*^9}},ExpressionUUID->"71057752-0b0d-4989-85c7-\
e44f0f81c417"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Beta]", "1"], "[", "#", "]"}], "->", 
      RowBox[{"betaC", "[", 
       RowBox[{"#", ",", "1"}], "]"}]}], ")"}], "&"}], "/@", " ", 
   "EvenInvariants"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9466277601879997`*^9, 3.946627835346882*^9}, {
   3.946628100967904*^9, 3.9466281037497597`*^9}, 3.946628207037451*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"9aa12a2c-5ae4-4219-93d2-fc8185a8d918"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Beta]", "1"], "[", "#", "]"}], "->", 
      RowBox[{"betaC", "[", 
       RowBox[{"#", ",", "1"}], "]"}]}], ")"}], "&"}], "/@", " ", 
   "OddInvariants"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9466278466170597`*^9, 3.946627847762719*^9}, {
   3.946628110606359*^9, 3.946628112381115*^9}, 3.94662821157297*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"c03a2429-d65e-495a-8352-1cb9cbb5aaf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-loop contribution to RG functions:", "Subsubsection",
 CellChangeTimes->{{3.9466277946015577`*^9, 3.9466277999214487`*^9}, {
  3.946628225219667*^9, 
  3.946628229923266*^9}},ExpressionUUID->"345c2c9b-5038-4bd9-9b7e-\
121236ac035a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Beta]", "2"], "[", "#", "]"}], "->", 
      RowBox[{"betaC", "[", 
       RowBox[{"#", ",", "2"}], "]"}]}], ")"}], "&"}], "/@", " ", 
   "EvenInvariants"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9466277601879997`*^9, 3.946627835346882*^9}, {
  3.946628100967904*^9, 3.9466281037497597`*^9}, {3.946628207037451*^9, 
  3.9466282622115803`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"c5d11682-cdd3-43c2-858c-cd0ddf6a3921"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Beta]", "2"], "[", "#", "]"}], "->", 
      RowBox[{"betaC", "[", 
       RowBox[{"#", ",", "2"}], "]"}]}], ")"}], "&"}], "/@", " ", 
   "OddInvariants"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9466278466170597`*^9, 3.946627847762719*^9}, {
   3.946628110606359*^9, 3.946628112381115*^9}, 3.94662821157297*^9, {
   3.946628269475511*^9, 3.946628271611471*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"66ab13d2-dea6-4060-8186-87061eadfdd1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1438.5, 793.5},
WindowMargins->{{0.75, Automatic}, {0.75, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"272bbd37-32b1-4ef3-adf3-341d5fdc26ea"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 268, 5, 34, "Input",ExpressionUUID->"f117a752-dae1-4aac-994e-97e4b0f8827f"],
Cell[CellGroupData[{
Cell[851, 29, 183, 3, 60, "Subsection",ExpressionUUID->"50cbf3f6-0935-4f9b-9b75-66f1c6a0d999"],
Cell[1037, 34, 2375, 69, 362, "Input",ExpressionUUID->"2530fe0b-dec5-4d2b-87f0-5ad1f56d4919"],
Cell[3415, 105, 1461, 44, 338, "Input",ExpressionUUID->"f1e7e6d9-c57f-4444-a961-ae1dee36992c"],
Cell[4879, 151, 2759, 79, 474, "Input",ExpressionUUID->"9cfcc715-0df7-440b-989c-ba7584bea31a"]
}, Closed]],
Cell[CellGroupData[{
Cell[7675, 235, 196, 3, 42, "Subsection",ExpressionUUID->"3a3c64f1-b726-4713-a627-c30fe8a0eef6"],
Cell[CellGroupData[{
Cell[7896, 242, 213, 4, 49, "Subsubsection",ExpressionUUID->"b7dc5818-95e3-4cbb-bd8d-54cf430db06b"],
Cell[8112, 248, 2769, 81, 496, "Input",ExpressionUUID->"d194231b-1a5b-4a3b-936a-c7f3d90c6789"],
Cell[10884, 331, 1532, 41, 217, "Input",ExpressionUUID->"aa3d203c-8de5-444f-8360-266529ba3069"],
Cell[12419, 374, 621, 15, 79, "Input",ExpressionUUID->"1a23528c-60d8-4def-ade8-e31c405ac881"]
}, Closed]],
Cell[CellGroupData[{
Cell[13077, 394, 271, 4, 39, "Subsubsection",ExpressionUUID->"23c38d99-e50a-47de-b4a6-d87c022df30b"],
Cell[CellGroupData[{
Cell[13373, 402, 256, 4, 38, "Text",ExpressionUUID->"0a19b35c-ecca-43d5-96dc-890b291970ca",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13632, 408, 10644, 288, 668, "Input",ExpressionUUID->"f1285649-dd8e-40c0-9aa8-a0d3d7b9edf3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[24313, 701, 297, 5, 33, "Text",ExpressionUUID->"53e5a7bb-581f-4526-9378-c42966f87101",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[24613, 708, 3670, 99, 338, "Input",ExpressionUUID->"2e3a0486-f8c7-424a-ab16-1f92d823fc21",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[28286, 809, 684, 13, 89, "Text",ExpressionUUID->"309cc588-f19c-4122-9a69-05f17bee9123",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[28973, 824, 1445, 35, 174, "Input",ExpressionUUID->"bdf91d27-d1af-41cc-a55c-ddb2a43671fc",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30467, 865, 335, 6, 49, "Subsubsection",ExpressionUUID->"bc1cf59b-4a8f-4883-a882-bd3a31a40f9b"],
Cell[CellGroupData[{
Cell[30827, 875, 372, 7, 38, "Text",ExpressionUUID->"209e5da3-23fe-4eb9-83d0-7f01b6d3c68d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[31202, 884, 81920, 1667, 7928, "Input",ExpressionUUID->"8ceb190c-b42a-48ac-a22d-277b246490a0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[113159, 2556, 324, 5, 33, "Text",ExpressionUUID->"1c6dae2b-4d10-4ed1-9a23-d8a8904bc4bf",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[113486, 2563, 4111, 110, 464, "Input",ExpressionUUID->"54c9e491-1a37-4568-8121-0e8a9664f568",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117658, 2680, 294, 6, 42, "Subsection",ExpressionUUID->"a56bdd1d-0e59-48bd-8901-ee451fc49ad2"],
Cell[117955, 2688, 189, 3, 39, "Text",ExpressionUUID->"0f7ef9d4-da30-438c-9414-d73a70744705"],
Cell[118147, 2693, 415, 9, 34, "Input",ExpressionUUID->"fd92a55c-9fb9-4971-8974-266b96c14eb3"],
Cell[118565, 2704, 1268, 29, 81, "Input",ExpressionUUID->"2f1ddc5a-767f-4edd-8808-df2b4a13299d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119870, 2738, 206, 3, 60, "Subsection",ExpressionUUID->"8be64739-f2b8-42eb-aeb4-56631666e1cc"],
Cell[CellGroupData[{
Cell[120101, 2745, 426, 8, 49, "Subsubsection",ExpressionUUID->"a187ed9f-7eb7-4eaf-b05e-06fd7d3a126b"],
Cell[120530, 2755, 4079, 114, 104, "Input",ExpressionUUID->"f4002d2c-7240-4e70-a6ef-acf121f85fdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124646, 2874, 263, 4, 49, "Subsubsection",ExpressionUUID->"5b11d896-d42e-46a1-8f31-5a96619bdef0"],
Cell[124912, 2880, 648, 18, 35, "Input",ExpressionUUID->"276903dc-69c8-45a2-9c60-fde726b8fc77"],
Cell[125563, 2900, 265, 6, 39, "Text",ExpressionUUID->"100313a3-5b99-47fd-a380-ad8e0086b12c"],
Cell[125831, 2908, 1063, 30, 35, "Input",ExpressionUUID->"d8e988d8-5777-4543-85cc-07a329a50f32"],
Cell[126897, 2940, 182, 3, 39, "Text",ExpressionUUID->"a7150933-2045-4dc4-8b84-a1f850b5f8ee"],
Cell[127082, 2945, 1484, 43, 35, "Input",ExpressionUUID->"797818cb-6b7f-427f-86da-6d1facbe27bb"],
Cell[128569, 2990, 279, 5, 39, "Text",ExpressionUUID->"db0822bf-3889-44ca-bd97-ad24df6b8c2c"],
Cell[128851, 2997, 449, 10, 34, "Input",ExpressionUUID->"3e96e7e6-651a-4f19-b853-d294f2a85dbe"],
Cell[129303, 3009, 235, 4, 39, "Text",ExpressionUUID->"b1848c49-a6ba-4123-8390-d2de7e787d40"],
Cell[129541, 3015, 446, 10, 34, "Input",ExpressionUUID->"00a63272-60db-430e-a92f-d302a9e55031"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130024, 3030, 155, 3, 49, "Subsubsection",ExpressionUUID->"d90c0079-7f2a-4443-af20-4d0548607c23"],
Cell[130182, 3035, 380, 8, 35, "Input",ExpressionUUID->"da6773f1-b194-4089-b399-6c34884c9516"],
Cell[130565, 3045, 169, 3, 39, "Text",ExpressionUUID->"9341c13a-aa15-4697-8f82-b8a48e94d9f4"],
Cell[130737, 3050, 693, 20, 34, "Input",ExpressionUUID->"3c0c2f3d-8cf0-4c6e-80d8-16511eb0de04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131467, 3075, 204, 3, 49, "Subsubsection",ExpressionUUID->"92e4a5d0-18fb-45ab-a1b3-d1e682ebe286"],
Cell[131674, 3080, 1507, 26, 175, "Input",ExpressionUUID->"05397f6e-c532-4fe4-ada1-be7fae64dfc0"],
Cell[CellGroupData[{
Cell[133206, 3110, 316, 5, 39, "Text",ExpressionUUID->"997794d2-8d04-49cc-a8a2-e670fd21f53b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[133525, 3117, 755, 19, 34, "Input",ExpressionUUID->"e9568fb6-dc94-4683-bd4b-732e05eabedb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[134295, 3139, 271, 6, 39, "Text",ExpressionUUID->"da86d671-87de-4fdc-af72-9e07a9ef8461"],
Cell[134569, 3147, 447, 9, 34, "Input",ExpressionUUID->"5a2a109c-cbca-4906-b8be-58d7ee4fe15d"],
Cell[135019, 3158, 187, 3, 39, "Text",ExpressionUUID->"22c9af35-6db9-4ec3-9a46-980d0c886c02"],
Cell[135209, 3163, 822, 19, 34, "Input",ExpressionUUID->"b75ff672-e623-436c-983a-36733d7f823a"],
Cell[136034, 3184, 260, 4, 39, "Text",ExpressionUUID->"7877e1ff-8eaa-43f9-a12f-1a884e7be050"],
Cell[136297, 3190, 848, 23, 35, "Input",ExpressionUUID->"0ff9e6bf-714f-4ffb-a7f8-510f9e28c51d"],
Cell[137148, 3215, 184, 3, 39, "Text",ExpressionUUID->"61133942-6e37-44d5-92ea-93c1ad6c1ac8"],
Cell[137335, 3220, 1046, 32, 61, "Input",ExpressionUUID->"0ab848b1-6398-4c20-af27-a49d0b241e6f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138430, 3258, 302, 4, 60, "Subsection",ExpressionUUID->"095520cf-fb38-4ed8-9ccc-499ff6f5beb3"],
Cell[138735, 3264, 504, 10, 35, "Input",ExpressionUUID->"7f040be4-215f-4845-86b3-7d0a485ddfef"],
Cell[139242, 3276, 183, 3, 39, "Text",ExpressionUUID->"e0690d17-69d6-4521-a171-dd20d94663cc"],
Cell[139428, 3281, 251, 5, 34, "Input",ExpressionUUID->"80b55e38-4a08-499b-a739-d041bed4f474"],
Cell[139682, 3288, 217, 5, 39, "Text",ExpressionUUID->"2163ccbc-4480-4996-b2c4-444dffd7907a"],
Cell[139902, 3295, 313, 7, 34, "Input",ExpressionUUID->"8c0c4f2a-44f2-4b8c-9bfa-4fe23a376b58"],
Cell[140218, 3304, 291, 7, 39, "Text",ExpressionUUID->"f653213b-a953-49c2-b75e-ecea0e348cf9"],
Cell[140512, 3313, 321, 7, 34, "Input",ExpressionUUID->"34e3e8c9-9b05-49c5-90e5-603cac6d6a6b"],
Cell[CellGroupData[{
Cell[140858, 3324, 490, 9, 65, "Text",ExpressionUUID->"cdc47eaa-065c-4a70-adfd-62c5cb02d0d2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[141351, 3335, 501, 12, 35, "Input",ExpressionUUID->"4f5f0404-13ca-4189-ac49-58bdc8fe3a91",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[141901, 3353, 226, 5, 60, "Subsection",ExpressionUUID->"264d1347-670a-48b4-a3bb-812e1046d7a3"],
Cell[CellGroupData[{
Cell[142152, 3362, 164, 3, 49, "Subsubsection",ExpressionUUID->"5d4dd941-55b2-40b6-b516-b3cb0fef79c8"],
Cell[142319, 3367, 162, 3, 39, "Text",ExpressionUUID->"e0d92251-c6b1-4431-8ef6-a6ed598462c4"],
Cell[142484, 3372, 442, 9, 34, "Input",ExpressionUUID->"5604ed05-b1f9-4ed0-96c7-1ce8d563e6a7"],
Cell[142929, 3383, 159, 3, 39, "Text",ExpressionUUID->"a3b724fe-6a53-4d86-bb59-ef0cab14029e"],
Cell[143091, 3388, 360, 8, 34, "Input",ExpressionUUID->"b908579d-e96c-47c8-b530-132e10ffb8a8"],
Cell[143454, 3398, 188, 3, 39, "Text",ExpressionUUID->"eba8b13a-f77e-4371-a529-c9ad1b4baf3c"],
Cell[143645, 3403, 327, 8, 34, "Input",ExpressionUUID->"3a24b02f-126e-4d02-b4d3-f90bd5e214ee"],
Cell[143975, 3413, 242, 6, 39, "Text",ExpressionUUID->"6062b44c-218c-4db4-a8cd-04aae003ebad"],
Cell[144220, 3421, 970, 25, 104, "Input",ExpressionUUID->"b79abf82-eaec-43ca-93bc-584bf89a47ca"],
Cell[145193, 3448, 290, 6, 34, "Input",ExpressionUUID->"65957e27-a7c5-4148-b770-c5d03623fc86"],
Cell[145486, 3456, 481, 9, 65, "Text",ExpressionUUID->"94affcc2-0ba9-482f-8786-7ee84d2a88ef"],
Cell[145970, 3467, 1015, 23, 35, "Input",ExpressionUUID->"ece29515-428d-4440-be24-7f66ff636389"],
Cell[146988, 3492, 770, 19, 35, "Input",ExpressionUUID->"979b44b3-0f77-45b6-8aaa-ec69a01861cb"],
Cell[147761, 3513, 315, 7, 65, "Text",ExpressionUUID->"6f4cc056-4068-47bb-ade4-076573023b67"],
Cell[148079, 3522, 435, 12, 35, "Input",ExpressionUUID->"61b4fa40-e99d-47f7-b063-3cf3675b4f02"],
Cell[148517, 3536, 767, 20, 35, "Input",ExpressionUUID->"35b8dee0-0ca7-48bf-bdc5-6885ebe84819"]
}, Closed]],
Cell[CellGroupData[{
Cell[149321, 3561, 242, 4, 40, "Subsubsection",ExpressionUUID->"71057752-0b0d-4989-85c7-e44f0f81c417"],
Cell[149566, 3567, 529, 14, 34, "Input",ExpressionUUID->"9aa12a2c-5ae4-4219-93d2-fc8185a8d918"],
Cell[150098, 3583, 525, 14, 34, "Input",ExpressionUUID->"c03a2429-d65e-495a-8352-1cb9cbb5aaf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150660, 3602, 242, 4, 49, "Subsubsection",ExpressionUUID->"345c2c9b-5038-4bd9-9b7e-121236ac035a"],
Cell[150905, 3608, 553, 14, 34, "Input",ExpressionUUID->"c5d11682-cdd3-43c2-858c-cd0ddf6a3921"],
Cell[151461, 3624, 571, 14, 34, "Input",ExpressionUUID->"66ab13d2-dea6-4060-8186-87061eadfdd1"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/README <==
Supplementary material for the article:

A.V. Bednyakov,

``One the scalar sector of 2HDM: ring of basis invariants,
syzygies, and six-loop renormalization group equations''


The paper considers a polynomial Ring of invariants R[ g_1,...,g_M ] in two-Higgs-doublet model  (2HDM)

    M=22 variables of the ring constitute 
    
    *Generating set* {g_i} defined in A. Trautner [1812.02614] 

	  Y1, Z11, Z12,
	  T200, T300, T002, T020, T011, T102, T120, T111, T202, T220, T211,
	  T112, T121, T212, T221, T312, T321, T303, T330

    Only N=11 of M=22 variables are algebraically independent giving rise to 

    *Set of algebraically-independent invariants* {f_i} defined in A. Trautner [1812.02614] 
	  
	  Y1, Z11, Z12,
	  T200, T002, T020, T011, T300, T102, T120, T211
	  

Brief description of supplementary files:

1) Analytic expressions:
	a)  six-loop beta functions for M=22 invariants from the generating set
	    defined by A.Trautner
	    given as lists {beta_1, ... , beta_6}:

		 - CP-even:

			rge/even/  Y1_rge_1_6.m
			rge/even/ Z11_rge_1_6.m
			rge/even/ Z12_rge_1_6.m
			rge/even/T200_rge_1_6.m
			rge/even/T300_rge_1_6.m
			rge/even/T002_rge_1_6.m
			rge/even/T011_rge_1_6.m
			rge/even/T020_rge_1_6.m
			rge/even/T102_rge_1_6.m
			rge/even/T111_rge_1_6.m
			rge/even/T120_rge_1_6.m
			rge/even/T202_rge_1_6.m
			rge/even/T211_rge_1_6.m
			rge/even/T220_rge_1_6.m

		- CP-odd:

			rge/odd/T112_rge_1_6.m
			rge/odd/T121_rge_1_6.m
			rge/odd/T212_rge_1_6.m
			rge/odd/T221_rge_1_6.m
			rge/odd/T312_rge_1_6.m
			rge/odd/T321_rge_1_6.m
			rge/odd/T303_rge_1_6.m
			rge/odd/T330_rge_1_6.m

	b) Minimal generators (K=63) of syzygy module (as a list). See Appendix B

			syzygies/first_syzygies_2hdm_63.m


	c) Polynomial relations expressing M-N=11 elements of the generating set 
	   not entering the set of N=11 algebraic independent invariants in terms
	   of the latter (elimination ideals I_g, see Appendix D.)


		- CP-even
			elimination_ideals/T111ideal.m
			elimination_ideals/T202ideal.m
			elimination_ideals/T220ideal.m

		- CP-odd
			elimination_ideals/T112ideal.m
			elimination_ideals/T121ideal.m
			elimination_ideals/T212ideal.m
			elimination_ideals/T221ideal.m
			elimination_ideals/T312ideal.m
			elimination_ideals/T321ideal.m
			elimination_ideals/T303ideal.m
			elimination_ideals/T330ideal.m
		
2) Mathematica notebook [Invariants_2HDM_RGE.nb] demonstrating the results

	a) Parametrization of invariants
		- defines parametrization due to A. Trautner  (used in 3.a)
		- defines parametrization in terms of SO(3) covariants  (used in 3.a)
		- compares two parametrizations 

	b) Syzygies
		- loads syzygies (minimal generators of syzygy module) (see, 1.b)
		- checks that syzygies are indeed zero if 
		  one substitutes the invariants by their parametrizations 

	c) Hilbert Series 
		- defines explicit expressions for different (multi) grading
		- defines Betti table for a free resolution of syzygy module 
		  and computes the corresponding Hilbert Series 

	d) RGE for basis invariants
		- loads six-loop expressions (see 1.a)
		- provide  one- and two-loop results as examples

	
3) Macaulay2 scripts: please, see the source file for more comments

	a) Implementation of the Groebner-basis algorthm (Appendix B) to generate syzygies:

		- generate_syzygies_2hdm_trautner.m2        (A. Trautner's parametrization is used)
			outputs 
		  syzygies/first_syzygies_2hdm_63_trautner.out

		- generate_syzygies_2hdm_so3_covariants.m2  (parametrization in terms of SO(3) covariants)
			outputs 
		  syzygies/first_syzygies_2hdm_63_so3_covariants.out	

	 	 Both output files should be identical to syzygies/first_syzygies_2hdm_63.m


	b) Computation of RG eqations (in a normal form) for invariant ring elements 
	
		- rge_2hdm_quotient_ring.m2
		  	normal form is computed automatically		 
		  	by utilizing the notion of quotient ring R/Ideal2HDM 

		- rge_2hdm_groebner_basis.m2
		  	normal form is computed explicitly  
	  	  	by construction of Groebner basis for Ideal2HDM 
		
		 Both files loads syzygies/first_syzygies_2hdm_63.m to define Ideal2HDM

	c)  Proving that relations (1.c) that generate elimination ideals (see Appendix D)
	    belong to Ideal2HDM and reduce to zero in R/Ideal2HDM
		

	
NB: 	If one has Macaulay2 installed, a script can be run via:
		M2 --script <name_of_the_script>.m2



==> anc/check_elimination_ideals.m2 <==
-- this is the default weight for the invariants
defaultWeight = 
{


                0, -- {2,0,0}
                0, -- {3,0,0}

                0, -- {0,2,0}
                0, -- {0,1,1}
                0, -- {0,0,2}

                0, -- {1,2,0}
                0, -- {1,0,2}
                3, -- {1,1,1}

                1, -- {2,2,0}
                0, -- {2,0,2}
                2, -- {2,1,1}

                5, -- {1,2,1}
                5, -- {1,1,2}

                5, -- {2,2,1}
                5, -- {2,1,2}

                5, -- {3,2,1}
                5, -- {3,1,2}

                7, -- {3,3,0}
                6, -- {3,0,3}

		0, -- trL
		0, -- L0
		0 -- M0

	};


currentWeight = defaultWeight;

-- here multidegree (\alpha,\beta) counts the number of self-couplings "\alpha" and mass parameters "\beta" 
-- entering the invariant 
R = QQ[T200,T300, T020,T011,T002,T120,T102,T111,T220,T202,T211,T121,T112,T221,T212,T321,T312,T330,T303,
	Z11,Z12, Y1,
        Degrees => {

                {2,0}, -- {2,0,0}
                {3,0}, -- {3,0,0}

                {0,2}, -- {0,2,0}
                {1,1}, -- {0,1,1}
                {2,0}, -- {0,0,2}

                {1,2}, -- {1,2,0}
                {3,0}, -- {1,0,2}
                {2,1}, -- {1,1,1}

                {2,2}, -- {2,2,0}
                {4,0}, -- {2,0,2}
                {3,1}, -- {2,1,1}

                {2,2}, -- {1,2,1}
                {3,1}, -- {1,1,2}

                {3,2}, -- {2,2,1}
                {4,1}, -- {2,1,2}

                {4,2}, -- {3,2,1}
                {5,1}, -- {3,1,2}

                {3,3}, -- {3,3,0}
                {6,0}, -- {3,0,3}

		{1,0}, -- trL
		{1,0}, -- L0
		{0,1}  -- M0
                },
	Weights => currentWeight
                ];


<< "default weights are :" <<  vars R || matrix {currentWeight} << endl


-- this defines an ideal of relations between invariants

-- load syzygies that define the ideal
syzygies = flatten value get "syzygies/first_syzygies_2hdm_63.m";

Ideal2HDM = ideal(syzygies);


-- load relations for algebraically dependent generators
AlgDepInvariants = {T111,T202,T220,T112,T121,T212,T221,T312,T321,T303,T303};

AlgDepInvariantsRel= 
	apply(AlgDepInvariants,
		x -> (<<"Loading relation for " << toString(x) << endl; first value get ("elimination_ideals/" | toString(x) | "ideal.m")));


-- the variable contains a list {{T111,relations_for_T111}, ....,{T303,relation_for_T303}}
AlgebraicallyDependentInvariantsRelations = 
	pack(2,mingle(AlgDepInvariants,AlgDepInvariantsRel));

-- function to print relations
PrintRelation = x->(<<"Relation for " << toString(x_0) << ": " << endl << endl << toString(x_1) << "=0" << endl << endl)

-- print an example of relation 
PrintRelation(AlgebraicallyDependentInvariantsRelations_0)

-- do not use Groebner basis, define quotient ring 

RI = R/Ideal2HDM; 

-- check that all relations are reduced to zero in the quotient ring RI

scan(AlgebraicallyDependentInvariantsRelations,
	x->(<<"relation for " << x_0 << " is reduced to " << sub(x_1,RI) << " in the quotient ring R/Ideal2HDM" << endl));





==> anc/elimination_ideals/T111ideal.m <==
{9*T120*T102*T111^4+6*T211*T002*T120*T111^3+6*T211*T020*T102*T111^3+4*T211^2*T020*T002*T111^2-12*T200*T011*T002*T120*T111^3-12*T200*T020*T011*T102*T111^3-16*T211*T200*T020*T011*T002*T111^2-12*T211*T011*T120*T102*T111^2-4*T211^2*T011*T002*T120*T111-4*T211^2*T020*T011*T102*T111+16*T200^2*T020*T011^2*T002*T111^2-18*T300*T011^2*T002*T120*T111^2+18*T300*T020*T002^2*T120*T111^2+9*T200*T002^2*T120^2*T111^2-18*T300*T020*T011^2*T102*T111^2+18*T300*T020^2*T002*T102*T111^2+6*T200*T011^2*T120*T102*T111^2+9*T200*T020^2*T102^2*T111^2-18*T120^2*T102^2*T111^2-24*T211*T300*T020*T011^2*T002*T111+24*T211*T300*T020^2*T002^2*T111+10*T211*T200*T011^2*T002*T120*T111+6*T211*T200*T020*T002^2*T120*T111+10*T211*T200*T020*T011^2*T102*T111+6*T211*T200*T020^2*T002*T102*T111-6*T211*T002*T120^2*T102*T111-6*T211*T020*T120*T102^2*T111+T211^2*T002^2*T120^2+4*T211^2*T011^2*T120*T102-2*T211^2*T020*T002*T120*T102+T211^2*T020^2*T102^2+48*T200*T300*T020*T011^3*T002*T111-48*T200*T300*T020^2*T011*T002^2*T111-4*T200^2*T011^3*T002*T120*T111-12*T200^2*T020*T011*T002^2*T120*T111+36*T300*T011*T002^2*T120^2*T111-4*T200^2*T020*T011^3*T102*T111-12*T200^2*T020^2*T011*T002*T102*T111-72*T300*T020*T011*T002*T120*T102*T111+12*T200*T011*T002*T120^2*T102*T111+36*T300*T020^2*T011*T102^2*T111+12*T200*T020*T011*T120*T102^2*T111+12*T211*T300*T011^3*T002*T120-12*T211*T300*T020*T011*T002^2*T120-4*T211*T200*T011*T002^2*T120^2+12*T211*T300*T020*T011^3*T102-12*T211*T300*T020^2*T011*T002*T102-4*T211*T200*T011^3*T120*T102-4*T211*T200*T020*T011*T002*T120*T102-4*T211*T200*T020^2*T011*T102^2+12*T211*T011*T120^2*T102^2+36*T300^2*T020*T011^4*T002-72*T300^2*T020^2*T011^2*T002^2+36*T300^2*T020^3*T002^3-6*T200*T300*T011^4*T002*T120-12*T200*T300*T020*T011^2*T002^2*T120+18*T200*T300*T020^2*T002^3*T120+4*T200^2*T011^2*T002^2*T120^2-18*T300*T002^3*T120^3-6*T200*T300*T020*T011^4*T102-12*T200*T300*T020^2*T011^2*T002*T102+18*T200*T300*T020^3*T002^2*T102+T200^2*T011^4*T120*T102-2*T200^2*T020*T011^2*T002*T120*T102+9*T200^2*T020^2*T002^2*T120*T102+18*T300*T011^2*T002*T120^2*T102-9*T200*T002^2*T120^3*T102+4*T200^2*T020^2*T011^2*T102^2+18*T300*T020*T011^2*T120*T102^2-6*T200*T011^2*T120^2*T102^2-18*T300*T020^3*T102^3-9*T200*T020^2*T120*T102^3+9*T120^3*T102^3}


==> anc/elimination_ideals/T112ideal.m <==
{729*T112^8*T120^2*T102^2-324*T211^2*T112^6*T002^3*T120^2-324*T211^2*T112^6*T020*T011^2*T102^2+1296*T211*T112^6*T200*T011*T002^3*T120^2+1296*T211*T112^6*T200*T020*T011^3*T102^2-2916*T211*T112^6*T011*T002*T120^2*T102^2-972*T211*T112^6*T020*T011*T120*T102^3-1296*T112^6*T200^2*T011^2*T002^3*T120^2-2916*T112^6*T300*T011^2*T002^2*T120^2*T102+2916*T112^6*T300*T020*T002^3*T120^2*T102+1458*T112^6*T200*T002^3*T120^3*T102-1296*T112^6*T200^2*T020*T011^4*T102^2-2916*T112^6*T300*T011^4*T120*T102^2+2916*T112^6*T300*T020*T011^2*T002*T120*T102^2+1458*T112^6*T200*T011^2*T002*T120^2*T102^2+1458*T112^6*T200*T020*T002^2*T120^2*T102^2+3402*T112^6*T200*T020*T011^2*T120*T102^3-2916*T112^6*T002*T120^3*T102^3-2916*T112^6*T020*T120^2*T102^4+144*T211^4*T112^4*T020*T011^2*T002^3-1152*T211^3*T112^4*T200*T020*T011^3*T002^3+432*T211^3*T112^4*T011*T002^4*T120^2+432*T211^3*T112^4*T020*T011*T002^3*T120*T102-216*T211^3*T112^4*T011^5*T102^2+1080*T211^3*T112^4*T020*T011^3*T002*T102^2+3456*T211^2*T112^4*T200^2*T020*T011^4*T002^3+1296*T211^2*T112^4*T300*T011^4*T002^3*T120-1296*T211^2*T112^4*T300*T020*T011^2*T002^4*T120-1620*T211^2*T112^4*T200*T011^2*T002^4*T120^2-324*T211^2*T112^4*T200*T020*T002^5*T120^2+1296*T211^2*T112^4*T300*T020*T011^4*T002^2*T102-1296*T211^2*T112^4*T300*T020^2*T011^2*T002^3*T102-3888*T211^2*T112^4*T200*T020*T011^2*T002^3*T120*T102+810*T211^2*T112^4*T002^4*T120^3*T102+972*T211^2*T112^4*T200*T011^6*T102^2-4860*T211^2*T112^4*T200*T020*T011^4*T002*T102^2-648*T211^2*T112^4*T200*T020^2*T011^2*T002^2*T102^2+2268*T211^2*T112^4*T011^2*T002^2*T120^2*T102^2+972*T211^2*T112^4*T020*T002^3*T120^2*T102^2-1458*T211^2*T112^4*T011^4*T120*T102^3+4212*T211^2*T112^4*T020*T011^2*T002*T120*T102^3+972*T211^2*T112^4*T020^2*T011^2*T102^4-4608*T211*T112^4*T200^3*T020*T011^5*T002^3-5184*T211*T112^4*T200*T300*T011^5*T002^3*T120+5184*T211*T112^4*T200*T300*T020*T011^3*T002^4*T120+1296*T211*T112^4*T200^2*T011^3*T002^4*T120^2+1296*T211*T112^4*T200^2*T020*T011*T002^5*T120^2-3888*T211*T112^4*T300*T011*T002^5*T120^3-5184*T211*T112^4*T200*T300*T020*T011^5*T002^2*T102+5184*T211*T112^4*T200*T300*T020^2*T011^3*T002^3*T102+10368*T211*T112^4*T200^2*T020*T011^3*T002^3*T120*T102+5832*T211*T112^4*T300*T011^3*T002^3*T120^2*T102-1944*T211*T112^4*T300*T020*T011*T002^4*T120^2*T102-4212*T211*T112^4*T200*T011*T002^4*T120^3*T102-1296*T211*T112^4*T200^2*T011^7*T102^2+6480*T211*T112^4*T200^2*T020*T011^5*T002*T102^2+2592*T211*T112^4*T200^2*T020^2*T011^3*T002^2*T102^2+11664*T211*T112^4*T300*T011^5*T002*T120*T102^2-3888*T211*T112^4*T300*T020*T011^3*T002^2*T120*T102^2-3888*T211*T112^4*T300*T020^2*T011*T002^3*T120*T102^2-324*T211*T112^4*T200*T011^3*T002^2*T120^2*T102^2-9720*T211*T112^4*T200*T020*T011*T002^3*T120^2*T102^2-5832*T211*T112^4*T300*T020*T011^5*T102^3+1944*T211*T112^4*T300*T020^2*T011^3*T002*T102^3+4860*T211*T112^4*T200*T011^5*T120*T102^3-16848*T211*T112^4*T200*T020*T011^3*T002*T120*T102^3-1944*T211*T112^4*T200*T020^2*T011*T002^2*T120*T102^3+6804*T211*T112^4*T011*T002^2*T120^3*T102^3-2916*T211*T112^4*T200*T020^2*T011^3*T102^4-5832*T211*T112^4*T011^3*T120^2*T102^4+11664*T211*T112^4*T020*T011*T002*T120^2*T102^4+2916*T211*T112^4*T020^2*T011*T120*T102^5+96*T211^5*T112^2*T011^5*T002^3+2304*T112^4*T200^4*T020*T011^6*T002^3-96*T211^5*T112^2*T020*T011^3*T002^4+5184*T112^4*T200^2*T300*T011^6*T002^3*T120-5184*T112^4*T200^2*T300*T020*T011^4*T002^4*T120+432*T112^4*T200^3*T011^4*T002^4*T120^2+2916*T112^4*T300^2*T011^4*T002^4*T120^2-1296*T112^4*T200^3*T020*T011^2*T002^5*T120^2-5832*T112^4*T300^2*T020*T011^2*T002^5*T120^2+2916*T112^4*T300^2*T020^2*T002^6*T120^2+4860*T112^4*T200*T300*T011^2*T002^5*T120^3+2916*T112^4*T200*T300*T020*T002^6*T120^3+729*T112^4*T200^2*T002^6*T120^4+5184*T112^4*T200^2*T300*T020*T011^6*T002^2*T102-5184*T112^4*T200^2*T300*T020^2*T011^4*T002^3*T102+11664*T112^4*T300^2*T011^6*T002^2*T120*T102-8640*T112^4*T200^3*T020*T011^4*T002^3*T120*T102-23328*T112^4*T300^2*T020*T011^4*T002^3*T120*T102+11664*T112^4*T300^2*T020^2*T011^2*T002^4*T120*T102-5832*T112^4*T200*T300*T011^4*T002^3*T120^2*T102-4860*T112^4*T200*T300*T020*T011^2*T002^4*T120^2*T102+2916*T112^4*T200*T300*T020^2*T002^5*T120^2*T102+810*T112^4*T200^2*T011^2*T002^4*T120^3*T102+1458*T112^4*T200^2*T020*T002^5*T120^3*T102-2916*T112^4*T300*T002^5*T120^4*T102+432*T112^4*T200^3*T011^8*T102^2+2916*T112^4*T300^2*T011^8*T102^2-2160*T112^4*T200^3*T020*T011^6*T002*T102^2-5832*T112^4*T300^2*T020*T011^6*T002*T102^2-2592*T112^4*T200^3*T020^2*T011^4*T002^2*T102^2+2916*T112^4*T300^2*T020^2*T011^4*T002^2*T102^2-8748*T112^4*T200*T300*T011^6*T002*T120*T102^2-18468*T112^4*T200*T300*T020*T011^4*T002^2*T120*T102^2+19440*T112^4*T200*T300*T020^2*T011^2*T002^3*T120*T102^2-1863*T112^4*T200^2*T011^4*T002^2*T120^2*T102^2+12636*T112^4*T200^2*T020*T011^2*T002^3*T120^2*T102^2+729*T112^4*T200^2*T020^2*T002^4*T120^2*T102^2-2916*T112^4*T300*T011^2*T002^3*T120^3*T102^2-11664*T112^4*T300*T020*T002^4*T120^3*T102^2-4374*T112^4*T200*T002^4*T120^4*T102^2+8748*T112^4*T200*T300*T020*T011^6*T102^3-972*T112^4*T200*T300*T020^2*T011^4*T002*T102^3-2430*T112^4*T200^2*T011^6*T120*T102^3+9558*T112^4*T200^2*T020*T011^4*T002*T120*T102^3+6804*T112^4*T200^2*T020^2*T011^2*T002^2*T120*T102^3+17496*T112^4*T300*T011^4*T002*T120^2*T102^3+29160*T112^4*T300*T020*T011^2*T002^2*T120^2*T102^3-8748*T112^4*T300*T020^2*T002^3*T120^2*T102^3+2430*T112^4*T200*T011^2*T002^2*T120^3*T102^3-8748*T112^4*T200*T020*T002^3*T120^3*T102^3+2673*T112^4*T200^2*T020^2*T011^4*T102^4-17496*T112^4*T300*T020*T011^4*T120*T102^4-2916*T112^4*T300*T020^2*T011^2*T002*T120*T102^4+5832*T112^4*T200*T011^4*T120^2*T102^4-14580*T112^4*T200*T020*T011^2*T002*T120^2*T102^4-4374*T112^4*T200*T020^2*T002^2*T120^2*T102^4+4374*T112^4*T002^2*T120^4*T102^4-7290*T112^4*T200*T020^2*T011^2*T120*T102^5-5832*T112^4*T011^2*T120^3*T102^5+8748*T112^4*T020*T002*T120^3*T102^5+4374*T112^4*T020^2*T120^2*T102^6-816*T211^4*T112^2*T200*T011^6*T002^3+672*T211^4*T112^2*T200*T020*T011^4*T002^4+144*T211^4*T112^2*T200*T020^2*T011^2*T002^5-36*T211^4*T112^2*T011^2*T002^5*T120^2-36*T211^4*T112^2*T020*T002^6*T120^2+648*T211^4*T112^2*T011^4*T002^3*T120*T102-504*T211^4*T112^2*T020*T011^2*T002^4*T120*T102+540*T211^4*T112^2*T011^6*T002*T102^2-324*T211^4*T112^2*T020*T011^4*T002^2*T102^2-288*T211^4*T112^2*T020^2*T011^2*T002^3*T102^2+2688*T211^3*T112^2*T200^2*T011^7*T002^3-1536*T211^3*T112^2*T200^2*T020*T011^5*T002^4-1152*T211^3*T112^2*T200^2*T020^2*T011^3*T002^5-1728*T211^3*T112^2*T300*T011^5*T002^4*T120+1728*T211^3*T112^2*T300*T020*T011^3*T002^5*T120+72*T211^3*T112^2*T200*T011^3*T002^5*T120^2+504*T211^3*T112^2*T200*T020*T011*T002^6*T120^2+864*T211^3*T112^2*T300*T011^7*T002^2*T102-864*T211^3*T112^2*T300*T020^2*T011^3*T002^4*T102-5184*T211^3*T112^2*T200*T011^5*T002^3*T120*T102+3600*T211^3*T112^2*T200*T020*T011^3*T002^4*T120*T102+432*T211^3*T112^2*T200*T020^2*T011*T002^5*T120*T102-324*T211^3*T112^2*T011*T002^5*T120^3*T102-2808*T211^3*T112^2*T200*T011^7*T002*T102^2+216*T211^3*T112^2*T200*T020*T011^5*T002^2*T102^2+3168*T211^3*T112^2*T200*T020^2*T011^3*T002^3*T102^2+1944*T211^3*T112^2*T011^3*T002^3*T120^2*T102^2-1836*T211^3*T112^2*T020*T011*T002^4*T120^2*T102^2+3996*T211^3*T112^2*T011^5*T002*T120*T102^3-2376*T211^3*T112^2*T020*T011^3*T002^2*T120*T102^3-864*T211^3*T112^2*T020^2*T011*T002^3*T120*T102^3+1620*T211^3*T112^2*T020*T011^5*T102^4-2160*T211^3*T112^2*T020^2*T011^3*T002*T102^4-4224*T211^2*T112^2*T200^3*T011^8*T002^3-1296*T211^2*T112^2*T300^2*T011^8*T002^3+768*T211^2*T112^2*T200^3*T020*T011^6*T002^4+1296*T211^2*T112^2*T300^2*T020*T011^6*T002^4+3456*T211^2*T112^2*T200^3*T020^2*T011^4*T002^5+1296*T211^2*T112^2*T300^2*T020^2*T011^4*T002^5-1296*T211^2*T112^2*T300^2*T020^3*T011^2*T002^6+7776*T211^2*T112^2*T200*T300*T011^6*T002^4*T120-5184*T211^2*T112^2*T200*T300*T020*T011^4*T002^5*T120-2592*T211^2*T112^2*T200*T300*T020^2*T011^2*T002^6*T120+432*T211^2*T112^2*T200^2*T011^4*T002^5*T120^2-2160*T211^2*T112^2*T200^2*T020*T011^2*T002^6*T120^2+324*T211^2*T112^2*T300*T011^2*T002^6*T120^3+972*T211^2*T112^2*T300*T020*T002^7*T120^3+162*T211^2*T112^2*T200*T002^7*T120^4-3888*T211^2*T112^2*T200*T300*T011^8*T002^2*T102-3888*T211^2*T112^2*T200*T300*T020*T011^6*T002^3*T102+9072*T211^2*T112^2*T200*T300*T020^2*T011^4*T002^4*T102-1296*T211^2*T112^2*T200*T300*T020^3*T011^2*T002^5*T102+14256*T211^2*T112^2*T200^2*T011^6*T002^3*T120*T102-6912*T211^2*T112^2*T200^2*T020*T011^4*T002^4*T120*T102-3888*T211^2*T112^2*T200^2*T020^2*T011^2*T002^5*T120*T102-6156*T211^2*T112^2*T300*T011^4*T002^4*T120^2*T102+1620*T211^2*T112^2*T300*T020*T011^2*T002^5*T120^2*T102+648*T211^2*T112^2*T300*T020^2*T002^6*T120^2*T102+1134*T211^2*T112^2*T200*T011^2*T002^5*T120^3*T102+810*T211^2*T112^2*T200*T020*T002^6*T120^3*T102+4860*T211^2*T112^2*T200^2*T011^8*T002*T102^2+4212*T211^2*T112^2*T200^2*T020*T011^6*T002^2*T102^2-10476*T211^2*T112^2*T200^2*T020^2*T011^4*T002^3*T102^2-324*T211^2*T112^2*T200^2*T020^3*T011^2*T002^4*T102^2+972*T211^2*T112^2*T300*T011^6*T002^2*T120*T102^2-972*T211^2*T112^2*T300*T020*T011^4*T002^3*T120*T102^2+3888*T211^2*T112^2*T300*T020^2*T011^2*T002^4*T120*T102^2-14418*T211^2*T112^2*T200*T011^4*T002^3*T120^2*T102^2+12150*T211^2*T112^2*T200*T020*T011^2*T002^4*T120^2*T102^2+648*T211^2*T112^2*T200*T020^2*T002^5*T120^2*T102^2-648*T211^2*T112^2*T002^5*T120^4*T102^2-2916*T211^2*T112^2*T300*T011^8*T102^3+16524*T211^2*T112^2*T300*T020*T011^6*T002*T102^3-17496*T211^2*T112^2*T300*T020^2*T011^4*T002^2*T102^3+2592*T211^2*T112^2*T300*T020^3*T011^2*T002^3*T102^3-16686*T211^2*T112^2*T200*T011^6*T002*T120*T102^3+1782*T211^2*T112^2*T200*T020*T011^4*T002^2*T120*T102^3+11664*T211^2*T112^2*T200*T020^2*T011^2*T002^3*T120*T102^3+648*T211^2*T112^2*T011^2*T002^3*T120^3*T102^3-1620*T211^2*T112^2*T020*T002^4*T120^3*T102^3-5670*T211^2*T112^2*T200*T020*T011^6*T102^4+7128*T211^2*T112^2*T200*T020^2*T011^4*T002*T102^4+1296*T211^2*T112^2*T200*T020^3*T011^2*T002^2*T102^4+14580*T211^2*T112^2*T011^4*T002*T120^2*T102^4-10692*T211^2*T112^2*T020*T011^2*T002^2*T120^2*T102^4-972*T211^2*T112^2*T020^2*T002^3*T120^2*T102^4+8100*T211^2*T112^2*T020*T011^4*T120*T102^5-8424*T211^2*T112^2*T020^2*T011^2*T002*T120*T102^5-972*T211^2*T112^2*T020^3*T011^2*T102^6+3072*T211*T112^2*T200^4*T011^9*T002^3+5184*T211*T112^2*T200*T300^2*T011^9*T002^3+16*T211^6*T011^6*T002^4+1536*T211*T112^2*T200^4*T020*T011^7*T002^4-5184*T211*T112^2*T200*T300^2*T020*T011^7*T002^4-32*T211^6*T020*T011^4*T002^5-4608*T211*T112^2*T200^4*T020^2*T011^5*T002^5-5184*T211*T112^2*T200*T300^2*T020^2*T011^5*T002^5+16*T211^6*T020^2*T011^2*T002^6+5184*T211*T112^2*T200*T300^2*T020^3*T011^3*T002^6-10368*T211*T112^2*T200^2*T300*T011^7*T002^4*T120+10368*T211*T112^2*T200^2*T300*T020^2*T011^3*T002^6*T120-1440*T211*T112^2*T200^3*T011^5*T002^5*T120^2+15552*T211*T112^2*T300^2*T011^5*T002^5*T120^2+3744*T211*T112^2*T200^3*T020*T011^3*T002^6*T120^2-15552*T211*T112^2*T300^2*T020*T011^3*T002^6*T120^2+2592*T211*T112^2*T200*T300*T011^3*T002^6*T120^3-7776*T211*T112^2*T200*T300*T020*T011*T002^7*T120^3-648*T211*T112^2*T200^2*T011*T002^7*T120^4+5184*T211*T112^2*T200^2*T300*T011^9*T002^2*T102+15552*T211*T112^2*T200^2*T300*T020*T011^7*T002^3*T102-25920*T211*T112^2*T200^2*T300*T020^2*T011^5*T002^4*T102+5184*T211*T112^2*T200^2*T300*T020^3*T011^3*T002^5*T102-15552*T211*T112^2*T200^3*T011^7*T002^3*T120*T102-23328*T211*T112^2*T300^2*T011^7*T002^3*T120*T102+576*T211*T112^2*T200^3*T020*T011^5*T002^4*T120*T102+11664*T211*T112^2*T300^2*T020*T011^5*T002^4*T120*T102+10368*T211*T112^2*T200^3*T020^2*T011^3*T002^5*T120*T102+15552*T211*T112^2*T300^2*T020^2*T011^3*T002^5*T120*T102-3888*T211*T112^2*T300^2*T020^3*T011*T002^6*T120*T102+22680*T211*T112^2*T200*T300*T011^5*T002^4*T120^2*T102+1296*T211*T112^2*T200*T300*T020*T011^3*T002^5*T120^2*T102-8424*T211*T112^2*T200*T300*T020^2*T011*T002^6*T120^2*T102+1296*T211*T112^2*T200^2*T011^3*T002^5*T120^3*T102-5184*T211*T112^2*T200^2*T020*T011*T002^6*T120^3*T102+1944*T211*T112^2*T300*T011*T002^6*T120^4*T102-3024*T211*T112^2*T200^3*T011^9*T002*T102^2-11664*T211*T112^2*T300^2*T011^9*T002*T102^2-9072*T211*T112^2*T200^3*T020*T011^7*T002^2*T102^2+46656*T211*T112^2*T300^2*T020*T011^7*T002^2*T102^2+13104*T211*T112^2*T200^3*T020^2*T011^5*T002^3*T102^2-42768*T211*T112^2*T300^2*T020^2*T011^5*T002^3*T102^2+1296*T211*T112^2*T200^3*T020^3*T011^3*T002^4*T102^2+7776*T211*T112^2*T300^2*T020^3*T011^3*T002^4*T102^2-19440*T211*T112^2*T200*T300*T011^7*T002^2*T120*T102^2+11664*T211*T112^2*T200*T300*T020*T011^5*T002^3*T120*T102^2-3888*T211*T112^2*T200*T300*T020^2*T011^3*T002^4*T120*T102^2-3888*T211*T112^2*T200*T300*T020^3*T011*T002^5*T120*T102^2+29484*T211*T112^2*T200^2*T011^5*T002^3*T120^2*T102^2-18792*T211*T112^2*T200^2*T020*T011^3*T002^4*T120^2*T102^2-5508*T211*T112^2*T200^2*T020^2*T011*T002^5*T120^2*T102^2-19440*T211*T112^2*T300*T011^3*T002^4*T120^3*T102^2+19440*T211*T112^2*T300*T020*T011*T002^5*T120^3*T102^2+4536*T211*T112^2*T200*T011*T002^5*T120^4*T102^2+5832*T211*T112^2*T200*T300*T011^9*T102^3-34992*T211*T112^2*T200*T300*T020*T011^7*T002*T102^3+36936*T211*T112^2*T200*T300*T020^2*T011^5*T002^2*T102^3-2592*T211*T112^2*T200*T300*T020^3*T011^3*T002^3*T102^3+16848*T211*T112^2*T200^2*T011^7*T002*T120*T102^3+22356*T211*T112^2*T200^2*T020*T011^5*T002^2*T120*T102^3-34344*T211*T112^2*T200^2*T020^2*T011^3*T002^3*T120*T102^3-972*T211*T112^2*T200^2*T020^3*T011*T002^4*T120*T102^3+17496*T211*T112^2*T300*T011^5*T002^2*T120^2*T102^3-50544*T211*T112^2*T300*T020*T011^3*T002^3*T120^2*T102^3+21384*T211*T112^2*T300*T020^2*T011*T002^4*T120^2*T102^3-20088*T211*T112^2*T200*T011^3*T002^3*T120^3*T102^3+20088*T211*T112^2*T200*T020*T011*T002^4*T120^3*T102^3+7128*T211*T112^2*T200^2*T020*T011^7*T102^4-8424*T211*T112^2*T200^2*T020^2*T011^5*T002*T102^4-3240*T211*T112^2*T200^2*T020^3*T011^3*T002^2*T102^4-11664*T211*T112^2*T300*T011^7*T120*T102^4+58320*T211*T112^2*T300*T020*T011^5*T002*T120*T102^4-38880*T211*T112^2*T300*T020^2*T011^3*T002^2*T120*T102^4+7776*T211*T112^2*T300*T020^3*T011*T002^3*T120*T102^4-33048*T211*T112^2*T200*T011^5*T002*T120^2*T102^4+1944*T211*T112^2*T200*T020*T011^3*T002^2*T120^2*T102^4+19440*T211*T112^2*T200*T020^2*T011*T002^3*T120^2*T102^4-4860*T211*T112^2*T011*T002^3*T120^4*T102^4-1944*T211*T112^2*T300*T020^2*T011^5*T102^5-3888*T211*T112^2*T300*T020^3*T011^3*T002*T102^5-22680*T211*T112^2*T200*T020*T011^5*T120*T102^5+23976*T211*T112^2*T200*T020^2*T011^3*T002*T120*T102^5+3888*T211*T112^2*T200*T020^3*T011*T002^2*T120*T102^5+23328*T211*T112^2*T011^3*T002*T120^3*T102^5-16524*T211*T112^2*T020*T011*T002^2*T120^3*T102^5+1944*T211*T112^2*T200*T020^3*T011^3*T102^6+15552*T211*T112^2*T020*T011^3*T120^2*T102^6-14580*T211*T112^2*T020^2*T011*T002*T120^2*T102^6-2916*T211*T112^2*T020^3*T011*T120*T102^7-768*T112^2*T200^5*T011^10*T002^3-5184*T112^2*T200^2*T300^2*T011^10*T002^3-192*T211^5*T200*T011^7*T002^4-1536*T112^2*T200^5*T020*T011^8*T002^4+5184*T112^2*T200^2*T300^2*T020*T011^8*T002^4+384*T211^5*T200*T020*T011^5*T002^5+2304*T112^2*T200^5*T020^2*T011^6*T002^5+5184*T112^2*T200^2*T300^2*T020^2*T011^6*T002^5-192*T211^5*T200*T020^2*T011^3*T002^6-5184*T112^2*T200^2*T300^2*T020^3*T011^4*T002^6+3456*T112^2*T200^3*T300*T011^8*T002^4*T120-11664*T112^2*T300^3*T011^8*T002^4*T120+6912*T112^2*T200^3*T300*T020*T011^6*T002^5*T120+34992*T112^2*T300^3*T020*T011^6*T002^5*T120-10368*T112^2*T200^3*T300*T020^2*T011^4*T002^6*T120-34992*T112^2*T300^3*T020^2*T011^4*T002^6*T120+11664*T112^2*T300^3*T020^3*T011^2*T002^7*T120+1152*T112^2*T200^4*T011^6*T002^5*T120^2-25272*T112^2*T200*T300^2*T011^6*T002^5*T120^2-24*T211^5*T011^3*T002^6*T120^2-2304*T112^2*T200^4*T020*T011^4*T002^6*T120^2+19440*T112^2*T200*T300^2*T020*T011^4*T002^6*T120^2+24*T211^5*T020*T011*T002^7*T120^2+5832*T112^2*T200*T300^2*T020^2*T011^2*T002^7*T120^2-6480*T112^2*T200^2*T300*T011^4*T002^6*T120^3+11664*T112^2*T200^2*T300*T020*T011^2*T002^7*T120^3+648*T112^2*T200^3*T011^2*T002^7*T120^4-5832*T112^2*T300^2*T011^2*T002^7*T120^4-5832*T112^2*T300^2*T020*T002^8*T120^4-2916*T112^2*T200*T300*T002^8*T120^5-1728*T112^2*T200^3*T300*T011^10*T002^2*T102-11664*T112^2*T300^3*T011^10*T002^2*T102-15552*T112^2*T200^3*T300*T020*T011^8*T002^3*T102+34992*T112^2*T300^3*T020*T011^8*T002^3*T102+22464*T112^2*T200^3*T300*T020^2*T011^6*T002^4*T102-34992*T112^2*T300^3*T020^2*T011^6*T002^4*T102-5184*T112^2*T200^3*T300*T020^3*T011^4*T002^5*T102+11664*T112^2*T300^3*T020^3*T011^4*T002^5*T102+5184*T112^2*T200^4*T011^8*T002^3*T120*T102+17496*T112^2*T200*T300^2*T011^8*T002^3*T120*T102+96*T211^5*T011^5*T002^4*T120*T102+5760*T112^2*T200^4*T020*T011^6*T002^4*T120*T102+52488*T112^2*T200*T300^2*T020*T011^6*T002^4*T120*T102-144*T211^5*T020*T011^3*T002^5*T120*T102-8640*T112^2*T200^4*T020^2*T011^4*T002^5*T120*T102-95256*T112^2*T200*T300^2*T020^2*T011^4*T002^5*T120*T102+48*T211^5*T020^2*T011*T002^6*T120*T102+25272*T112^2*T200*T300^2*T020^3*T011^2*T002^6*T120*T102-14904*T112^2*T200^2*T300*T011^6*T002^4*T120^2*T102-20736*T112^2*T200^2*T300*T020*T011^4*T002^5*T120^2*T102+20088*T112^2*T200^2*T300*T020^2*T011^2*T002^6*T120^2*T102-4536*T112^2*T200^3*T011^4*T002^5*T120^3*T102+34992*T112^2*T300^2*T011^4*T002^5*T120^3*T102+7128*T112^2*T200^3*T020*T011^2*T002^6*T120^3*T102+23328*T112^2*T300^2*T020*T011^2*T002^6*T120^3*T102-11664*T112^2*T300^2*T020^2*T002^7*T120^3*T102+10692*T112^2*T200*T300*T011^2*T002^6*T120^4*T102-11664*T112^2*T200*T300*T020*T002^7*T120^4*T102-1458*T112^2*T200^2*T002^7*T120^5*T102+432*T112^2*T200^4*T011^10*T002*T102^2+11664*T112^2*T200*T300^2*T011^10*T002*T102^2+216*T211^5*T011^7*T002^2*T102^2+4752*T112^2*T200^4*T020*T011^8*T002^2*T102^2-52488*T112^2*T200*T300^2*T020*T011^8*T002^2*T102^2-456*T211^5*T020*T011^5*T002^3*T102^2-5040*T112^2*T200^4*T020^2*T011^6*T002^3*T102^2+38880*T112^2*T200*T300^2*T020^2*T011^6*T002^3*T102^2+240*T211^5*T020^2*T011^3*T002^4*T102^2-1296*T112^2*T200^4*T020^3*T011^4*T002^4*T102^2+1944*T112^2*T200*T300^2*T020^3*T011^4*T002^4*T102^2+14580*T112^2*T200^2*T300*T011^8*T002^2*T120*T102^2+30132*T112^2*T200^2*T300*T020*T011^6*T002^3*T120*T102^2-45684*T112^2*T200^2*T300*T020^2*T011^4*T002^4*T120*T102^2+16524*T112^2*T200^2*T300*T020^3*T011^2*T002^5*T120*T102^2-15390*T112^2*T200^3*T011^6*T002^3*T120^2*T102^2-17496*T112^2*T300^2*T011^6*T002^3*T120^2*T102^2+756*T112^2*T200^3*T020*T011^4*T002^4*T120^2*T102^2-99144*T112^2*T300^2*T020*T011^4*T002^4*T120^2*T102^2+9882*T112^2*T200^3*T020^2*T011^2*T002^5*T120^2*T102^2+52488*T112^2*T300^2*T020^2*T011^2*T002^5*T120^2*T102^2-5832*T112^2*T300^2*T020^3*T002^6*T120^2*T102^2+30132*T112^2*T200*T300*T011^4*T002^4*T120^3*T102^2+1944*T112^2*T200*T300*T020*T011^2*T002^5*T120^3*T102^2-14580*T112^2*T200*T300*T020^2*T002^6*T120^3*T102^2+2268*T112^2*T200^2*T011^2*T002^5*T120^4*T102^2-4374*T112^2*T200^2*T020*T002^6*T120^4*T102^2+5832*T112^2*T300*T002^6*T120^5*T102^2-2916*T112^2*T200^2*T300*T011^10*T102^3+18468*T112^2*T200^2*T300*T020*T011^8*T002*T102^3-24300*T112^2*T200^2*T300*T020^2*T011^6*T002^2*T102^3+3564*T112^2*T200^2*T300*T020^3*T011^4*T002^3*T102^3-3294*T112^2*T200^3*T011^8*T002*T120*T102^3-23328*T112^2*T300^2*T011^8*T002*T120*T102^3-22626*T112^2*T200^3*T020*T011^6*T002^2*T120*T102^3+93312*T112^2*T300^2*T020*T011^6*T002^2*T120*T102^3+21654*T112^2*T200^3*T020^2*T011^4*T002^3*T120*T102^3-23328*T112^2*T300^2*T020^2*T011^4*T002^3*T120*T102^3+3402*T112^2*T200^3*T020^3*T011^2*T002^4*T120*T102^3-37908*T112^2*T200*T300*T011^6*T002^2*T120^2*T102^3+31104*T112^2*T200*T300*T020*T011^4*T002^3*T120^2*T102^3-4860*T112^2*T200*T300*T020^2*T011^2*T002^4*T120^2*T102^3-5832*T112^2*T200*T300*T020^3*T002^5*T120^2*T102^3+24462*T112^2*T200^2*T011^4*T002^3*T120^3*T102^3-19116*T112^2*T200^2*T020*T011^2*T002^4*T120^3*T102^3-4374*T112^2*T200^2*T020^2*T002^5*T120^3*T102^3-32076*T112^2*T300*T011^2*T002^4*T120^4*T102^3+20412*T112^2*T300*T020*T002^5*T120^4*T102^3+4374*T112^2*T200*T002^5*T120^5*T102^3-3078*T112^2*T200^3*T020*T011^8*T102^4+2700*T112^2*T200^3*T020^2*T011^6*T002*T102^4-5832*T112^2*T300^2*T020^2*T011^6*T002*T102^4+2754*T112^2*T200^3*T020^3*T011^4*T002^2*T102^4-5832*T112^2*T300^2*T020^3*T011^4*T002^2*T102^4+11664*T112^2*T200*T300*T011^8*T120*T102^4-64152*T112^2*T200*T300*T020*T011^6*T002*T120*T102^4+69012*T112^2*T200*T300*T020^2*T011^4*T002^2*T120*T102^4-15552*T112^2*T200*T300*T020^3*T011^2*T002^3*T120*T102^4+10692*T112^2*T200^2*T011^6*T002*T120^2*T102^4+28674*T112^2*T200^2*T020*T011^4*T002^2*T120^2*T102^4-29160*T112^2*T200^2*T020^2*T011^2*T002^3*T120^2*T102^4-1458*T112^2*T200^2*T020^3*T002^4*T120^2*T102^4+32076*T112^2*T300*T011^4*T002^2*T120^3*T102^4-55404*T112^2*T300*T020*T011^2*T002^3*T120^3*T102^4+23328*T112^2*T300*T020^2*T002^4*T120^3*T102^4-15066*T112^2*T200*T011^2*T002^3*T120^4*T102^4+13122*T112^2*T200*T020*T002^4*T120^4*T102^4+972*T112^2*T200*T300*T020^2*T011^6*T102^5+1944*T112^2*T200*T300*T020^3*T011^4*T002*T102^5+15876*T112^2*T200^2*T020*T011^6*T120*T102^5-12798*T112^2*T200^2*T020^2*T011^4*T002*T120*T102^5-7776*T112^2*T200^2*T020^3*T011^2*T002^2*T120*T102^5-11664*T112^2*T300*T011^6*T120^2*T102^5+52488*T112^2*T300*T020*T011^4*T002*T120^2*T102^5-37908*T112^2*T300*T020^2*T011^2*T002^2*T120^2*T102^5+8748*T112^2*T300*T020^3*T002^3*T120^2*T102^5-17496*T112^2*T200*T011^4*T002*T120^3*T102^5-486*T112^2*T200*T020*T011^2*T002^2*T120^3*T102^5+13122*T112^2*T200*T020^2*T002^3*T120^3*T102^5-2916*T112^2*T002^3*T120^5*T102^5-1458*T112^2*T200^2*T020^3*T011^4*T102^6-2916*T112^2*T300*T020^2*T011^4*T120*T102^6-2916*T112^2*T300*T020^3*T011^2*T002*T120*T102^6-25272*T112^2*T200*T020*T011^4*T120^2*T102^6+18954*T112^2*T200*T020^2*T011^2*T002*T120^2*T102^6+4374*T112^2*T200*T020^3*T002^2*T120^2*T102^6+11664*T112^2*T011^2*T002*T120^4*T102^6-8748*T112^2*T020*T002^2*T120^4*T102^6+4374*T112^2*T200*T020^3*T011^2*T120*T102^7+11664*T112^2*T020*T011^2*T120^3*T102^7-8748*T112^2*T020^2*T002*T120^3*T102^7-2916*T112^2*T020^3*T120^2*T102^8+960*T211^4*T200^2*T011^8*T002^4-1920*T211^4*T200^2*T020*T011^6*T002^5+960*T211^4*T200^2*T020^2*T011^4*T002^6-576*T211^4*T300*T011^6*T002^5*T120+1152*T211^4*T300*T020*T011^4*T002^6*T120-576*T211^4*T300*T020^2*T011^2*T002^7*T120+240*T211^4*T200*T011^4*T002^6*T120^2-240*T211^4*T200*T020*T011^2*T002^7*T120^2+9*T211^4*T002^8*T120^4+864*T211^4*T300*T011^8*T002^3*T102-2016*T211^4*T300*T020*T011^6*T002^4*T102+1440*T211^4*T300*T020^2*T011^4*T002^5*T102-288*T211^4*T300*T020^3*T011^2*T002^6*T102-1248*T211^4*T200*T011^6*T002^4*T120*T102+2016*T211^4*T200*T020*T011^4*T002^5*T120*T102-768*T211^4*T200*T020^2*T011^2*T002^6*T120*T102-72*T211^4*T011^2*T002^6*T120^3*T102+36*T211^4*T020*T002^7*T120^3*T102-1728*T211^4*T200*T011^8*T002^2*T102^2+3552*T211^4*T200*T020*T011^6*T002^3*T102^2-1680*T211^4*T200*T020^2*T011^4*T002^4*T102^2-144*T211^4*T200*T020^3*T011^2*T002^5*T102^2-162*T211^4*T011^4*T002^4*T120^2*T102^2+180*T211^4*T020*T011^2*T002^5*T120^2*T102^2+36*T211^4*T020^2*T002^6*T120^2*T102^2+1512*T211^4*T011^6*T002^2*T120*T102^3-2484*T211^4*T020*T011^4*T002^3*T120*T102^3+936*T211^4*T020^2*T011^2*T002^4*T120*T102^3+729*T211^4*T011^8*T102^4-1620*T211^4*T020*T011^6*T002*T102^4+756*T211^4*T020^2*T011^4*T002^2*T102^4+144*T211^4*T020^3*T011^2*T002^3*T102^4-2560*T211^3*T200^3*T011^9*T002^4+864*T211^3*T300^2*T011^9*T002^4+5120*T211^3*T200^3*T020*T011^7*T002^5-2592*T211^3*T300^2*T020*T011^7*T002^5-2560*T211^3*T200^3*T020^2*T011^5*T002^6+2592*T211^3*T300^2*T020^2*T011^5*T002^6-864*T211^3*T300^2*T020^3*T011^3*T002^7+4608*T211^3*T200*T300*T011^7*T002^5*T120-9216*T211^3*T200*T300*T020*T011^5*T002^6*T120+4608*T211^3*T200*T300*T020^2*T011^3*T002^7*T120-960*T211^3*T200^2*T011^5*T002^6*T120^2+960*T211^3*T200^2*T020*T011^3*T002^7*T120^2+864*T211^3*T300*T011^3*T002^7*T120^3-864*T211^3*T300*T020*T011*T002^8*T120^3-72*T211^3*T200*T011*T002^8*T120^4-6048*T211^3*T200*T300*T011^9*T002^3*T102+13536*T211^3*T200*T300*T020*T011^7*T002^4*T102-8928*T211^3*T200*T300*T020^2*T011^5*T002^5*T102+1440*T211^3*T200*T300*T020^3*T011^3*T002^6*T102+6144*T211^3*T200^2*T011^7*T002^4*T120*T102-10368*T211^3*T200^2*T020*T011^5*T002^5*T120*T102+4224*T211^3*T200^2*T020^2*T011^3*T002^6*T120*T102-4536*T211^3*T300*T011^5*T002^5*T120^2*T102+6480*T211^3*T300*T020*T011^3*T002^6*T120^2*T102-1944*T211^3*T300*T020^2*T011*T002^7*T120^2*T102+1008*T211^3*T200*T011^3*T002^6*T120^3*T102-720*T211^3*T200*T020*T011*T002^7*T120^3*T102+5400*T211^3*T200^2*T011^9*T002^2*T102^2-10824*T211^3*T200^2*T020*T011^7*T002^3*T102^2+4488*T211^3*T200^2*T020^2*T011^5*T002^4*T102^2+936*T211^3*T200^2*T020^3*T011^3*T002^5*T102^2+432*T211^3*T300*T011^7*T002^3*T120*T102^2+864*T211^3*T300*T020*T011^5*T002^4*T120*T102^2-432*T211^3*T300*T020^2*T011^3*T002^5*T120*T102^2-864*T211^3*T300*T020^3*T011*T002^6*T120*T102^2-972*T211^3*T200*T011^5*T002^4*T120^2*T102^2+1800*T211^3*T200*T020*T011^3*T002^5*T120^2*T102^2-1260*T211^3*T200*T020^2*T011*T002^6*T120^2*T102^2+108*T211^3*T011*T002^6*T120^4*T102^2+5832*T211^3*T300*T011^9*T002*T102^3-14256*T211^3*T300*T020*T011^7*T002^2*T102^3+10152*T211^3*T300*T020^2*T011^5*T002^3*T102^3-1728*T211^3*T300*T020^3*T011^3*T002^4*T102^3-11880*T211^3*T200*T011^7*T002^2*T120*T102^3+20304*T211^3*T200*T020*T011^5*T002^3*T120*T102^3-7704*T211^3*T200*T020^2*T011^3*T002^4*T120*T102^3-432*T211^3*T200*T020^3*T011*T002^5*T120*T102^3-1296*T211^3*T011^3*T002^4*T120^3*T102^3+864*T211^3*T020*T011*T002^5*T120^3*T102^3-2916*T211^3*T200*T011^9*T102^4+5832*T211^3*T200*T020*T011^7*T002*T102^4-972*T211^3*T200*T020^2*T011^5*T002^2*T102^4-2016*T211^3*T200*T020^3*T011^3*T002^3*T102^4+2484*T211^3*T011^5*T002^2*T120^2*T102^4-3240*T211^3*T020*T011^3*T002^3*T120^2*T102^4+1404*T211^3*T020^2*T011*T002^4*T120^2*T102^4+5832*T211^3*T011^7*T120*T102^5-10368*T211^3*T020*T011^5*T002*T120*T102^5+3672*T211^3*T020^2*T011^3*T002^2*T120*T102^5+432*T211^3*T020^3*T011*T002^3*T120*T102^5-972*T211^3*T020^2*T011^5*T102^6+1080*T211^3*T020^3*T011^3*T002*T102^6+3840*T211^2*T200^4*T011^10*T002^4-5184*T211^2*T200*T300^2*T011^10*T002^4-7680*T211^2*T200^4*T020*T011^8*T002^5+15552*T211^2*T200*T300^2*T020*T011^8*T002^5+3840*T211^2*T200^4*T020^2*T011^6*T002^6-15552*T211^2*T200*T300^2*T020^2*T011^6*T002^6+5184*T211^2*T200*T300^2*T020^3*T011^4*T002^7-13824*T211^2*T200^2*T300*T011^8*T002^5*T120+27648*T211^2*T200^2*T300*T020*T011^6*T002^6*T120-13824*T211^2*T200^2*T300*T020^2*T011^4*T002^7*T120+1920*T211^2*T200^3*T011^6*T002^6*T120^2+4536*T211^2*T300^2*T011^6*T002^6*T120^2-1920*T211^2*T200^3*T020*T011^4*T002^7*T120^2-9072*T211^2*T300^2*T020*T011^4*T002^7*T120^2+4536*T211^2*T300^2*T020^2*T011^2*T002^8*T120^2-5184*T211^2*T200*T300*T011^4*T002^7*T120^3+5184*T211^2*T200*T300*T020*T011^2*T002^8*T120^3+216*T211^2*T200^2*T011^2*T002^8*T120^4-324*T211^2*T300*T002^9*T120^5+15552*T211^2*T200^2*T300*T011^10*T002^3*T102-32832*T211^2*T200^2*T300*T020*T011^8*T002^4*T102+19008*T211^2*T200^2*T300*T020^2*T011^6*T002^5*T102-1728*T211^2*T200^2*T300*T020^3*T011^4*T002^6*T102-14592*T211^2*T200^3*T011^8*T002^4*T120*T102-12960*T211^2*T300^2*T011^8*T002^4*T120*T102+25344*T211^2*T200^3*T020*T011^6*T002^5*T120*T102+29808*T211^2*T300^2*T020*T011^6*T002^5*T120*T102-10752*T211^2*T200^3*T020^2*T011^4*T002^6*T120*T102-20736*T211^2*T300^2*T020^2*T011^4*T002^6*T120*T102+3888*T211^2*T300^2*T020^3*T011^2*T002^7*T120*T102+31752*T211^2*T200*T300*T011^6*T002^5*T120^2*T102-47952*T211^2*T200*T300*T020*T011^4*T002^6*T120^2*T102+16200*T211^2*T200*T300*T020^2*T011^2*T002^7*T120^2*T102-4320*T211^2*T200^2*T011^4*T002^6*T120^3*T102+3456*T211^2*T200^2*T020*T011^2*T002^7*T120^3*T102+2916*T211^2*T300*T011^2*T002^7*T120^4*T102-1296*T211^2*T300*T020*T002^8*T120^4*T102-162*T211^2*T200*T002^8*T120^5*T102-8208*T211^2*T200^3*T011^10*T002^2*T102^2+17496*T211^2*T300^2*T011^10*T002^2*T102^2+16176*T211^2*T200^3*T020*T011^8*T002^3*T102^2-49248*T211^2*T300^2*T020*T011^8*T002^3*T102^2-5808*T211^2*T200^3*T020^2*T011^6*T002^4*T102^2+47304*T211^2*T300^2*T020^2*T011^6*T002^4*T102^2-2160*T211^2*T200^3*T020^3*T011^4*T002^5*T102^2-16848*T211^2*T300^2*T020^3*T011^4*T002^5*T102^2+1296*T211^2*T300^2*T020^4*T011^2*T002^6*T102^2-15552*T211^2*T200*T300*T011^8*T002^3*T120*T102^2+24624*T211^2*T200*T300*T020*T011^6*T002^4*T120*T102^2-18144*T211^2*T200*T300*T020^2*T011^4*T002^5*T120*T102^2+9072*T211^2*T200*T300*T020^3*T011^2*T002^6*T120*T102^2+10854*T211^2*T200^2*T011^6*T002^4*T120^2*T102^2-17388*T211^2*T200^2*T020*T011^4*T002^5*T120^2*T102^2+7830*T211^2*T200^2*T020^2*T011^2*T002^6*T120^2*T102^2-2268*T211^2*T300*T011^4*T002^5*T120^3*T102^2+648*T211^2*T300*T020*T011^2*T002^6*T120^3*T102^2-1620*T211^2*T300*T020^2*T002^7*T120^3*T102^2+810*T211^2*T200*T011^2*T002^6*T120^4*T102^2-648*T211^2*T200*T020*T002^7*T120^4*T102^2-17496*T211^2*T200*T300*T011^10*T002*T102^3+36288*T211^2*T200*T300*T020*T011^8*T002^2*T102^3-13608*T211^2*T200*T300*T020^2*T011^6*T002^3*T102^3-6480*T211^2*T200*T300*T020^3*T011^4*T002^4*T102^3+1296*T211^2*T200*T300*T020^4*T011^2*T002^5*T102^3+31752*T211^2*T200^2*T011^8*T002^2*T120*T102^3-54756*T211^2*T200^2*T020*T011^6*T002^3*T120*T102^3+18576*T211^2*T200^2*T020^2*T011^4*T002^4*T120*T102^3+3564*T211^2*T200^2*T020^3*T011^2*T002^5*T120*T102^3-28836*T211^2*T300*T011^6*T002^3*T120^2*T102^3+47952*T211^2*T300*T020*T011^4*T002^4*T120^2*T102^3-15228*T211^2*T300*T020^2*T011^2*T002^5*T120^2*T102^3-648*T211^2*T300*T020^3*T002^6*T120^2*T102^3+6642*T211^2*T200*T011^4*T002^4*T120^3*T102^3-4860*T211^2*T200*T020*T011^2*T002^5*T120^3*T102^3-810*T211^2*T200*T020^2*T002^6*T120^3*T102^3+162*T211^2*T002^6*T120^5*T102^3+4374*T211^2*T200^2*T011^10*T102^4-8424*T211^2*T200^2*T020*T011^8*T002*T102^4-486*T211^2*T200^2*T020^2*T011^6*T002^2*T102^4+4428*T211^2*T200^2*T020^3*T011^4*T002^3*T102^4+324*T211^2*T200^2*T020^4*T011^2*T002^4*T102^4+34992*T211^2*T300*T011^8*T002*T120*T102^4-65448*T211^2*T300*T020*T011^6*T002^2*T120*T102^4+39204*T211^2*T300*T020^2*T011^4*T002^3*T120*T102^4-10368*T211^2*T300*T020^3*T011^2*T002^4*T120*T102^4-29322*T211^2*T200*T011^6*T002^2*T120^2*T102^4+43416*T211^2*T200*T020*T011^4*T002^3*T120^2*T102^4-16038*T211^2*T200*T020^2*T011^2*T002^4*T120^2*T102^4-324*T211^2*T200*T020^3*T002^5*T120^2*T102^4-972*T211^2*T011^2*T002^4*T120^4*T102^4+648*T211^2*T020*T002^5*T120^4*T102^4-6804*T211^2*T300*T020^2*T011^6*T002*T102^5+8424*T211^2*T300*T020^3*T011^4*T002^2*T102^5-1296*T211^2*T300*T020^4*T011^2*T002^3*T102^5-17496*T211^2*T200*T011^8*T120*T102^5+29484*T211^2*T200*T020*T011^6*T002*T120*T102^5-2430*T211^2*T200*T020^2*T011^4*T002^2*T120*T102^5-7776*T211^2*T200*T020^3*T011^2*T002^3*T120*T102^5-2754*T211^2*T011^4*T002^2*T120^3*T102^5+1620*T211^2*T020*T011^2*T002^3*T120^3*T102^5+810*T211^2*T020^2*T002^4*T120^3*T102^5+2430*T211^2*T200*T020^2*T011^6*T102^6-2268*T211^2*T200*T020^3*T011^4*T002*T102^6-648*T211^2*T200*T020^4*T011^2*T002^2*T102^6+17496*T211^2*T011^6*T120^2*T102^6-24948*T211^2*T020*T011^4*T002*T120^2*T102^6+8424*T211^2*T020^2*T011^2*T002^2*T120^2*T102^6+324*T211^2*T020^3*T002^3*T120^2*T102^6-5346*T211^2*T020^2*T011^4*T120*T102^7+4212*T211^2*T020^3*T011^2*T002*T120*T102^7+324*T211^2*T020^4*T011^2*T102^8-3072*T211*T200^5*T011^11*T002^4+10368*T211*T200^2*T300^2*T011^11*T002^4+6144*T211*T200^5*T020*T011^9*T002^5-31104*T211*T200^2*T300^2*T020*T011^9*T002^5-3072*T211*T200^5*T020^2*T011^7*T002^6+31104*T211*T200^2*T300^2*T020^2*T011^7*T002^6-10368*T211*T200^2*T300^2*T020^3*T011^5*T002^7+18432*T211*T200^3*T300*T011^9*T002^5*T120-15552*T211*T300^3*T011^9*T002^5*T120-36864*T211*T200^3*T300*T020*T011^7*T002^6*T120+46656*T211*T300^3*T020*T011^7*T002^6*T120+18432*T211*T200^3*T300*T020^2*T011^5*T002^7*T120-46656*T211*T300^3*T020^2*T011^5*T002^7*T120+15552*T211*T300^3*T020^3*T011^3*T002^8*T120-1920*T211*T200^4*T011^7*T002^6*T120^2-18144*T211*T200*T300^2*T011^7*T002^6*T120^2+1920*T211*T200^4*T020*T011^5*T002^7*T120^2+36288*T211*T200*T300^2*T020*T011^5*T002^7*T120^2-18144*T211*T200*T300^2*T020^2*T011^3*T002^8*T120^2+10368*T211*T200^2*T300*T011^5*T002^7*T120^3-10368*T211*T200^2*T300*T020*T011^3*T002^8*T120^3-288*T211*T200^3*T011^3*T002^8*T120^4-7776*T211*T300^2*T011^3*T002^8*T120^4+7776*T211*T300^2*T020*T011*T002^9*T120^4+1296*T211*T200*T300*T011*T002^9*T120^5-17280*T211*T200^3*T300*T011^11*T002^3*T102+23328*T211*T300^3*T011^11*T002^3*T102+33408*T211*T200^3*T300*T020*T011^9*T002^4*T102-77760*T211*T300^3*T020*T011^9*T002^4*T102-14976*T211*T200^3*T300*T020^2*T011^7*T002^5*T102+93312*T211*T300^3*T020^2*T011^7*T002^5*T102-1152*T211*T200^3*T300*T020^3*T011^5*T002^6*T102-46656*T211*T300^3*T020^3*T011^5*T002^6*T102+7776*T211*T300^3*T020^4*T011^3*T002^7*T102+16896*T211*T200^4*T011^9*T002^4*T120*T102+28512*T211*T200*T300^2*T011^9*T002^4*T120*T102-29952*T211*T200^4*T020*T011^7*T002^5*T120*T102-49248*T211*T200*T300^2*T020*T011^7*T002^5*T120*T102+13056*T211*T200^4*T020^2*T011^5*T002^6*T120*T102+12960*T211*T200*T300^2*T020^2*T011^5*T002^6*T120*T102+7776*T211*T200*T300^2*T020^3*T011^3*T002^7*T120*T102-72576*T211*T200^2*T300*T011^7*T002^5*T120^2*T102+114048*T211*T200^2*T300*T020*T011^5*T002^6*T120^2*T102-41472*T211*T200^2*T300*T020^2*T011^3*T002^7*T120^2*T102+7488*T211*T200^3*T011^5*T002^6*T120^3*T102+50544*T211*T300^2*T011^5*T002^6*T120^3*T102-6336*T211*T200^3*T020*T011^3*T002^7*T120^3*T102-69984*T211*T300^2*T020*T011^3*T002^7*T120^3*T102+19440*T211*T300^2*T020^2*T011*T002^8*T120^3*T102-19440*T211*T200*T300*T011^3*T002^7*T120^4*T102+12960*T211*T200*T300*T020*T011*T002^8*T120^4*T102+648*T211*T200^2*T011*T002^8*T120^5*T102+6048*T211*T200^4*T011^11*T002^2*T102^2-34992*T211*T200*T300^2*T011^11*T002^2*T102^2-12000*T211*T200^4*T020*T011^9*T002^3*T102^2+80352*T211*T200*T300^2*T020*T011^9*T002^3*T102^2+3936*T211*T200^4*T020^2*T011^7*T002^4*T102^2-49248*T211*T200*T300^2*T020^2*T011^7*T002^4*T102^2+2016*T211*T200^4*T020^3*T011^5*T002^5*T102^2-2592*T211*T200*T300^2*T020^3*T011^5*T002^5*T102^2+6480*T211*T200*T300^2*T020^4*T011^3*T002^6*T102^2+45360*T211*T200^2*T300*T011^9*T002^3*T120*T102^2-73872*T211*T200^2*T300*T020*T011^7*T002^4*T120*T102^2+42768*T211*T200^2*T300*T020^2*T011^5*T002^5*T120*T102^2-14256*T211*T200^2*T300*T020^3*T011^3*T002^6*T120*T102^2-26568*T211*T200^3*T011^7*T002^4*T120^2*T102^2-93312*T211*T300^2*T011^7*T002^4*T120^2*T102^2+42192*T211*T200^3*T020*T011^5*T002^5*T120^2*T102^2+155520*T211*T300^2*T020*T011^5*T002^5*T120^2*T102^2-17352*T211*T200^3*T020^2*T011^3*T002^6*T120^2*T102^2-77760*T211*T300^2*T020^2*T011^3*T002^6*T120^2*T102^2+15552*T211*T300^2*T020^3*T011*T002^7*T120^2*T102^2+59616*T211*T200*T300*T011^5*T002^5*T120^3*T102^2-72576*T211*T200*T300*T020*T011^3*T002^6*T120^3*T102^2+25920*T211*T200*T300*T020^2*T011*T002^7*T120^3*T102^2-6480*T211*T200^2*T011^3*T002^6*T120^4*T102^2+4536*T211*T200^2*T020*T011*T002^7*T120^4*T102^2-1944*T211*T300*T011*T002^7*T120^5*T102^2+17496*T211*T200^2*T300*T011^11*T002*T102^3-32400*T211*T200^2*T300*T020*T011^9*T002^2*T102^3+2592*T211*T200^2*T300*T020^2*T011^7*T002^3*T102^3+11664*T211*T200^2*T300*T020^3*T011^5*T002^4*T102^3+648*T211*T200^2*T300*T020^4*T011^3*T002^5*T102^3-34776*T211*T200^3*T011^9*T002^2*T120*T102^3+69984*T211*T300^2*T011^9*T002^2*T120*T102^3+60696*T211*T200^3*T020*T011^7*T002^3*T120*T102^3-147744*T211*T300^2*T020*T011^7*T002^3*T120*T102^3-17640*T211*T200^3*T020^2*T011^5*T002^4*T120*T102^3+120528*T211*T300^2*T020^2*T011^5*T002^4*T120*T102^3-7128*T211*T200^3*T020^3*T011^3*T002^5*T120*T102^3-46656*T211*T300^2*T020^3*T011^3*T002^5*T120*T102^3+3888*T211*T300^2*T020^4*T011*T002^6*T120*T102^3+22032*T211*T200*T300*T011^7*T002^3*T120^2*T102^3-36288*T211*T200*T300*T020*T011^5*T002^4*T120^2*T102^3-16848*T211*T200*T300*T020^2*T011^3*T002^5*T120^2*T102^3+18144*T211*T200*T300*T020^3*T011*T002^6*T120^2*T102^3+1620*T211*T200^2*T011^5*T002^4*T120^3*T102^3-8424*T211*T200^2*T020*T011^3*T002^5*T120^3*T102^3+8100*T211*T200^2*T020^2*T011*T002^6*T120^3*T102^3+25272*T211*T300*T011^3*T002^5*T120^4*T102^3-15552*T211*T300*T020*T011*T002^6*T120^4*T102^3-1620*T211*T200*T011*T002^6*T120^5*T102^3-2916*T211*T200^3*T011^11*T102^4+5832*T211*T200^3*T020*T011^9*T002*T102^4+1080*T211*T200^3*T020^2*T011^7*T002^2*T102^4-15552*T211*T300^2*T020^2*T011^7*T002^2*T102^4-3960*T211*T200^3*T020^3*T011^5*T002^3*T102^4+23328*T211*T300^2*T020^3*T011^5*T002^3*T102^4-324*T211*T200^3*T020^4*T011^3*T002^4*T102^4-7776*T211*T300^2*T020^4*T011^3*T002^4*T102^4-69984*T211*T200*T300*T011^9*T002*T120*T102^4+114048*T211*T200*T300*T020*T011^7*T002^2*T120*T102^4-36288*T211*T200*T300*T020^2*T011^5*T002^3*T120*T102^4-5184*T211*T200*T300*T020^3*T011^3*T002^4*T120*T102^4+3888*T211*T200*T300*T020^4*T011*T002^5*T120*T102^4+64152*T211*T200^2*T011^7*T002^2*T120^2*T102^4-95904*T211*T200^2*T020*T011^5*T002^3*T120^2*T102^4+27864*T211*T200^2*T020^2*T011^3*T002^4*T120^2*T102^4+5184*T211*T200^2*T020^3*T011*T002^5*T120^2*T102^4-87480*T211*T300*T011^5*T002^3*T120^3*T102^4+97200*T211*T300*T020*T011^3*T002^4*T120^3*T102^4-29160*T211*T300*T020^2*T011*T002^5*T120^3*T102^4+16524*T211*T200*T011^3*T002^4*T120^4*T102^4-10368*T211*T200*T020*T011*T002^5*T120^4*T102^4+11664*T211*T200*T300*T020^2*T011^7*T002*T102^5-10368*T211*T200*T300*T020^3*T011^5*T002^2*T102^5-2592*T211*T200*T300*T020^4*T011^3*T002^3*T102^5+17496*T211*T200^2*T011^9*T120*T102^5-30456*T211*T200^2*T020*T011^7*T002*T120*T102^5-4212*T211*T200^2*T020^2*T011^5*T002^2*T120*T102^5+14256*T211*T200^2*T020^3*T011^3*T002^3*T120*T102^5+972*T211*T200^2*T020^4*T011*T002^4*T120*T102^5+69984*T211*T300*T011^7*T002*T120^2*T102^5-97200*T211*T300*T020*T011^5*T002^2*T120^2*T102^5+66096*T211*T300*T020^2*T011^3*T002^3*T120^2*T102^5-19440*T211*T300*T020^3*T011*T002^4*T120^2*T102^5-32724*T211*T200*T011^5*T002^2*T120^3*T102^5+42120*T211*T200*T020*T011^3*T002^3*T120^3*T102^5-17820*T211*T200*T020^2*T011*T002^4*T120^3*T102^5+972*T211*T011*T002^4*T120^5*T102^5-1944*T211*T200^2*T020^2*T011^7*T102^6+1944*T211*T200^2*T020^3*T011^5*T002*T102^6+648*T211*T200^2*T020^4*T011^3*T002^2*T102^6-25272*T211*T300*T020^2*T011^5*T002*T120*T102^6+19440*T211*T300*T020^3*T011^3*T002^2*T120*T102^6-3888*T211*T300*T020^4*T011*T002^3*T120*T102^6-34992*T211*T200*T011^7*T120^2*T102^6+51192*T211*T200*T020*T011^5*T002*T120^2*T102^6-648*T211*T200*T020^2*T011^3*T002^2*T120^2*T102^6-11016*T211*T200*T020^3*T011*T002^3*T120^2*T102^6-9720*T211*T011^3*T002^2*T120^4*T102^6+5832*T211*T020*T011*T002^3*T120^4*T102^6+1944*T211*T300*T020^4*T011^3*T002*T102^7+8748*T211*T200*T020^2*T011^5*T120*T102^7-7128*T211*T200*T020^3*T011^3*T002*T120*T102^7-1944*T211*T200*T020^4*T011*T002^2*T120*T102^7+23328*T211*T011^5*T120^3*T102^7-27216*T211*T020*T011^3*T002*T120^3*T102^7+9720*T211*T020^2*T011*T002^2*T120^3*T102^7-324*T211*T200*T020^4*T011^3*T102^8-9720*T211*T020^2*T011^3*T120^2*T102^8+5832*T211*T020^3*T011*T002*T120^2*T102^8+972*T211*T020^4*T011*T120*T102^9+1024*T200^6*T011^12*T002^4-6912*T200^3*T300^2*T011^12*T002^4+11664*T300^4*T011^12*T002^4-2048*T200^6*T020*T011^10*T002^5+20736*T200^3*T300^2*T020*T011^10*T002^5-46656*T300^4*T020*T011^10*T002^5+1024*T200^6*T020^2*T011^8*T002^6-20736*T200^3*T300^2*T020^2*T011^8*T002^6+69984*T300^4*T020^2*T011^8*T002^6+6912*T200^3*T300^2*T020^3*T011^6*T002^7-46656*T300^4*T020^3*T011^6*T002^7+11664*T300^4*T020^4*T011^4*T002^8-9216*T200^4*T300*T011^10*T002^5*T120+31104*T200*T300^3*T011^10*T002^5*T120+18432*T200^4*T300*T020*T011^8*T002^6*T120-93312*T200*T300^3*T020*T011^8*T002^6*T120-9216*T200^4*T300*T020^2*T011^6*T002^7*T120+93312*T200*T300^3*T020^2*T011^6*T002^7*T120-31104*T200*T300^3*T020^3*T011^4*T002^8*T120+768*T200^5*T011^8*T002^6*T120^2+18144*T200^2*T300^2*T011^8*T002^6*T120^2-768*T200^5*T020*T011^6*T002^7*T120^2-36288*T200^2*T300^2*T020*T011^6*T002^7*T120^2+18144*T200^2*T300^2*T020^2*T011^4*T002^8*T120^2-6912*T200^3*T300*T011^6*T002^7*T120^3+11664*T300^3*T011^6*T002^7*T120^3+6912*T200^3*T300*T020*T011^4*T002^8*T120^3-23328*T300^3*T020*T011^4*T002^8*T120^3+11664*T300^3*T020^2*T011^2*T002^9*T120^3+144*T200^4*T011^4*T002^8*T120^4+15552*T200*T300^2*T011^4*T002^8*T120^4-15552*T200*T300^2*T020*T011^2*T002^9*T120^4-1296*T200^2*T300*T011^2*T002^9*T120^5+2916*T300^2*T002^10*T120^6+6912*T200^4*T300*T011^12*T002^3*T102-23328*T200*T300^3*T011^12*T002^3*T102-11520*T200^4*T300*T020*T011^10*T002^4*T102+62208*T200*T300^3*T020*T011^10*T002^4*T102+2304*T200^4*T300*T020^2*T011^8*T002^5*T102-46656*T200*T300^3*T020^2*T011^8*T002^5*T102+2304*T200^4*T300*T020^3*T011^6*T002^6*T102+7776*T200*T300^3*T020^4*T011^4*T002^7*T102-7680*T200^5*T011^10*T002^4*T120*T102-5184*T200^2*T300^2*T011^10*T002^4*T120*T102+13824*T200^5*T020*T011^8*T002^5*T120*T102-20736*T200^2*T300^2*T020*T011^8*T002^5*T120*T102-6144*T200^5*T020^2*T011^6*T002^6*T120*T102+57024*T200^2*T300^2*T020^2*T011^6*T002^6*T120*T102-31104*T200^2*T300^2*T020^3*T011^4*T002^7*T120*T102+54432*T200^3*T300*T011^8*T002^5*T120^2*T102-58320*T300^3*T011^8*T002^5*T120^2*T102-88128*T200^3*T300*T020*T011^6*T002^6*T120^2*T102+139968*T300^3*T020*T011^6*T002^6*T120^2*T102+33696*T200^3*T300*T020^2*T011^4*T002^7*T120^2*T102-104976*T300^3*T020^2*T011^4*T002^7*T120^2*T102+23328*T300^3*T020^3*T011^2*T002^8*T120^2*T102-4608*T200^4*T011^6*T002^6*T120^3*T102-83592*T200*T300^2*T011^6*T002^6*T120^3*T102+4032*T200^4*T020*T011^4*T002^7*T120^3*T102+104976*T200*T300^2*T020*T011^4*T002^7*T120^3*T102-21384*T200*T300^2*T020^2*T011^2*T002^8*T120^3*T102+27216*T200^2*T300*T011^4*T002^7*T120^4*T102-20736*T200^2*T300*T020*T011^2*T002^8*T120^4*T102-648*T200^3*T011^2*T002^8*T120^5*T102-29160*T300^2*T011^2*T002^8*T120^5*T102+11664*T300^2*T020*T002^9*T120^5*T102+2916*T200*T300*T002^9*T120^6*T102-1728*T200^5*T011^12*T002^2*T102^2+17496*T200^2*T300^2*T011^12*T002^2*T102^2+3648*T200^5*T020*T011^10*T002^3*T102^2-33696*T200^2*T300^2*T020*T011^10*T002^3*T102^2-1344*T200^5*T020^2*T011^8*T002^4*T102^2+14256*T200^2*T300^2*T020^2*T011^8*T002^4*T102^2-576*T200^5*T020^3*T011^6*T002^5*T102^2+2592*T200^2*T300^2*T020^3*T011^6*T002^5*T102^2-648*T200^2*T300^2*T020^4*T011^4*T002^6*T102^2-31968*T200^3*T300*T011^10*T002^3*T120*T102^2+46656*T300^3*T011^10*T002^3*T120*T102^2+42336*T200^3*T300*T020*T011^8*T002^4*T120*T102^2-116640*T300^3*T020*T011^8*T002^4*T120*T102^2-9504*T200^3*T300*T020^2*T011^6*T002^5*T120*T102^2+104976*T300^3*T020^2*T011^6*T002^5*T120*T102^2-864*T200^3*T300*T020^3*T011^4*T002^6*T120*T102^2-46656*T300^3*T020^3*T011^4*T002^6*T120*T102^2+11664*T300^3*T020^4*T011^2*T002^7*T120*T102^2+20088*T200^4*T011^8*T002^4*T120^2*T102^2+99144*T200*T300^2*T011^8*T002^4*T120^2*T102^2-32112*T200^4*T020*T011^6*T002^5*T120^2*T102^2-101088*T200*T300^2*T020*T011^6*T002^5*T120^2*T102^2+12888*T200^4*T020^2*T011^4*T002^6*T120^2*T102^2-1944*T200*T300^2*T020^2*T011^4*T002^6*T120^2*T102^2+3888*T200*T300^2*T020^3*T011^2*T002^7*T120^2*T102^2-101412*T200^2*T300*T011^6*T002^5*T120^3*T102^2+125064*T200^2*T300*T020*T011^4*T002^6*T120^3*T102^2-36612*T200^2*T300*T020^2*T011^2*T002^7*T120^3*T102^2+8856*T200^3*T011^4*T002^6*T120^4*T102^2+96228*T300^2*T011^4*T002^6*T120^4*T102^2-6480*T200^3*T020*T011^2*T002^7*T120^4*T102^2-69984*T300^2*T020*T011^2*T002^7*T120^4*T102^2+17496*T300^2*T020^2*T002^8*T120^4*T102^2-25272*T200*T300*T011^2*T002^7*T120^5*T102^2+11664*T200*T300*T020*T002^8*T120^5*T102^2+729*T200^2*T002^8*T120^6*T102^2-5832*T200^3*T300*T011^12*T002*T102^3+10368*T200^3*T300*T020*T011^10*T002^2*T102^3+3024*T200^3*T300*T020^2*T011^8*T002^3*T102^3-11664*T300^3*T020^2*T011^8*T002^3*T102^3-6912*T200^3*T300*T020^3*T011^6*T002^4*T102^3+23328*T300^3*T020^3*T011^6*T002^4*T102^3-648*T200^3*T300*T020^4*T011^4*T002^5*T102^3-11664*T300^3*T020^4*T011^4*T002^5*T102^3+13392*T200^4*T011^10*T002^2*T120*T102^3-69984*T200*T300^2*T011^10*T002^2*T120*T102^3-25056*T200^4*T020*T011^8*T002^3*T120*T102^3+120528*T200*T300^2*T020*T011^8*T002^3*T120*T102^3+7632*T200^4*T020^2*T011^6*T002^4*T120*T102^3-83592*T200*T300^2*T020^2*T011^6*T002^4*T120*T102^3+3456*T200^4*T020^3*T011^4*T002^5*T120*T102^3+23328*T200*T300^2*T020^3*T011^4*T002^5*T120*T102^3+9720*T200*T300^2*T020^4*T011^2*T002^6*T120*T102^3+27540*T200^2*T300*T011^8*T002^3*T120^2*T102^3-14256*T200^2*T300*T020*T011^6*T002^4*T120^2*T102^3+15876*T200^2*T300*T020^2*T011^4*T002^5*T120^2*T102^3-16200*T200^2*T300*T020^3*T011^2*T002^6*T120^2*T102^3-17982*T200^3*T011^6*T002^4*T120^3*T102^3-122472*T300^2*T011^6*T002^4*T120^3*T102^3+26460*T200^3*T020*T011^4*T002^5*T120^3*T102^3+116640*T300^2*T020*T011^4*T002^5*T120^3*T102^3-11502*T200^3*T020^2*T011^2*T002^6*T120^3*T102^3-64152*T300^2*T020^2*T011^2*T002^6*T120^3*T102^3+11664*T300^2*T020^3*T002^7*T120^3*T102^3+45684*T200*T300*T011^4*T002^5*T120^4*T102^3-38880*T200*T300*T020*T011^2*T002^6*T120^4*T102^3+17496*T200*T300*T020^2*T002^7*T120^4*T102^3-4698*T200^2*T011^2*T002^6*T120^5*T102^3+2916*T200^2*T020*T002^7*T120^5*T102^3-2916*T300*T002^7*T120^6*T102^3+729*T200^4*T011^12*T102^4-1620*T200^4*T020*T011^10*T002*T102^4-162*T200^4*T020^2*T011^8*T002^2*T102^4+13608*T200*T300^2*T020^2*T011^8*T002^2*T102^4+1116*T200^4*T020^3*T011^6*T002^3*T102^4-11664*T200*T300^2*T020^3*T011^6*T002^3*T102^4+81*T200^4*T020^4*T011^4*T002^4*T102^4-1944*T200*T300^2*T020^4*T011^4*T002^4*T102^4+34992*T200^2*T300*T011^10*T002*T120*T102^4-53784*T200^2*T300*T020*T011^8*T002^2*T120*T102^4-5508*T200^2*T300*T020^2*T011^6*T002^3*T120*T102^4+16848*T200^2*T300*T020^3*T011^4*T002^4*T120*T102^4+972*T200^2*T300*T020^4*T011^2*T002^5*T120*T102^4-38178*T200^3*T011^8*T002^2*T120^2*T102^4+69984*T300^2*T011^8*T002^2*T120^2*T102^4+61560*T200^3*T020*T011^6*T002^3*T120^2*T102^4-104976*T300^2*T020*T011^6*T002^3*T120^2*T102^4-15930*T200^3*T020^2*T011^4*T002^4*T120^2*T102^4+110808*T300^2*T020^2*T011^4*T002^4*T120^2*T102^4-6156*T200^3*T020^3*T011^2*T002^5*T120^2*T102^4-34992*T300^2*T020^3*T011^2*T002^5*T120^2*T102^4+2916*T300^2*T020^4*T002^6*T120^2*T102^4+52488*T200*T300*T011^6*T002^3*T120^3*T102^4-77760*T200*T300*T020*T011^4*T002^4*T120^3*T102^4-5832*T200*T300*T020^2*T011^2*T002^5*T120^3*T102^4+11664*T200*T300*T020^3*T002^6*T120^3*T102^4-5103*T200^2*T011^4*T002^4*T120^4*T102^4+648*T200^2*T020*T011^2*T002^5*T120^4*T102^4+4374*T200^2*T020^2*T002^6*T120^4*T102^4+26244*T300*T011^2*T002^5*T120^5*T102^4-11664*T300*T020*T002^6*T120^5*T102^4-1458*T200*T002^6*T120^6*T102^4-4860*T200^2*T300*T020^2*T011^8*T002*T102^5+4536*T200^2*T300*T020^3*T011^6*T002^2*T102^5+1620*T200^2*T300*T020^4*T011^4*T002^3*T102^5-5832*T200^3*T011^10*T120*T102^5+11340*T200^3*T020*T011^8*T002*T120*T102^5+1890*T200^3*T020^2*T011^6*T002^2*T120*T102^5-29160*T300^2*T020^2*T011^6*T002^2*T120*T102^5-6696*T200^3*T020^3*T011^4*T002^3*T120*T102^5+23328*T300^2*T020^3*T011^4*T002^3*T120*T102^5-486*T200^3*T020^4*T011^2*T002^4*T120*T102^5-11664*T300^2*T020^4*T011^2*T002^4*T120*T102^5-69984*T200*T300*T011^8*T002*T120^2*T102^5+89424*T200*T300*T020*T011^6*T002^2*T120^2*T102^5-21384*T200*T300*T020^2*T011^4*T002^3*T120^2*T102^5+3888*T200*T300*T020^3*T011^2*T002^4*T120^2*T102^5+2916*T200*T300*T020^4*T002^5*T120^2*T102^5+45846*T200^2*T011^6*T002^2*T120^3*T102^5-61560*T200^2*T020*T011^4*T002^3*T120^3*T102^5+16362*T200^2*T020^2*T011^2*T002^4*T120^3*T102^5+2916*T200^2*T020^3*T002^5*T120^3*T102^5-69984*T300*T011^4*T002^3*T120^4*T102^5+58320*T300*T020*T011^2*T002^4*T120^4*T102^5-17496*T300*T020^2*T002^5*T120^4*T102^5+11178*T200*T011^2*T002^4*T120^5*T102^5-5832*T200*T020*T002^5*T120^5*T102^5+486*T200^3*T020^2*T011^8*T102^6-540*T200^3*T020^3*T011^6*T002*T102^6-162*T200^3*T020^4*T011^4*T002^2*T102^6+2916*T300^2*T020^4*T011^4*T002^2*T102^6+21384*T200*T300*T020^2*T011^6*T002*T120*T102^6-15552*T200*T300*T020^3*T011^4*T002^2*T120*T102^6-3888*T200*T300*T020^4*T011^2*T002^3*T120*T102^6+17496*T200^2*T011^8*T120^2*T102^6-28836*T200^2*T020*T011^6*T002*T120^2*T102^6-4698*T200^2*T020^2*T011^4*T002^2*T120^2*T102^6+11988*T200^2*T020^3*T011^2*T002^3*T120^2*T102^6+729*T200^2*T020^4*T002^4*T120^2*T102^6+46656*T300*T011^6*T002*T120^3*T102^6-46656*T300*T020*T011^4*T002^2*T120^3*T102^6+40824*T300*T020^2*T011^2*T002^3*T120^3*T102^6-11664*T300*T020^3*T002^4*T120^3*T102^6-15552*T200*T011^4*T002^2*T120^4*T102^6+17496*T200*T020*T011^2*T002^3*T120^4*T102^6-8748*T200*T020^2*T002^4*T120^4*T102^6+729*T002^4*T120^6*T102^6-972*T200*T300*T020^4*T011^4*T002*T102^7-3402*T200^2*T020^2*T011^6*T120*T102^7+3240*T200^2*T020^3*T011^4*T002*T120*T102^7+972*T200^2*T020^4*T011^2*T002^2*T120*T102^7-23328*T300*T020^2*T011^4*T002*T120^2*T102^7+11664*T300*T020^3*T011^2*T002^2*T120^2*T102^7-2916*T300*T020^4*T002^3*T120^2*T102^7-23328*T200*T011^6*T120^3*T102^7+31104*T200*T020*T011^4*T002*T120^3*T102^7+972*T200*T020^2*T011^2*T002^2*T120^3*T102^7-5832*T200*T020^3*T002^3*T120^3*T102^7-5832*T011^2*T002^2*T120^5*T102^7+2916*T020*T002^3*T120^5*T102^7+81*T200^2*T020^4*T011^4*T102^8+2916*T300*T020^4*T011^2*T002*T120*T102^8+7776*T200*T020^2*T011^4*T120^2*T102^8-5832*T200*T020^3*T011^2*T002*T120^2*T102^8-1458*T200*T020^4*T002^2*T120^2*T102^8+11664*T011^4*T120^4*T102^8-11664*T020*T011^2*T002*T120^4*T102^8+4374*T020^2*T002^2*T120^4*T102^8-486*T200*T020^4*T011^2*T120*T102^9-5832*T020^2*T011^2*T120^3*T102^9+2916*T020^3*T002*T120^3*T102^9+729*T020^4*T120^2*T102^10}


==> anc/elimination_ideals/T121ideal.m <==
{729*T121^8*T102^2*T120^2-324*T211^2*T121^6*T020^3*T102^2-324*T211^2*T121^6*T002*T011^2*T120^2+1296*T211*T121^6*T200*T011*T020^3*T102^2+1296*T211*T121^6*T200*T002*T011^3*T120^2-2916*T211*T121^6*T011*T020*T102^2*T120^2-972*T211*T121^6*T002*T011*T102*T120^3-1296*T121^6*T200^2*T011^2*T020^3*T102^2-2916*T121^6*T300*T011^2*T020^2*T102^2*T120+2916*T121^6*T300*T002*T020^3*T102^2*T120+1458*T121^6*T200*T020^3*T102^3*T120-1296*T121^6*T200^2*T002*T011^4*T120^2-2916*T121^6*T300*T011^4*T102*T120^2+2916*T121^6*T300*T002*T011^2*T020*T102*T120^2+1458*T121^6*T200*T011^2*T020*T102^2*T120^2+1458*T121^6*T200*T002*T020^2*T102^2*T120^2+3402*T121^6*T200*T002*T011^2*T102*T120^3-2916*T121^6*T020*T102^3*T120^3-2916*T121^6*T002*T102^2*T120^4+144*T211^4*T121^4*T002*T011^2*T020^3-1152*T211^3*T121^4*T200*T002*T011^3*T020^3+432*T211^3*T121^4*T011*T020^4*T102^2+432*T211^3*T121^4*T002*T011*T020^3*T102*T120-216*T211^3*T121^4*T011^5*T120^2+1080*T211^3*T121^4*T002*T011^3*T020*T120^2+3456*T211^2*T121^4*T200^2*T002*T011^4*T020^3+1296*T211^2*T121^4*T300*T011^4*T020^3*T102-1296*T211^2*T121^4*T300*T002*T011^2*T020^4*T102-1620*T211^2*T121^4*T200*T011^2*T020^4*T102^2-324*T211^2*T121^4*T200*T002*T020^5*T102^2+1296*T211^2*T121^4*T300*T002*T011^4*T020^2*T120-1296*T211^2*T121^4*T300*T002^2*T011^2*T020^3*T120-3888*T211^2*T121^4*T200*T002*T011^2*T020^3*T102*T120+810*T211^2*T121^4*T020^4*T102^3*T120+972*T211^2*T121^4*T200*T011^6*T120^2-4860*T211^2*T121^4*T200*T002*T011^4*T020*T120^2-648*T211^2*T121^4*T200*T002^2*T011^2*T020^2*T120^2+2268*T211^2*T121^4*T011^2*T020^2*T102^2*T120^2+972*T211^2*T121^4*T002*T020^3*T102^2*T120^2-1458*T211^2*T121^4*T011^4*T102*T120^3+4212*T211^2*T121^4*T002*T011^2*T020*T102*T120^3+972*T211^2*T121^4*T002^2*T011^2*T120^4-4608*T211*T121^4*T200^3*T002*T011^5*T020^3-5184*T211*T121^4*T200*T300*T011^5*T020^3*T102+5184*T211*T121^4*T200*T300*T002*T011^3*T020^4*T102+1296*T211*T121^4*T200^2*T011^3*T020^4*T102^2+1296*T211*T121^4*T200^2*T002*T011*T020^5*T102^2-3888*T211*T121^4*T300*T011*T020^5*T102^3-5184*T211*T121^4*T200*T300*T002*T011^5*T020^2*T120+5184*T211*T121^4*T200*T300*T002^2*T011^3*T020^3*T120+10368*T211*T121^4*T200^2*T002*T011^3*T020^3*T102*T120+5832*T211*T121^4*T300*T011^3*T020^3*T102^2*T120-1944*T211*T121^4*T300*T002*T011*T020^4*T102^2*T120-4212*T211*T121^4*T200*T011*T020^4*T102^3*T120-1296*T211*T121^4*T200^2*T011^7*T120^2+6480*T211*T121^4*T200^2*T002*T011^5*T020*T120^2+2592*T211*T121^4*T200^2*T002^2*T011^3*T020^2*T120^2+11664*T211*T121^4*T300*T011^5*T020*T102*T120^2-3888*T211*T121^4*T300*T002*T011^3*T020^2*T102*T120^2-3888*T211*T121^4*T300*T002^2*T011*T020^3*T102*T120^2-324*T211*T121^4*T200*T011^3*T020^2*T102^2*T120^2-9720*T211*T121^4*T200*T002*T011*T020^3*T102^2*T120^2-5832*T211*T121^4*T300*T002*T011^5*T120^3+1944*T211*T121^4*T300*T002^2*T011^3*T020*T120^3+4860*T211*T121^4*T200*T011^5*T102*T120^3-16848*T211*T121^4*T200*T002*T011^3*T020*T102*T120^3-1944*T211*T121^4*T200*T002^2*T011*T020^2*T102*T120^3+6804*T211*T121^4*T011*T020^2*T102^3*T120^3-2916*T211*T121^4*T200*T002^2*T011^3*T120^4-5832*T211*T121^4*T011^3*T102^2*T120^4+11664*T211*T121^4*T002*T011*T020*T102^2*T120^4+2916*T211*T121^4*T002^2*T011*T102*T120^5+96*T211^5*T121^2*T011^5*T020^3+2304*T121^4*T200^4*T002*T011^6*T020^3-96*T211^5*T121^2*T002*T011^3*T020^4+5184*T121^4*T200^2*T300*T011^6*T020^3*T102-5184*T121^4*T200^2*T300*T002*T011^4*T020^4*T102+432*T121^4*T200^3*T011^4*T020^4*T102^2+2916*T121^4*T300^2*T011^4*T020^4*T102^2-1296*T121^4*T200^3*T002*T011^2*T020^5*T102^2-5832*T121^4*T300^2*T002*T011^2*T020^5*T102^2+2916*T121^4*T300^2*T002^2*T020^6*T102^2+4860*T121^4*T200*T300*T011^2*T020^5*T102^3+2916*T121^4*T200*T300*T002*T020^6*T102^3+729*T121^4*T200^2*T020^6*T102^4+5184*T121^4*T200^2*T300*T002*T011^6*T020^2*T120-5184*T121^4*T200^2*T300*T002^2*T011^4*T020^3*T120+11664*T121^4*T300^2*T011^6*T020^2*T102*T120-8640*T121^4*T200^3*T002*T011^4*T020^3*T102*T120-23328*T121^4*T300^2*T002*T011^4*T020^3*T102*T120+11664*T121^4*T300^2*T002^2*T011^2*T020^4*T102*T120-5832*T121^4*T200*T300*T011^4*T020^3*T102^2*T120-4860*T121^4*T200*T300*T002*T011^2*T020^4*T102^2*T120+2916*T121^4*T200*T300*T002^2*T020^5*T102^2*T120+810*T121^4*T200^2*T011^2*T020^4*T102^3*T120+1458*T121^4*T200^2*T002*T020^5*T102^3*T120-2916*T121^4*T300*T020^5*T102^4*T120+432*T121^4*T200^3*T011^8*T120^2+2916*T121^4*T300^2*T011^8*T120^2-2160*T121^4*T200^3*T002*T011^6*T020*T120^2-5832*T121^4*T300^2*T002*T011^6*T020*T120^2-2592*T121^4*T200^3*T002^2*T011^4*T020^2*T120^2+2916*T121^4*T300^2*T002^2*T011^4*T020^2*T120^2-8748*T121^4*T200*T300*T011^6*T020*T102*T120^2-18468*T121^4*T200*T300*T002*T011^4*T020^2*T102*T120^2+19440*T121^4*T200*T300*T002^2*T011^2*T020^3*T102*T120^2-1863*T121^4*T200^2*T011^4*T020^2*T102^2*T120^2+12636*T121^4*T200^2*T002*T011^2*T020^3*T102^2*T120^2+729*T121^4*T200^2*T002^2*T020^4*T102^2*T120^2-2916*T121^4*T300*T011^2*T020^3*T102^3*T120^2-11664*T121^4*T300*T002*T020^4*T102^3*T120^2-4374*T121^4*T200*T020^4*T102^4*T120^2+8748*T121^4*T200*T300*T002*T011^6*T120^3-972*T121^4*T200*T300*T002^2*T011^4*T020*T120^3-2430*T121^4*T200^2*T011^6*T102*T120^3+9558*T121^4*T200^2*T002*T011^4*T020*T102*T120^3+6804*T121^4*T200^2*T002^2*T011^2*T020^2*T102*T120^3+17496*T121^4*T300*T011^4*T020*T102^2*T120^3+29160*T121^4*T300*T002*T011^2*T020^2*T102^2*T120^3-8748*T121^4*T300*T002^2*T020^3*T102^2*T120^3+2430*T121^4*T200*T011^2*T020^2*T102^3*T120^3-8748*T121^4*T200*T002*T020^3*T102^3*T120^3+2673*T121^4*T200^2*T002^2*T011^4*T120^4-17496*T121^4*T300*T002*T011^4*T102*T120^4-2916*T121^4*T300*T002^2*T011^2*T020*T102*T120^4+5832*T121^4*T200*T011^4*T102^2*T120^4-14580*T121^4*T200*T002*T011^2*T020*T102^2*T120^4-4374*T121^4*T200*T002^2*T020^2*T102^2*T120^4+4374*T121^4*T020^2*T102^4*T120^4-7290*T121^4*T200*T002^2*T011^2*T102*T120^5-5832*T121^4*T011^2*T102^3*T120^5+8748*T121^4*T002*T020*T102^3*T120^5+4374*T121^4*T002^2*T102^2*T120^6-816*T211^4*T121^2*T200*T011^6*T020^3+672*T211^4*T121^2*T200*T002*T011^4*T020^4+144*T211^4*T121^2*T200*T002^2*T011^2*T020^5-36*T211^4*T121^2*T011^2*T020^5*T102^2-36*T211^4*T121^2*T002*T020^6*T102^2+648*T211^4*T121^2*T011^4*T020^3*T102*T120-504*T211^4*T121^2*T002*T011^2*T020^4*T102*T120+540*T211^4*T121^2*T011^6*T020*T120^2-324*T211^4*T121^2*T002*T011^4*T020^2*T120^2-288*T211^4*T121^2*T002^2*T011^2*T020^3*T120^2+2688*T211^3*T121^2*T200^2*T011^7*T020^3-1536*T211^3*T121^2*T200^2*T002*T011^5*T020^4-1152*T211^3*T121^2*T200^2*T002^2*T011^3*T020^5-1728*T211^3*T121^2*T300*T011^5*T020^4*T102+1728*T211^3*T121^2*T300*T002*T011^3*T020^5*T102+72*T211^3*T121^2*T200*T011^3*T020^5*T102^2+504*T211^3*T121^2*T200*T002*T011*T020^6*T102^2+864*T211^3*T121^2*T300*T011^7*T020^2*T120-864*T211^3*T121^2*T300*T002^2*T011^3*T020^4*T120-5184*T211^3*T121^2*T200*T011^5*T020^3*T102*T120+3600*T211^3*T121^2*T200*T002*T011^3*T020^4*T102*T120+432*T211^3*T121^2*T200*T002^2*T011*T020^5*T102*T120-324*T211^3*T121^2*T011*T020^5*T102^3*T120-2808*T211^3*T121^2*T200*T011^7*T020*T120^2+216*T211^3*T121^2*T200*T002*T011^5*T020^2*T120^2+3168*T211^3*T121^2*T200*T002^2*T011^3*T020^3*T120^2+1944*T211^3*T121^2*T011^3*T020^3*T102^2*T120^2-1836*T211^3*T121^2*T002*T011*T020^4*T102^2*T120^2+3996*T211^3*T121^2*T011^5*T020*T102*T120^3-2376*T211^3*T121^2*T002*T011^3*T020^2*T102*T120^3-864*T211^3*T121^2*T002^2*T011*T020^3*T102*T120^3+1620*T211^3*T121^2*T002*T011^5*T120^4-2160*T211^3*T121^2*T002^2*T011^3*T020*T120^4-4224*T211^2*T121^2*T200^3*T011^8*T020^3-1296*T211^2*T121^2*T300^2*T011^8*T020^3+768*T211^2*T121^2*T200^3*T002*T011^6*T020^4+1296*T211^2*T121^2*T300^2*T002*T011^6*T020^4+3456*T211^2*T121^2*T200^3*T002^2*T011^4*T020^5+1296*T211^2*T121^2*T300^2*T002^2*T011^4*T020^5-1296*T211^2*T121^2*T300^2*T002^3*T011^2*T020^6+7776*T211^2*T121^2*T200*T300*T011^6*T020^4*T102-5184*T211^2*T121^2*T200*T300*T002*T011^4*T020^5*T102-2592*T211^2*T121^2*T200*T300*T002^2*T011^2*T020^6*T102+432*T211^2*T121^2*T200^2*T011^4*T020^5*T102^2-2160*T211^2*T121^2*T200^2*T002*T011^2*T020^6*T102^2+324*T211^2*T121^2*T300*T011^2*T020^6*T102^3+972*T211^2*T121^2*T300*T002*T020^7*T102^3+162*T211^2*T121^2*T200*T020^7*T102^4-3888*T211^2*T121^2*T200*T300*T011^8*T020^2*T120-3888*T211^2*T121^2*T200*T300*T002*T011^6*T020^3*T120+9072*T211^2*T121^2*T200*T300*T002^2*T011^4*T020^4*T120-1296*T211^2*T121^2*T200*T300*T002^3*T011^2*T020^5*T120+14256*T211^2*T121^2*T200^2*T011^6*T020^3*T102*T120-6912*T211^2*T121^2*T200^2*T002*T011^4*T020^4*T102*T120-3888*T211^2*T121^2*T200^2*T002^2*T011^2*T020^5*T102*T120-6156*T211^2*T121^2*T300*T011^4*T020^4*T102^2*T120+1620*T211^2*T121^2*T300*T002*T011^2*T020^5*T102^2*T120+648*T211^2*T121^2*T300*T002^2*T020^6*T102^2*T120+1134*T211^2*T121^2*T200*T011^2*T020^5*T102^3*T120+810*T211^2*T121^2*T200*T002*T020^6*T102^3*T120+4860*T211^2*T121^2*T200^2*T011^8*T020*T120^2+4212*T211^2*T121^2*T200^2*T002*T011^6*T020^2*T120^2-10476*T211^2*T121^2*T200^2*T002^2*T011^4*T020^3*T120^2-324*T211^2*T121^2*T200^2*T002^3*T011^2*T020^4*T120^2+972*T211^2*T121^2*T300*T011^6*T020^2*T102*T120^2-972*T211^2*T121^2*T300*T002*T011^4*T020^3*T102*T120^2+3888*T211^2*T121^2*T300*T002^2*T011^2*T020^4*T102*T120^2-14418*T211^2*T121^2*T200*T011^4*T020^3*T102^2*T120^2+12150*T211^2*T121^2*T200*T002*T011^2*T020^4*T102^2*T120^2+648*T211^2*T121^2*T200*T002^2*T020^5*T102^2*T120^2-648*T211^2*T121^2*T020^5*T102^4*T120^2-2916*T211^2*T121^2*T300*T011^8*T120^3+16524*T211^2*T121^2*T300*T002*T011^6*T020*T120^3-17496*T211^2*T121^2*T300*T002^2*T011^4*T020^2*T120^3+2592*T211^2*T121^2*T300*T002^3*T011^2*T020^3*T120^3-16686*T211^2*T121^2*T200*T011^6*T020*T102*T120^3+1782*T211^2*T121^2*T200*T002*T011^4*T020^2*T102*T120^3+11664*T211^2*T121^2*T200*T002^2*T011^2*T020^3*T102*T120^3+648*T211^2*T121^2*T011^2*T020^3*T102^3*T120^3-1620*T211^2*T121^2*T002*T020^4*T102^3*T120^3-5670*T211^2*T121^2*T200*T002*T011^6*T120^4+7128*T211^2*T121^2*T200*T002^2*T011^4*T020*T120^4+1296*T211^2*T121^2*T200*T002^3*T011^2*T020^2*T120^4+14580*T211^2*T121^2*T011^4*T020*T102^2*T120^4-10692*T211^2*T121^2*T002*T011^2*T020^2*T102^2*T120^4-972*T211^2*T121^2*T002^2*T020^3*T102^2*T120^4+8100*T211^2*T121^2*T002*T011^4*T102*T120^5-8424*T211^2*T121^2*T002^2*T011^2*T020*T102*T120^5-972*T211^2*T121^2*T002^3*T011^2*T120^6+3072*T211*T121^2*T200^4*T011^9*T020^3+5184*T211*T121^2*T200*T300^2*T011^9*T020^3+16*T211^6*T011^6*T020^4+1536*T211*T121^2*T200^4*T002*T011^7*T020^4-5184*T211*T121^2*T200*T300^2*T002*T011^7*T020^4-32*T211^6*T002*T011^4*T020^5-4608*T211*T121^2*T200^4*T002^2*T011^5*T020^5-5184*T211*T121^2*T200*T300^2*T002^2*T011^5*T020^5+16*T211^6*T002^2*T011^2*T020^6+5184*T211*T121^2*T200*T300^2*T002^3*T011^3*T020^6-10368*T211*T121^2*T200^2*T300*T011^7*T020^4*T102+10368*T211*T121^2*T200^2*T300*T002^2*T011^3*T020^6*T102-1440*T211*T121^2*T200^3*T011^5*T020^5*T102^2+15552*T211*T121^2*T300^2*T011^5*T020^5*T102^2+3744*T211*T121^2*T200^3*T002*T011^3*T020^6*T102^2-15552*T211*T121^2*T300^2*T002*T011^3*T020^6*T102^2+2592*T211*T121^2*T200*T300*T011^3*T020^6*T102^3-7776*T211*T121^2*T200*T300*T002*T011*T020^7*T102^3-648*T211*T121^2*T200^2*T011*T020^7*T102^4+5184*T211*T121^2*T200^2*T300*T011^9*T020^2*T120+15552*T211*T121^2*T200^2*T300*T002*T011^7*T020^3*T120-25920*T211*T121^2*T200^2*T300*T002^2*T011^5*T020^4*T120+5184*T211*T121^2*T200^2*T300*T002^3*T011^3*T020^5*T120-15552*T211*T121^2*T200^3*T011^7*T020^3*T102*T120-23328*T211*T121^2*T300^2*T011^7*T020^3*T102*T120+576*T211*T121^2*T200^3*T002*T011^5*T020^4*T102*T120+11664*T211*T121^2*T300^2*T002*T011^5*T020^4*T102*T120+10368*T211*T121^2*T200^3*T002^2*T011^3*T020^5*T102*T120+15552*T211*T121^2*T300^2*T002^2*T011^3*T020^5*T102*T120-3888*T211*T121^2*T300^2*T002^3*T011*T020^6*T102*T120+22680*T211*T121^2*T200*T300*T011^5*T020^4*T102^2*T120+1296*T211*T121^2*T200*T300*T002*T011^3*T020^5*T102^2*T120-8424*T211*T121^2*T200*T300*T002^2*T011*T020^6*T102^2*T120+1296*T211*T121^2*T200^2*T011^3*T020^5*T102^3*T120-5184*T211*T121^2*T200^2*T002*T011*T020^6*T102^3*T120+1944*T211*T121^2*T300*T011*T020^6*T102^4*T120-3024*T211*T121^2*T200^3*T011^9*T020*T120^2-11664*T211*T121^2*T300^2*T011^9*T020*T120^2-9072*T211*T121^2*T200^3*T002*T011^7*T020^2*T120^2+46656*T211*T121^2*T300^2*T002*T011^7*T020^2*T120^2+13104*T211*T121^2*T200^3*T002^2*T011^5*T020^3*T120^2-42768*T211*T121^2*T300^2*T002^2*T011^5*T020^3*T120^2+1296*T211*T121^2*T200^3*T002^3*T011^3*T020^4*T120^2+7776*T211*T121^2*T300^2*T002^3*T011^3*T020^4*T120^2-19440*T211*T121^2*T200*T300*T011^7*T020^2*T102*T120^2+11664*T211*T121^2*T200*T300*T002*T011^5*T020^3*T102*T120^2-3888*T211*T121^2*T200*T300*T002^2*T011^3*T020^4*T102*T120^2-3888*T211*T121^2*T200*T300*T002^3*T011*T020^5*T102*T120^2+29484*T211*T121^2*T200^2*T011^5*T020^3*T102^2*T120^2-18792*T211*T121^2*T200^2*T002*T011^3*T020^4*T102^2*T120^2-5508*T211*T121^2*T200^2*T002^2*T011*T020^5*T102^2*T120^2-19440*T211*T121^2*T300*T011^3*T020^4*T102^3*T120^2+19440*T211*T121^2*T300*T002*T011*T020^5*T102^3*T120^2+4536*T211*T121^2*T200*T011*T020^5*T102^4*T120^2+5832*T211*T121^2*T200*T300*T011^9*T120^3-34992*T211*T121^2*T200*T300*T002*T011^7*T020*T120^3+36936*T211*T121^2*T200*T300*T002^2*T011^5*T020^2*T120^3-2592*T211*T121^2*T200*T300*T002^3*T011^3*T020^3*T120^3+16848*T211*T121^2*T200^2*T011^7*T020*T102*T120^3+22356*T211*T121^2*T200^2*T002*T011^5*T020^2*T102*T120^3-34344*T211*T121^2*T200^2*T002^2*T011^3*T020^3*T102*T120^3-972*T211*T121^2*T200^2*T002^3*T011*T020^4*T102*T120^3+17496*T211*T121^2*T300*T011^5*T020^2*T102^2*T120^3-50544*T211*T121^2*T300*T002*T011^3*T020^3*T102^2*T120^3+21384*T211*T121^2*T300*T002^2*T011*T020^4*T102^2*T120^3-20088*T211*T121^2*T200*T011^3*T020^3*T102^3*T120^3+20088*T211*T121^2*T200*T002*T011*T020^4*T102^3*T120^3+7128*T211*T121^2*T200^2*T002*T011^7*T120^4-8424*T211*T121^2*T200^2*T002^2*T011^5*T020*T120^4-3240*T211*T121^2*T200^2*T002^3*T011^3*T020^2*T120^4-11664*T211*T121^2*T300*T011^7*T102*T120^4+58320*T211*T121^2*T300*T002*T011^5*T020*T102*T120^4-38880*T211*T121^2*T300*T002^2*T011^3*T020^2*T102*T120^4+7776*T211*T121^2*T300*T002^3*T011*T020^3*T102*T120^4-33048*T211*T121^2*T200*T011^5*T020*T102^2*T120^4+1944*T211*T121^2*T200*T002*T011^3*T020^2*T102^2*T120^4+19440*T211*T121^2*T200*T002^2*T011*T020^3*T102^2*T120^4-4860*T211*T121^2*T011*T020^3*T102^4*T120^4-1944*T211*T121^2*T300*T002^2*T011^5*T120^5-3888*T211*T121^2*T300*T002^3*T011^3*T020*T120^5-22680*T211*T121^2*T200*T002*T011^5*T102*T120^5+23976*T211*T121^2*T200*T002^2*T011^3*T020*T102*T120^5+3888*T211*T121^2*T200*T002^3*T011*T020^2*T102*T120^5+23328*T211*T121^2*T011^3*T020*T102^3*T120^5-16524*T211*T121^2*T002*T011*T020^2*T102^3*T120^5+1944*T211*T121^2*T200*T002^3*T011^3*T120^6+15552*T211*T121^2*T002*T011^3*T102^2*T120^6-14580*T211*T121^2*T002^2*T011*T020*T102^2*T120^6-2916*T211*T121^2*T002^3*T011*T102*T120^7-768*T121^2*T200^5*T011^10*T020^3-5184*T121^2*T200^2*T300^2*T011^10*T020^3-192*T211^5*T200*T011^7*T020^4-1536*T121^2*T200^5*T002*T011^8*T020^4+5184*T121^2*T200^2*T300^2*T002*T011^8*T020^4+384*T211^5*T200*T002*T011^5*T020^5+2304*T121^2*T200^5*T002^2*T011^6*T020^5+5184*T121^2*T200^2*T300^2*T002^2*T011^6*T020^5-192*T211^5*T200*T002^2*T011^3*T020^6-5184*T121^2*T200^2*T300^2*T002^3*T011^4*T020^6+3456*T121^2*T200^3*T300*T011^8*T020^4*T102-11664*T121^2*T300^3*T011^8*T020^4*T102+6912*T121^2*T200^3*T300*T002*T011^6*T020^5*T102+34992*T121^2*T300^3*T002*T011^6*T020^5*T102-10368*T121^2*T200^3*T300*T002^2*T011^4*T020^6*T102-34992*T121^2*T300^3*T002^2*T011^4*T020^6*T102+11664*T121^2*T300^3*T002^3*T011^2*T020^7*T102+1152*T121^2*T200^4*T011^6*T020^5*T102^2-25272*T121^2*T200*T300^2*T011^6*T020^5*T102^2-24*T211^5*T011^3*T020^6*T102^2-2304*T121^2*T200^4*T002*T011^4*T020^6*T102^2+19440*T121^2*T200*T300^2*T002*T011^4*T020^6*T102^2+24*T211^5*T002*T011*T020^7*T102^2+5832*T121^2*T200*T300^2*T002^2*T011^2*T020^7*T102^2-6480*T121^2*T200^2*T300*T011^4*T020^6*T102^3+11664*T121^2*T200^2*T300*T002*T011^2*T020^7*T102^3+648*T121^2*T200^3*T011^2*T020^7*T102^4-5832*T121^2*T300^2*T011^2*T020^7*T102^4-5832*T121^2*T300^2*T002*T020^8*T102^4-2916*T121^2*T200*T300*T020^8*T102^5-1728*T121^2*T200^3*T300*T011^10*T020^2*T120-11664*T121^2*T300^3*T011^10*T020^2*T120-15552*T121^2*T200^3*T300*T002*T011^8*T020^3*T120+34992*T121^2*T300^3*T002*T011^8*T020^3*T120+22464*T121^2*T200^3*T300*T002^2*T011^6*T020^4*T120-34992*T121^2*T300^3*T002^2*T011^6*T020^4*T120-5184*T121^2*T200^3*T300*T002^3*T011^4*T020^5*T120+11664*T121^2*T300^3*T002^3*T011^4*T020^5*T120+5184*T121^2*T200^4*T011^8*T020^3*T102*T120+17496*T121^2*T200*T300^2*T011^8*T020^3*T102*T120+96*T211^5*T011^5*T020^4*T102*T120+5760*T121^2*T200^4*T002*T011^6*T020^4*T102*T120+52488*T121^2*T200*T300^2*T002*T011^6*T020^4*T102*T120-144*T211^5*T002*T011^3*T020^5*T102*T120-8640*T121^2*T200^4*T002^2*T011^4*T020^5*T102*T120-95256*T121^2*T200*T300^2*T002^2*T011^4*T020^5*T102*T120+48*T211^5*T002^2*T011*T020^6*T102*T120+25272*T121^2*T200*T300^2*T002^3*T011^2*T020^6*T102*T120-14904*T121^2*T200^2*T300*T011^6*T020^4*T102^2*T120-20736*T121^2*T200^2*T300*T002*T011^4*T020^5*T102^2*T120+20088*T121^2*T200^2*T300*T002^2*T011^2*T020^6*T102^2*T120-4536*T121^2*T200^3*T011^4*T020^5*T102^3*T120+34992*T121^2*T300^2*T011^4*T020^5*T102^3*T120+7128*T121^2*T200^3*T002*T011^2*T020^6*T102^3*T120+23328*T121^2*T300^2*T002*T011^2*T020^6*T102^3*T120-11664*T121^2*T300^2*T002^2*T020^7*T102^3*T120+10692*T121^2*T200*T300*T011^2*T020^6*T102^4*T120-11664*T121^2*T200*T300*T002*T020^7*T102^4*T120-1458*T121^2*T200^2*T020^7*T102^5*T120+432*T121^2*T200^4*T011^10*T020*T120^2+11664*T121^2*T200*T300^2*T011^10*T020*T120^2+216*T211^5*T011^7*T020^2*T120^2+4752*T121^2*T200^4*T002*T011^8*T020^2*T120^2-52488*T121^2*T200*T300^2*T002*T011^8*T020^2*T120^2-456*T211^5*T002*T011^5*T020^3*T120^2-5040*T121^2*T200^4*T002^2*T011^6*T020^3*T120^2+38880*T121^2*T200*T300^2*T002^2*T011^6*T020^3*T120^2+240*T211^5*T002^2*T011^3*T020^4*T120^2-1296*T121^2*T200^4*T002^3*T011^4*T020^4*T120^2+1944*T121^2*T200*T300^2*T002^3*T011^4*T020^4*T120^2+14580*T121^2*T200^2*T300*T011^8*T020^2*T102*T120^2+30132*T121^2*T200^2*T300*T002*T011^6*T020^3*T102*T120^2-45684*T121^2*T200^2*T300*T002^2*T011^4*T020^4*T102*T120^2+16524*T121^2*T200^2*T300*T002^3*T011^2*T020^5*T102*T120^2-15390*T121^2*T200^3*T011^6*T020^3*T102^2*T120^2-17496*T121^2*T300^2*T011^6*T020^3*T102^2*T120^2+756*T121^2*T200^3*T002*T011^4*T020^4*T102^2*T120^2-99144*T121^2*T300^2*T002*T011^4*T020^4*T102^2*T120^2+9882*T121^2*T200^3*T002^2*T011^2*T020^5*T102^2*T120^2+52488*T121^2*T300^2*T002^2*T011^2*T020^5*T102^2*T120^2-5832*T121^2*T300^2*T002^3*T020^6*T102^2*T120^2+30132*T121^2*T200*T300*T011^4*T020^4*T102^3*T120^2+1944*T121^2*T200*T300*T002*T011^2*T020^5*T102^3*T120^2-14580*T121^2*T200*T300*T002^2*T020^6*T102^3*T120^2+2268*T121^2*T200^2*T011^2*T020^5*T102^4*T120^2-4374*T121^2*T200^2*T002*T020^6*T102^4*T120^2+5832*T121^2*T300*T020^6*T102^5*T120^2-2916*T121^2*T200^2*T300*T011^10*T120^3+18468*T121^2*T200^2*T300*T002*T011^8*T020*T120^3-24300*T121^2*T200^2*T300*T002^2*T011^6*T020^2*T120^3+3564*T121^2*T200^2*T300*T002^3*T011^4*T020^3*T120^3-3294*T121^2*T200^3*T011^8*T020*T102*T120^3-23328*T121^2*T300^2*T011^8*T020*T102*T120^3-22626*T121^2*T200^3*T002*T011^6*T020^2*T102*T120^3+93312*T121^2*T300^2*T002*T011^6*T020^2*T102*T120^3+21654*T121^2*T200^3*T002^2*T011^4*T020^3*T102*T120^3-23328*T121^2*T300^2*T002^2*T011^4*T020^3*T102*T120^3+3402*T121^2*T200^3*T002^3*T011^2*T020^4*T102*T120^3-37908*T121^2*T200*T300*T011^6*T020^2*T102^2*T120^3+31104*T121^2*T200*T300*T002*T011^4*T020^3*T102^2*T120^3-4860*T121^2*T200*T300*T002^2*T011^2*T020^4*T102^2*T120^3-5832*T121^2*T200*T300*T002^3*T020^5*T102^2*T120^3+24462*T121^2*T200^2*T011^4*T020^3*T102^3*T120^3-19116*T121^2*T200^2*T002*T011^2*T020^4*T102^3*T120^3-4374*T121^2*T200^2*T002^2*T020^5*T102^3*T120^3-32076*T121^2*T300*T011^2*T020^4*T102^4*T120^3+20412*T121^2*T300*T002*T020^5*T102^4*T120^3+4374*T121^2*T200*T020^5*T102^5*T120^3-3078*T121^2*T200^3*T002*T011^8*T120^4+2700*T121^2*T200^3*T002^2*T011^6*T020*T120^4-5832*T121^2*T300^2*T002^2*T011^6*T020*T120^4+2754*T121^2*T200^3*T002^3*T011^4*T020^2*T120^4-5832*T121^2*T300^2*T002^3*T011^4*T020^2*T120^4+11664*T121^2*T200*T300*T011^8*T102*T120^4-64152*T121^2*T200*T300*T002*T011^6*T020*T102*T120^4+69012*T121^2*T200*T300*T002^2*T011^4*T020^2*T102*T120^4-15552*T121^2*T200*T300*T002^3*T011^2*T020^3*T102*T120^4+10692*T121^2*T200^2*T011^6*T020*T102^2*T120^4+28674*T121^2*T200^2*T002*T011^4*T020^2*T102^2*T120^4-29160*T121^2*T200^2*T002^2*T011^2*T020^3*T102^2*T120^4-1458*T121^2*T200^2*T002^3*T020^4*T102^2*T120^4+32076*T121^2*T300*T011^4*T020^2*T102^3*T120^4-55404*T121^2*T300*T002*T011^2*T020^3*T102^3*T120^4+23328*T121^2*T300*T002^2*T020^4*T102^3*T120^4-15066*T121^2*T200*T011^2*T020^3*T102^4*T120^4+13122*T121^2*T200*T002*T020^4*T102^4*T120^4+972*T121^2*T200*T300*T002^2*T011^6*T120^5+1944*T121^2*T200*T300*T002^3*T011^4*T020*T120^5+15876*T121^2*T200^2*T002*T011^6*T102*T120^5-12798*T121^2*T200^2*T002^2*T011^4*T020*T102*T120^5-7776*T121^2*T200^2*T002^3*T011^2*T020^2*T102*T120^5-11664*T121^2*T300*T011^6*T102^2*T120^5+52488*T121^2*T300*T002*T011^4*T020*T102^2*T120^5-37908*T121^2*T300*T002^2*T011^2*T020^2*T102^2*T120^5+8748*T121^2*T300*T002^3*T020^3*T102^2*T120^5-17496*T121^2*T200*T011^4*T020*T102^3*T120^5-486*T121^2*T200*T002*T011^2*T020^2*T102^3*T120^5+13122*T121^2*T200*T002^2*T020^3*T102^3*T120^5-2916*T121^2*T020^3*T102^5*T120^5-1458*T121^2*T200^2*T002^3*T011^4*T120^6-2916*T121^2*T300*T002^2*T011^4*T102*T120^6-2916*T121^2*T300*T002^3*T011^2*T020*T102*T120^6-25272*T121^2*T200*T002*T011^4*T102^2*T120^6+18954*T121^2*T200*T002^2*T011^2*T020*T102^2*T120^6+4374*T121^2*T200*T002^3*T020^2*T102^2*T120^6+11664*T121^2*T011^2*T020*T102^4*T120^6-8748*T121^2*T002*T020^2*T102^4*T120^6+4374*T121^2*T200*T002^3*T011^2*T102*T120^7+11664*T121^2*T002*T011^2*T102^3*T120^7-8748*T121^2*T002^2*T020*T102^3*T120^7-2916*T121^2*T002^3*T102^2*T120^8+960*T211^4*T200^2*T011^8*T020^4-1920*T211^4*T200^2*T002*T011^6*T020^5+960*T211^4*T200^2*T002^2*T011^4*T020^6-576*T211^4*T300*T011^6*T020^5*T102+1152*T211^4*T300*T002*T011^4*T020^6*T102-576*T211^4*T300*T002^2*T011^2*T020^7*T102+240*T211^4*T200*T011^4*T020^6*T102^2-240*T211^4*T200*T002*T011^2*T020^7*T102^2+9*T211^4*T020^8*T102^4+864*T211^4*T300*T011^8*T020^3*T120-2016*T211^4*T300*T002*T011^6*T020^4*T120+1440*T211^4*T300*T002^2*T011^4*T020^5*T120-288*T211^4*T300*T002^3*T011^2*T020^6*T120-1248*T211^4*T200*T011^6*T020^4*T102*T120+2016*T211^4*T200*T002*T011^4*T020^5*T102*T120-768*T211^4*T200*T002^2*T011^2*T020^6*T102*T120-72*T211^4*T011^2*T020^6*T102^3*T120+36*T211^4*T002*T020^7*T102^3*T120-1728*T211^4*T200*T011^8*T020^2*T120^2+3552*T211^4*T200*T002*T011^6*T020^3*T120^2-1680*T211^4*T200*T002^2*T011^4*T020^4*T120^2-144*T211^4*T200*T002^3*T011^2*T020^5*T120^2-162*T211^4*T011^4*T020^4*T102^2*T120^2+180*T211^4*T002*T011^2*T020^5*T102^2*T120^2+36*T211^4*T002^2*T020^6*T102^2*T120^2+1512*T211^4*T011^6*T020^2*T102*T120^3-2484*T211^4*T002*T011^4*T020^3*T102*T120^3+936*T211^4*T002^2*T011^2*T020^4*T102*T120^3+729*T211^4*T011^8*T120^4-1620*T211^4*T002*T011^6*T020*T120^4+756*T211^4*T002^2*T011^4*T020^2*T120^4+144*T211^4*T002^3*T011^2*T020^3*T120^4-2560*T211^3*T200^3*T011^9*T020^4+864*T211^3*T300^2*T011^9*T020^4+5120*T211^3*T200^3*T002*T011^7*T020^5-2592*T211^3*T300^2*T002*T011^7*T020^5-2560*T211^3*T200^3*T002^2*T011^5*T020^6+2592*T211^3*T300^2*T002^2*T011^5*T020^6-864*T211^3*T300^2*T002^3*T011^3*T020^7+4608*T211^3*T200*T300*T011^7*T020^5*T102-9216*T211^3*T200*T300*T002*T011^5*T020^6*T102+4608*T211^3*T200*T300*T002^2*T011^3*T020^7*T102-960*T211^3*T200^2*T011^5*T020^6*T102^2+960*T211^3*T200^2*T002*T011^3*T020^7*T102^2+864*T211^3*T300*T011^3*T020^7*T102^3-864*T211^3*T300*T002*T011*T020^8*T102^3-72*T211^3*T200*T011*T020^8*T102^4-6048*T211^3*T200*T300*T011^9*T020^3*T120+13536*T211^3*T200*T300*T002*T011^7*T020^4*T120-8928*T211^3*T200*T300*T002^2*T011^5*T020^5*T120+1440*T211^3*T200*T300*T002^3*T011^3*T020^6*T120+6144*T211^3*T200^2*T011^7*T020^4*T102*T120-10368*T211^3*T200^2*T002*T011^5*T020^5*T102*T120+4224*T211^3*T200^2*T002^2*T011^3*T020^6*T102*T120-4536*T211^3*T300*T011^5*T020^5*T102^2*T120+6480*T211^3*T300*T002*T011^3*T020^6*T102^2*T120-1944*T211^3*T300*T002^2*T011*T020^7*T102^2*T120+1008*T211^3*T200*T011^3*T020^6*T102^3*T120-720*T211^3*T200*T002*T011*T020^7*T102^3*T120+5400*T211^3*T200^2*T011^9*T020^2*T120^2-10824*T211^3*T200^2*T002*T011^7*T020^3*T120^2+4488*T211^3*T200^2*T002^2*T011^5*T020^4*T120^2+936*T211^3*T200^2*T002^3*T011^3*T020^5*T120^2+432*T211^3*T300*T011^7*T020^3*T102*T120^2+864*T211^3*T300*T002*T011^5*T020^4*T102*T120^2-432*T211^3*T300*T002^2*T011^3*T020^5*T102*T120^2-864*T211^3*T300*T002^3*T011*T020^6*T102*T120^2-972*T211^3*T200*T011^5*T020^4*T102^2*T120^2+1800*T211^3*T200*T002*T011^3*T020^5*T102^2*T120^2-1260*T211^3*T200*T002^2*T011*T020^6*T102^2*T120^2+108*T211^3*T011*T020^6*T102^4*T120^2+5832*T211^3*T300*T011^9*T020*T120^3-14256*T211^3*T300*T002*T011^7*T020^2*T120^3+10152*T211^3*T300*T002^2*T011^5*T020^3*T120^3-1728*T211^3*T300*T002^3*T011^3*T020^4*T120^3-11880*T211^3*T200*T011^7*T020^2*T102*T120^3+20304*T211^3*T200*T002*T011^5*T020^3*T102*T120^3-7704*T211^3*T200*T002^2*T011^3*T020^4*T102*T120^3-432*T211^3*T200*T002^3*T011*T020^5*T102*T120^3-1296*T211^3*T011^3*T020^4*T102^3*T120^3+864*T211^3*T002*T011*T020^5*T102^3*T120^3-2916*T211^3*T200*T011^9*T120^4+5832*T211^3*T200*T002*T011^7*T020*T120^4-972*T211^3*T200*T002^2*T011^5*T020^2*T120^4-2016*T211^3*T200*T002^3*T011^3*T020^3*T120^4+2484*T211^3*T011^5*T020^2*T102^2*T120^4-3240*T211^3*T002*T011^3*T020^3*T102^2*T120^4+1404*T211^3*T002^2*T011*T020^4*T102^2*T120^4+5832*T211^3*T011^7*T102*T120^5-10368*T211^3*T002*T011^5*T020*T102*T120^5+3672*T211^3*T002^2*T011^3*T020^2*T102*T120^5+432*T211^3*T002^3*T011*T020^3*T102*T120^5-972*T211^3*T002^2*T011^5*T120^6+1080*T211^3*T002^3*T011^3*T020*T120^6+3840*T211^2*T200^4*T011^10*T020^4-5184*T211^2*T200*T300^2*T011^10*T020^4-7680*T211^2*T200^4*T002*T011^8*T020^5+15552*T211^2*T200*T300^2*T002*T011^8*T020^5+3840*T211^2*T200^4*T002^2*T011^6*T020^6-15552*T211^2*T200*T300^2*T002^2*T011^6*T020^6+5184*T211^2*T200*T300^2*T002^3*T011^4*T020^7-13824*T211^2*T200^2*T300*T011^8*T020^5*T102+27648*T211^2*T200^2*T300*T002*T011^6*T020^6*T102-13824*T211^2*T200^2*T300*T002^2*T011^4*T020^7*T102+1920*T211^2*T200^3*T011^6*T020^6*T102^2+4536*T211^2*T300^2*T011^6*T020^6*T102^2-1920*T211^2*T200^3*T002*T011^4*T020^7*T102^2-9072*T211^2*T300^2*T002*T011^4*T020^7*T102^2+4536*T211^2*T300^2*T002^2*T011^2*T020^8*T102^2-5184*T211^2*T200*T300*T011^4*T020^7*T102^3+5184*T211^2*T200*T300*T002*T011^2*T020^8*T102^3+216*T211^2*T200^2*T011^2*T020^8*T102^4-324*T211^2*T300*T020^9*T102^5+15552*T211^2*T200^2*T300*T011^10*T020^3*T120-32832*T211^2*T200^2*T300*T002*T011^8*T020^4*T120+19008*T211^2*T200^2*T300*T002^2*T011^6*T020^5*T120-1728*T211^2*T200^2*T300*T002^3*T011^4*T020^6*T120-14592*T211^2*T200^3*T011^8*T020^4*T102*T120-12960*T211^2*T300^2*T011^8*T020^4*T102*T120+25344*T211^2*T200^3*T002*T011^6*T020^5*T102*T120+29808*T211^2*T300^2*T002*T011^6*T020^5*T102*T120-10752*T211^2*T200^3*T002^2*T011^4*T020^6*T102*T120-20736*T211^2*T300^2*T002^2*T011^4*T020^6*T102*T120+3888*T211^2*T300^2*T002^3*T011^2*T020^7*T102*T120+31752*T211^2*T200*T300*T011^6*T020^5*T102^2*T120-47952*T211^2*T200*T300*T002*T011^4*T020^6*T102^2*T120+16200*T211^2*T200*T300*T002^2*T011^2*T020^7*T102^2*T120-4320*T211^2*T200^2*T011^4*T020^6*T102^3*T120+3456*T211^2*T200^2*T002*T011^2*T020^7*T102^3*T120+2916*T211^2*T300*T011^2*T020^7*T102^4*T120-1296*T211^2*T300*T002*T020^8*T102^4*T120-162*T211^2*T200*T020^8*T102^5*T120-8208*T211^2*T200^3*T011^10*T020^2*T120^2+17496*T211^2*T300^2*T011^10*T020^2*T120^2+16176*T211^2*T200^3*T002*T011^8*T020^3*T120^2-49248*T211^2*T300^2*T002*T011^8*T020^3*T120^2-5808*T211^2*T200^3*T002^2*T011^6*T020^4*T120^2+47304*T211^2*T300^2*T002^2*T011^6*T020^4*T120^2-2160*T211^2*T200^3*T002^3*T011^4*T020^5*T120^2-16848*T211^2*T300^2*T002^3*T011^4*T020^5*T120^2+1296*T211^2*T300^2*T002^4*T011^2*T020^6*T120^2-15552*T211^2*T200*T300*T011^8*T020^3*T102*T120^2+24624*T211^2*T200*T300*T002*T011^6*T020^4*T102*T120^2-18144*T211^2*T200*T300*T002^2*T011^4*T020^5*T102*T120^2+9072*T211^2*T200*T300*T002^3*T011^2*T020^6*T102*T120^2+10854*T211^2*T200^2*T011^6*T020^4*T102^2*T120^2-17388*T211^2*T200^2*T002*T011^4*T020^5*T102^2*T120^2+7830*T211^2*T200^2*T002^2*T011^2*T020^6*T102^2*T120^2-2268*T211^2*T300*T011^4*T020^5*T102^3*T120^2+648*T211^2*T300*T002*T011^2*T020^6*T102^3*T120^2-1620*T211^2*T300*T002^2*T020^7*T102^3*T120^2+810*T211^2*T200*T011^2*T020^6*T102^4*T120^2-648*T211^2*T200*T002*T020^7*T102^4*T120^2-17496*T211^2*T200*T300*T011^10*T020*T120^3+36288*T211^2*T200*T300*T002*T011^8*T020^2*T120^3-13608*T211^2*T200*T300*T002^2*T011^6*T020^3*T120^3-6480*T211^2*T200*T300*T002^3*T011^4*T020^4*T120^3+1296*T211^2*T200*T300*T002^4*T011^2*T020^5*T120^3+31752*T211^2*T200^2*T011^8*T020^2*T102*T120^3-54756*T211^2*T200^2*T002*T011^6*T020^3*T102*T120^3+18576*T211^2*T200^2*T002^2*T011^4*T020^4*T102*T120^3+3564*T211^2*T200^2*T002^3*T011^2*T020^5*T102*T120^3-28836*T211^2*T300*T011^6*T020^3*T102^2*T120^3+47952*T211^2*T300*T002*T011^4*T020^4*T102^2*T120^3-15228*T211^2*T300*T002^2*T011^2*T020^5*T102^2*T120^3-648*T211^2*T300*T002^3*T020^6*T102^2*T120^3+6642*T211^2*T200*T011^4*T020^4*T102^3*T120^3-4860*T211^2*T200*T002*T011^2*T020^5*T102^3*T120^3-810*T211^2*T200*T002^2*T020^6*T102^3*T120^3+162*T211^2*T020^6*T102^5*T120^3+4374*T211^2*T200^2*T011^10*T120^4-8424*T211^2*T200^2*T002*T011^8*T020*T120^4-486*T211^2*T200^2*T002^2*T011^6*T020^2*T120^4+4428*T211^2*T200^2*T002^3*T011^4*T020^3*T120^4+324*T211^2*T200^2*T002^4*T011^2*T020^4*T120^4+34992*T211^2*T300*T011^8*T020*T102*T120^4-65448*T211^2*T300*T002*T011^6*T020^2*T102*T120^4+39204*T211^2*T300*T002^2*T011^4*T020^3*T102*T120^4-10368*T211^2*T300*T002^3*T011^2*T020^4*T102*T120^4-29322*T211^2*T200*T011^6*T020^2*T102^2*T120^4+43416*T211^2*T200*T002*T011^4*T020^3*T102^2*T120^4-16038*T211^2*T200*T002^2*T011^2*T020^4*T102^2*T120^4-324*T211^2*T200*T002^3*T020^5*T102^2*T120^4-972*T211^2*T011^2*T020^4*T102^4*T120^4+648*T211^2*T002*T020^5*T102^4*T120^4-6804*T211^2*T300*T002^2*T011^6*T020*T120^5+8424*T211^2*T300*T002^3*T011^4*T020^2*T120^5-1296*T211^2*T300*T002^4*T011^2*T020^3*T120^5-17496*T211^2*T200*T011^8*T102*T120^5+29484*T211^2*T200*T002*T011^6*T020*T102*T120^5-2430*T211^2*T200*T002^2*T011^4*T020^2*T102*T120^5-7776*T211^2*T200*T002^3*T011^2*T020^3*T102*T120^5-2754*T211^2*T011^4*T020^2*T102^3*T120^5+1620*T211^2*T002*T011^2*T020^3*T102^3*T120^5+810*T211^2*T002^2*T020^4*T102^3*T120^5+2430*T211^2*T200*T002^2*T011^6*T120^6-2268*T211^2*T200*T002^3*T011^4*T020*T120^6-648*T211^2*T200*T002^4*T011^2*T020^2*T120^6+17496*T211^2*T011^6*T102^2*T120^6-24948*T211^2*T002*T011^4*T020*T102^2*T120^6+8424*T211^2*T002^2*T011^2*T020^2*T102^2*T120^6+324*T211^2*T002^3*T020^3*T102^2*T120^6-5346*T211^2*T002^2*T011^4*T102*T120^7+4212*T211^2*T002^3*T011^2*T020*T102*T120^7+324*T211^2*T002^4*T011^2*T120^8-3072*T211*T200^5*T011^11*T020^4+10368*T211*T200^2*T300^2*T011^11*T020^4+6144*T211*T200^5*T002*T011^9*T020^5-31104*T211*T200^2*T300^2*T002*T011^9*T020^5-3072*T211*T200^5*T002^2*T011^7*T020^6+31104*T211*T200^2*T300^2*T002^2*T011^7*T020^6-10368*T211*T200^2*T300^2*T002^3*T011^5*T020^7+18432*T211*T200^3*T300*T011^9*T020^5*T102-15552*T211*T300^3*T011^9*T020^5*T102-36864*T211*T200^3*T300*T002*T011^7*T020^6*T102+46656*T211*T300^3*T002*T011^7*T020^6*T102+18432*T211*T200^3*T300*T002^2*T011^5*T020^7*T102-46656*T211*T300^3*T002^2*T011^5*T020^7*T102+15552*T211*T300^3*T002^3*T011^3*T020^8*T102-1920*T211*T200^4*T011^7*T020^6*T102^2-18144*T211*T200*T300^2*T011^7*T020^6*T102^2+1920*T211*T200^4*T002*T011^5*T020^7*T102^2+36288*T211*T200*T300^2*T002*T011^5*T020^7*T102^2-18144*T211*T200*T300^2*T002^2*T011^3*T020^8*T102^2+10368*T211*T200^2*T300*T011^5*T020^7*T102^3-10368*T211*T200^2*T300*T002*T011^3*T020^8*T102^3-288*T211*T200^3*T011^3*T020^8*T102^4-7776*T211*T300^2*T011^3*T020^8*T102^4+7776*T211*T300^2*T002*T011*T020^9*T102^4+1296*T211*T200*T300*T011*T020^9*T102^5-17280*T211*T200^3*T300*T011^11*T020^3*T120+23328*T211*T300^3*T011^11*T020^3*T120+33408*T211*T200^3*T300*T002*T011^9*T020^4*T120-77760*T211*T300^3*T002*T011^9*T020^4*T120-14976*T211*T200^3*T300*T002^2*T011^7*T020^5*T120+93312*T211*T300^3*T002^2*T011^7*T020^5*T120-1152*T211*T200^3*T300*T002^3*T011^5*T020^6*T120-46656*T211*T300^3*T002^3*T011^5*T020^6*T120+7776*T211*T300^3*T002^4*T011^3*T020^7*T120+16896*T211*T200^4*T011^9*T020^4*T102*T120+28512*T211*T200*T300^2*T011^9*T020^4*T102*T120-29952*T211*T200^4*T002*T011^7*T020^5*T102*T120-49248*T211*T200*T300^2*T002*T011^7*T020^5*T102*T120+13056*T211*T200^4*T002^2*T011^5*T020^6*T102*T120+12960*T211*T200*T300^2*T002^2*T011^5*T020^6*T102*T120+7776*T211*T200*T300^2*T002^3*T011^3*T020^7*T102*T120-72576*T211*T200^2*T300*T011^7*T020^5*T102^2*T120+114048*T211*T200^2*T300*T002*T011^5*T020^6*T102^2*T120-41472*T211*T200^2*T300*T002^2*T011^3*T020^7*T102^2*T120+7488*T211*T200^3*T011^5*T020^6*T102^3*T120+50544*T211*T300^2*T011^5*T020^6*T102^3*T120-6336*T211*T200^3*T002*T011^3*T020^7*T102^3*T120-69984*T211*T300^2*T002*T011^3*T020^7*T102^3*T120+19440*T211*T300^2*T002^2*T011*T020^8*T102^3*T120-19440*T211*T200*T300*T011^3*T020^7*T102^4*T120+12960*T211*T200*T300*T002*T011*T020^8*T102^4*T120+648*T211*T200^2*T011*T020^8*T102^5*T120+6048*T211*T200^4*T011^11*T020^2*T120^2-34992*T211*T200*T300^2*T011^11*T020^2*T120^2-12000*T211*T200^4*T002*T011^9*T020^3*T120^2+80352*T211*T200*T300^2*T002*T011^9*T020^3*T120^2+3936*T211*T200^4*T002^2*T011^7*T020^4*T120^2-49248*T211*T200*T300^2*T002^2*T011^7*T020^4*T120^2+2016*T211*T200^4*T002^3*T011^5*T020^5*T120^2-2592*T211*T200*T300^2*T002^3*T011^5*T020^5*T120^2+6480*T211*T200*T300^2*T002^4*T011^3*T020^6*T120^2+45360*T211*T200^2*T300*T011^9*T020^3*T102*T120^2-73872*T211*T200^2*T300*T002*T011^7*T020^4*T102*T120^2+42768*T211*T200^2*T300*T002^2*T011^5*T020^5*T102*T120^2-14256*T211*T200^2*T300*T002^3*T011^3*T020^6*T102*T120^2-26568*T211*T200^3*T011^7*T020^4*T102^2*T120^2-93312*T211*T300^2*T011^7*T020^4*T102^2*T120^2+42192*T211*T200^3*T002*T011^5*T020^5*T102^2*T120^2+155520*T211*T300^2*T002*T011^5*T020^5*T102^2*T120^2-17352*T211*T200^3*T002^2*T011^3*T020^6*T102^2*T120^2-77760*T211*T300^2*T002^2*T011^3*T020^6*T102^2*T120^2+15552*T211*T300^2*T002^3*T011*T020^7*T102^2*T120^2+59616*T211*T200*T300*T011^5*T020^5*T102^3*T120^2-72576*T211*T200*T300*T002*T011^3*T020^6*T102^3*T120^2+25920*T211*T200*T300*T002^2*T011*T020^7*T102^3*T120^2-6480*T211*T200^2*T011^3*T020^6*T102^4*T120^2+4536*T211*T200^2*T002*T011*T020^7*T102^4*T120^2-1944*T211*T300*T011*T020^7*T102^5*T120^2+17496*T211*T200^2*T300*T011^11*T020*T120^3-32400*T211*T200^2*T300*T002*T011^9*T020^2*T120^3+2592*T211*T200^2*T300*T002^2*T011^7*T020^3*T120^3+11664*T211*T200^2*T300*T002^3*T011^5*T020^4*T120^3+648*T211*T200^2*T300*T002^4*T011^3*T020^5*T120^3-34776*T211*T200^3*T011^9*T020^2*T102*T120^3+69984*T211*T300^2*T011^9*T020^2*T102*T120^3+60696*T211*T200^3*T002*T011^7*T020^3*T102*T120^3-147744*T211*T300^2*T002*T011^7*T020^3*T102*T120^3-17640*T211*T200^3*T002^2*T011^5*T020^4*T102*T120^3+120528*T211*T300^2*T002^2*T011^5*T020^4*T102*T120^3-7128*T211*T200^3*T002^3*T011^3*T020^5*T102*T120^3-46656*T211*T300^2*T002^3*T011^3*T020^5*T102*T120^3+3888*T211*T300^2*T002^4*T011*T020^6*T102*T120^3+22032*T211*T200*T300*T011^7*T020^3*T102^2*T120^3-36288*T211*T200*T300*T002*T011^5*T020^4*T102^2*T120^3-16848*T211*T200*T300*T002^2*T011^3*T020^5*T102^2*T120^3+18144*T211*T200*T300*T002^3*T011*T020^6*T102^2*T120^3+1620*T211*T200^2*T011^5*T020^4*T102^3*T120^3-8424*T211*T200^2*T002*T011^3*T020^5*T102^3*T120^3+8100*T211*T200^2*T002^2*T011*T020^6*T102^3*T120^3+25272*T211*T300*T011^3*T020^5*T102^4*T120^3-15552*T211*T300*T002*T011*T020^6*T102^4*T120^3-1620*T211*T200*T011*T020^6*T102^5*T120^3-2916*T211*T200^3*T011^11*T120^4+5832*T211*T200^3*T002*T011^9*T020*T120^4+1080*T211*T200^3*T002^2*T011^7*T020^2*T120^4-15552*T211*T300^2*T002^2*T011^7*T020^2*T120^4-3960*T211*T200^3*T002^3*T011^5*T020^3*T120^4+23328*T211*T300^2*T002^3*T011^5*T020^3*T120^4-324*T211*T200^3*T002^4*T011^3*T020^4*T120^4-7776*T211*T300^2*T002^4*T011^3*T020^4*T120^4-69984*T211*T200*T300*T011^9*T020*T102*T120^4+114048*T211*T200*T300*T002*T011^7*T020^2*T102*T120^4-36288*T211*T200*T300*T002^2*T011^5*T020^3*T102*T120^4-5184*T211*T200*T300*T002^3*T011^3*T020^4*T102*T120^4+3888*T211*T200*T300*T002^4*T011*T020^5*T102*T120^4+64152*T211*T200^2*T011^7*T020^2*T102^2*T120^4-95904*T211*T200^2*T002*T011^5*T020^3*T102^2*T120^4+27864*T211*T200^2*T002^2*T011^3*T020^4*T102^2*T120^4+5184*T211*T200^2*T002^3*T011*T020^5*T102^2*T120^4-87480*T211*T300*T011^5*T020^3*T102^3*T120^4+97200*T211*T300*T002*T011^3*T020^4*T102^3*T120^4-29160*T211*T300*T002^2*T011*T020^5*T102^3*T120^4+16524*T211*T200*T011^3*T020^4*T102^4*T120^4-10368*T211*T200*T002*T011*T020^5*T102^4*T120^4+11664*T211*T200*T300*T002^2*T011^7*T020*T120^5-10368*T211*T200*T300*T002^3*T011^5*T020^2*T120^5-2592*T211*T200*T300*T002^4*T011^3*T020^3*T120^5+17496*T211*T200^2*T011^9*T102*T120^5-30456*T211*T200^2*T002*T011^7*T020*T102*T120^5-4212*T211*T200^2*T002^2*T011^5*T020^2*T102*T120^5+14256*T211*T200^2*T002^3*T011^3*T020^3*T102*T120^5+972*T211*T200^2*T002^4*T011*T020^4*T102*T120^5+69984*T211*T300*T011^7*T020*T102^2*T120^5-97200*T211*T300*T002*T011^5*T020^2*T102^2*T120^5+66096*T211*T300*T002^2*T011^3*T020^3*T102^2*T120^5-19440*T211*T300*T002^3*T011*T020^4*T102^2*T120^5-32724*T211*T200*T011^5*T020^2*T102^3*T120^5+42120*T211*T200*T002*T011^3*T020^3*T102^3*T120^5-17820*T211*T200*T002^2*T011*T020^4*T102^3*T120^5+972*T211*T011*T020^4*T102^5*T120^5-1944*T211*T200^2*T002^2*T011^7*T120^6+1944*T211*T200^2*T002^3*T011^5*T020*T120^6+648*T211*T200^2*T002^4*T011^3*T020^2*T120^6-25272*T211*T300*T002^2*T011^5*T020*T102*T120^6+19440*T211*T300*T002^3*T011^3*T020^2*T102*T120^6-3888*T211*T300*T002^4*T011*T020^3*T102*T120^6-34992*T211*T200*T011^7*T102^2*T120^6+51192*T211*T200*T002*T011^5*T020*T102^2*T120^6-648*T211*T200*T002^2*T011^3*T020^2*T102^2*T120^6-11016*T211*T200*T002^3*T011*T020^3*T102^2*T120^6-9720*T211*T011^3*T020^2*T102^4*T120^6+5832*T211*T002*T011*T020^3*T102^4*T120^6+1944*T211*T300*T002^4*T011^3*T020*T120^7+8748*T211*T200*T002^2*T011^5*T102*T120^7-7128*T211*T200*T002^3*T011^3*T020*T102*T120^7-1944*T211*T200*T002^4*T011*T020^2*T102*T120^7+23328*T211*T011^5*T102^3*T120^7-27216*T211*T002*T011^3*T020*T102^3*T120^7+9720*T211*T002^2*T011*T020^2*T102^3*T120^7-324*T211*T200*T002^4*T011^3*T120^8-9720*T211*T002^2*T011^3*T102^2*T120^8+5832*T211*T002^3*T011*T020*T102^2*T120^8+972*T211*T002^4*T011*T102*T120^9+1024*T200^6*T011^12*T020^4-6912*T200^3*T300^2*T011^12*T020^4+11664*T300^4*T011^12*T020^4-2048*T200^6*T002*T011^10*T020^5+20736*T200^3*T300^2*T002*T011^10*T020^5-46656*T300^4*T002*T011^10*T020^5+1024*T200^6*T002^2*T011^8*T020^6-20736*T200^3*T300^2*T002^2*T011^8*T020^6+69984*T300^4*T002^2*T011^8*T020^6+6912*T200^3*T300^2*T002^3*T011^6*T020^7-46656*T300^4*T002^3*T011^6*T020^7+11664*T300^4*T002^4*T011^4*T020^8-9216*T200^4*T300*T011^10*T020^5*T102+31104*T200*T300^3*T011^10*T020^5*T102+18432*T200^4*T300*T002*T011^8*T020^6*T102-93312*T200*T300^3*T002*T011^8*T020^6*T102-9216*T200^4*T300*T002^2*T011^6*T020^7*T102+93312*T200*T300^3*T002^2*T011^6*T020^7*T102-31104*T200*T300^3*T002^3*T011^4*T020^8*T102+768*T200^5*T011^8*T020^6*T102^2+18144*T200^2*T300^2*T011^8*T020^6*T102^2-768*T200^5*T002*T011^6*T020^7*T102^2-36288*T200^2*T300^2*T002*T011^6*T020^7*T102^2+18144*T200^2*T300^2*T002^2*T011^4*T020^8*T102^2-6912*T200^3*T300*T011^6*T020^7*T102^3+11664*T300^3*T011^6*T020^7*T102^3+6912*T200^3*T300*T002*T011^4*T020^8*T102^3-23328*T300^3*T002*T011^4*T020^8*T102^3+11664*T300^3*T002^2*T011^2*T020^9*T102^3+144*T200^4*T011^4*T020^8*T102^4+15552*T200*T300^2*T011^4*T020^8*T102^4-15552*T200*T300^2*T002*T011^2*T020^9*T102^4-1296*T200^2*T300*T011^2*T020^9*T102^5+2916*T300^2*T020^10*T102^6+6912*T200^4*T300*T011^12*T020^3*T120-23328*T200*T300^3*T011^12*T020^3*T120-11520*T200^4*T300*T002*T011^10*T020^4*T120+62208*T200*T300^3*T002*T011^10*T020^4*T120+2304*T200^4*T300*T002^2*T011^8*T020^5*T120-46656*T200*T300^3*T002^2*T011^8*T020^5*T120+2304*T200^4*T300*T002^3*T011^6*T020^6*T120+7776*T200*T300^3*T002^4*T011^4*T020^7*T120-7680*T200^5*T011^10*T020^4*T102*T120-5184*T200^2*T300^2*T011^10*T020^4*T102*T120+13824*T200^5*T002*T011^8*T020^5*T102*T120-20736*T200^2*T300^2*T002*T011^8*T020^5*T102*T120-6144*T200^5*T002^2*T011^6*T020^6*T102*T120+57024*T200^2*T300^2*T002^2*T011^6*T020^6*T102*T120-31104*T200^2*T300^2*T002^3*T011^4*T020^7*T102*T120+54432*T200^3*T300*T011^8*T020^5*T102^2*T120-58320*T300^3*T011^8*T020^5*T102^2*T120-88128*T200^3*T300*T002*T011^6*T020^6*T102^2*T120+139968*T300^3*T002*T011^6*T020^6*T102^2*T120+33696*T200^3*T300*T002^2*T011^4*T020^7*T102^2*T120-104976*T300^3*T002^2*T011^4*T020^7*T102^2*T120+23328*T300^3*T002^3*T011^2*T020^8*T102^2*T120-4608*T200^4*T011^6*T020^6*T102^3*T120-83592*T200*T300^2*T011^6*T020^6*T102^3*T120+4032*T200^4*T002*T011^4*T020^7*T102^3*T120+104976*T200*T300^2*T002*T011^4*T020^7*T102^3*T120-21384*T200*T300^2*T002^2*T011^2*T020^8*T102^3*T120+27216*T200^2*T300*T011^4*T020^7*T102^4*T120-20736*T200^2*T300*T002*T011^2*T020^8*T102^4*T120-648*T200^3*T011^2*T020^8*T102^5*T120-29160*T300^2*T011^2*T020^8*T102^5*T120+11664*T300^2*T002*T020^9*T102^5*T120+2916*T200*T300*T020^9*T102^6*T120-1728*T200^5*T011^12*T020^2*T120^2+17496*T200^2*T300^2*T011^12*T020^2*T120^2+3648*T200^5*T002*T011^10*T020^3*T120^2-33696*T200^2*T300^2*T002*T011^10*T020^3*T120^2-1344*T200^5*T002^2*T011^8*T020^4*T120^2+14256*T200^2*T300^2*T002^2*T011^8*T020^4*T120^2-576*T200^5*T002^3*T011^6*T020^5*T120^2+2592*T200^2*T300^2*T002^3*T011^6*T020^5*T120^2-648*T200^2*T300^2*T002^4*T011^4*T020^6*T120^2-31968*T200^3*T300*T011^10*T020^3*T102*T120^2+46656*T300^3*T011^10*T020^3*T102*T120^2+42336*T200^3*T300*T002*T011^8*T020^4*T102*T120^2-116640*T300^3*T002*T011^8*T020^4*T102*T120^2-9504*T200^3*T300*T002^2*T011^6*T020^5*T102*T120^2+104976*T300^3*T002^2*T011^6*T020^5*T102*T120^2-864*T200^3*T300*T002^3*T011^4*T020^6*T102*T120^2-46656*T300^3*T002^3*T011^4*T020^6*T102*T120^2+11664*T300^3*T002^4*T011^2*T020^7*T102*T120^2+20088*T200^4*T011^8*T020^4*T102^2*T120^2+99144*T200*T300^2*T011^8*T020^4*T102^2*T120^2-32112*T200^4*T002*T011^6*T020^5*T102^2*T120^2-101088*T200*T300^2*T002*T011^6*T020^5*T102^2*T120^2+12888*T200^4*T002^2*T011^4*T020^6*T102^2*T120^2-1944*T200*T300^2*T002^2*T011^4*T020^6*T102^2*T120^2+3888*T200*T300^2*T002^3*T011^2*T020^7*T102^2*T120^2-101412*T200^2*T300*T011^6*T020^5*T102^3*T120^2+125064*T200^2*T300*T002*T011^4*T020^6*T102^3*T120^2-36612*T200^2*T300*T002^2*T011^2*T020^7*T102^3*T120^2+8856*T200^3*T011^4*T020^6*T102^4*T120^2+96228*T300^2*T011^4*T020^6*T102^4*T120^2-6480*T200^3*T002*T011^2*T020^7*T102^4*T120^2-69984*T300^2*T002*T011^2*T020^7*T102^4*T120^2+17496*T300^2*T002^2*T020^8*T102^4*T120^2-25272*T200*T300*T011^2*T020^7*T102^5*T120^2+11664*T200*T300*T002*T020^8*T102^5*T120^2+729*T200^2*T020^8*T102^6*T120^2-5832*T200^3*T300*T011^12*T020*T120^3+10368*T200^3*T300*T002*T011^10*T020^2*T120^3+3024*T200^3*T300*T002^2*T011^8*T020^3*T120^3-11664*T300^3*T002^2*T011^8*T020^3*T120^3-6912*T200^3*T300*T002^3*T011^6*T020^4*T120^3+23328*T300^3*T002^3*T011^6*T020^4*T120^3-648*T200^3*T300*T002^4*T011^4*T020^5*T120^3-11664*T300^3*T002^4*T011^4*T020^5*T120^3+13392*T200^4*T011^10*T020^2*T102*T120^3-69984*T200*T300^2*T011^10*T020^2*T102*T120^3-25056*T200^4*T002*T011^8*T020^3*T102*T120^3+120528*T200*T300^2*T002*T011^8*T020^3*T102*T120^3+7632*T200^4*T002^2*T011^6*T020^4*T102*T120^3-83592*T200*T300^2*T002^2*T011^6*T020^4*T102*T120^3+3456*T200^4*T002^3*T011^4*T020^5*T102*T120^3+23328*T200*T300^2*T002^3*T011^4*T020^5*T102*T120^3+9720*T200*T300^2*T002^4*T011^2*T020^6*T102*T120^3+27540*T200^2*T300*T011^8*T020^3*T102^2*T120^3-14256*T200^2*T300*T002*T011^6*T020^4*T102^2*T120^3+15876*T200^2*T300*T002^2*T011^4*T020^5*T102^2*T120^3-16200*T200^2*T300*T002^3*T011^2*T020^6*T102^2*T120^3-17982*T200^3*T011^6*T020^4*T102^3*T120^3-122472*T300^2*T011^6*T020^4*T102^3*T120^3+26460*T200^3*T002*T011^4*T020^5*T102^3*T120^3+116640*T300^2*T002*T011^4*T020^5*T102^3*T120^3-11502*T200^3*T002^2*T011^2*T020^6*T102^3*T120^3-64152*T300^2*T002^2*T011^2*T020^6*T102^3*T120^3+11664*T300^2*T002^3*T020^7*T102^3*T120^3+45684*T200*T300*T011^4*T020^5*T102^4*T120^3-38880*T200*T300*T002*T011^2*T020^6*T102^4*T120^3+17496*T200*T300*T002^2*T020^7*T102^4*T120^3-4698*T200^2*T011^2*T020^6*T102^5*T120^3+2916*T200^2*T002*T020^7*T102^5*T120^3-2916*T300*T020^7*T102^6*T120^3+729*T200^4*T011^12*T120^4-1620*T200^4*T002*T011^10*T020*T120^4-162*T200^4*T002^2*T011^8*T020^2*T120^4+13608*T200*T300^2*T002^2*T011^8*T020^2*T120^4+1116*T200^4*T002^3*T011^6*T020^3*T120^4-11664*T200*T300^2*T002^3*T011^6*T020^3*T120^4+81*T200^4*T002^4*T011^4*T020^4*T120^4-1944*T200*T300^2*T002^4*T011^4*T020^4*T120^4+34992*T200^2*T300*T011^10*T020*T102*T120^4-53784*T200^2*T300*T002*T011^8*T020^2*T102*T120^4-5508*T200^2*T300*T002^2*T011^6*T020^3*T102*T120^4+16848*T200^2*T300*T002^3*T011^4*T020^4*T102*T120^4+972*T200^2*T300*T002^4*T011^2*T020^5*T102*T120^4-38178*T200^3*T011^8*T020^2*T102^2*T120^4+69984*T300^2*T011^8*T020^2*T102^2*T120^4+61560*T200^3*T002*T011^6*T020^3*T102^2*T120^4-104976*T300^2*T002*T011^6*T020^3*T102^2*T120^4-15930*T200^3*T002^2*T011^4*T020^4*T102^2*T120^4+110808*T300^2*T002^2*T011^4*T020^4*T102^2*T120^4-6156*T200^3*T002^3*T011^2*T020^5*T102^2*T120^4-34992*T300^2*T002^3*T011^2*T020^5*T102^2*T120^4+2916*T300^2*T002^4*T020^6*T102^2*T120^4+52488*T200*T300*T011^6*T020^3*T102^3*T120^4-77760*T200*T300*T002*T011^4*T020^4*T102^3*T120^4-5832*T200*T300*T002^2*T011^2*T020^5*T102^3*T120^4+11664*T200*T300*T002^3*T020^6*T102^3*T120^4-5103*T200^2*T011^4*T020^4*T102^4*T120^4+648*T200^2*T002*T011^2*T020^5*T102^4*T120^4+4374*T200^2*T002^2*T020^6*T102^4*T120^4+26244*T300*T011^2*T020^5*T102^5*T120^4-11664*T300*T002*T020^6*T102^5*T120^4-1458*T200*T020^6*T102^6*T120^4-4860*T200^2*T300*T002^2*T011^8*T020*T120^5+4536*T200^2*T300*T002^3*T011^6*T020^2*T120^5+1620*T200^2*T300*T002^4*T011^4*T020^3*T120^5-5832*T200^3*T011^10*T102*T120^5+11340*T200^3*T002*T011^8*T020*T102*T120^5+1890*T200^3*T002^2*T011^6*T020^2*T102*T120^5-29160*T300^2*T002^2*T011^6*T020^2*T102*T120^5-6696*T200^3*T002^3*T011^4*T020^3*T102*T120^5+23328*T300^2*T002^3*T011^4*T020^3*T102*T120^5-486*T200^3*T002^4*T011^2*T020^4*T102*T120^5-11664*T300^2*T002^4*T011^2*T020^4*T102*T120^5-69984*T200*T300*T011^8*T020*T102^2*T120^5+89424*T200*T300*T002*T011^6*T020^2*T102^2*T120^5-21384*T200*T300*T002^2*T011^4*T020^3*T102^2*T120^5+3888*T200*T300*T002^3*T011^2*T020^4*T102^2*T120^5+2916*T200*T300*T002^4*T020^5*T102^2*T120^5+45846*T200^2*T011^6*T020^2*T102^3*T120^5-61560*T200^2*T002*T011^4*T020^3*T102^3*T120^5+16362*T200^2*T002^2*T011^2*T020^4*T102^3*T120^5+2916*T200^2*T002^3*T020^5*T102^3*T120^5-69984*T300*T011^4*T020^3*T102^4*T120^5+58320*T300*T002*T011^2*T020^4*T102^4*T120^5-17496*T300*T002^2*T020^5*T102^4*T120^5+11178*T200*T011^2*T020^4*T102^5*T120^5-5832*T200*T002*T020^5*T102^5*T120^5+486*T200^3*T002^2*T011^8*T120^6-540*T200^3*T002^3*T011^6*T020*T120^6-162*T200^3*T002^4*T011^4*T020^2*T120^6+2916*T300^2*T002^4*T011^4*T020^2*T120^6+21384*T200*T300*T002^2*T011^6*T020*T102*T120^6-15552*T200*T300*T002^3*T011^4*T020^2*T102*T120^6-3888*T200*T300*T002^4*T011^2*T020^3*T102*T120^6+17496*T200^2*T011^8*T102^2*T120^6-28836*T200^2*T002*T011^6*T020*T102^2*T120^6-4698*T200^2*T002^2*T011^4*T020^2*T102^2*T120^6+11988*T200^2*T002^3*T011^2*T020^3*T102^2*T120^6+729*T200^2*T002^4*T020^4*T102^2*T120^6+46656*T300*T011^6*T020*T102^3*T120^6-46656*T300*T002*T011^4*T020^2*T102^3*T120^6+40824*T300*T002^2*T011^2*T020^3*T102^3*T120^6-11664*T300*T002^3*T020^4*T102^3*T120^6-15552*T200*T011^4*T020^2*T102^4*T120^6+17496*T200*T002*T011^2*T020^3*T102^4*T120^6-8748*T200*T002^2*T020^4*T102^4*T120^6+729*T020^4*T102^6*T120^6-972*T200*T300*T002^4*T011^4*T020*T120^7-3402*T200^2*T002^2*T011^6*T102*T120^7+3240*T200^2*T002^3*T011^4*T020*T102*T120^7+972*T200^2*T002^4*T011^2*T020^2*T102*T120^7-23328*T300*T002^2*T011^4*T020*T102^2*T120^7+11664*T300*T002^3*T011^2*T020^2*T102^2*T120^7-2916*T300*T002^4*T020^3*T102^2*T120^7-23328*T200*T011^6*T102^3*T120^7+31104*T200*T002*T011^4*T020*T102^3*T120^7+972*T200*T002^2*T011^2*T020^2*T102^3*T120^7-5832*T200*T002^3*T020^3*T102^3*T120^7-5832*T011^2*T020^2*T102^5*T120^7+2916*T002*T020^3*T102^5*T120^7+81*T200^2*T002^4*T011^4*T120^8+2916*T300*T002^4*T011^2*T020*T102*T120^8+7776*T200*T002^2*T011^4*T102^2*T120^8-5832*T200*T002^3*T011^2*T020*T102^2*T120^8-1458*T200*T002^4*T020^2*T102^2*T120^8+11664*T011^4*T102^4*T120^8-11664*T002*T011^2*T020*T102^4*T120^8+4374*T002^2*T020^2*T102^4*T120^8-486*T200*T002^4*T011^2*T102*T120^9-5832*T002^2*T011^2*T102^3*T120^9+2916*T002^3*T020*T102^3*T120^9+729*T002^4*T102^2*T120^10}


==> anc/elimination_ideals/T202ideal.m <==
{4*T202*T211^4*T002+4*T211^4*T200*T002^2-8*T202^2*T211^3*T011+3*T211^4*T102^2-24*T202*T211^3*T200*T002*T011+4*T202^3*T211^2*T020-16*T211^3*T200^2*T002^2*T011+36*T202^2*T211^2*T200*T011^2-72*T211^3*T300*T002*T011*T102+12*T211^3*T200*T011*T102^2-6*T202^2*T211^2*T102*T120+60*T202*T211^2*T200^2*T002*T011^2-12*T202*T211^2*T200^2*T002^2*T020-16*T202^3*T211*T200*T011*T020+324*T202*T211^2*T300*T011^2*T102-108*T202*T211^2*T300*T002*T020*T102-18*T202*T211^2*T200*T020*T102^2-72*T202*T211^2*T300*T002^2*T120-30*T202*T211^2*T200*T002*T102*T120+24*T211^2*T200^3*T002^2*T011^2-48*T202^2*T211*T200^2*T011^3-8*T211^2*T200^3*T002^3*T020+324*T211^2*T200*T300*T002*T011^2*T102-108*T211^2*T200*T300*T002^2*T020*T102-144*T202^2*T211*T300*T011*T020*T102+18*T211^2*T200^2*T011^2*T102^2-18*T211^2*T200^2*T002*T020*T102^2-108*T211^2*T300*T020*T102^3-72*T211^2*T200*T300*T002^3*T120+72*T202^2*T211*T300*T002*T011*T120-24*T211^2*T200^2*T002^2*T102*T120+60*T202^2*T211*T200*T011*T102*T120-108*T211^2*T300*T002*T102^2*T120+3*T202^4*T120^2-80*T202*T211*T200^3*T002*T011^3+432*T202*T211*T300^2*T002*T011^3+48*T202*T211*T200^3*T002^2*T011*T020-432*T202*T211*T300^2*T002^2*T011*T020+16*T202^3*T200^2*T011^2*T020-648*T202*T211*T200*T300*T011^3*T102+144*T202*T211*T200*T300*T002*T011*T020*T102-36*T202*T211*T200^2*T011*T020*T102^2+216*T202*T211*T200*T300*T002^2*T011*T120+36*T202^3*T300*T011^2*T120-36*T202^3*T300*T002*T020*T120+84*T202*T211*T200^2*T002*T011*T102*T120-18*T202^3*T200*T020*T102*T120+432*T202*T211*T300*T011*T102^2*T120-6*T202^3*T200*T002*T120^2-32*T211*T200^4*T002^2*T011^3+432*T211*T200*T300^2*T002^2*T011^3+16*T202^2*T200^3*T011^4+108*T202^2*T300^2*T011^4+32*T211*T200^4*T002^3*T011*T020-432*T211*T200*T300^2*T002^3*T011*T020-216*T202^2*T300^2*T002*T011^2*T020+108*T202^2*T300^2*T002^2*T020^2-432*T211*T200^2*T300*T002*T011^3*T102+288*T211*T200^2*T300*T002^2*T011*T020*T102+180*T202^2*T200*T300*T011^2*T020*T102+108*T202^2*T200*T300*T002*T020^2*T102+12*T211*T200^3*T011^3*T102^2-2592*T211*T300^2*T011^3*T102^2-36*T211*T200^3*T002*T011*T020*T102^2+1296*T211*T300^2*T002*T011*T020*T102^2+27*T202^2*T200^2*T020^2*T102^2-216*T211*T200*T300*T011*T020*T102^3+144*T211*T200^2*T300*T002^3*T011*T120-144*T202^2*T200*T300*T002*T011^2*T120+24*T211*T200^3*T002^2*T011*T102*T120+1296*T211*T300^2*T002^2*T011*T102*T120-42*T202^2*T200^2*T011^2*T102*T120+216*T211*T200*T300*T002*T011*T102^2*T120-108*T202^2*T300*T020*T102^2*T120-9*T202^2*T200^2*T002^2*T120^2-108*T202^2*T300*T002*T102*T120^2+48*T202*T200^4*T002*T011^4-648*T202*T200*T300^2*T002*T011^4-48*T202*T200^4*T002^2*T011^2*T020+432*T202*T200*T300^2*T002^2*T011^2*T020+216*T202*T200*T300^2*T002^3*T020^2+324*T202*T200^2*T300*T011^4*T102-396*T202*T200^2*T300*T002*T011^2*T020*T102+216*T202*T200^2*T300*T002^2*T020^2*T102-18*T202*T200^3*T011^2*T020*T102^2+648*T202*T300^2*T011^2*T020*T102^2+54*T202*T200^3*T002*T020^2*T102^2+648*T202*T300^2*T002*T020^2*T102^2+324*T202*T200*T300*T020^2*T102^3-252*T202*T200^2*T300*T002^2*T011^2*T120+108*T202*T200^2*T300*T002^3*T020*T120-102*T202*T200^3*T002*T011^2*T102*T120-1944*T202*T300^2*T002*T011^2*T102*T120+54*T202*T200^3*T002^2*T020*T102*T120+648*T202*T300^2*T002^2*T020*T102*T120-864*T202*T200*T300*T011^2*T102^2*T120+432*T202*T200*T300*T002*T020*T102^2*T120+12*T202*T200^3*T002^3*T120^2+108*T202*T200*T300*T002^2*T102*T120^2+32*T200^5*T002^2*T011^4-756*T200^2*T300^2*T002^2*T011^4-32*T200^5*T002^3*T011^2*T020+648*T200^2*T300^2*T002^3*T011^2*T020+108*T200^2*T300^2*T002^4*T020^2+468*T200^3*T300*T002*T011^4*T102-7776*T300^3*T002*T011^4*T102-576*T200^3*T300*T002^2*T011^2*T020*T102+7776*T300^3*T002^2*T011^2*T020*T102+108*T200^3*T300*T002^3*T020^2*T102+3*T200^4*T011^4*T102^2+1296*T200*T300^2*T011^4*T102^2-18*T200^4*T002*T011^2*T020*T102^2-1944*T200*T300^2*T002*T011^2*T020*T102^2+27*T200^4*T002^2*T020^2*T102^2+648*T200*T300^2*T002^2*T020^2*T102^2-108*T200^2*T300*T011^2*T020*T102^3+324*T200^2*T300*T002*T020^2*T102^3+972*T300^2*T020^2*T102^4-72*T200^3*T300*T002^3*T011^2*T120+72*T200^3*T300*T002^4*T020*T120-60*T200^4*T002^2*T011^2*T102*T120-648*T200*T300^2*T002^2*T011^2*T102*T120+36*T200^4*T002^3*T020*T102*T120+648*T200*T300^2*T002^3*T020*T102*T120-972*T200^2*T300*T002*T011^2*T102^2*T120+540*T200^2*T300*T002^2*T020*T102^2*T120-3888*T300^2*T011^2*T102^3*T120+1944*T300^2*T002*T020*T102^3*T120+12*T200^4*T002^4*T120^2+216*T200^2*T300*T002^3*T102*T120^2+972*T300^2*T002^2*T102^2*T120^2}


==> anc/elimination_ideals/T212ideal.m <==
{6561*T212^8*T120^4-1296*T211^4*T212^6*T020^3+10368*T211^3*T212^6*T200*T020^3*T011-5832*T211^3*T212^6*T020*T011*T120^2-31104*T211^2*T212^6*T200^2*T020^3*T011^2-23328*T211^2*T212^6*T300*T020^2*T011^2*T120+23328*T211^2*T212^6*T300*T020^3*T002*T120+26244*T211^2*T212^6*T200*T020*T011^2*T120^2+2916*T211^2*T212^6*T200*T020^2*T002*T120^2-2916*T211^2*T212^6*T002*T120^4+11664*T211^2*T212^6*T200*T020^3*T120*T102-2916*T211^2*T212^6*T020*T120^3*T102+41472*T211*T212^6*T200^3*T020^3*T011^3+144*T211^6*T212^4*T020^3*T002+93312*T211*T212^6*T200*T300*T020^2*T011^3*T120-93312*T211*T212^6*T200*T300*T020^3*T011*T002*T120-34992*T211*T212^6*T200^2*T020*T011^3*T120^2-11664*T211*T212^6*T200^2*T020^2*T011*T002*T120^2-17496*T211*T212^6*T300*T011^3*T120^3+52488*T211*T212^6*T300*T020*T011*T002*T120^3+2916*T211*T212^6*T200*T011*T002*T120^4-46656*T211*T212^6*T200^2*T020^3*T011*T120*T102-69984*T211*T212^6*T300*T020^2*T011*T120^2*T102+37908*T211*T212^6*T200*T020*T011*T120^3*T102-20736*T212^6*T200^4*T020^3*T011^4-864*T211^5*T212^4*T200*T020^3*T011*T002-93312*T212^6*T200^2*T300*T020^2*T011^4*T120+93312*T212^6*T200^2*T300*T020^3*T011^2*T002*T120-864*T211^5*T212^4*T011^3*T120^2+11664*T212^6*T200^3*T020*T011^4*T120^2-52488*T212^6*T300^2*T020*T011^4*T120^2+1296*T211^5*T212^4*T020*T011*T002*T120^2+11664*T212^6*T200^3*T020^2*T011^2*T002*T120^2+104976*T212^6*T300^2*T020^2*T011^2*T002*T120^2-52488*T212^6*T300^2*T020^3*T002^2*T120^2+8748*T212^6*T200*T300*T011^4*T120^3-52488*T212^6*T200*T300*T020*T011^2*T002*T120^3-26244*T212^6*T200*T300*T020^2*T002^2*T120^3-7290*T212^6*T200^2*T011^2*T002*T120^4+432*T211^5*T212^4*T020^2*T011*T120*T102+46656*T212^6*T200^3*T020^3*T011^2*T120*T102+192456*T212^6*T200*T300*T020^2*T011^2*T120^2*T102-52488*T212^6*T200*T300*T020^3*T002*T120^2*T102-24786*T212^6*T200^2*T020*T011^2*T120^3*T102-13122*T212^6*T200^2*T020^2*T002*T120^3*T102-52488*T212^6*T300*T011^2*T120^4*T102-13122*T212^6*T200^2*T020^3*T120^2*T102^2-52488*T212^6*T300*T020^2*T120^3*T102^2+1296*T211^4*T212^4*T200^2*T020^3*T011^2*T002-5184*T211^4*T212^4*T300*T020*T011^4*T120+5184*T211^4*T212^4*T300*T020^2*T011^2*T002*T120+4752*T211^4*T212^4*T200*T011^4*T120^2-4536*T211^4*T212^4*T200*T020*T011^2*T002*T120^2-648*T211^4*T212^4*T200*T020^2*T002^2*T120^2+486*T211^4*T212^4*T002^2*T120^4-5184*T211^4*T212^4*T300*T020^3*T011^2*T102-3672*T211^4*T212^4*T200*T020^2*T011^2*T120*T102-648*T211^4*T212^4*T200*T020^3*T002*T120*T102-648*T211^4*T212^4*T011^2*T120^3*T102+972*T211^4*T212^4*T020*T002*T120^3*T102+1296*T211^4*T212^4*T200*T020^4*T102^2+486*T211^4*T212^4*T020^2*T120^2*T102^2-7776*T211^3*T212^4*T300^2*T020^2*T011^5+1152*T211^3*T212^4*T200^3*T020^3*T011^3*T002-15552*T211^3*T212^4*T300^2*T020^3*T011^3*T002+23328*T211^3*T212^4*T300^2*T020^4*T011*T002^2+25920*T211^3*T212^4*T200*T300*T020*T011^5*T120-10368*T211^3*T212^4*T200*T300*T020^2*T011^3*T002*T120-15552*T211^3*T212^4*T200*T300*T020^3*T011*T002^2*T120-9288*T211^3*T212^4*T200^2*T011^5*T120^2+3888*T211^3*T212^4*T200^2*T020*T011^3*T002*T120^2+1296*T211^3*T212^4*T200^2*T020^2*T011*T002^2*T120^2+13608*T211^3*T212^4*T300*T011^3*T002*T120^3-5832*T211^3*T212^4*T300*T020*T011*T002^2*T120^3-972*T211^3*T212^4*T200*T011*T002^2*T120^4+18144*T211^3*T212^4*T200*T300*T020^3*T011^3*T102+7776*T211^3*T212^4*T200*T300*T020^4*T011*T002*T102+12096*T211^3*T212^4*T200^2*T020^2*T011^3*T120*T102-2592*T211^3*T212^4*T200^2*T020^3*T011*T002*T120*T102-36936*T211^3*T212^4*T300*T020*T011^3*T120^2*T102+5832*T211^3*T212^4*T300*T020^2*T011*T002*T120^2*T102+7128*T211^3*T212^4*T200*T011^3*T120^3*T102-7776*T211^3*T212^4*T200*T020*T011*T002*T120^3*T102-4536*T211^3*T212^4*T200^2*T020^4*T011*T102^2-7776*T211^3*T212^4*T300*T020^3*T011*T120*T102^2-972*T211^3*T212^4*T200*T020^2*T011*T120^2*T102^2+34992*T211^2*T212^4*T200*T300^2*T020^2*T011^6-3456*T211^2*T212^4*T200^4*T020^3*T011^4*T002+104976*T211^2*T212^4*T200*T300^2*T020^3*T011^4*T002-128304*T211^2*T212^4*T200*T300^2*T020^4*T011^2*T002^2-11664*T211^2*T212^4*T200*T300^2*T020^5*T002^3-42768*T211^2*T212^4*T200^2*T300*T020*T011^6*T120-15552*T211^2*T212^4*T200^2*T300*T020^2*T011^4*T002*T120+58320*T211^2*T212^4*T200^2*T300*T020^3*T011^2*T002^2*T120+7884*T211^2*T212^4*T200^3*T011^6*T120^2+11664*T211^2*T212^4*T300^2*T011^6*T120^2+96*T211^7*T212^2*T011^3*T002*T120^2-3564*T211^2*T212^4*T200^3*T020*T011^4*T002*T120^2-29160*T211^2*T212^4*T300^2*T020*T011^4*T002*T120^2-72*T211^7*T212^2*T020*T011*T002^2*T120^2+1944*T211^2*T212^4*T200^3*T020^2*T011^2*T002^2*T120^2+93312*T211^2*T212^4*T300^2*T020^2*T011^2*T002^2*T120^2-29160*T211^2*T212^4*T300^2*T020^3*T002^3*T120^2-26244*T211^2*T212^4*T200*T300*T011^4*T002*T120^3-23328*T211^2*T212^4*T200*T300*T020*T011^2*T002^2*T120^3+2916*T211^2*T212^4*T200*T300*T020^2*T002^3*T120^3+1458*T211^2*T212^4*T200^2*T011^2*T002^2*T120^4+3888*T211^2*T212^4*T200^2*T300*T020^3*T011^4*T102-23328*T211^2*T212^4*T200^2*T300*T020^4*T011^2*T002*T102-11664*T211^2*T212^4*T200^2*T300*T020^5*T002^2*T102-19008*T211^2*T212^4*T200^3*T020^2*T011^4*T120*T102-174960*T211^2*T212^4*T300^2*T020^2*T011^4*T120*T102-48*T211^7*T212^2*T020^2*T011*T002*T120*T102+19440*T211^2*T212^4*T200^3*T020^3*T011^2*T002*T120*T102+69984*T211^2*T212^4*T300^2*T020^3*T011^2*T002*T120*T102+11664*T211^2*T212^4*T300^2*T020^4*T002^2*T120*T102+49572*T211^2*T212^4*T200*T300*T020*T011^4*T120^2*T102+93312*T211^2*T212^4*T200*T300*T020^2*T011^2*T002*T120^2*T102-26244*T211^2*T212^4*T200*T300*T020^3*T002^2*T120^2*T102-11178*T211^2*T212^4*T200^2*T011^4*T120^3*T102-5832*T211^2*T212^4*T200^2*T020*T011^2*T002*T120^3*T102+1458*T211^2*T212^4*T200^2*T020^2*T002^2*T120^3*T102+5832*T211^2*T212^4*T300*T011^2*T002*T120^4*T102+24*T211^7*T212^2*T020^3*T011*T102^2+4860*T211^2*T212^4*T200^3*T020^4*T011^2*T102^2+139968*T211^2*T212^4*T300^2*T020^4*T011^2*T102^2-2916*T211^2*T212^4*T200^3*T020^5*T002*T102^2-46656*T211^2*T212^4*T300^2*T020^5*T002*T102^2+69984*T211^2*T212^4*T200*T300*T020^3*T011^2*T120*T102^2-23328*T211^2*T212^4*T200*T300*T020^4*T002*T120*T102^2+24786*T211^2*T212^4*T200^2*T020^2*T011^2*T120^2*T102^2-5832*T211^2*T212^4*T200^2*T020^3*T002*T120^2*T102^2-64152*T211^2*T212^4*T300*T020*T011^2*T120^3*T102^2+5832*T211^2*T212^4*T300*T020^2*T002*T120^3*T102^2-23328*T211^2*T212^4*T200*T300*T020^5*T102^3-8748*T211^2*T212^4*T200^2*T020^4*T120*T102^3+5832*T211^2*T212^4*T300*T020^3*T120^2*T102^3-46656*T211*T212^4*T200^2*T300^2*T020^2*T011^7-233280*T211*T212^4*T200^2*T300^2*T020^3*T011^5*T002+233280*T211*T212^4*T200^2*T300^2*T020^4*T011^3*T002^2+46656*T211*T212^4*T200^2*T300^2*T020^5*T011*T002^3+25920*T211*T212^4*T200^3*T300*T020*T011^7*T120+69984*T211*T212^4*T300^3*T020*T011^7*T120+576*T211^6*T212^2*T300*T020*T011^4*T002*T120+20736*T211*T212^4*T200^3*T300*T020^2*T011^5*T002*T120-349920*T211*T212^4*T300^3*T020^2*T011^5*T002*T120-288*T211^6*T212^2*T300*T020^2*T011^2*T002^2*T120-46656*T211*T212^4*T200^3*T300*T020^3*T011^3*T002^2*T120+489888*T211*T212^4*T300^3*T020^3*T011^3*T002^2*T120-288*T211^6*T212^2*T300*T020^3*T002^3*T120-209952*T211*T212^4*T300^3*T020^4*T011*T002^3*T120-3024*T211*T212^4*T200^4*T011^7*T120^2-11664*T211*T212^4*T200*T300^2*T011^7*T120^2-336*T211^6*T212^2*T200*T011^4*T002*T120^2+9072*T211*T212^4*T200^4*T020*T011^5*T002*T120^2+46656*T211*T212^4*T200*T300^2*T020*T011^5*T002*T120^2+180*T211^6*T212^2*T200*T020*T011^2*T002^2*T120^2-2592*T211*T212^4*T200^4*T020^2*T011^3*T002^2*T120^2-268272*T211*T212^4*T200*T300^2*T020^2*T011^3*T002^2*T120^2+36*T211^6*T212^2*T200*T020^2*T002^3*T120^2+46656*T211*T212^4*T200*T300^2*T020^3*T011*T002^3*T120^2+29160*T211*T212^4*T200^2*T300*T011^5*T002*T120^3+5832*T211*T212^4*T200^2*T300*T020*T011^3*T002^2*T120^3+23328*T211*T212^4*T200^2*T300*T020^2*T011*T002^3*T120^3-972*T211*T212^4*T200^3*T011^3*T002^2*T120^4-36*T211^6*T212^2*T002^3*T120^4-67392*T211*T212^4*T200^3*T300*T020^3*T011^5*T102-279936*T211*T212^4*T300^3*T020^3*T011^5*T102+288*T211^6*T212^2*T300*T020^3*T011^2*T002*T102+559872*T211*T212^4*T300^3*T020^4*T011^3*T002*T102-288*T211^6*T212^2*T300*T020^4*T002^2*T102+46656*T211*T212^4*T200^3*T300*T020^5*T011*T002^2*T102-279936*T211*T212^4*T300^3*T020^5*T011*T002^2*T102+13824*T211*T212^4*T200^4*T020^2*T011^5*T120*T102+104976*T211*T212^4*T200*T300^2*T020^2*T011^5*T120*T102+312*T211^6*T212^2*T200*T020^2*T011^2*T002*T120*T102-25920*T211*T212^4*T200^4*T020^3*T011^3*T002*T120*T102+489888*T211*T212^4*T200*T300^2*T020^3*T011^3*T002*T120*T102-72*T211^6*T212^2*T200*T020^3*T002^2*T120*T102-221616*T211*T212^4*T200*T300^2*T020^4*T011*T002^2*T120*T102+34992*T211*T212^4*T200^2*T300*T020*T011^5*T120^2*T102-163296*T211*T212^4*T200^2*T300*T020^2*T011^3*T002*T120^2*T102+34992*T211*T212^4*T200^2*T300*T020^3*T011*T002^2*T120^2*T102+6156*T211*T212^4*T200^3*T011^5*T120^3*T102+104976*T211*T212^4*T300^2*T011^5*T120^3*T102+144*T211^6*T212^2*T011^2*T002*T120^3*T102-1944*T211*T212^4*T200^3*T020*T011^3*T002*T120^3*T102-174960*T211*T212^4*T300^2*T020*T011^3*T002*T120^3*T102-108*T211^6*T212^2*T020*T002^2*T120^3*T102+11664*T211*T212^4*T200^3*T020^2*T011*T002^2*T120^3*T102+209952*T211*T212^4*T300^2*T020^2*T011*T002^2*T120^3*T102-5832*T211*T212^4*T200*T300*T011^3*T002*T120^4*T102-12*T211^6*T212^2*T200*T020^3*T011^2*T102^2-6480*T211*T212^4*T200^4*T020^4*T011^3*T102^2-279936*T211*T212^4*T200*T300^2*T020^4*T011^3*T102^2-108*T211^6*T212^2*T200*T020^4*T002*T102^2+11664*T211*T212^4*T200^4*T020^5*T011*T002*T102^2-93312*T211*T212^4*T200*T300^2*T020^5*T011*T002*T102^2+5832*T211*T212^4*T200^2*T300*T020^3*T011^3*T120*T102^2+5832*T211*T212^4*T200^2*T300*T020^4*T011*T002*T120*T102^2+144*T211^6*T212^2*T020*T011^2*T120^2*T102^2-24300*T211*T212^4*T200^3*T020^2*T011^3*T120^2*T102^2-174960*T211*T212^4*T300^2*T020^2*T011^3*T120^2*T102^2-108*T211^6*T212^2*T020^2*T002*T120^2*T102^2+5832*T211*T212^4*T200^3*T020^3*T011*T002*T120^2*T102^2+34992*T211*T212^4*T300^2*T020^3*T011*T002*T120^2*T102^2-40824*T211*T212^4*T200*T300*T020*T011^3*T120^3*T102^2+99144*T211*T212^4*T200*T300*T020^2*T011*T002*T120^3*T102^2+23328*T211*T212^4*T200^2*T300*T020^5*T011*T102^3-36*T211^6*T212^2*T020^3*T120*T102^3+8748*T211*T212^4*T200^3*T020^4*T011*T120*T102^3+279936*T211*T212^4*T300^2*T020^4*T011*T120*T102^3-5832*T211*T212^4*T200*T300*T020^3*T011*T120^2*T102^3+15552*T212^4*T200^3*T300^2*T020^2*T011^8+104976*T212^4*T300^4*T020^2*T011^8+864*T211^5*T212^2*T300^2*T020^2*T011^5*T002+2304*T212^4*T200^6*T020^3*T011^6*T002+171072*T212^4*T200^3*T300^2*T020^3*T011^6*T002-419904*T212^4*T300^4*T020^3*T011^6*T002+1728*T211^5*T212^2*T300^2*T020^3*T011^3*T002^2-139968*T212^4*T200^3*T300^2*T020^4*T011^4*T002^2+629856*T212^4*T300^4*T020^4*T011^4*T002^2-2592*T211^5*T212^2*T300^2*T020^4*T011*T002^3-46656*T212^4*T200^3*T300^2*T020^5*T011^2*T002^3-419904*T212^4*T300^4*T020^5*T011^2*T002^3+104976*T212^4*T300^4*T020^6*T002^4-5184*T212^4*T200^4*T300*T020*T011^8*T120-34992*T212^4*T200*T300^3*T020*T011^8*T120-1728*T211^5*T212^2*T200*T300*T020*T011^5*T002*T120+20736*T212^4*T200^4*T300*T020^2*T011^6*T002*T120+279936*T212^4*T200*T300^3*T020^2*T011^6*T002*T120-15552*T212^4*T200^4*T300*T020^3*T011^4*T002^2*T120-349920*T212^4*T200*T300^3*T020^3*T011^4*T002^2*T120+1728*T211^5*T212^2*T200*T300*T020^3*T011*T002^3*T120+104976*T212^4*T200*T300^3*T020^5*T002^4*T120+432*T212^4*T200^5*T011^8*T120^2+2916*T212^4*T200^2*T300^2*T011^8*T120^2+72*T211^5*T212^2*T200^2*T011^5*T002*T120^2-3888*T212^4*T200^5*T020*T011^6*T002*T120^2+23328*T212^4*T200^2*T300^2*T020*T011^6*T002*T120^2-2592*T212^4*T200^5*T020^2*T011^4*T002^2*T120^2+110808*T212^4*T200^2*T300^2*T020^2*T011^4*T002^2*T120^2+23328*T212^4*T200^2*T300^2*T020^3*T011^2*T002^3*T120^2+26244*T212^4*T200^2*T300^2*T020^4*T002^4*T120^2-9720*T212^4*T200^3*T300*T011^6*T002*T120^3-648*T211^5*T212^2*T300*T011^3*T002^2*T120^3+23328*T212^4*T200^3*T300*T020*T011^4*T002^2*T120^3-648*T211^5*T212^2*T300*T020*T011*T002^3*T120^3-5832*T212^4*T200^3*T300*T020^2*T011^2*T002^3*T120^3+2673*T212^4*T200^4*T011^4*T002^2*T120^4+108*T211^5*T212^2*T200*T011*T002^3*T120^4+57024*T212^4*T200^4*T300*T020^3*T011^6*T102+349920*T212^4*T200*T300^3*T020^3*T011^6*T102+31104*T212^4*T200^4*T300*T020^4*T011^4*T002*T102-489888*T212^4*T200*T300^3*T020^4*T011^4*T002*T102-46656*T212^4*T200^4*T300*T020^5*T011^2*T002^2*T102-69984*T212^4*T200*T300^3*T020^5*T011^2*T002^2*T102+209952*T212^4*T200*T300^3*T020^6*T002^3*T102-3456*T212^4*T200^5*T020^2*T011^6*T120*T102+227448*T212^4*T200^2*T300^2*T020^2*T011^6*T120*T102-576*T211^5*T212^2*T200^2*T020^2*T011^3*T002*T120*T102+5184*T212^4*T200^5*T020^3*T011^4*T002*T120*T102-577368*T212^4*T200^2*T300^2*T020^3*T011^4*T002*T120*T102+432*T211^5*T212^2*T200^2*T020^3*T011*T002^2*T120*T102-180792*T212^4*T200^2*T300^2*T020^4*T011^2*T002^2*T120*T102+157464*T212^4*T200^2*T300^2*T020^5*T002^3*T120*T102-4320*T211^5*T212^2*T300*T011^5*T120^2*T102-25272*T212^4*T200^3*T300*T020*T011^6*T120^2*T102+314928*T212^4*T300^3*T020*T011^6*T120^2*T102+6480*T211^5*T212^2*T300*T020*T011^3*T002*T120^2*T102-14580*T212^4*T200^3*T300*T020^2*T011^4*T002*T120^2*T102-314928*T212^4*T300^3*T020^2*T011^4*T002*T120^2*T102-1296*T211^5*T212^2*T300*T020^2*T011*T002^2*T120^2*T102-17496*T212^4*T200^3*T300*T020^3*T011^2*T002^2*T120^2*T102+104976*T212^4*T300^3*T020^3*T011^2*T002^2*T120^2*T102+26244*T212^4*T200^3*T300*T020^4*T002^3*T120^2*T102-104976*T212^4*T300^3*T020^4*T002^3*T120^2*T102-1134*T212^4*T200^4*T011^6*T120^3*T102-52488*T212^4*T200*T300^2*T011^6*T120^3*T102-864*T211^5*T212^2*T200*T011^3*T002*T120^3*T102+8262*T212^4*T200^4*T020*T011^4*T002*T120^3*T102+244944*T212^4*T200*T300^2*T020*T011^4*T002*T120^3*T102+324*T211^5*T212^2*T200*T020*T011*T002^2*T120^3*T102-2916*T212^4*T200^4*T020^2*T011^2*T002^2*T120^3*T102-52488*T212^4*T200*T300^2*T020^2*T011^2*T002^2*T120^3*T102+40824*T212^4*T200^2*T300*T011^4*T002*T120^4*T102-144*T211^5*T212^2*T200^2*T020^3*T011^3*T102^2+9072*T212^4*T200^5*T020^4*T011^4*T102^2+157464*T212^4*T200^2*T300^2*T020^4*T011^4*T102^2+216*T211^5*T212^2*T200^2*T020^4*T011*T002*T102^2-11664*T212^4*T200^5*T020^5*T011^2*T002*T102^2+58320*T212^4*T200^2*T300^2*T020^5*T011^2*T002*T102^2+157464*T212^4*T200^2*T300^2*T020^6*T002^2*T102^2+2808*T211^5*T212^2*T300*T020^2*T011^3*T120*T102^2-45684*T212^4*T200^3*T300*T020^3*T011^4*T120*T102^2-629856*T212^4*T300^3*T020^3*T011^4*T120*T102^2-648*T211^5*T212^2*T300*T020^3*T011*T002*T120*T102^2-180792*T212^4*T200^3*T300*T020^4*T011^2*T002*T120*T102^2+419904*T212^4*T300^3*T020^4*T011^2*T002*T120*T102^2+78732*T212^4*T200^3*T300*T020^5*T002^2*T120*T102^2+209952*T212^4*T300^3*T020^5*T002^2*T120*T102^2+864*T211^5*T212^2*T200*T020*T011^3*T120^2*T102^2+8505*T212^4*T200^4*T020^2*T011^4*T120^2*T102^2-437400*T212^4*T200*T300^2*T020^2*T011^4*T120^2*T102^2-108*T211^5*T212^2*T200*T020^2*T011*T002*T120^2*T102^2-14580*T212^4*T200^4*T020^3*T011^2*T002*T120^2*T102^2-174960*T212^4*T200*T300^2*T020^3*T011^2*T002*T120^2*T102^2+6561*T212^4*T200^4*T020^4*T002^2*T120^2*T102^2+52488*T212^4*T200*T300^2*T020^4*T002^2*T120^2*T102^2+75816*T212^4*T200^2*T300*T020*T011^4*T120^3*T102^2-11664*T212^4*T200^2*T300*T020^2*T011^2*T002*T120^3*T102^2+157464*T212^4*T300^2*T011^4*T120^4*T102^2-1728*T211^5*T212^2*T300*T020^4*T011*T102^3-5832*T212^4*T200^3*T300*T020^5*T011^2*T102^3+52488*T212^4*T200^3*T300*T020^6*T002*T102^3-324*T211^5*T212^2*T200*T020^3*T011*T120*T102^3-21870*T212^4*T200^4*T020^4*T011^2*T120*T102^3-349920*T212^4*T200*T300^2*T020^4*T011^2*T120*T102^3+13122*T212^4*T200^4*T020^5*T002*T120*T102^3+209952*T212^4*T200*T300^2*T020^5*T002*T120*T102^3-116640*T212^4*T200^2*T300*T020^3*T011^2*T120^2*T102^3+52488*T212^4*T200^2*T300*T020^4*T002*T120^2*T102^3+104976*T212^4*T300^2*T020^2*T011^2*T120^3*T102^3+6561*T212^4*T200^4*T020^6*T102^4+52488*T212^4*T200^2*T300*T020^5*T120*T102^4+157464*T212^4*T300^2*T020^4*T120^2*T102^4-2160*T211^4*T212^2*T200*T300^2*T020^2*T011^6*T002-8208*T211^4*T212^2*T200*T300^2*T020^3*T011^4*T002^2+9072*T211^4*T212^2*T200*T300^2*T020^4*T011^2*T002^3+1296*T211^4*T212^2*T200*T300^2*T020^5*T002^4-432*T211^4*T212^2*T200^2*T300*T020*T011^6*T002*T120+1728*T211^4*T212^2*T200^2*T300*T020^2*T011^4*T002^2*T120-1296*T211^4*T212^2*T200^2*T300*T020^3*T011^2*T002^3*T120+660*T211^4*T212^2*T200^3*T011^6*T002*T120^2-12960*T211^4*T212^2*T300^2*T011^6*T002*T120^2-36*T211^4*T212^2*T200^3*T020*T011^4*T002^2*T120^2+29160*T211^4*T212^2*T300^2*T020*T011^4*T002^2*T120^2-216*T211^4*T212^2*T200^3*T020^2*T011^2*T002^3*T120^2-24624*T211^4*T212^2*T300^2*T020^2*T011^2*T002^3*T120^2+3240*T211^4*T212^2*T300^2*T020^3*T002^4*T120^2-2268*T211^4*T212^2*T200*T300*T011^4*T002^2*T120^3+4536*T211^4*T212^2*T200*T300*T020*T011^2*T002^3*T120^3+324*T211^4*T212^2*T200*T300*T020^2*T002^4*T120^3-54*T211^4*T212^2*T200^2*T011^2*T002^3*T120^4-3024*T211^4*T212^2*T200^2*T300*T020^3*T011^4*T002*T102+1728*T211^4*T212^2*T200^2*T300*T020^4*T011^2*T002^2*T102+1296*T211^4*T212^2*T200^2*T300*T020^5*T002^3*T102-25920*T211^4*T212^2*T300^2*T020*T011^6*T120*T102-168*T211^4*T212^2*T200^3*T020^2*T011^4*T002*T120*T102+33696*T211^4*T212^2*T300^2*T020^2*T011^4*T002*T120*T102-648*T211^4*T212^2*T200^3*T020^3*T011^2*T002^2*T120*T102-5184*T211^4*T212^2*T300^2*T020^3*T011^2*T002^2*T120*T102+7776*T211^4*T212^2*T300^2*T020^4*T002^3*T120*T102+8208*T211^4*T212^2*T200*T300*T011^6*T120^2*T102+3240*T211^4*T212^2*T200*T300*T020*T011^4*T002*T120^2*T102-16200*T211^4*T212^2*T200*T300*T020^2*T011^2*T002^2*T120^2*T102+3888*T211^4*T212^2*T200*T300*T020^3*T002^3*T120^2*T102-324*T211^4*T212^2*T200^2*T011^4*T002*T120^3*T102+1134*T211^4*T212^2*T200^2*T020*T011^2*T002^2*T120^3*T102+162*T211^4*T212^2*T200^2*T020^2*T002^3*T120^3*T102+648*T211^4*T212^2*T300*T011^2*T002^2*T120^4*T102-24*T211^4*T212^2*T200^3*T020^3*T011^4*T102^2+4536*T211^4*T212^2*T300^2*T020^3*T011^4*T102^2+108*T211^4*T212^2*T200^3*T020^4*T011^2*T002*T102^2-19440*T211^4*T212^2*T300^2*T020^4*T011^2*T002*T102^2+324*T211^4*T212^2*T200^3*T020^5*T002^2*T102^2+9720*T211^4*T212^2*T300^2*T020^5*T002^2*T102^2-5724*T211^4*T212^2*T200*T300*T020^2*T011^4*T120*T102^2-4536*T211^4*T212^2*T200*T300*T020^3*T011^2*T002*T120*T102^2+4212*T211^4*T212^2*T200*T300*T020^4*T002^2*T120*T102^2+540*T211^4*T212^2*T200^2*T020*T011^4*T120^2*T102^2-3618*T211^4*T212^2*T200^2*T020^2*T011^2*T002*T120^2*T102^2+1134*T211^4*T212^2*T200^2*T020^3*T002^2*T120^2*T102^2-7776*T211^4*T212^2*T300*T011^4*T120^3*T102^2+6480*T211^4*T212^2*T300*T020*T011^2*T002*T120^3*T102^2+648*T211^4*T212^2*T300*T020^2*T002^2*T120^3*T102^2+1080*T211^4*T212^2*T200*T300*T020^4*T011^2*T102^3+3240*T211^4*T212^2*T200*T300*T020^5*T002*T102^3+378*T211^4*T212^2*T200^2*T020^3*T011^2*T120*T102^3+810*T211^4*T212^2*T200^2*T020^4*T002*T120*T102^3-1944*T211^4*T212^2*T300*T020^2*T011^2*T120^2*T102^3+1296*T211^4*T212^2*T300*T020^3*T002*T120^2*T102^3-162*T211^4*T212^2*T200^2*T020^5*T102^4+648*T211^4*T212^2*T300*T020^4*T120*T102^4-1728*T211^3*T212^2*T200^2*T300^2*T020^2*T011^7*T002+4320*T211^3*T212^2*T200^2*T300^2*T020^3*T011^5*T002^2-2592*T211^3*T212^2*T200^2*T300^2*T020^5*T011*T002^4+3744*T211^3*T212^2*T200^3*T300*T020*T011^7*T002*T120-77760*T211^3*T212^2*T300^3*T020*T011^7*T002*T120+1152*T211^3*T212^2*T200^3*T300*T020^2*T011^5*T002^2*T120+155520*T211^3*T212^2*T300^3*T020^2*T011^5*T002^2*T120-4896*T211^3*T212^2*T200^3*T300*T020^3*T011^3*T002^3*T120-77760*T211^3*T212^2*T300^3*T020^3*T011^3*T002^3*T120-384*T211^3*T212^2*T200^4*T011^7*T002*T120^2+33696*T211^3*T212^2*T200*T300^2*T011^7*T002*T120^2+144*T211^3*T212^2*T200^4*T020*T011^5*T002^2*T120^2-62208*T211^3*T212^2*T200*T300^2*T020*T011^5*T002^2*T120^2-144*T211^3*T212^2*T200^4*T020^2*T011^3*T002^3*T120^2+18144*T211^3*T212^2*T200*T300^2*T020^2*T011^3*T002^3*T120^2+20736*T211^3*T212^2*T200*T300^2*T020^3*T011*T002^4*T120^2+5184*T211^3*T212^2*T200^2*T300*T011^5*T002^2*T120^3+1296*T211^3*T212^2*T200^2*T300*T020*T011^3*T002^3*T120^3-2592*T211^3*T212^2*T200^2*T300*T020^2*T011*T002^4*T120^3-72*T211^3*T212^2*T200^3*T011^3*T002^3*T120^4+T211^8*T002^4*T120^4-38880*T211^3*T212^2*T300^3*T020^2*T011^7*T102+1440*T211^3*T212^2*T200^3*T300*T020^3*T011^5*T002*T102+23328*T211^3*T212^2*T300^3*T020^3*T011^5*T002*T102+1152*T211^3*T212^2*T200^3*T300*T020^4*T011^3*T002^2*T102-54432*T211^3*T212^2*T300^3*T020^4*T011^3*T002^2*T102-2592*T211^3*T212^2*T200^3*T300*T020^5*T011*T002^3*T102+69984*T211^3*T212^2*T300^3*T020^5*T011*T002^3*T102+36288*T211^3*T212^2*T200*T300^2*T020*T011^7*T120*T102+1344*T211^3*T212^2*T200^4*T020^2*T011^5*T002*T120*T102+37584*T211^3*T212^2*T200*T300^2*T020^2*T011^5*T002*T120*T102-576*T211^3*T212^2*T200^4*T020^3*T011^3*T002^2*T120*T102-90720*T211^3*T212^2*T200*T300^2*T020^3*T011^3*T002^2*T120*T102-3888*T211^3*T212^2*T200*T300^2*T020^4*T011*T002^3*T120*T102+216*T211^3*T212^2*T200^2*T300*T011^7*T120^2*T102-7128*T211^3*T212^2*T200^2*T300*T020*T011^5*T002*T120^2*T102-12960*T211^3*T212^2*T200^2*T300*T020^2*T011^3*T002^2*T120^2*T102+15552*T211^3*T212^2*T200^2*T300*T020^3*T011*T002^3*T120^2*T102+1476*T211^3*T212^2*T200^3*T011^5*T002*T120^3*T102-7776*T211^3*T212^2*T300^2*T011^5*T002*T120^3*T102-8*T211^8*T011^2*T002^2*T120^3*T102+1080*T211^3*T212^2*T200^3*T020*T011^3*T002^2*T120^3*T102+69984*T211^3*T212^2*T300^2*T020*T011^3*T002^2*T120^3*T102+4*T211^8*T020*T002^3*T120^3*T102-1296*T211^3*T212^2*T200^3*T020^2*T011*T002^3*T120^3*T102-15552*T211^3*T212^2*T300^2*T020^2*T011*T002^3*T120^3*T102-1296*T211^3*T212^2*T200*T300*T011^3*T002^2*T120^4*T102+264*T211^3*T212^2*T200^4*T020^3*T011^5*T102^2-16848*T211^3*T212^2*T200*T300^2*T020^3*T011^5*T102^2+7776*T211^3*T212^2*T200*T300^2*T020^4*T011^3*T002*T102^2-648*T211^3*T212^2*T200^4*T020^5*T011*T002^2*T102^2+19440*T211^3*T212^2*T200*T300^2*T020^5*T011*T002^2*T102^2+19008*T211^3*T212^2*T200^2*T300*T020^2*T011^5*T120*T102^2-23328*T211^3*T212^2*T200^2*T300*T020^3*T011^3*T002*T120*T102^2+1296*T211^3*T212^2*T200^2*T300*T020^4*T011*T002^2*T120*T102^2+16*T211^8*T011^4*T120^2*T102^2-684*T211^3*T212^2*T200^3*T020*T011^5*T120^2*T102^2+15552*T211^3*T212^2*T300^2*T020*T011^5*T120^2*T102^2-16*T211^8*T020*T011^2*T002*T120^2*T102^2-3888*T211^3*T212^2*T200^3*T020^2*T011^3*T002*T120^2*T102^2-108864*T211^3*T212^2*T300^2*T020^2*T011^3*T002*T120^2*T102^2+6*T211^8*T020^2*T002^2*T120^2*T102^2+2592*T211^3*T212^2*T200^3*T020^3*T011*T002^2*T120^2*T102^2+38880*T211^3*T212^2*T300^2*T020^3*T011*T002^2*T120^2*T102^2+7776*T211^3*T212^2*T200*T300*T011^5*T120^3*T102^2+18144*T211^3*T212^2*T200*T300*T020*T011^3*T002*T120^3*T102^2-9072*T211^3*T212^2*T200*T300*T020^2*T011*T002^2*T120^3*T102^2+216*T211^3*T212^2*T200^2*T300*T020^4*T011^3*T102^3+3240*T211^3*T212^2*T200^2*T300*T020^5*T011*T002*T102^3-8*T211^8*T020^2*T011^2*T120*T102^3+144*T211^3*T212^2*T200^3*T020^3*T011^3*T120*T102^3-69984*T211^3*T212^2*T300^2*T020^3*T011^3*T120*T102^3+4*T211^8*T020^3*T002*T120*T102^3+324*T211^3*T212^2*T200^3*T020^4*T011*T002*T120*T102^3+38880*T211^3*T212^2*T300^2*T020^4*T011*T002*T120*T102^3-42768*T211^3*T212^2*T200*T300*T020^2*T011^3*T120^2*T102^3+12960*T211^3*T212^2*T200*T300*T020^3*T011*T002*T120^2*T102^3+T211^8*T020^4*T102^4+324*T211^3*T212^2*T200^3*T020^5*T011*T102^4+38880*T211^3*T212^2*T300^2*T020^5*T011*T102^4+14256*T211^3*T212^2*T200*T300*T020^4*T011*T120*T102^4+4752*T211^2*T212^2*T200^3*T300^2*T020^2*T011^8*T002-116640*T211^2*T212^2*T300^4*T020^2*T011^8*T002+21168*T211^2*T212^2*T200^3*T300^2*T020^3*T011^6*T002^2+186624*T211^2*T212^2*T300^4*T020^3*T011^6*T002^2-22032*T211^2*T212^2*T200^3*T300^2*T020^4*T011^4*T002^3-46656*T211^2*T212^2*T300^4*T020^4*T011^4*T002^3-3888*T211^2*T212^2*T200^3*T300^2*T020^5*T011^2*T002^4-23328*T211^2*T212^2*T300^4*T020^6*T002^5-432*T211^2*T212^2*T200^4*T300*T020*T011^8*T002*T120+163296*T211^2*T212^2*T200*T300^3*T020*T011^8*T002*T120-2592*T211^2*T212^2*T200^4*T300*T020^2*T011^6*T002^2*T120-116640*T211^2*T212^2*T200*T300^3*T020^2*T011^6*T002^2*T120+3024*T211^2*T212^2*T200^4*T300*T020^3*T011^4*T002^3*T120-256608*T211^2*T212^2*T200*T300^3*T020^3*T011^4*T002^3*T120+209952*T211^2*T212^2*T200*T300^3*T020^4*T011^2*T002^4*T120-252*T211^2*T212^2*T200^5*T011^8*T002*T120^2-36936*T211^2*T212^2*T200^2*T300^2*T011^8*T002*T120^2-648*T211^2*T212^2*T200^5*T020*T011^6*T002^2*T120^2+69984*T211^2*T212^2*T200^2*T300^2*T020*T011^6*T002^2*T120^2+324*T211^2*T212^2*T200^5*T020^2*T011^4*T002^3*T120^2+3888*T211^2*T212^2*T200^2*T300^2*T020^2*T011^4*T002^3*T120^2-15552*T211^2*T212^2*T200^2*T300^2*T020^3*T011^2*T002^4*T120^2-5832*T211^2*T212^2*T200^2*T300^2*T020^4*T002^5*T120^2-648*T211^2*T212^2*T200^3*T300*T011^6*T002^2*T120^3-72*T211^7*T300*T011^3*T002^3*T120^3-648*T211^2*T212^2*T200^3*T300*T020*T011^4*T002^3*T120^3+72*T211^7*T300*T020*T011*T002^4*T120^3-3888*T211^2*T212^2*T200^3*T300*T020^2*T011^2*T002^4*T120^3+270*T211^2*T212^2*T200^4*T011^4*T002^3*T120^4-4*T211^7*T200*T011*T002^4*T120^4+34992*T211^2*T212^2*T200*T300^3*T020^2*T011^8*T102+6480*T211^2*T212^2*T200^4*T300*T020^3*T011^6*T002*T102+139968*T211^2*T212^2*T200*T300^3*T020^3*T011^6*T002*T102-2592*T211^2*T212^2*T200^4*T300*T020^4*T011^4*T002^2*T102-69984*T211^2*T212^2*T200*T300^3*T020^4*T011^4*T002^2*T102-3888*T211^2*T212^2*T200^4*T300*T020^5*T011^2*T002^3*T102-46656*T211^2*T212^2*T200*T300^3*T020^5*T011^2*T002^3*T102-58320*T211^2*T212^2*T200*T300^3*T020^6*T002^4*T102+19440*T211^2*T212^2*T200^2*T300^2*T020*T011^8*T120*T102-576*T211^2*T212^2*T200^5*T020^2*T011^6*T002*T120*T102+44712*T211^2*T212^2*T200^2*T300^2*T020^2*T011^6*T002*T120*T102+1728*T211^2*T212^2*T200^5*T020^3*T011^4*T002^2*T120*T102-246888*T211^2*T212^2*T200^2*T300^2*T020^3*T011^4*T002^2*T120*T102+157464*T211^2*T212^2*T200^2*T300^2*T020^4*T011^2*T002^3*T120*T102-5832*T211^2*T212^2*T200^2*T300^2*T020^5*T002^4*T120*T102-7236*T211^2*T212^2*T200^3*T300*T011^8*T120^2*T102-46656*T211^2*T212^2*T300^3*T011^8*T120^2*T102+288*T211^7*T300*T011^5*T002*T120^2*T102-11016*T211^2*T212^2*T200^3*T300*T020*T011^6*T002*T120^2*T102+69984*T211^2*T212^2*T300^3*T020*T011^6*T002*T120^2*T102-456*T211^7*T300*T020*T011^3*T002^2*T120^2*T102+24948*T211^2*T212^2*T200^3*T300*T020^2*T011^4*T002^2*T120^2*T102+23328*T211^2*T212^2*T300^3*T020^2*T011^4*T002^2*T120^2*T102+168*T211^7*T300*T020^2*T011*T002^3*T120^2*T102+209952*T211^2*T212^2*T300^3*T020^3*T011^2*T002^3*T120^2*T102-5832*T211^2*T212^2*T200^3*T300*T020^4*T002^4*T120^2*T102-69984*T211^2*T212^2*T300^3*T020^4*T002^4*T120^2*T102-54*T211^2*T212^2*T200^4*T011^6*T002*T120^3*T102+34992*T211^2*T212^2*T200*T300^2*T011^6*T002*T120^3*T102+8*T211^7*T200*T011^3*T002^2*T120^3*T102-162*T211^2*T212^2*T200^4*T020*T011^4*T002^2*T120^3*T102-46656*T211^2*T212^2*T200*T300^2*T020*T011^4*T002^2*T120^3*T102+8*T211^7*T200*T020*T011*T002^3*T120^3*T102-1944*T211^2*T212^2*T200^4*T020^2*T011^2*T002^3*T120^3*T102-34992*T211^2*T212^2*T200*T300^2*T020^2*T011^2*T002^3*T120^3*T102+3888*T211^2*T212^2*T200^2*T300*T011^4*T002^2*T120^4*T102+180*T211^2*T212^2*T200^5*T020^3*T011^6*T102^2+44712*T211^2*T212^2*T200^2*T300^2*T020^3*T011^6*T102^2+216*T211^2*T212^2*T200^5*T020^4*T011^4*T002*T102^2+17496*T211^2*T212^2*T200^2*T300^2*T020^4*T011^4*T002*T102^2-972*T211^2*T212^2*T200^5*T020^5*T011^2*T002^2*T102^2-5832*T211^2*T212^2*T200^2*T300^2*T020^5*T011^2*T002^2*T102^2-40824*T211^2*T212^2*T200^2*T300^2*T020^6*T002^3*T102^2+96*T211^7*T300*T020*T011^5*T120*T102^2+2808*T211^2*T212^2*T200^3*T300*T020^2*T011^6*T120*T102^2+233280*T211^2*T212^2*T300^3*T020^2*T011^6*T120*T102^2-216*T211^7*T300*T020^2*T011^3*T002*T120*T102^2-14256*T211^2*T212^2*T200^3*T300*T020^3*T011^4*T002*T120*T102^2-629856*T211^2*T212^2*T300^3*T020^3*T011^4*T002*T120*T102^2+120*T211^7*T300*T020^3*T011*T002^2*T120*T102^2+31104*T211^2*T212^2*T200^3*T300*T020^4*T011^2*T002^2*T120*T102^2+93312*T211^2*T212^2*T300^3*T020^4*T011^2*T002^2*T120*T102^2-5832*T211^2*T212^2*T200^3*T300*T020^5*T002^3*T120*T102^2-69984*T211^2*T212^2*T300^3*T020^5*T002^3*T120*T102^2+32*T211^7*T200*T011^5*T120^2*T102^2-270*T211^2*T212^2*T200^4*T020*T011^6*T120^2*T102^2-116640*T211^2*T212^2*T200*T300^2*T020*T011^6*T120^2*T102^2-80*T211^7*T200*T020*T011^3*T002*T120^2*T102^2+1836*T211^2*T212^2*T200^4*T020^2*T011^4*T002*T120^2*T102^2+46656*T211^2*T212^2*T200*T300^2*T020^2*T011^4*T002*T120^2*T102^2+24*T211^7*T200*T020^2*T011*T002^2*T120^2*T102^2+3888*T211^2*T212^2*T200^4*T020^3*T011^2*T002^2*T120^2*T102^2+198288*T211^2*T212^2*T200*T300^2*T020^3*T011^2*T002^2*T120^2*T102^2-1458*T211^2*T212^2*T200^4*T020^4*T002^3*T120^2*T102^2-58320*T211^2*T212^2*T200*T300^2*T020^4*T002^3*T120^2*T102^2+5832*T211^2*T212^2*T200^2*T300*T011^6*T120^3*T102^2+3888*T211^2*T212^2*T200^2*T300*T020*T011^4*T002*T120^3*T102^2-31104*T211^2*T212^2*T200^2*T300*T020^2*T011^2*T002^2*T120^3*T102^2+11664*T211^2*T212^2*T300^2*T011^4*T002*T120^4*T102^2-24*T211^7*T300*T020^3*T011^3*T102^3+8964*T211^2*T212^2*T200^3*T300*T020^4*T011^4*T102^3-69984*T211^2*T212^2*T300^3*T020^4*T011^4*T102^3+24*T211^7*T300*T020^4*T011*T002*T102^3-9720*T211^2*T212^2*T200^3*T300*T020^5*T011^2*T002*T102^3+326592*T211^2*T212^2*T300^3*T020^5*T011^2*T002*T102^3-8748*T211^2*T212^2*T200^3*T300*T020^6*T002^2*T102^3-69984*T211^2*T212^2*T300^3*T020^6*T002^2*T102^3+8*T211^7*T200*T020^2*T011^3*T120*T102^3-1620*T211^2*T212^2*T200^4*T020^3*T011^4*T120*T102^3+34992*T211^2*T212^2*T200*T300^2*T020^3*T011^4*T120*T102^3+8*T211^7*T200*T020^3*T011*T002*T120*T102^3+486*T211^2*T212^2*T200^4*T020^4*T011^2*T002*T120*T102^3+23328*T211^2*T212^2*T200*T300^2*T020^4*T011^2*T002*T120*T102^3-1458*T211^2*T212^2*T200^4*T020^5*T002^2*T120*T102^3-58320*T211^2*T212^2*T200*T300^2*T020^5*T002^2*T120*T102^3-5832*T211^2*T212^2*T200^2*T300*T020^2*T011^4*T120^2*T102^3+54432*T211^2*T212^2*T200^2*T300*T020^3*T011^2*T002*T120^2*T102^3-11664*T211^2*T212^2*T200^2*T300*T020^4*T002^2*T120^2*T102^3+104976*T211^2*T212^2*T300^2*T020*T011^4*T120^3*T102^3-116640*T211^2*T212^2*T300^2*T020^2*T011^2*T002*T120^3*T102^3-4*T211^7*T200*T020^4*T011*T102^4+486*T211^2*T212^2*T200^4*T020^5*T011^2*T102^4-11664*T211^2*T212^2*T200*T300^2*T020^5*T011^2*T102^4-11664*T211^2*T212^2*T200*T300^2*T020^6*T002*T102^4-13608*T211^2*T212^2*T200^2*T300*T020^4*T011^2*T120*T102^4-11664*T211^2*T212^2*T200^2*T300*T020^5*T002*T120*T102^4-23328*T211^2*T212^2*T300^2*T020^3*T011^2*T120^2*T102^4+11664*T211^2*T212^2*T300^2*T020^4*T002*T120^2*T102^4+5832*T211^2*T212^2*T200^2*T300*T020^6*T102^5+11664*T211^2*T212^2*T300^2*T020^5*T120*T102^5+1728*T211*T212^2*T200^4*T300^2*T020^2*T011^9*T002+186624*T211*T212^2*T200*T300^4*T020^2*T011^9*T002-12096*T211*T212^2*T200^4*T300^2*T020^3*T011^7*T002^2+93312*T211*T212^2*T200*T300^4*T020^3*T011^7*T002^2+5184*T211*T212^2*T200^4*T300^2*T020^4*T011^5*T002^3-653184*T211*T212^2*T200*T300^4*T020^4*T011^5*T002^3+5184*T211*T212^2*T200^4*T300^2*T020^5*T011^3*T002^4+279936*T211*T212^2*T200*T300^4*T020^5*T011^3*T002^4+93312*T211*T212^2*T200*T300^4*T020^6*T011*T002^5-1728*T211*T212^2*T200^5*T300*T020*T011^9*T002*T120-139968*T211*T212^2*T200^2*T300^3*T020*T011^9*T002*T120-3456*T211*T212^2*T200^5*T300*T020^2*T011^7*T002^2*T120+69984*T211*T212^2*T200^2*T300^3*T020^2*T011^7*T002^2*T120+5184*T211*T212^2*T200^5*T300*T020^3*T011^5*T002^3*T120+209952*T211*T212^2*T200^2*T300^3*T020^3*T011^5*T002^3*T120-69984*T211*T212^2*T200^2*T300^3*T020^4*T011^3*T002^4*T120-69984*T211*T212^2*T200^2*T300^3*T020^5*T011*T002^5*T120+240*T211*T212^2*T200^6*T011^9*T002*T120^2+18144*T211*T212^2*T200^3*T300^2*T011^9*T002*T120^2+1296*T211^6*T300^2*T011^6*T002^2*T120^2-288*T211*T212^2*T200^6*T020*T011^7*T002^2*T120^2-46656*T211*T212^2*T200^3*T300^2*T020*T011^7*T002^2*T120^2-2808*T211^6*T300^2*T020*T011^4*T002^3*T120^2+432*T211*T212^2*T200^6*T020^2*T011^5*T002^3*T120^2+29808*T211*T212^2*T200^3*T300^2*T020^2*T011^5*T002^3*T120^2+1440*T211^6*T300^2*T020^2*T011^2*T002^4*T120^2-10368*T211*T212^2*T200^3*T300^2*T020^3*T011^3*T002^4*T120^2+72*T211^6*T300^2*T020^3*T002^5*T120^2-11664*T211*T212^2*T200^3*T300^2*T020^4*T011*T002^5*T120^2-5184*T211*T212^2*T200^4*T300*T011^7*T002^2*T120^3+180*T211^6*T200*T300*T011^4*T002^3*T120^3-1296*T211*T212^2*T200^4*T300*T020*T011^5*T002^3*T120^3-144*T211^6*T200*T300*T020*T011^2*T002^4*T120^3+1296*T211*T212^2*T200^4*T300*T020^2*T011^3*T002^4*T120^3-36*T211^6*T200*T300*T020^2*T002^5*T120^3-216*T211*T212^2*T200^5*T011^5*T002^3*T120^4-2*T211^6*T200^2*T011^2*T002^4*T120^4+46656*T211*T212^2*T200^2*T300^3*T020^2*T011^9*T102-1728*T211*T212^2*T200^5*T300*T020^3*T011^7*T002*T102+139968*T211*T212^2*T200^2*T300^3*T020^3*T011^7*T002*T102-3456*T211*T212^2*T200^5*T300*T020^4*T011^5*T002^2*T102-326592*T211*T212^2*T200^2*T300^3*T020^4*T011^5*T002^2*T102+5184*T211*T212^2*T200^5*T300*T020^5*T011^3*T002^3*T102+46656*T211*T212^2*T200^2*T300^3*T020^5*T011^3*T002^3*T102+93312*T211*T212^2*T200^2*T300^3*T020^6*T011*T002^4*T102-33696*T211*T212^2*T200^3*T300^2*T020*T011^9*T120*T102-279936*T211*T212^2*T300^4*T020*T011^9*T120*T102+1728*T211^6*T300^2*T020*T011^6*T002*T120*T102-768*T211*T212^2*T200^6*T020^2*T011^7*T002*T120*T102-168480*T211*T212^2*T200^3*T300^2*T020^2*T011^7*T002*T120*T102+419904*T211*T212^2*T300^4*T020^2*T011^7*T002*T120*T102-2736*T211^6*T300^2*T020^2*T011^4*T002^2*T120*T102+247536*T211*T212^2*T200^3*T300^2*T020^3*T011^5*T002^2*T120*T102-139968*T211*T212^2*T300^4*T020^3*T011^5*T002^2*T120*T102+864*T211^6*T300^2*T020^3*T011^2*T002^3*T120*T102+77760*T211*T212^2*T200^3*T300^2*T020^4*T011^3*T002^3*T120*T102+139968*T211*T212^2*T300^4*T020^4*T011^3*T002^3*T120*T102+144*T211^6*T300^2*T020^4*T002^4*T120*T102-81648*T211*T212^2*T200^3*T300^2*T020^5*T011*T002^4*T120*T102-139968*T211*T212^2*T300^4*T020^5*T011*T002^4*T120*T102+4320*T211*T212^2*T200^4*T300*T011^9*T120^2*T102+46656*T211*T212^2*T200*T300^3*T011^9*T120^2*T102+144*T211^6*T200*T300*T011^6*T002*T120^2*T102-2592*T211*T212^2*T200^4*T300*T020*T011^7*T002*T120^2*T102-139968*T211*T212^2*T200*T300^3*T020*T011^7*T002*T120^2*T102-780*T211^6*T200*T300*T020*T011^4*T002^2*T120^2*T102+12960*T211*T212^2*T200^4*T300*T020^2*T011^5*T002^2*T120^2*T102+256608*T211*T212^2*T200*T300^3*T020^2*T011^5*T002^2*T120^2*T102+672*T211^6*T200*T300*T020^2*T011^2*T002^3*T120^2*T102+3888*T211*T212^2*T200^4*T300*T020^3*T011^3*T002^3*T120^2*T102-279936*T211*T212^2*T200*T300^3*T020^3*T011^3*T002^3*T120^2*T102-36*T211^6*T200*T300*T020^3*T002^4*T120^2*T102-11664*T211*T212^2*T200^4*T300*T020^4*T011*T002^4*T120^2*T102-69984*T211*T212^2*T200*T300^3*T020^4*T011*T002^4*T120^2*T102-648*T211*T212^2*T200^5*T011^7*T002*T120^3*T102-81648*T211*T212^2*T200^2*T300^2*T011^7*T002*T120^3*T102+46*T211^6*T200^2*T011^4*T002^2*T120^3*T102-1296*T211*T212^2*T200^5*T020*T011^5*T002^2*T120^3*T102+11664*T211*T212^2*T200^2*T300^2*T020*T011^5*T002^2*T120^3*T102-20*T211^6*T200^2*T020*T011^2*T002^3*T120^3*T102+648*T211*T212^2*T200^5*T020^2*T011^3*T002^3*T120^3*T102-23328*T211*T212^2*T200^2*T300^2*T020^2*T011^3*T002^3*T120^3*T102-18*T211^6*T200^2*T020^2*T002^4*T120^3*T102-3240*T211*T212^2*T200^3*T300*T011^5*T002^2*T120^4*T102-72*T211^6*T300*T011^2*T002^3*T120^4*T102+144*T211^6*T300^2*T020^2*T011^6*T102^2-48*T211*T212^2*T200^6*T020^3*T011^7*T102^2+18144*T211*T212^2*T200^3*T300^2*T020^3*T011^7*T102^2+419904*T211*T212^2*T300^4*T020^3*T011^7*T102^2-504*T211^6*T300^2*T020^3*T011^4*T002*T102^2-864*T211*T212^2*T200^6*T020^4*T011^5*T002*T102^2-31104*T211*T212^2*T200^3*T300^2*T020^4*T011^5*T002*T102^2-139968*T211*T212^2*T300^4*T020^4*T011^5*T002*T102^2+288*T211^6*T300^2*T020^4*T011^2*T002^2*T102^2+1296*T211*T212^2*T200^6*T020^5*T011^3*T002^2*T102^2-31104*T211*T212^2*T200^3*T300^2*T020^5*T011^3*T002^2*T102^2+139968*T211*T212^2*T300^4*T020^5*T011^3*T002^2*T102^2+72*T211^6*T300^2*T020^5*T002^3*T102^2+23328*T211*T212^2*T200^3*T300^2*T020^6*T011*T002^3*T102^2-419904*T211*T212^2*T300^4*T020^6*T011*T002^3*T102^2+240*T211^6*T200*T300*T020*T011^6*T120*T102^2-18360*T211*T212^2*T200^4*T300*T020^2*T011^7*T120*T102^2-653184*T211*T212^2*T200*T300^3*T020^2*T011^7*T120*T102^2-180*T211^6*T200*T300*T020^2*T011^4*T002*T120*T102^2-8424*T211*T212^2*T200^4*T300*T020^3*T011^5*T002*T120*T102^2+419904*T211*T212^2*T200*T300^3*T020^3*T011^5*T002*T120*T102^2-96*T211^6*T200*T300*T020^3*T011^2*T002^2*T120*T102^2+57672*T211*T212^2*T200^4*T300*T020^4*T011^3*T002^2*T120*T102^2+746496*T211*T212^2*T200*T300^3*T020^4*T011^3*T002^2*T120*T102^2+36*T211^6*T200*T300*T020^4*T002^3*T120*T102^2-29160*T211*T212^2*T200^4*T300*T020^5*T011*T002^3*T120*T102^2-139968*T211*T212^2*T200*T300^3*T020^5*T011*T002^3*T120*T102^2-8*T211^6*T200^2*T011^6*T120^2*T102^2+216*T211*T212^2*T200^5*T020*T011^7*T120^2*T102^2+34992*T211*T212^2*T200^2*T300^2*T020*T011^7*T120^2*T102^2-148*T211^6*T200^2*T020*T011^4*T002*T120^2*T102^2+756*T211*T212^2*T200^5*T020^2*T011^5*T002*T120^2*T102^2+244944*T211*T212^2*T200^2*T300^2*T020^2*T011^5*T002*T120^2*T102^2+180*T211^6*T200^2*T020^2*T011^2*T002^2*T120^2*T102^2+4536*T211*T212^2*T200^5*T020^3*T011^3*T002^2*T120^2*T102^2-69984*T211*T212^2*T200^2*T300^2*T020^3*T011^3*T002^2*T120^2*T102^2-36*T211^6*T200^2*T020^3*T002^3*T120^2*T102^2-2916*T211*T212^2*T200^5*T020^4*T011*T002^3*T120^2*T102^2-116640*T211*T212^2*T200^2*T300^2*T020^4*T011*T002^3*T120^2*T102^2-7776*T211*T212^2*T200^3*T300*T011^7*T120^3*T102^2-209952*T211*T212^2*T300^3*T011^7*T120^3*T102^2+288*T211^6*T300*T011^4*T002*T120^3*T102^2-20736*T211*T212^2*T200^3*T300*T020*T011^5*T002*T120^3*T102^2+69984*T211*T212^2*T300^3*T020*T011^5*T002*T120^3*T102^2+72*T211^6*T300*T020*T011^2*T002^2*T120^3*T102^2+2592*T211*T212^2*T200^3*T300*T020^2*T011^3*T002^2*T120^3*T102^2-279936*T211*T212^2*T300^3*T020^2*T011^3*T002^2*T120^3*T102^2-72*T211^6*T300*T020^2*T002^3*T120^3*T102^2-11664*T211*T212^2*T200*T300^2*T011^5*T002*T120^4*T102^2+12*T211^6*T200*T300*T020^3*T011^4*T102^3-4752*T211*T212^2*T200^4*T300*T020^4*T011^5*T102^3+209952*T211*T212^2*T200*T300^3*T020^4*T011^5*T102^3-48*T211^6*T200*T300*T020^4*T011^2*T002*T102^3+1296*T211*T212^2*T200^4*T300*T020^5*T011^3*T002*T102^3-46656*T211*T212^2*T200*T300^3*T020^5*T011^3*T002*T102^3+36*T211^6*T200*T300*T020^5*T002^2*T102^3-349920*T211*T212^2*T200*T300^3*T020^6*T011*T002^2*T102^3+46*T211^6*T200^2*T020^2*T011^4*T120*T102^3-756*T211*T212^2*T200^5*T020^3*T011^5*T120*T102^3-209952*T211*T212^2*T200^2*T300^2*T020^3*T011^5*T120*T102^3-20*T211^6*T200^2*T020^3*T011^2*T002*T120*T102^3+3240*T211*T212^2*T200^5*T020^4*T011^3*T002*T120*T102^3+384912*T211*T212^2*T200^2*T300^2*T020^4*T011^3*T002*T120*T102^3-18*T211^6*T200^2*T020^4*T002^2*T120*T102^3-2916*T211*T212^2*T200^5*T020^5*T011*T002^2*T120*T102^3-81648*T211*T212^2*T200^2*T300^2*T020^5*T011*T002^2*T120*T102^3-864*T211^6*T300*T020*T011^4*T120^2*T102^3+21384*T211*T212^2*T200^3*T300*T020^2*T011^5*T120^2*T102^3+699840*T211*T212^2*T300^3*T020^2*T011^5*T120^2*T102^3+648*T211^6*T300*T020^2*T011^2*T002*T120^2*T102^3+75168*T211*T212^2*T200^3*T300*T020^3*T011^3*T002*T120^2*T102^3+139968*T211*T212^2*T300^3*T020^3*T011^3*T002*T120^2*T102^3-216*T211^6*T300*T020^3*T002^2*T120^2*T102^3-40824*T211*T212^2*T200^3*T300*T020^4*T011*T002^2*T120^2*T102^3-279936*T211*T212^2*T300^3*T020^4*T011*T002^2*T120^2*T102^3-104976*T211*T212^2*T200*T300^2*T020*T011^5*T120^3*T102^3-23328*T211*T212^2*T200*T300^2*T020^2*T011^3*T002*T120^3*T102^3-2*T211^6*T200^2*T020^4*T011^2*T102^4-648*T211*T212^2*T200^5*T020^5*T011^3*T102^4+34992*T211*T212^2*T200^2*T300^2*T020^5*T011^3*T102^4-128304*T211*T212^2*T200^2*T300^2*T020^6*T011*T002*T102^4+504*T211^6*T300*T020^3*T011^2*T120*T102^4+2592*T211*T212^2*T200^3*T300*T020^4*T011^3*T120*T102^4+349920*T211*T212^2*T300^3*T020^4*T011^3*T120*T102^4-216*T211^6*T300*T020^4*T002*T120*T102^4-23328*T211*T212^2*T200^3*T300*T020^5*T011*T002*T120*T102^4-209952*T211*T212^2*T300^3*T020^5*T011*T002*T120*T102^4+443232*T211*T212^2*T200*T300^2*T020^3*T011^3*T120^2*T102^4-151632*T211*T212^2*T200*T300^2*T020^4*T011*T002*T120^2*T102^4-72*T211^6*T300*T020^5*T102^5-5832*T211*T212^2*T200^3*T300*T020^6*T011*T102^5-279936*T211*T212^2*T300^3*T020^6*T011*T102^5-151632*T211*T212^2*T200*T300^2*T020^5*T011*T120*T102^5-1728*T212^2*T200^5*T300^2*T020^2*T011^10*T002-116640*T212^2*T200^2*T300^4*T020^2*T011^10*T002-19008*T212^2*T200^5*T300^2*T020^3*T011^8*T002^2-93312*T212^2*T200^2*T300^4*T020^3*T011^8*T002^2+15552*T212^2*T200^5*T300^2*T020^4*T011^6*T002^3+233280*T212^2*T200^2*T300^4*T020^4*T011^6*T002^3+5184*T212^2*T200^5*T300^2*T020^5*T011^4*T002^4+279936*T212^2*T200^2*T300^4*T020^5*T011^4*T002^4-303264*T212^2*T200^2*T300^4*T020^6*T011^2*T002^5+576*T212^2*T200^6*T300*T020*T011^10*T002*T120+38880*T212^2*T200^3*T300^3*T020*T011^10*T002*T120+7776*T211^5*T300^3*T020*T011^7*T002^2*T120-1152*T212^2*T200^6*T300*T020^2*T011^8*T002^2*T120-77760*T212^2*T200^3*T300^3*T020^2*T011^8*T002^2*T120-12960*T211^5*T300^3*T020^2*T011^5*T002^3*T120+576*T212^2*T200^6*T300*T020^3*T011^6*T002^3*T120-31104*T212^2*T200^3*T300^3*T020^3*T011^6*T002^3*T120+2592*T211^5*T300^3*T020^3*T011^3*T002^4*T120+139968*T212^2*T200^3*T300^3*T020^4*T011^4*T002^4*T120+2592*T211^5*T300^3*T020^4*T011*T002^5*T120-69984*T212^2*T200^3*T300^3*T020^5*T011^2*T002^5*T120-48*T212^2*T200^7*T011^10*T002*T120^2-3240*T212^2*T200^4*T300^2*T011^10*T002*T120^2-1296*T211^5*T200*T300^2*T011^7*T002^2*T120^2+288*T212^2*T200^7*T020*T011^8*T002^2*T120^2+1944*T212^2*T200^4*T300^2*T020*T011^8*T002^2*T120^2+1728*T211^5*T200*T300^2*T020*T011^5*T002^3*T120^2+144*T212^2*T200^7*T020^2*T011^6*T002^3*T120^2-36288*T212^2*T200^4*T300^2*T020^2*T011^6*T002^3*T120^2+1296*T211^5*T200*T300^2*T020^2*T011^3*T002^4*T120^2+22680*T212^2*T200^4*T300^2*T020^3*T011^4*T002^4*T120^2-1728*T211^5*T200*T300^2*T020^3*T011*T002^5*T120^2-5832*T212^2*T200^4*T300^2*T020^4*T011^2*T002^5*T120^2+2268*T212^2*T200^5*T300*T011^8*T002^2*T120^3+216*T211^5*T200^2*T300*T011^5*T002^3*T120^3-4536*T212^2*T200^5*T300*T020*T011^6*T002^3*T120^3-216*T211^5*T200^2*T300*T020*T011^3*T002^4*T120^3+2268*T212^2*T200^5*T300*T020^2*T011^4*T002^4*T120^3-360*T212^2*T200^6*T011^6*T002^3*T120^4+20*T211^5*T200^3*T011^3*T002^4*T120^4-27216*T212^2*T200^3*T300^3*T020^2*T011^10*T102-419904*T212^2*T300^5*T020^2*T011^10*T102+2592*T211^5*T300^3*T020^2*T011^7*T002*T102-4032*T212^2*T200^6*T300*T020^3*T011^8*T002*T102-396576*T212^2*T200^3*T300^3*T020^3*T011^8*T002*T102+419904*T212^2*T300^5*T020^3*T011^8*T002*T102-4320*T211^5*T300^3*T020^3*T011^5*T002^2*T102-1152*T212^2*T200^6*T300*T020^4*T011^6*T002^2*T102+108864*T212^2*T200^3*T300^3*T020^4*T011^6*T002^2*T102+839808*T212^2*T300^5*T020^4*T011^6*T002^2*T102+864*T211^5*T300^3*T020^4*T011^3*T002^3*T102+5184*T212^2*T200^6*T300*T020^5*T011^4*T002^3*T102+583200*T212^2*T200^3*T300^3*T020^5*T011^4*T002^3*T102-839808*T212^2*T300^5*T020^5*T011^4*T002^3*T102+864*T211^5*T300^3*T020^5*T011*T002^4*T102-268272*T212^2*T200^3*T300^3*T020^6*T011^2*T002^4*T102-419904*T212^2*T300^5*T020^6*T011^2*T002^4*T102+419904*T212^2*T300^5*T020^7*T002^5*T102+9072*T212^2*T200^4*T300^2*T020*T011^10*T120*T102+139968*T212^2*T200*T300^4*T020*T011^10*T120*T102+1728*T211^5*T200*T300^2*T020*T011^7*T002*T120*T102+384*T212^2*T200^7*T020^2*T011^8*T002*T120*T102+648*T212^2*T200^4*T300^2*T020^2*T011^8*T002*T120*T102-629856*T212^2*T200*T300^4*T020^2*T011^8*T002*T120*T102-4320*T211^5*T200*T300^2*T020^2*T011^5*T002^2*T120*T102-1152*T212^2*T200^7*T020^3*T011^6*T002^2*T120*T102-11016*T212^2*T200^4*T300^2*T020^3*T011^6*T002^2*T120*T102+279936*T212^2*T200*T300^4*T020^3*T011^6*T002^2*T120*T102+1728*T211^5*T200*T300^2*T020^3*T011^3*T002^3*T120*T102+118584*T212^2*T200^4*T300^2*T020^4*T011^4*T002^3*T120*T102+979776*T212^2*T200*T300^4*T020^4*T011^4*T002^3*T120*T102+864*T211^5*T200*T300^2*T020^4*T011*T002^4*T120*T102-75816*T212^2*T200^4*T300^2*T020^5*T011^2*T002^4*T120*T102-979776*T212^2*T200*T300^4*T020^5*T011^2*T002^4*T120*T102+209952*T212^2*T200*T300^4*T020^6*T002^5*T120*T102-756*T212^2*T200^5*T300*T011^10*T120^2*T102-11664*T212^2*T200^2*T300^3*T011^10*T120^2*T102-648*T211^5*T200^2*T300*T011^7*T002*T120^2*T102+4536*T212^2*T200^5*T300*T020*T011^8*T002*T120^2*T102-104976*T212^2*T200^2*T300^3*T020*T011^8*T002*T120^2*T102-72*T211^5*T200^2*T300*T020*T011^5*T002^2*T120^2*T102-10044*T212^2*T200^5*T300*T020^2*T011^6*T002^2*T120^2*T102-291600*T212^2*T200^2*T300^3*T020^2*T011^6*T002^2*T120^2*T102+2016*T211^5*T200^2*T300*T020^2*T011^3*T002^3*T120^2*T102+15552*T212^2*T200^5*T300*T020^3*T011^4*T002^3*T120^2*T102+244944*T212^2*T200^2*T300^3*T020^3*T011^4*T002^3*T120^2*T102-1296*T211^5*T200^2*T300*T020^3*T011*T002^4*T120^2*T102-5832*T212^2*T200^5*T300*T020^4*T011^2*T002^4*T120^2*T102-209952*T212^2*T200^2*T300^3*T020^4*T011^2*T002^4*T120^2*T102+198*T212^2*T200^6*T011^8*T002*T120^3*T102+33048*T212^2*T200^3*T300^2*T011^8*T002*T120^3*T102-16*T211^5*T200^3*T011^5*T002^2*T120^3*T102+3024*T211^5*T300^2*T011^5*T002^2*T120^3*T102-756*T212^2*T200^6*T020*T011^6*T002^2*T120^3*T102-81648*T212^2*T200^3*T300^2*T020*T011^6*T002^2*T120^3*T102-64*T211^5*T200^3*T020*T011^3*T002^3*T120^3*T102-2160*T211^5*T300^2*T020*T011^3*T002^3*T120^3*T102+1134*T212^2*T200^6*T020^2*T011^4*T002^3*T120^3*T102+48600*T212^2*T200^3*T300^2*T020^2*T011^4*T002^3*T120^3*T102-864*T211^5*T300^2*T020^2*T011*T002^4*T120^3*T102-9072*T212^2*T200^4*T300*T011^6*T002^2*T120^4*T102+216*T211^5*T200*T300*T011^3*T002^3*T120^4*T102+432*T211^5*T200*T300^2*T020^2*T011^7*T102^2-48*T212^2*T200^7*T020^3*T011^8*T102^2-47952*T212^2*T200^4*T300^2*T020^3*T011^8*T102^2-1049760*T212^2*T200*T300^4*T020^3*T011^8*T102^2-864*T212^2*T200^7*T020^4*T011^6*T002*T102^2-126360*T212^2*T200^4*T300^2*T020^4*T011^6*T002*T102^2+279936*T212^2*T200*T300^4*T020^4*T011^6*T002*T102^2-432*T211^5*T200*T300^2*T020^4*T011^3*T002^2*T102^2+1296*T212^2*T200^7*T020^5*T011^4*T002^2*T102^2+194400*T212^2*T200^4*T300^2*T020^5*T011^4*T002^2*T102^2+979776*T212^2*T200*T300^4*T020^5*T011^4*T002^2*T102^2-40824*T212^2*T200^4*T300^2*T020^6*T011^2*T002^3*T102^2-839808*T212^2*T200*T300^4*T020^6*T011^2*T002^3*T102^2+629856*T212^2*T200*T300^4*T020^7*T002^4*T102^2+72*T211^5*T200^2*T300*T020*T011^7*T120*T102^2+6372*T212^2*T200^5*T300*T020^2*T011^8*T120*T102^2-46656*T212^2*T200^2*T300^3*T020^2*T011^8*T120*T102^2-864*T211^5*T200^2*T300*T020^2*T011^5*T002*T120*T102^2-13608*T212^2*T200^5*T300*T020^3*T011^6*T002*T120*T102^2+419904*T212^2*T200^2*T300^3*T020^3*T011^6*T002*T120*T102^2+1008*T211^5*T200^2*T300*T020^3*T011^3*T002^2*T120*T102^2+23652*T212^2*T200^5*T300*T020^4*T011^4*T002^2*T120*T102^2+1283040*T212^2*T200^2*T300^3*T020^4*T011^4*T002^2*T120*T102^2-216*T211^5*T200^2*T300*T020^4*T011*T002^3*T120*T102^2-23328*T212^2*T200^5*T300*T020^5*T011^2*T002^3*T120*T102^2-1119744*T212^2*T200^2*T300^3*T020^5*T011^2*T002^3*T120*T102^2+209952*T212^2*T200^2*T300^3*T020^6*T002^4*T120*T102^2-40*T211^5*T200^3*T011^7*T120^2*T102^2-1728*T211^5*T300^2*T011^7*T120^2*T102^2-18*T212^2*T200^6*T020*T011^8*T120^2*T102^2+9720*T212^2*T200^3*T300^2*T020*T011^8*T120^2*T102^2-629856*T212^2*T300^4*T020*T011^8*T120^2*T102^2-104*T211^5*T200^3*T020*T011^5*T002*T120^2*T102^2-7776*T211^5*T300^2*T020*T011^5*T002*T120^2*T102^2-1350*T212^2*T200^6*T020^2*T011^6*T002*T120^2*T102^2-120528*T212^2*T200^3*T300^2*T020^2*T011^6*T002*T120^2*T102^2+480*T211^5*T200^3*T020^2*T011^3*T002^2*T120^2*T102^2+14256*T211^5*T300^2*T020^2*T011^3*T002^2*T120^2*T102^2+2106*T212^2*T200^6*T020^3*T011^4*T002^2*T120^2*T102^2+243000*T212^2*T200^3*T300^2*T020^3*T011^4*T002^2*T120^2*T102^2+209952*T212^2*T300^4*T020^3*T011^4*T002^2*T120^2*T102^2-216*T211^5*T200^3*T020^3*T011*T002^3*T120^2*T102^2-4752*T211^5*T300^2*T020^3*T011*T002^3*T120^2*T102^2-1458*T212^2*T200^6*T020^4*T011^2*T002^3*T120^2*T102^2-163296*T212^2*T200^3*T300^2*T020^4*T011^2*T002^3*T120^2*T102^2-1259712*T212^2*T300^4*T020^4*T011^2*T002^3*T120^2*T102^2+1944*T212^2*T200^4*T300*T011^8*T120^3*T102^2+104976*T212^2*T200*T300^3*T011^8*T120^3*T102^2-12960*T212^2*T200^4*T300*T020*T011^6*T002*T120^3*T102^2-349920*T212^2*T200*T300^3*T020*T011^6*T002*T120^3*T102^2-648*T211^5*T200*T300*T020*T011^3*T002^2*T120^3*T102^2+23976*T212^2*T200^4*T300*T020^2*T011^4*T002^2*T120^3*T102^2+244944*T212^2*T200*T300^3*T020^2*T011^4*T002^2*T120^3*T102^2-216*T211^5*T200*T300*T020^2*T011*T002^3*T120^3*T102^2-75816*T212^2*T200^2*T300^2*T011^6*T002*T120^4*T102^2+144*T211^5*T200^2*T300*T020^3*T011^5*T102^3-16308*T212^2*T200^5*T300*T020^4*T011^6*T102^3-454896*T212^2*T200^2*T300^3*T020^4*T011^6*T102^3+72*T211^5*T200^2*T300*T020^4*T011^3*T002*T102^3+11016*T212^2*T200^5*T300*T020^5*T011^4*T002*T102^3+151632*T212^2*T200^2*T300^3*T020^5*T011^4*T002*T102^3-216*T211^5*T200^2*T300*T020^5*T011*T002^2*T102^3+8748*T212^2*T200^5*T300*T020^6*T011^2*T002^2*T102^3-384912*T212^2*T200^2*T300^3*T020^6*T011^2*T002^2*T102^3+314928*T212^2*T200^2*T300^3*T020^7*T002^3*T102^3-16*T211^5*T200^3*T020^2*T011^5*T120*T102^3-3888*T211^5*T300^2*T020^2*T011^5*T120*T102^3+342*T212^2*T200^6*T020^3*T011^6*T120*T102^3+1679616*T212^2*T300^4*T020^3*T011^6*T120*T102^3-64*T211^5*T200^3*T020^3*T011^3*T002*T120*T102^3+9072*T211^5*T300^2*T020^3*T011^3*T002*T120*T102^3+2268*T212^2*T200^6*T020^4*T011^4*T002*T120*T102^3+347976*T212^2*T200^3*T300^2*T020^4*T011^4*T002*T120*T102^3+2099520*T212^2*T300^4*T020^4*T011^4*T002*T120*T102^3-5184*T211^5*T300^2*T020^4*T011*T002^2*T120*T102^3-1458*T212^2*T200^6*T020^5*T011^2*T002^2*T120*T102^3-338256*T212^2*T200^3*T300^2*T020^5*T011^2*T002^2*T120*T102^3-839808*T212^2*T300^4*T020^5*T011^2*T002^2*T120*T102^3+52488*T212^2*T200^3*T300^2*T020^6*T002^3*T120*T102^3+419904*T212^2*T300^4*T020^6*T002^3*T120*T102^3-1728*T211^5*T200*T300*T020*T011^5*T120^2*T102^3-13608*T212^2*T200^4*T300*T020^2*T011^6*T120^2*T102^3-139968*T212^2*T200*T300^3*T020^2*T011^6*T120^2*T102^3+4104*T211^5*T200*T300*T020^2*T011^3*T002*T120^2*T102^3+32400*T212^2*T200^4*T300*T020^3*T011^4*T002*T120^2*T102^3+769824*T212^2*T200*T300^3*T020^3*T011^4*T002*T120^2*T102^3-1080*T211^5*T200*T300*T020^3*T011*T002^2*T120^2*T102^3-29160*T212^2*T200^4*T300*T020^4*T011^2*T002^2*T120^2*T102^3-909792*T212^2*T200*T300^3*T020^4*T011^2*T002^2*T120^2*T102^3-52488*T212^2*T200^2*T300^2*T020*T011^6*T120^3*T102^3+145800*T212^2*T200^2*T300^2*T020^2*T011^4*T002*T120^3*T102^3-209952*T212^2*T300^3*T011^6*T120^4*T102^3+20*T211^5*T200^3*T020^4*T011^3*T102^4+1296*T211^5*T300^2*T020^4*T011^3*T102^4-648*T212^2*T200^6*T020^5*T011^4*T102^4-71928*T212^2*T200^3*T300^2*T020^5*T011^4*T102^4-209952*T212^2*T300^4*T020^5*T011^4*T102^4-1296*T211^5*T300^2*T020^5*T011*T002*T102^4-11664*T212^2*T200^3*T300^2*T020^6*T011^2*T002*T102^4-1259712*T212^2*T300^4*T020^6*T011^2*T002*T102^4+52488*T212^2*T200^3*T300^2*T020^7*T002^2*T102^4-209952*T212^2*T300^4*T020^7*T002^2*T102^4-216*T211^5*T200*T300*T020^3*T011^3*T120*T102^4+29808*T212^2*T200^4*T300*T020^4*T011^4*T120*T102^4+664848*T212^2*T200*T300^3*T020^4*T011^4*T120*T102^4-648*T211^5*T200*T300*T020^4*T011*T002*T120*T102^4-11664*T212^2*T200^4*T300*T020^5*T011^2*T002*T120*T102^4-209952*T212^2*T200*T300^3*T020^5*T011^2*T002*T120*T102^4+104976*T212^2*T200*T300^3*T020^6*T002^2*T120*T102^4+99144*T212^2*T200^2*T300^2*T020^3*T011^4*T120^2*T102^4-110808*T212^2*T200^2*T300^2*T020^4*T011^2*T002*T120^2*T102^4+209952*T212^2*T300^3*T020^2*T011^4*T120^3*T102^4+216*T211^5*T200*T300*T020^5*T011*T102^5-11664*T212^2*T200^4*T300*T020^6*T011^2*T102^5-69984*T212^2*T200*T300^3*T020^6*T011^2*T102^5-209952*T212^2*T200*T300^3*T020^7*T002*T102^5+99144*T212^2*T200^2*T300^2*T020^5*T011^2*T120*T102^5-52488*T212^2*T200^2*T300^2*T020^6*T002*T120*T102^5+209952*T212^2*T300^3*T020^4*T011^2*T120^2*T102^5-52488*T212^2*T200^2*T300^2*T020^7*T102^6-209952*T212^2*T300^3*T020^6*T120*T102^6+11664*T211^4*T300^4*T020^2*T011^8*T002^2-15552*T211^4*T300^4*T020^3*T011^6*T002^3-2592*T211^4*T300^4*T020^4*T011^4*T002^4+5184*T211^4*T300^4*T020^5*T011^2*T002^5+1296*T211^4*T300^4*T020^6*T002^6-3888*T211^4*T200*T300^3*T020*T011^8*T002^2*T120-7776*T211^4*T200*T300^3*T020^2*T011^6*T002^3*T120+25920*T211^4*T200*T300^3*T020^3*T011^4*T002^4*T120-12960*T211^4*T200*T300^3*T020^4*T011^2*T002^5*T120-1296*T211^4*T200*T300^3*T020^5*T002^6*T120-2268*T211^4*T200^2*T300^2*T011^8*T002^2*T120^2+3456*T211^4*T200^2*T300^2*T020*T011^6*T002^3*T120^2+1080*T211^4*T200^2*T300^2*T020^2*T011^4*T002^4*T120^2-2592*T211^4*T200^2*T300^2*T020^3*T011^2*T002^5*T120^2+324*T211^4*T200^2*T300^2*T020^4*T002^6*T120^2-576*T211^4*T200^3*T300*T011^6*T002^3*T120^3+360*T211^4*T200^3*T300*T020*T011^4*T002^4*T120^3+216*T211^4*T200^3*T300*T020^2*T011^2*T002^5*T120^3+T211^4*T200^4*T011^4*T002^4*T120^4+3888*T211^4*T200*T300^3*T020^2*T011^8*T002*T102-6048*T211^4*T200*T300^3*T020^3*T011^6*T002^2*T102+1728*T211^4*T200*T300^3*T020^4*T011^4*T002^3*T102-864*T211^4*T200*T300^3*T020^5*T011^2*T002^4*T102+1296*T211^4*T200*T300^3*T020^6*T002^5*T102-3024*T211^4*T200^2*T300^2*T020*T011^8*T002*T120*T102-7776*T211^4*T200^2*T300^2*T020^2*T011^6*T002^2*T120*T102+21600*T211^4*T200^2*T300^2*T020^3*T011^4*T002^3*T120*T102-9504*T211^4*T200^2*T300^2*T020^4*T011^2*T002^4*T120*T102-1296*T211^4*T200^2*T300^2*T020^5*T002^5*T120*T102-180*T211^4*T200^3*T300*T011^8*T002*T120^2*T102-15552*T211^4*T300^3*T011^8*T002*T120^2*T102+240*T211^4*T200^3*T300*T020*T011^6*T002^2*T120^2*T102+9072*T211^4*T300^3*T020*T011^6*T002^2*T120^2*T102+1992*T211^4*T200^3*T300*T020^2*T011^4*T002^3*T120^2*T102+42768*T211^4*T300^3*T020^2*T011^4*T002^3*T120^2*T102-2376*T211^4*T200^3*T300*T020^3*T011^2*T002^4*T120^2*T102-34992*T211^4*T300^3*T020^3*T011^2*T002^4*T120^2*T102+324*T211^4*T200^3*T300*T020^4*T002^5*T120^2*T102-1296*T211^4*T300^3*T020^4*T002^5*T120^2*T102-92*T211^4*T200^4*T011^6*T002^2*T120^3*T102-4968*T211^4*T200*T300^2*T011^6*T002^2*T120^3*T102-20*T211^4*T200^4*T020*T011^4*T002^3*T120^3*T102+2160*T211^4*T200*T300^2*T020*T011^4*T002^3*T120^3*T102+108*T211^4*T200^4*T020^2*T011^2*T002^4*T120^3*T102+2808*T211^4*T200*T300^2*T020^2*T011^2*T002^4*T120^3*T102+216*T211^4*T200^2*T300*T011^4*T002^3*T120^4*T102+324*T211^4*T200^2*T300^2*T020^2*T011^8*T102^2-864*T211^4*T200^2*T300^2*T020^3*T011^6*T002*T102^2+1944*T211^4*T200^2*T300^2*T020^4*T011^4*T002^2*T102^2-1728*T211^4*T200^2*T300^2*T020^5*T011^2*T002^3*T102^2+324*T211^4*T200^2*T300^2*T020^6*T002^4*T102^2-204*T211^4*T200^3*T300*T020*T011^8*T120*T102^2-10368*T211^4*T300^3*T020*T011^8*T120*T102^2-2376*T211^4*T200^3*T300*T020^2*T011^6*T002*T120*T102^2-41472*T211^4*T300^3*T020^2*T011^6*T002*T120*T102^2+4200*T211^4*T200^3*T300*T020^3*T011^4*T002^2*T120*T102^2+77760*T211^4*T300^3*T020^3*T011^4*T002^2*T120*T102^2-1296*T211^4*T200^3*T300*T020^4*T011^2*T002^3*T120*T102^2-20736*T211^4*T300^3*T020^4*T011^2*T002^3*T120*T102^2-324*T211^4*T200^3*T300*T020^5*T002^4*T120*T102^2-5184*T211^4*T300^3*T020^5*T002^4*T120*T102^2+T211^4*T200^4*T011^8*T120^2*T102^2-864*T211^4*T200*T300^2*T011^8*T120^2*T102^2+20*T211^4*T200^4*T020*T011^6*T002*T120^2*T102^2-3888*T211^4*T200*T300^2*T020*T011^6*T002*T120^2*T102^2+444*T211^4*T200^4*T020^2*T011^4*T002^2*T120^2*T102^2+29160*T211^4*T200*T300^2*T020^2*T011^4*T002^2*T120^2*T102^2-540*T211^4*T200^4*T020^3*T011^2*T002^3*T120^2*T102^2-25056*T211^4*T200*T300^2*T020^3*T011^2*T002^3*T120^2*T102^2+81*T211^4*T200^4*T020^4*T002^4*T120^2*T102^2+648*T211^4*T200*T300^2*T020^4*T002^4*T120^2*T102^2-1080*T211^4*T200^2*T300*T011^6*T002*T120^3*T102^2-1080*T211^4*T200^2*T300*T020*T011^4*T002^2*T120^3*T102^2+1296*T211^4*T200^2*T300*T020^2*T011^2*T002^3*T120^3*T102^2+1944*T211^4*T300^2*T011^4*T002^2*T120^4*T102^2+24*T211^4*T200^3*T300*T020^3*T011^6*T102^3-3888*T211^4*T300^3*T020^3*T011^6*T102^3-24*T211^4*T200^3*T300*T020^4*T011^4*T002*T102^3+19440*T211^4*T300^3*T020^4*T011^4*T002*T102^3-11664*T211^4*T300^3*T020^5*T011^2*T002^2*T102^3-3888*T211^4*T300^3*T020^6*T002^3*T102^3-92*T211^4*T200^4*T020^2*T011^6*T120*T102^3-13608*T211^4*T200*T300^2*T020^2*T011^6*T120*T102^3-20*T211^4*T200^4*T020^3*T011^4*T002*T120*T102^3+12960*T211^4*T200*T300^2*T020^3*T011^4*T002*T120*T102^3+108*T211^4*T200^4*T020^4*T011^2*T002^2*T120*T102^3+1944*T211^4*T200*T300^2*T020^4*T011^2*T002^2*T120*T102^3-1296*T211^4*T200*T300^2*T020^5*T002^3*T120*T102^3-216*T211^4*T200^2*T300*T020*T011^6*T120^2*T102^3+6912*T211^4*T200^2*T300*T020^2*T011^4*T002*T120^2*T102^3-6048*T211^4*T200^2*T300*T020^3*T011^2*T002^2*T120^2*T102^3+648*T211^4*T200^2*T300*T020^4*T002^3*T120^2*T102^3-2592*T211^4*T300^2*T011^6*T120^3*T102^3-6480*T211^4*T300^2*T020*T011^4*T002*T120^3*T102^3+1296*T211^4*T300^2*T020^2*T011^2*T002^2*T120^3*T102^3+T211^4*T200^4*T020^4*T011^4*T102^4+648*T211^4*T200*T300^2*T020^4*T011^4*T102^4+1296*T211^4*T200*T300^2*T020^5*T011^2*T002*T102^4-1944*T211^4*T200*T300^2*T020^6*T002^2*T102^4-2160*T211^4*T200^2*T300*T020^3*T011^4*T120*T102^4+648*T211^4*T200^2*T300*T020^4*T011^2*T002*T120*T102^4+648*T211^4*T200^2*T300*T020^5*T002^2*T120*T102^4+17496*T211^4*T300^2*T020^2*T011^4*T120^2*T102^4-7776*T211^4*T300^2*T020^3*T011^2*T002*T120^2*T102^4+1944*T211^4*T300^2*T020^4*T002^2*T120^2*T102^4+216*T211^4*T200^2*T300*T020^5*T011^2*T102^5-11664*T211^4*T300^2*T020^4*T011^2*T120*T102^5+3888*T211^4*T300^2*T020^5*T002*T120*T102^5+1944*T211^4*T300^2*T020^6*T102^6-31104*T211^3*T200*T300^4*T020^3*T011^7*T002^3+51840*T211^3*T200*T300^4*T020^4*T011^5*T002^4-10368*T211^3*T200*T300^4*T020^5*T011^3*T002^5-10368*T211^3*T200*T300^4*T020^6*T011*T002^6-15552*T211^3*T200^2*T300^3*T020*T011^9*T002^2*T120+12960*T211^3*T200^2*T300^3*T020^2*T011^7*T002^3*T120+23328*T211^3*T200^2*T300^3*T020^3*T011^5*T002^4*T120-23328*T211^3*T200^2*T300^3*T020^4*T011^3*T002^5*T120+2592*T211^3*T200^2*T300^3*T020^5*T011*T002^6*T120+2592*T211^3*T200^3*T300^2*T011^9*T002^2*T120^2-5184*T211^3*T200^3*T300^2*T020*T011^7*T002^3*T120^2+720*T211^3*T200^3*T300^2*T020^2*T011^5*T002^4*T120^2+576*T211^3*T200^3*T300^2*T020^3*T011^3*T002^5*T120^2+1296*T211^3*T200^3*T300^2*T020^4*T011*T002^6*T120^2-288*T211^3*T200^4*T300*T011^7*T002^3*T120^3+144*T211^3*T200^4*T300*T020*T011^5*T002^4*T120^3+144*T211^3*T200^4*T300*T020^2*T011^3*T002^5*T120^3-40*T211^3*T200^5*T011^5*T002^4*T120^4-2592*T211^3*T200^2*T300^3*T020^2*T011^9*T002*T102-19872*T211^3*T200^2*T300^3*T020^3*T011^7*T002^2*T102+37152*T211^3*T200^2*T300^3*T020^4*T011^5*T002^3*T102-4320*T211^3*T200^2*T300^3*T020^5*T011^3*T002^4*T102-10368*T211^3*T200^2*T300^3*T020^6*T011*T002^5*T102-2592*T211^3*T200^3*T300^2*T020*T011^9*T002*T120*T102-93312*T211^3*T300^4*T020*T011^9*T002*T120*T102-3744*T211^3*T200^3*T300^2*T020^2*T011^7*T002^2*T120*T102-15552*T211^3*T300^4*T020^2*T011^7*T002^2*T120*T102+24192*T211^3*T200^3*T300^2*T020^3*T011^5*T002^3*T120*T102+233280*T211^3*T300^4*T020^3*T011^5*T002^3*T120*T102-20448*T211^3*T200^3*T300^2*T020^4*T011^3*T002^4*T120*T102-46656*T211^3*T300^4*T020^4*T011^3*T002^4*T120*T102+2592*T211^3*T200^3*T300^2*T020^5*T011*T002^5*T120*T102-77760*T211^3*T300^4*T020^5*T011*T002^5*T120*T102+504*T211^3*T200^4*T300*T011^9*T002*T120^2*T102+15552*T211^3*T200*T300^3*T011^9*T002*T120^2*T102+96*T211^3*T200^4*T300*T020*T011^7*T002^2*T120^2*T102-25920*T211^3*T200*T300^3*T020*T011^7*T002^2*T120^2*T102-744*T211^3*T200^4*T300*T020^2*T011^5*T002^3*T120^2*T102-7776*T211^3*T200*T300^3*T020^2*T011^5*T002^3*T120^2*T102-1152*T211^3*T200^4*T300*T020^3*T011^3*T002^4*T120^2*T102+1296*T211^3*T200^4*T300*T020^4*T011*T002^5*T120^2*T102+18144*T211^3*T200*T300^3*T020^4*T011*T002^5*T120^2*T102-16*T211^3*T200^5*T011^7*T002^2*T120^3*T102-7344*T211^3*T200^2*T300^2*T011^7*T002^2*T120^3*T102+104*T211^3*T200^5*T020*T011^5*T002^3*T120^3*T102+3024*T211^3*T200^2*T300^2*T020*T011^5*T002^3*T120^3*T102+72*T211^3*T200^5*T020^2*T011^3*T002^4*T120^3*T102+4320*T211^3*T200^2*T300^2*T020^2*T011^3*T002^4*T120^3*T102-792*T211^3*T200^3*T300*T011^5*T002^3*T120^4*T102-144*T211^3*T200^3*T300^2*T020^2*T011^9*T102^2-15552*T211^3*T300^4*T020^2*T011^9*T102^2-5760*T211^3*T200^3*T300^2*T020^3*T011^7*T002*T102^2-46656*T211^3*T300^4*T020^3*T011^7*T002*T102^2+6192*T211^3*T200^3*T300^2*T020^4*T011^5*T002^2*T102^2+108864*T211^3*T300^4*T020^4*T011^5*T002^2*T102^2+2304*T211^3*T200^3*T300^2*T020^5*T011^3*T002^3*T102^2-15552*T211^3*T300^4*T020^5*T011^3*T002^3*T102^2-2592*T211^3*T200^3*T300^2*T020^6*T011*T002^4*T102^2-31104*T211^3*T300^4*T020^6*T011*T002^4*T102^2-96*T211^3*T200^4*T300*T020*T011^9*T120*T102^2-10368*T211^3*T200*T300^3*T020*T011^9*T120*T102^2-792*T211^3*T200^4*T300*T020^2*T011^7*T002*T120*T102^2-64800*T211^3*T200*T300^3*T020^2*T011^7*T002*T120*T102^2+4488*T211^3*T200^4*T300*T020^3*T011^5*T002^2*T120*T102^2+178848*T211^3*T200*T300^3*T020^3*T011^5*T002^2*T120*T102^2-4248*T211^3*T200^4*T300*T020^4*T011^3*T002^3*T120*T102^2-59616*T211^3*T200*T300^3*T020^4*T011^3*T002^3*T120*T102^2+648*T211^3*T200^4*T300*T020^5*T011*T002^4*T120*T102^2-44064*T211^3*T200*T300^3*T020^5*T011*T002^4*T120*T102^2+20*T211^3*T200^5*T011^9*T120^2*T102^2+2160*T211^3*T200^2*T300^2*T011^9*T120^2*T102^2+64*T211^3*T200^5*T020*T011^7*T002*T120^2*T102^2+11664*T211^3*T200^2*T300^2*T020*T011^7*T002*T120^2*T102^2+72*T211^3*T200^5*T020^2*T011^5*T002^2*T120^2*T102^2-2592*T211^3*T200^2*T300^2*T020^2*T011^5*T002^2*T120^2*T102^2-720*T211^3*T200^5*T020^3*T011^3*T002^3*T120^2*T102^2-29376*T211^3*T200^2*T300^2*T020^3*T011^3*T002^3*T120^2*T102^2+324*T211^3*T200^5*T020^4*T011*T002^4*T120^2*T102^2+18144*T211^3*T200^2*T300^2*T020^4*T011*T002^4*T120^2*T102^2-504*T211^3*T200^3*T300*T011^7*T002*T120^3*T102^2-38880*T211^3*T300^3*T011^7*T002*T120^3*T102^2+1656*T211^3*T200^3*T300*T020*T011^5*T002^2*T120^3*T102^2+7776*T211^3*T300^3*T020*T011^5*T002^2*T120^3*T102^2+2016*T211^3*T200^3*T300*T020^2*T011^3*T002^3*T120^3*T102^2+31104*T211^3*T300^3*T020^2*T011^3*T002^3*T120^3*T102^2-3888*T211^3*T200*T300^2*T011^5*T002^2*T120^4*T102^2-264*T211^3*T200^4*T300*T020^3*T011^7*T102^3-23328*T211^3*T200*T300^3*T020^3*T011^7*T102^3-672*T211^3*T200^4*T300*T020^4*T011^5*T002*T102^3+15552*T211^3*T200*T300^3*T020^4*T011^5*T002*T102^3+936*T211^3*T200^4*T300*T020^5*T011^3*T002^2*T102^3+7776*T211^3*T200*T300^3*T020^5*T011^3*T002^2*T102^3-16*T211^3*T200^5*T020^2*T011^7*T120*T102^3-7776*T211^3*T200^2*T300^2*T020^2*T011^7*T120*T102^3+104*T211^3*T200^5*T020^3*T011^5*T002*T120*T102^3+31104*T211^3*T200^2*T300^2*T020^3*T011^5*T002*T120*T102^3+72*T211^3*T200^5*T020^4*T011^3*T002^2*T120*T102^3-22032*T211^3*T200^2*T300^2*T020^4*T011^3*T002^2*T120*T102^3-1296*T211^3*T200^2*T300^2*T020^5*T011*T002^3*T120*T102^3+1080*T211^3*T200^3*T300*T020*T011^7*T120^2*T102^3+38880*T211^3*T300^3*T020*T011^7*T120^2*T102^3+3456*T211^3*T200^3*T300*T020^2*T011^5*T002*T120^2*T102^3+69984*T211^3*T300^3*T020^2*T011^5*T002*T120^2*T102^3-13824*T211^3*T200^3*T300*T020^3*T011^3*T002^2*T120^2*T102^3-139968*T211^3*T300^3*T020^3*T011^3*T002^2*T120^2*T102^3+4536*T211^3*T200^3*T300*T020^4*T011*T002^3*T120^2*T102^3+31104*T211^3*T300^3*T020^4*T011*T002^3*T120^2*T102^3-2592*T211^3*T200*T300^2*T011^7*T120^3*T102^3+5184*T211^3*T200*T300^2*T020*T011^5*T002*T120^3*T102^3+12960*T211^3*T200*T300^2*T020^2*T011^3*T002^2*T120^3*T102^3-40*T211^3*T200^5*T020^4*T011^5*T102^4-6480*T211^3*T200^2*T300^2*T020^4*T011^5*T102^4-1296*T211^3*T200^2*T300^2*T020^5*T011^3*T002*T102^4+7776*T211^3*T200^2*T300^2*T020^6*T011*T002^2*T102^4-288*T211^3*T200^3*T300*T020^3*T011^5*T120*T102^4+46656*T211^3*T300^3*T020^3*T011^5*T120*T102^4+2808*T211^3*T200^3*T300*T020^4*T011^3*T002*T120*T102^4-116640*T211^3*T300^3*T020^4*T011^3*T002*T120*T102^4+648*T211^3*T200^3*T300*T020^5*T011*T002^2*T120*T102^4+69984*T211^3*T300^3*T020^5*T011*T002^2*T120*T102^4+27216*T211^3*T200*T300^2*T020^2*T011^5*T120^2*T102^4-62208*T211^3*T200*T300^2*T020^3*T011^3*T002*T120^2*T102^4+11664*T211^3*T200*T300^2*T020^4*T011*T002^2*T120^2*T102^4-792*T211^3*T200^3*T300*T020^5*T011^3*T102^5-23328*T211^3*T300^3*T020^5*T011^3*T102^5+23328*T211^3*T300^3*T020^6*T011*T002*T102^5+15552*T211^3*T200*T300^2*T020^5*T011*T002*T120*T102^5-3888*T211^3*T200*T300^2*T020^6*T011*T102^6-23328*T211^2*T200^2*T300^4*T020^2*T011^10*T002^2+77760*T211^2*T200^2*T300^4*T020^4*T011^6*T002^4-62208*T211^2*T200^2*T300^4*T020^5*T011^4*T002^5+7776*T211^2*T200^2*T300^4*T020^6*T011^2*T002^6+7776*T211^2*T200^3*T300^3*T020*T011^10*T002^2*T120+2592*T211^2*T200^3*T300^3*T020^2*T011^8*T002^3*T120-12960*T211^2*T200^3*T300^3*T020^3*T011^6*T002^4*T120-12960*T211^2*T200^3*T300^3*T020^4*T011^4*T002^5*T120+15552*T211^2*T200^3*T300^3*T020^5*T011^2*T002^6*T120+648*T211^2*T200^4*T300^2*T011^10*T002^2*T120^2-216*T211^2*T200^4*T300^2*T020*T011^8*T002^3*T120^2-1296*T211^2*T200^4*T300^2*T020^2*T011^6*T002^4*T120^2-1080*T211^2*T200^4*T300^2*T020^3*T011^4*T002^5*T120^2+1944*T211^2*T200^4*T300^2*T020^4*T011^2*T002^6*T120^2+540*T211^2*T200^5*T300*T011^8*T002^3*T120^3-216*T211^2*T200^5*T300*T020*T011^6*T002^4*T120^3-324*T211^2*T200^5*T300*T020^2*T011^4*T002^5*T120^3-8*T211^2*T200^6*T011^6*T002^4*T120^4-5184*T211^2*T200^3*T300^3*T020^2*T011^10*T002*T102-139968*T211^2*T300^5*T020^2*T011^10*T002*T102-19872*T211^2*T200^3*T300^3*T020^3*T011^8*T002^2*T102-46656*T211^2*T300^5*T020^3*T011^8*T002^2*T102+63072*T211^2*T200^3*T300^3*T020^4*T011^6*T002^3*T102+279936*T211^2*T300^5*T020^4*T011^6*T002^3*T102-45792*T211^2*T200^3*T300^3*T020^5*T011^4*T002^4*T102+93312*T211^2*T300^5*T020^5*T011^4*T002^4*T102+7776*T211^2*T200^3*T300^3*T020^6*T011^2*T002^5*T102-139968*T211^2*T300^5*T020^6*T011^2*T002^5*T102-46656*T211^2*T300^5*T020^7*T002^6*T102+1728*T211^2*T200^4*T300^2*T020*T011^10*T002*T120*T102+46656*T211^2*T200*T300^4*T020*T011^10*T002*T120*T102+9936*T211^2*T200^4*T300^2*T020^2*T011^8*T002^2*T120*T102+23328*T211^2*T200*T300^4*T020^2*T011^8*T002^2*T120*T102-6048*T211^2*T200^4*T300^2*T020^3*T011^6*T002^3*T120*T102-21168*T211^2*T200^4*T300^2*T020^4*T011^4*T002^4*T120*T102-233280*T211^2*T200*T300^4*T020^4*T011^4*T002^4*T120*T102+15552*T211^2*T200^4*T300^2*T020^5*T011^2*T002^5*T120*T102+139968*T211^2*T200*T300^4*T020^5*T011^2*T002^5*T120*T102+23328*T211^2*T200*T300^4*T020^6*T002^6*T120*T102+11664*T211^2*T200^2*T300^3*T011^10*T002*T120^2*T102+252*T211^2*T200^5*T300*T020*T011^8*T002^2*T120^2*T102-3888*T211^2*T200^2*T300^3*T020*T011^8*T002^2*T120^2*T102-576*T211^2*T200^5*T300*T020^2*T011^6*T002^3*T120^2*T102-34992*T211^2*T200^2*T300^3*T020^2*T011^6*T002^3*T120^2*T102-1620*T211^2*T200^5*T300*T020^3*T011^4*T002^4*T120^2*T102-11664*T211^2*T200^2*T300^3*T020^3*T011^4*T002^4*T120^2*T102+1944*T211^2*T200^5*T300*T020^4*T011^2*T002^5*T120^2*T102+38880*T211^2*T200^2*T300^3*T020^4*T011^2*T002^5*T120^2*T102+46*T211^2*T200^6*T011^8*T002^2*T120^3*T102+8856*T211^2*T200^3*T300^2*T011^8*T002^2*T120^3*T102+148*T211^2*T200^6*T020*T011^6*T002^3*T120^3*T102-2160*T211^2*T200^3*T300^2*T020*T011^6*T002^3*T120^3*T102-162*T211^2*T200^6*T020^2*T011^4*T002^4*T120^3*T102-6696*T211^2*T200^3*T300^2*T020^2*T011^4*T002^4*T120^3*T102-432*T211^2*T200^4*T300*T011^6*T002^3*T120^4*T102-216*T211^2*T200^4*T300^2*T020^2*T011^10*T102^2-23328*T211^2*T200*T300^4*T020^2*T011^10*T102^2-4536*T211^2*T200^4*T300^2*T020^3*T011^8*T002*T102^2-139968*T211^2*T200*T300^4*T020^3*T011^8*T002*T102^2+9936*T211^2*T200^4*T300^2*T020^4*T011^6*T002^2*T102^2+233280*T211^2*T200*T300^4*T020^4*T011^6*T002^2*T102^2-7128*T211^2*T200^4*T300^2*T020^5*T011^4*T002^3*T102^2+1944*T211^2*T200^4*T300^2*T020^6*T011^2*T002^4*T102^2-23328*T211^2*T200*T300^4*T020^6*T011^2*T002^4*T102^2-46656*T211^2*T200*T300^4*T020^7*T002^5*T102^2+72*T211^2*T200^5*T300*T020*T011^10*T120*T102^2+7776*T211^2*T200^2*T300^3*T020*T011^10*T120*T102^2+1404*T211^2*T200^5*T300*T020^2*T011^8*T002*T120*T102^2+101088*T211^2*T200^2*T300^3*T020^2*T011^8*T002*T120*T102^2+2304*T211^2*T200^5*T300*T020^3*T011^6*T002^2*T120*T102^2+46656*T211^2*T200^2*T300^3*T020^3*T011^6*T002^2*T120*T102^2-7668*T211^2*T200^5*T300*T020^4*T011^4*T002^3*T120*T102^2-311040*T211^2*T200^2*T300^3*T020^4*T011^4*T002^3*T120*T102^2+3888*T211^2*T200^5*T300*T020^5*T011^2*T002^4*T120*T102^2+132192*T211^2*T200^2*T300^3*T020^5*T011^2*T002^4*T120*T102^2+23328*T211^2*T200^2*T300^3*T020^6*T002^5*T120*T102^2-2*T211^2*T200^6*T011^10*T120^2*T102^2+216*T211^2*T200^3*T300^2*T011^10*T120^2*T102^2+46656*T211^2*T300^4*T011^10*T120^2*T102^2+20*T211^2*T200^6*T020*T011^8*T002*T120^2*T102^2+3888*T211^2*T200^3*T300^2*T020*T011^8*T002*T120^2*T102^2-23328*T211^2*T300^4*T020*T011^8*T002*T120^2*T102^2-12*T211^2*T200^6*T020^2*T011^6*T002^2*T120^2*T102^2-11016*T211^2*T200^3*T300^2*T020^2*T011^6*T002^2*T120^2*T102^2-139968*T211^2*T300^4*T020^2*T011^6*T002^2*T120^2*T102^2-540*T211^2*T200^6*T020^3*T011^4*T002^3*T120^2*T102^2-31968*T211^2*T200^3*T300^2*T020^3*T011^4*T002^3*T120^2*T102^2-116640*T211^2*T300^4*T020^3*T011^4*T002^3*T120^2*T102^2+486*T211^2*T200^6*T020^4*T011^2*T002^4*T120^2*T102^2+38880*T211^2*T200^3*T300^2*T020^4*T011^2*T002^4*T120^2*T102^2+233280*T211^2*T300^4*T020^4*T011^2*T002^4*T120^2*T102^2+648*T211^2*T200^4*T300*T011^8*T002*T120^3*T102^2+34992*T211^2*T200*T300^3*T011^8*T002*T120^3*T102^2+3888*T211^2*T200^4*T300*T020*T011^6*T002^2*T120^3*T102^2-2808*T211^2*T200^4*T300*T020^2*T011^4*T002^3*T120^3*T102^2-34992*T211^2*T200*T300^3*T020^2*T011^4*T002^3*T120^3*T102^2-5832*T211^2*T200^2*T300^2*T011^6*T002^2*T120^4*T102^2-180*T211^2*T200^5*T300*T020^3*T011^8*T102^3-23328*T211^2*T200^2*T300^3*T020^3*T011^8*T102^3+72*T211^2*T200^5*T300*T020^4*T011^6*T002*T102^3+11664*T211^2*T200^2*T300^3*T020^4*T011^6*T002*T102^3+108*T211^2*T200^5*T300*T020^5*T011^4*T002^2*T102^3-11664*T211^2*T200^2*T300^3*T020^5*T011^4*T002^2*T102^3+34992*T211^2*T200^2*T300^3*T020^6*T011^2*T002^3*T102^3-11664*T211^2*T200^2*T300^3*T020^7*T002^4*T102^3+46*T211^2*T200^6*T020^2*T011^8*T120*T102^3+7776*T211^2*T200^3*T300^2*T020^2*T011^8*T120*T102^3+233280*T211^2*T300^4*T020^2*T011^8*T120*T102^3+148*T211^2*T200^6*T020^3*T011^6*T002*T120*T102^3+59616*T211^2*T200^3*T300^2*T020^3*T011^6*T002*T120*T102^3+233280*T211^2*T300^4*T020^3*T011^6*T002*T120*T102^3-162*T211^2*T200^6*T020^4*T011^4*T002^2*T120*T102^3-100440*T211^2*T200^3*T300^2*T020^4*T011^4*T002^2*T120*T102^3-559872*T211^2*T300^4*T020^4*T011^4*T002^2*T120*T102^3+27216*T211^2*T200^3*T300^2*T020^5*T011^2*T002^3*T120*T102^3+46656*T211^2*T300^4*T020^5*T011^2*T002^3*T120*T102^3+5832*T211^2*T200^3*T300^2*T020^6*T002^4*T120*T102^3+46656*T211^2*T300^4*T020^6*T002^4*T120*T102^3+216*T211^2*T200^4*T300*T020*T011^8*T120^2*T102^3+11664*T211^2*T200*T300^3*T020*T011^8*T120^2*T102^3+216*T211^2*T200^4*T300*T020^2*T011^6*T002*T120^2*T102^3-23328*T211^2*T200*T300^3*T020^2*T011^6*T002*T120^2*T102^3-12744*T211^2*T200^4*T300*T020^3*T011^4*T002^2*T120^2*T102^3-198288*T211^2*T200*T300^3*T020^3*T011^4*T002^2*T120^2*T102^3+9720*T211^2*T200^4*T300*T020^4*T011^2*T002^3*T120^2*T102^3+209952*T211^2*T200*T300^3*T020^4*T011^2*T002^3*T120^2*T102^3+1944*T211^2*T200^2*T300^2*T011^8*T120^3*T102^3+31104*T211^2*T200^2*T300^2*T020*T011^6*T002*T120^3*T102^3-9720*T211^2*T200^2*T300^2*T020^2*T011^4*T002^2*T120^3*T102^3-23328*T211^2*T300^3*T011^6*T002*T120^4*T102^3-8*T211^2*T200^6*T020^4*T011^6*T102^4-4536*T211^2*T200^3*T300^2*T020^4*T011^6*T102^4-1296*T211^2*T200^3*T300^2*T020^5*T011^4*T002*T102^4-209952*T211^2*T300^4*T020^5*T011^4*T002*T102^4+5832*T211^2*T200^3*T300^2*T020^6*T011^2*T002^2*T102^4+139968*T211^2*T300^4*T020^6*T011^2*T002^2*T102^4+69984*T211^2*T300^4*T020^7*T002^3*T102^4+2376*T211^2*T200^4*T300*T020^3*T011^6*T120*T102^4+209952*T211^2*T200*T300^3*T020^3*T011^6*T120*T102^4+1296*T211^2*T200^4*T300*T020^4*T011^4*T002*T120*T102^4-198288*T211^2*T200*T300^3*T020^4*T011^4*T002*T120*T102^4-1944*T211^2*T200^4*T300*T020^5*T011^2*T002^2*T120*T102^4-23328*T211^2*T200*T300^3*T020^5*T011^2*T002^2*T120*T102^4+11664*T211^2*T200*T300^3*T020^6*T002^3*T120*T102^4+5832*T211^2*T200^2*T300^2*T020^2*T011^6*T120^2*T102^4-93312*T211^2*T200^2*T300^2*T020^3*T011^4*T002*T120^2*T102^4+52488*T211^2*T200^2*T300^2*T020^4*T011^2*T002^2*T120^2*T102^4+69984*T211^2*T300^3*T020*T011^6*T120^3*T102^4+23328*T211^2*T300^3*T020^2*T011^4*T002*T120^3*T102^4-432*T211^2*T200^4*T300*T020^5*T011^4*T102^5-34992*T211^2*T200*T300^3*T020^5*T011^4*T102^5+34992*T211^2*T200*T300^3*T020^7*T002^2*T102^5+29160*T211^2*T200^2*T300^2*T020^4*T011^4*T120*T102^5-5832*T211^2*T200^2*T300^2*T020^6*T002^2*T120*T102^5-163296*T211^2*T300^3*T020^3*T011^4*T120^2*T102^5+23328*T211^2*T300^3*T020^4*T011^2*T002*T120^2*T102^5-5832*T211^2*T200^2*T300^2*T020^6*T011^2*T102^6+116640*T211^2*T300^3*T020^5*T011^2*T120*T102^6-23328*T211^2*T300^3*T020^6*T002*T120*T102^6-23328*T211^2*T300^3*T020^7*T102^7+31104*T211*T200^3*T300^4*T020^3*T011^9*T002^3-10368*T211*T200^3*T300^4*T020^4*T011^7*T002^4-72576*T211*T200^3*T300^4*T020^5*T011^5*T002^5+51840*T211*T200^3*T300^4*T020^6*T011^3*T002^6+7776*T211*T200^4*T300^3*T020*T011^11*T002^2*T120-5184*T211*T200^4*T300^3*T020^3*T011^7*T002^4*T120-20736*T211*T200^4*T300^3*T020^4*T011^5*T002^5*T120+18144*T211*T200^4*T300^3*T020^5*T011^3*T002^6*T120-1296*T211*T200^5*T300^2*T011^11*T002^2*T120^2+3456*T211*T200^5*T300^2*T020*T011^9*T002^3*T120^2+1728*T211*T200^5*T300^2*T020^2*T011^7*T002^4*T120^2-5184*T211*T200^5*T300^2*T020^3*T011^5*T002^5*T120^2+1296*T211*T200^5*T300^2*T020^4*T011^3*T002^6*T120^2+144*T211*T200^6*T300*T011^9*T002^3*T120^3+288*T211*T200^6*T300*T020*T011^7*T002^4*T120^3-432*T211*T200^6*T300*T020^2*T011^5*T002^5*T120^3+32*T211*T200^7*T011^7*T002^4*T120^4+17280*T211*T200^4*T300^3*T020^3*T011^9*T002^2*T102+186624*T211*T200*T300^5*T020^3*T011^9*T002^2*T102+17280*T211*T200^4*T300^3*T020^4*T011^7*T002^3*T102-86400*T211*T200^4*T300^3*T020^5*T011^5*T002^4*T102-373248*T211*T200*T300^5*T020^5*T011^5*T002^4*T102+51840*T211*T200^4*T300^3*T020^6*T011^3*T002^5*T102+186624*T211*T200*T300^5*T020^7*T011*T002^6*T102+864*T211*T200^5*T300^2*T020*T011^11*T002*T120*T102+93312*T211*T200^2*T300^4*T020*T011^11*T002*T120*T102+5184*T211*T200^5*T300^2*T020^2*T011^9*T002^2*T120*T102+93312*T211*T200^2*T300^4*T020^2*T011^9*T002^2*T120*T102-1728*T211*T200^5*T300^2*T020^3*T011^7*T002^3*T120*T102-139968*T211*T200^2*T300^4*T020^3*T011^7*T002^3*T120*T102-22464*T211*T200^5*T300^2*T020^4*T011^5*T002^4*T120*T102-326592*T211*T200^2*T300^4*T020^4*T011^5*T002^4*T120*T102+18144*T211*T200^5*T300^2*T020^5*T011^3*T002^5*T120*T102+233280*T211*T200^2*T300^4*T020^5*T011^3*T002^5*T120*T102+46656*T211*T200^2*T300^4*T020^6*T011*T002^6*T120*T102-144*T211*T200^6*T300*T011^11*T002*T120^2*T102-15552*T211*T200^3*T300^3*T011^11*T002*T120^2*T102+48*T211*T200^6*T300*T020*T011^9*T002^2*T120^2*T102+36288*T211*T200^3*T300^3*T020*T011^9*T002^2*T120^2*T102+1824*T211*T200^6*T300*T020^2*T011^7*T002^3*T120^2*T102+54432*T211*T200^3*T300^3*T020^2*T011^7*T002^3*T120^2*T102-3024*T211*T200^6*T300*T020^3*T011^5*T002^4*T120^2*T102-93312*T211*T200^3*T300^3*T020^3*T011^5*T002^4*T120^2*T102+1296*T211*T200^6*T300*T020^4*T011^3*T002^5*T120^2*T102+18144*T211*T200^3*T300^3*T020^4*T011^3*T002^5*T120^2*T102+8*T211*T200^7*T011^9*T002^2*T120^3*T102+4752*T211*T200^4*T300^2*T011^9*T002^2*T120^3*T102+80*T211*T200^7*T020*T011^7*T002^3*T120^3*T102+6048*T211*T200^4*T300^2*T020*T011^7*T002^3*T120^3*T102-216*T211*T200^7*T020^2*T011^5*T002^4*T120^3*T102-10800*T211*T200^4*T300^2*T020^2*T011^5*T002^4*T120^3*T102+864*T211*T200^5*T300*T011^7*T002^3*T120^4*T102+1728*T211*T200^5*T300^2*T020^3*T011^9*T002*T102^2+139968*T211*T200^2*T300^4*T020^3*T011^9*T002*T102^2+12960*T211*T200^5*T300^2*T020^4*T011^7*T002^2*T102^2+139968*T211*T200^2*T300^4*T020^4*T011^7*T002^2*T102^2-27648*T211*T200^5*T300^2*T020^5*T011^5*T002^3*T102^2-513216*T211*T200^2*T300^4*T020^5*T011^5*T002^3*T102^2+12960*T211*T200^5*T300^2*T020^6*T011^3*T002^4*T102^2+46656*T211*T200^2*T300^4*T020^6*T011^3*T002^4*T102^2+186624*T211*T200^2*T300^4*T020^7*T011*T002^5*T102^2+24*T211*T200^6*T300*T020*T011^11*T120*T102^2+5184*T211*T200^3*T300^3*T020*T011^11*T120*T102^2+279936*T211*T300^5*T020*T011^11*T120*T102^2+432*T211*T200^6*T300*T020^2*T011^9*T002*T120*T102^2+90720*T211*T200^3*T300^3*T020^2*T011^9*T002*T120*T102^2+559872*T211*T300^5*T020^2*T011^9*T002*T120*T102^2+1488*T211*T200^6*T300*T020^3*T011^7*T002^2*T120*T102^2+7776*T211*T200^3*T300^3*T020^3*T011^7*T002^2*T120*T102^2-559872*T211*T300^5*T020^3*T011^7*T002^2*T120*T102^2-6480*T211*T200^6*T300*T020^4*T011^5*T002^3*T120*T102^2-386208*T211*T200^3*T300^3*T020^4*T011^5*T002^3*T120*T102^2-1119744*T211*T300^5*T020^4*T011^5*T002^3*T120*T102^2+4536*T211*T200^6*T300*T020^5*T011^3*T002^4*T120*T102^2+235872*T211*T200^3*T300^3*T020^5*T011^3*T002^4*T120*T102^2+279936*T211*T300^5*T020^5*T011^3*T002^4*T120*T102^2+46656*T211*T200^3*T300^3*T020^6*T011*T002^5*T120*T102^2+559872*T211*T300^5*T020^6*T011*T002^5*T120*T102^2-4*T211*T200^7*T011^11*T120^2*T102^2-864*T211*T200^4*T300^2*T011^11*T120^2*T102^2-46656*T211*T200*T300^4*T011^11*T120^2*T102^2-8*T211*T200^7*T020*T011^9*T002*T120^2*T102^2-3888*T211*T200^4*T300^2*T020*T011^9*T002*T120^2*T102^2+93312*T211*T200*T300^4*T020*T011^9*T002*T120^2*T102^2+96*T211*T200^7*T020^2*T011^7*T002^2*T120^2*T102^2+31104*T211*T200^4*T300^2*T020^2*T011^7*T002^2*T120^2*T102^2+279936*T211*T200*T300^4*T020^2*T011^7*T002^2*T120^2*T102^2-216*T211*T200^7*T020^3*T011^5*T002^3*T120^2*T102^2-52272*T211*T200^4*T300^2*T020^3*T011^5*T002^3*T120^2*T102^2-373248*T211*T200*T300^4*T020^3*T011^5*T002^3*T120^2*T102^2+324*T211*T200^7*T020^4*T011^3*T002^4*T120^2*T102^2+25920*T211*T200^4*T300^2*T020^4*T011^3*T002^4*T120^2*T102^2+46656*T211*T200*T300^4*T020^4*T011^3*T002^4*T120^2*T102^2+216*T211*T200^5*T300*T011^9*T002*T120^3*T102^2+46656*T211*T200^2*T300^3*T011^9*T002*T120^3*T102^2+2160*T211*T200^5*T300*T020*T011^7*T002^2*T120^3*T102^2+46656*T211*T200^2*T300^3*T020*T011^7*T002^2*T120^3*T102^2-5832*T211*T200^5*T300*T020^2*T011^5*T002^3*T120^3*T102^2-93312*T211*T200^2*T300^3*T020^2*T011^5*T002^3*T120^3*T102^2+7776*T211*T200^3*T300^2*T011^7*T002^2*T120^4*T102^2+48*T211*T200^6*T300*T020^3*T011^9*T102^3+7776*T211*T200^3*T300^3*T020^3*T011^9*T102^3+279936*T211*T300^5*T020^3*T011^9*T102^3+1248*T211*T200^6*T300*T020^4*T011^7*T002*T102^3+124416*T211*T200^3*T300^3*T020^4*T011^7*T002*T102^3-1296*T211*T200^6*T300*T020^5*T011^5*T002^2*T102^3-163296*T211*T200^3*T300^3*T020^5*T011^5*T002^2*T102^3-559872*T211*T300^5*T020^5*T011^5*T002^2*T102^3-15552*T211*T200^3*T300^3*T020^6*T011^3*T002^3*T102^3+46656*T211*T200^3*T300^3*T020^7*T011*T002^4*T102^3+279936*T211*T300^5*T020^7*T011*T002^4*T102^3+8*T211*T200^7*T020^2*T011^9*T120*T102^3+3888*T211*T200^4*T300^2*T020^2*T011^9*T120*T102^3+326592*T211*T200*T300^4*T020^2*T011^9*T120*T102^3+80*T211*T200^7*T020^3*T011^7*T002*T120*T102^3+32400*T211*T200^4*T300^2*T020^3*T011^7*T002*T120*T102^3+186624*T211*T200*T300^4*T020^3*T011^7*T002*T120*T102^3-216*T211*T200^7*T020^4*T011^5*T002^2*T120*T102^3-101088*T211*T200^4*T300^2*T020^4*T011^5*T002^2*T120*T102^3-1399680*T211*T200*T300^4*T020^4*T011^5*T002^2*T120*T102^3+53136*T211*T200^4*T300^2*T020^5*T011^3*T002^3*T120*T102^3+373248*T211*T200*T300^4*T020^5*T011^3*T002^3*T120*T102^3+11664*T211*T200^4*T300^2*T020^6*T011*T002^4*T120*T102^3+513216*T211*T200*T300^4*T020^6*T011*T002^4*T120*T102^3-216*T211*T200^5*T300*T020*T011^9*T120^2*T102^3-23328*T211*T200^2*T300^3*T020*T011^9*T120^2*T102^3+1080*T211*T200^5*T300*T020^2*T011^7*T002*T120^2*T102^3+93312*T211*T200^2*T300^3*T020^2*T011^7*T002*T120^2*T102^3-4104*T211*T200^5*T300*T020^3*T011^5*T002^2*T120^2*T102^3-256608*T211*T200^2*T300^3*T020^3*T011^5*T002^2*T120^2*T102^3+8424*T211*T200^5*T300*T020^4*T011^3*T002^3*T120^2*T102^3+186624*T211*T200^2*T300^3*T020^4*T011^3*T002^3*T120^2*T102^3+1296*T211*T200^3*T300^2*T011^9*T120^3*T102^3+139968*T211*T300^4*T011^9*T120^3*T102^3+20736*T211*T200^3*T300^2*T020*T011^7*T002*T120^3*T102^3+139968*T211*T300^4*T020*T011^7*T002*T120^3*T102^3-53136*T211*T200^3*T300^2*T020^2*T011^5*T002^2*T120^3*T102^3-279936*T211*T300^4*T020^2*T011^5*T002^2*T120^3*T102^3+23328*T211*T200*T300^3*T011^7*T002*T120^4*T102^3+32*T211*T200^7*T020^4*T011^7*T102^4+6480*T211*T200^4*T300^2*T020^4*T011^7*T102^4+279936*T211*T200*T300^4*T020^4*T011^7*T102^4+12960*T211*T200^4*T300^2*T020^5*T011^5*T002*T102^4-279936*T211*T200*T300^4*T020^5*T011^5*T002*T102^4-19440*T211*T200^4*T300^2*T020^6*T011^3*T002^2*T102^4+1080*T211*T200^5*T300*T020^3*T011^7*T120*T102^4+139968*T211*T200^2*T300^3*T020^3*T011^7*T120*T102^4-1296*T211*T200^5*T300*T020^4*T011^5*T002*T120*T102^4-326592*T211*T200^2*T300^3*T020^4*T011^5*T002*T120*T102^4-3240*T211*T200^5*T300*T020^5*T011^3*T002^2*T120*T102^4+93312*T211*T200^2*T300^3*T020^5*T011^3*T002^2*T120*T102^4+93312*T211*T200^2*T300^3*T020^6*T011*T002^3*T120*T102^4-139968*T211*T300^4*T020^2*T011^7*T120^2*T102^4-31104*T211*T200^3*T300^2*T020^3*T011^5*T002*T120^2*T102^4-419904*T211*T300^4*T020^3*T011^5*T002*T120^2*T102^4+77760*T211*T200^3*T300^2*T020^4*T011^3*T002^2*T120^2*T102^4+559872*T211*T300^4*T020^4*T011^3*T002^2*T120^2*T102^4+69984*T211*T200*T300^3*T020*T011^7*T120^3*T102^4-163296*T211*T200*T300^3*T020^2*T011^5*T002*T120^3*T102^4+864*T211*T200^5*T300*T020^5*T011^5*T102^5+69984*T211*T200^2*T300^3*T020^5*T011^5*T102^5-69984*T211*T200^2*T300^3*T020^7*T011*T002^2*T102^5+11664*T211*T200^3*T300^2*T020^4*T011^5*T120*T102^5-139968*T211*T300^4*T020^4*T011^5*T120*T102^5-31104*T211*T200^3*T300^2*T020^5*T011^3*T002*T120*T102^5+419904*T211*T300^4*T020^5*T011^3*T002*T120*T102^5-11664*T211*T200^3*T300^2*T020^6*T011*T002^2*T120*T102^5-279936*T211*T300^4*T020^6*T011*T002^2*T120*T102^5-116640*T211*T200*T300^3*T020^3*T011^5*T120^2*T102^5+256608*T211*T200*T300^3*T020^4*T011^3*T002*T120^2*T102^5+7776*T211*T200^3*T300^2*T020^6*T011^3*T102^6+139968*T211*T300^4*T020^6*T011^3*T102^6-139968*T211*T300^4*T020^7*T011*T002*T102^6+23328*T211*T200*T300^3*T020^5*T011^3*T120*T102^6-116640*T211*T200*T300^3*T020^6*T011*T002*T120*T102^6+23328*T211*T200*T300^3*T020^7*T011*T102^7+11664*T200^4*T300^4*T020^2*T011^12*T002^2+15552*T200^4*T300^4*T020^3*T011^10*T002^3-33696*T200^4*T300^4*T020^4*T011^8*T002^4-25920*T200^4*T300^4*T020^5*T011^6*T002^5+32400*T200^4*T300^4*T020^6*T011^4*T002^6-3888*T200^5*T300^3*T020*T011^12*T002^2*T120+5184*T200^5*T300^3*T020^2*T011^10*T002^3*T120+7776*T200^5*T300^3*T020^3*T011^8*T002^4*T120-15552*T200^5*T300^3*T020^4*T011^6*T002^5*T120+6480*T200^5*T300^3*T020^5*T011^4*T002^6*T120+324*T200^6*T300^2*T011^12*T002^2*T120^2-432*T200^6*T300^2*T020*T011^10*T002^3*T120^2+2520*T200^6*T300^2*T020^2*T011^8*T002^4*T120^2-2736*T200^6*T300^2*T020^3*T011^6*T002^5*T120^2+324*T200^6*T300^2*T020^4*T011^4*T002^6*T120^2-144*T200^7*T300*T011^10*T002^3*T120^3+288*T200^7*T300*T020*T011^8*T002^4*T120^3-144*T200^7*T300*T020^2*T011^6*T002^5*T120^3+16*T200^8*T011^8*T002^4*T120^4+1296*T200^5*T300^3*T020^2*T011^12*T002*T102+139968*T200^2*T300^5*T020^2*T011^12*T002*T102+19008*T200^5*T300^3*T020^3*T011^10*T002^2*T102+233280*T200^2*T300^5*T020^3*T011^10*T002^2*T102-9504*T200^5*T300^3*T020^4*T011^8*T002^3*T102-279936*T200^2*T300^5*T020^4*T011^8*T002^3*T102-43200*T200^5*T300^3*T020^5*T011^6*T002^4*T102-466560*T200^2*T300^5*T020^5*T011^6*T002^4*T102+32400*T200^5*T300^3*T020^6*T011^4*T002^5*T102+139968*T200^2*T300^5*T020^6*T011^4*T002^5*T102+233280*T200^2*T300^5*T020^7*T011^2*T002^6*T102-432*T200^6*T300^2*T020*T011^12*T002*T120*T102-46656*T200^3*T300^4*T020*T011^12*T002*T120*T102-2304*T200^6*T300^2*T020^2*T011^10*T002^2*T120*T102+54432*T200^3*T300^4*T020^2*T011^10*T002^2*T120*T102+7776*T200^6*T300^2*T020^3*T011^8*T002^3*T120*T102+93312*T200^3*T300^4*T020^3*T011^8*T002^3*T120*T102-11520*T200^6*T300^2*T020^4*T011^6*T002^4*T120*T102-139968*T200^3*T300^4*T020^4*T011^6*T002^4*T120*T102+6480*T200^6*T300^2*T020^5*T011^4*T002^5*T120*T102+15552*T200^3*T300^4*T020^5*T011^4*T002^5*T120*T102+23328*T200^3*T300^4*T020^6*T011^2*T002^6*T120*T102+36*T200^7*T300*T011^12*T002*T120^2*T102+3888*T200^4*T300^3*T011^12*T002*T120^2*T102-96*T200^7*T300*T020*T011^10*T002^2*T120^2*T102+5184*T200^4*T300^3*T020*T011^10*T002^2*T120^2*T102+1176*T200^7*T300*T020^2*T011^8*T002^3*T120^2*T102+38880*T200^4*T300^3*T020^2*T011^8*T002^3*T120^2*T102-1440*T200^7*T300*T020^3*T011^6*T002^4*T120^2*T102-46656*T200^4*T300^3*T020^3*T011^6*T002^4*T120^2*T102+324*T200^7*T300*T020^4*T011^4*T002^5*T120^2*T102-1296*T200^4*T300^3*T020^4*T011^4*T002^5*T120^2*T102-8*T200^8*T011^10*T002^2*T120^3*T102-3456*T200^5*T300^2*T011^10*T002^2*T120^3*T102+16*T200^8*T020*T011^8*T002^3*T120^3*T102+6912*T200^5*T300^2*T020*T011^8*T002^3*T120^3*T102-72*T200^8*T020^2*T011^6*T002^4*T120^3*T102-3456*T200^5*T300^2*T020^2*T011^6*T002^4*T120^3*T102+576*T200^6*T300*T011^8*T002^3*T120^4*T102+36*T200^6*T300^2*T020^2*T011^12*T102^2+7776*T200^3*T300^4*T020^2*T011^12*T102^2+419904*T300^6*T020^2*T011^12*T102^2+1872*T200^6*T300^2*T020^3*T011^10*T002*T102^2+233280*T200^3*T300^4*T020^3*T011^10*T002*T102^2+839808*T300^6*T020^3*T011^10*T002*T102^2+6552*T200^6*T300^2*T020^4*T011^8*T002^2*T102^2+15552*T200^3*T300^4*T020^4*T011^8*T002^2*T102^2-419904*T300^6*T020^4*T011^8*T002^2*T102^2-16560*T200^6*T300^2*T020^5*T011^6*T002^3*T102^2-528768*T200^3*T300^4*T020^5*T011^6*T002^3*T102^2-1679616*T300^6*T020^5*T011^6*T002^3*T102^2+8100*T200^6*T300^2*T020^6*T011^4*T002^4*T102^2+38880*T200^3*T300^4*T020^6*T011^4*T002^4*T102^2-419904*T300^6*T020^6*T011^4*T002^4*T102^2+233280*T200^3*T300^4*T020^7*T011^2*T002^5*T102^2+839808*T300^6*T020^7*T011^2*T002^5*T102^2+419904*T300^6*T020^8*T002^6*T102^2-12*T200^7*T300*T020*T011^12*T120*T102^2-2592*T200^4*T300^3*T020*T011^12*T120*T102^2-139968*T200*T300^5*T020*T011^12*T120*T102^2-288*T200^7*T300*T020^2*T011^10*T002*T120*T102^2-33696*T200^4*T300^3*T020^2*T011^10*T002*T120*T102^2+139968*T200*T300^5*T020^2*T011^10*T002*T120*T102^2+696*T200^7*T300*T020^3*T011^8*T002^2*T120*T102^2+62208*T200^4*T300^3*T020^3*T011^8*T002^2*T120*T102^2+279936*T200*T300^5*T020^3*T011^8*T002^2*T120*T102^2-2016*T200^7*T300*T020^4*T011^6*T002^3*T120*T102^2-114048*T200^4*T300^3*T020^4*T011^6*T002^3*T120*T102^2-279936*T200*T300^5*T020^4*T011^6*T002^3*T120*T102^2+1620*T200^7*T300*T020^5*T011^4*T002^4*T120*T102^2+64800*T200^4*T300^3*T020^5*T011^4*T002^4*T120*T102^2-139968*T200*T300^5*T020^5*T011^4*T002^4*T120*T102^2+23328*T200^4*T300^3*T020^6*T011^2*T002^5*T120*T102^2+139968*T200*T300^5*T020^6*T011^2*T002^5*T120*T102^2+T200^8*T011^12*T120^2*T102^2+216*T200^5*T300^2*T011^12*T120^2*T102^2+11664*T200^2*T300^4*T011^12*T120^2*T102^2-4*T200^8*T020*T011^10*T002*T120^2*T102^2+116640*T200^2*T300^4*T020*T011^10*T002*T120^2*T102^2+54*T200^8*T020^2*T011^8*T002^2*T120^2*T102^2+24624*T200^5*T300^2*T020^2*T011^8*T002^2*T120^2*T102^2+209952*T200^2*T300^4*T020^2*T011^8*T002^2*T120^2*T102^2-36*T200^8*T020^3*T011^6*T002^3*T120^2*T102^2-29376*T200^5*T300^2*T020^3*T011^6*T002^3*T120^2*T102^2-256608*T200^2*T300^4*T020^3*T011^6*T002^3*T120^2*T102^2+81*T200^8*T020^4*T011^4*T002^4*T120^2*T102^2+4536*T200^5*T300^2*T020^4*T011^4*T002^4*T120^2*T102^2-81648*T200^2*T300^4*T020^4*T011^4*T002^4*T120^2*T102^2-144*T200^6*T300*T011^10*T002*T120^3*T102^2-27216*T200^3*T300^3*T011^10*T002*T120^3*T102^2+288*T200^6*T300*T020*T011^8*T002^2*T120^3*T102^2+54432*T200^3*T300^3*T020*T011^8*T002^2*T120^3*T102^2-2448*T200^6*T300*T020^2*T011^6*T002^3*T120^3*T102^2-27216*T200^3*T300^3*T020^2*T011^6*T002^3*T120^3*T102^2+7776*T200^4*T300^2*T011^8*T002^2*T120^4*T102^2+48*T200^7*T300*T020^3*T011^10*T102^3+11664*T200^4*T300^3*T020^3*T011^10*T102^3+699840*T200*T300^5*T020^3*T011^10*T102^3+672*T200^7*T300*T020^4*T011^8*T002*T102^3+108864*T200^4*T300^3*T020^4*T011^8*T002*T102^3+419904*T200*T300^5*T020^4*T011^8*T002*T102^3-720*T200^7*T300*T020^5*T011^6*T002^2*T102^3-132192*T200^4*T300^3*T020^5*T011^6*T002^2*T102^3-1399680*T200*T300^5*T020^5*T011^6*T002^2*T102^3-46656*T200^4*T300^3*T020^6*T011^4*T002^3*T102^3-839808*T200*T300^5*T020^6*T011^4*T002^3*T102^3+58320*T200^4*T300^3*T020^7*T011^2*T002^4*T102^3+699840*T200*T300^5*T020^7*T011^2*T002^4*T102^3+419904*T200*T300^5*T020^8*T002^5*T102^3-8*T200^8*T020^2*T011^10*T120*T102^3-1944*T200^5*T300^2*T020^2*T011^10*T120*T102^3-116640*T200^2*T300^4*T020^2*T011^10*T120*T102^3+16*T200^8*T020^3*T011^8*T002*T120*T102^3-46656*T200^2*T300^4*T020^3*T011^8*T002*T120*T102^3-72*T200^8*T020^4*T011^6*T002^2*T120*T102^3-29808*T200^5*T300^2*T020^4*T011^6*T002^2*T120*T102^3-419904*T200^2*T300^4*T020^4*T011^6*T002^2*T120*T102^3+25920*T200^5*T300^2*T020^5*T011^4*T002^3*T120*T102^3+326592*T200^2*T300^4*T020^5*T011^4*T002^3*T120*T102^3+5832*T200^5*T300^2*T020^6*T011^2*T002^4*T120*T102^3+256608*T200^2*T300^4*T020^6*T011^2*T002^4*T120*T102^3+3888*T200^3*T300^3*T020*T011^10*T120^2*T102^3+419904*T300^5*T020*T011^10*T120^2*T102^3+864*T200^6*T300*T020^2*T011^8*T002*T120^2*T102^3+186624*T200^3*T300^3*T020^2*T011^8*T002*T120^2*T102^3+419904*T300^5*T020^2*T011^8*T002*T120^2*T102^3-198288*T200^3*T300^3*T020^3*T011^6*T002^2*T120^2*T102^3-419904*T300^5*T020^3*T011^6*T002^2*T120^2*T102^3+2592*T200^6*T300*T020^4*T011^4*T002^3*T120^2*T102^3+7776*T200^3*T300^3*T020^4*T011^4*T002^3*T120^2*T102^3-419904*T300^5*T020^4*T011^4*T002^3*T120^2*T102^3-648*T200^4*T300^2*T011^10*T120^3*T102^3-69984*T200*T300^4*T011^10*T120^3*T102^3+1296*T200^4*T300^2*T020*T011^8*T002*T120^3*T102^3+139968*T200*T300^4*T020*T011^8*T002*T120^3*T102^3-31752*T200^4*T300^2*T020^2*T011^6*T002^2*T120^3*T102^3-69984*T200*T300^4*T020^2*T011^6*T002^2*T120^3*T102^3+46656*T200^2*T300^3*T011^8*T002*T120^4*T102^3+16*T200^8*T020^4*T011^8*T102^4+5184*T200^5*T300^2*T020^4*T011^8*T102^4+384912*T200^2*T300^4*T020^4*T011^8*T102^4+10368*T200^5*T300^2*T020^5*T011^6*T002*T102^4-69984*T200^2*T300^4*T020^5*T011^6*T002*T102^4-15552*T200^5*T300^2*T020^6*T011^4*T002^2*T102^4-349920*T200^2*T300^4*T020^6*T011^4*T002^2*T102^4-69984*T200^2*T300^4*T020^7*T011^2*T002^3*T102^4+104976*T200^2*T300^4*T020^8*T002^4*T102^4-144*T200^6*T300*T020^3*T011^8*T120*T102^4-23328*T200^3*T300^3*T020^3*T011^8*T120*T102^4-839808*T300^5*T020^3*T011^8*T120*T102^4-864*T200^6*T300*T020^4*T011^6*T002*T120*T102^4-244944*T200^3*T300^3*T020^4*T011^6*T002*T120*T102^4-839808*T300^5*T020^4*T011^6*T002*T120*T102^4-1296*T200^6*T300*T020^5*T011^4*T002^2*T120*T102^4+186624*T200^3*T300^3*T020^5*T011^4*T002^2*T120*T102^4+839808*T300^5*T020^5*T011^4*T002^2*T120*T102^4+81648*T200^3*T300^3*T020^6*T011^2*T002^3*T120*T102^4+839808*T300^5*T020^6*T011^2*T002^3*T120*T102^4+3888*T200^4*T300^2*T020^2*T011^8*T120^2*T102^4+489888*T200*T300^4*T020^2*T011^8*T120^2*T102^4+7776*T200^4*T300^2*T020^3*T011^6*T002*T120^2*T102^4-419904*T200*T300^4*T020^3*T011^6*T002*T120^2*T102^4+34992*T200^4*T300^2*T020^4*T011^4*T002^2*T120^2*T102^4-69984*T200*T300^4*T020^4*T011^4*T002^2*T120^2*T102^4-186624*T200^2*T300^3*T020^2*T011^6*T002*T120^3*T102^4+104976*T300^4*T011^8*T120^4*T102^4+576*T200^6*T300*T020^5*T011^6*T102^5+81648*T200^3*T300^3*T020^5*T011^6*T102^5+419904*T300^5*T020^5*T011^6*T102^5+23328*T200^3*T300^3*T020^6*T011^4*T002*T102^5+419904*T300^5*T020^6*T011^4*T002*T102^5-104976*T200^3*T300^3*T020^7*T011^2*T002^2*T102^5-419904*T300^5*T020^7*T011^2*T002^2*T102^5-419904*T300^5*T020^8*T002^3*T102^5-5832*T200^4*T300^2*T020^4*T011^6*T120*T102^5-769824*T200*T300^4*T020^4*T011^6*T120*T102^5-19440*T200^4*T300^2*T020^5*T011^4*T002*T120*T102^5+419904*T200*T300^4*T020^5*T011^4*T002*T120*T102^5-5832*T200^4*T300^2*T020^6*T011^2*T002^2*T120*T102^5+349920*T200*T300^4*T020^6*T011^2*T002^2*T120*T102^5+46656*T200^2*T300^3*T020^3*T011^6*T120^2*T102^5+233280*T200^2*T300^3*T020^4*T011^4*T002*T120^2*T102^5-419904*T300^4*T020^2*T011^6*T120^3*T102^5+7776*T200^4*T300^2*T020^6*T011^4*T102^6+349920*T200*T300^4*T020^6*T011^4*T102^6-139968*T200*T300^4*T020^7*T011^2*T002*T102^6-209952*T200*T300^4*T020^8*T002^2*T102^6-93312*T200^2*T300^3*T020^5*T011^4*T120*T102^6-93312*T200^2*T300^3*T020^6*T011^2*T002*T120*T102^6+629856*T300^4*T020^4*T011^4*T120^2*T102^6+46656*T200^2*T300^3*T020^7*T011^2*T102^7-419904*T300^4*T020^6*T011^2*T120*T102^7+104976*T300^4*T020^8*T102^8}


==> anc/elimination_ideals/T220ideal.m <==
{4*T220*T211^4*T020+4*T211^4*T200*T020^2-8*T220^2*T211^3*T011+3*T211^4*T120^2-24*T220*T211^3*T200*T020*T011+4*T220^3*T211^2*T002-16*T211^3*T200^2*T020^2*T011+36*T220^2*T211^2*T200*T011^2-72*T211^3*T300*T020*T011*T120+12*T211^3*T200*T011*T120^2-6*T220^2*T211^2*T120*T102+60*T220*T211^2*T200^2*T020*T011^2-12*T220*T211^2*T200^2*T020^2*T002-16*T220^3*T211*T200*T011*T002+324*T220*T211^2*T300*T011^2*T120-108*T220*T211^2*T300*T020*T002*T120-18*T220*T211^2*T200*T002*T120^2-72*T220*T211^2*T300*T020^2*T102-30*T220*T211^2*T200*T020*T120*T102+24*T211^2*T200^3*T020^2*T011^2-48*T220^2*T211*T200^2*T011^3-8*T211^2*T200^3*T020^3*T002+324*T211^2*T200*T300*T020*T011^2*T120-108*T211^2*T200*T300*T020^2*T002*T120-144*T220^2*T211*T300*T011*T002*T120+18*T211^2*T200^2*T011^2*T120^2-18*T211^2*T200^2*T020*T002*T120^2-108*T211^2*T300*T002*T120^3-72*T211^2*T200*T300*T020^3*T102+72*T220^2*T211*T300*T020*T011*T102-24*T211^2*T200^2*T020^2*T120*T102+60*T220^2*T211*T200*T011*T120*T102-108*T211^2*T300*T020*T120^2*T102+3*T220^4*T102^2-80*T220*T211*T200^3*T020*T011^3+432*T220*T211*T300^2*T020*T011^3+48*T220*T211*T200^3*T020^2*T011*T002-432*T220*T211*T300^2*T020^2*T011*T002+16*T220^3*T200^2*T011^2*T002-648*T220*T211*T200*T300*T011^3*T120+144*T220*T211*T200*T300*T020*T011*T002*T120-36*T220*T211*T200^2*T011*T002*T120^2+216*T220*T211*T200*T300*T020^2*T011*T102+36*T220^3*T300*T011^2*T102-36*T220^3*T300*T020*T002*T102+84*T220*T211*T200^2*T020*T011*T120*T102-18*T220^3*T200*T002*T120*T102+432*T220*T211*T300*T011*T120^2*T102-6*T220^3*T200*T020*T102^2-32*T211*T200^4*T020^2*T011^3+432*T211*T200*T300^2*T020^2*T011^3+16*T220^2*T200^3*T011^4+108*T220^2*T300^2*T011^4+32*T211*T200^4*T020^3*T011*T002-432*T211*T200*T300^2*T020^3*T011*T002-216*T220^2*T300^2*T020*T011^2*T002+108*T220^2*T300^2*T020^2*T002^2-432*T211*T200^2*T300*T020*T011^3*T120+288*T211*T200^2*T300*T020^2*T011*T002*T120+180*T220^2*T200*T300*T011^2*T002*T120+108*T220^2*T200*T300*T020*T002^2*T120+12*T211*T200^3*T011^3*T120^2-2592*T211*T300^2*T011^3*T120^2-36*T211*T200^3*T020*T011*T002*T120^2+1296*T211*T300^2*T020*T011*T002*T120^2+27*T220^2*T200^2*T002^2*T120^2-216*T211*T200*T300*T011*T002*T120^3+144*T211*T200^2*T300*T020^3*T011*T102-144*T220^2*T200*T300*T020*T011^2*T102+24*T211*T200^3*T020^2*T011*T120*T102+1296*T211*T300^2*T020^2*T011*T120*T102-42*T220^2*T200^2*T011^2*T120*T102+216*T211*T200*T300*T020*T011*T120^2*T102-108*T220^2*T300*T002*T120^2*T102-9*T220^2*T200^2*T020^2*T102^2-108*T220^2*T300*T020*T120*T102^2+48*T220*T200^4*T020*T011^4-648*T220*T200*T300^2*T020*T011^4-48*T220*T200^4*T020^2*T011^2*T002+432*T220*T200*T300^2*T020^2*T011^2*T002+216*T220*T200*T300^2*T020^3*T002^2+324*T220*T200^2*T300*T011^4*T120-396*T220*T200^2*T300*T020*T011^2*T002*T120+216*T220*T200^2*T300*T020^2*T002^2*T120-18*T220*T200^3*T011^2*T002*T120^2+648*T220*T300^2*T011^2*T002*T120^2+54*T220*T200^3*T020*T002^2*T120^2+648*T220*T300^2*T020*T002^2*T120^2+324*T220*T200*T300*T002^2*T120^3-252*T220*T200^2*T300*T020^2*T011^2*T102+108*T220*T200^2*T300*T020^3*T002*T102-102*T220*T200^3*T020*T011^2*T120*T102-1944*T220*T300^2*T020*T011^2*T120*T102+54*T220*T200^3*T020^2*T002*T120*T102+648*T220*T300^2*T020^2*T002*T120*T102-864*T220*T200*T300*T011^2*T120^2*T102+432*T220*T200*T300*T020*T002*T120^2*T102+12*T220*T200^3*T020^3*T102^2+108*T220*T200*T300*T020^2*T120*T102^2+32*T200^5*T020^2*T011^4-756*T200^2*T300^2*T020^2*T011^4-32*T200^5*T020^3*T011^2*T002+648*T200^2*T300^2*T020^3*T011^2*T002+108*T200^2*T300^2*T020^4*T002^2+468*T200^3*T300*T020*T011^4*T120-7776*T300^3*T020*T011^4*T120-576*T200^3*T300*T020^2*T011^2*T002*T120+7776*T300^3*T020^2*T011^2*T002*T120+108*T200^3*T300*T020^3*T002^2*T120+3*T200^4*T011^4*T120^2+1296*T200*T300^2*T011^4*T120^2-18*T200^4*T020*T011^2*T002*T120^2-1944*T200*T300^2*T020*T011^2*T002*T120^2+27*T200^4*T020^2*T002^2*T120^2+648*T200*T300^2*T020^2*T002^2*T120^2-108*T200^2*T300*T011^2*T002*T120^3+324*T200^2*T300*T020*T002^2*T120^3+972*T300^2*T002^2*T120^4-72*T200^3*T300*T020^3*T011^2*T102+72*T200^3*T300*T020^4*T002*T102-60*T200^4*T020^2*T011^2*T120*T102-648*T200*T300^2*T020^2*T011^2*T120*T102+36*T200^4*T020^3*T002*T120*T102+648*T200*T300^2*T020^3*T002*T120*T102-972*T200^2*T300*T020*T011^2*T120^2*T102+540*T200^2*T300*T020^2*T002*T120^2*T102-3888*T300^2*T011^2*T120^3*T102+1944*T300^2*T020*T002*T120^3*T102+12*T200^4*T020^4*T102^2+216*T200^2*T300*T020^3*T120*T102^2+972*T300^2*T020^2*T120^2*T102^2}


==> anc/elimination_ideals/T221ideal.m <==
{6561*T221^8*T102^4-1296*T211^4*T221^6*T002^3+10368*T211^3*T221^6*T200*T002^3*T011-5832*T211^3*T221^6*T002*T011*T102^2-31104*T211^2*T221^6*T200^2*T002^3*T011^2-23328*T211^2*T221^6*T300*T002^2*T011^2*T102+23328*T211^2*T221^6*T300*T002^3*T020*T102+26244*T211^2*T221^6*T200*T002*T011^2*T102^2+2916*T211^2*T221^6*T200*T002^2*T020*T102^2-2916*T211^2*T221^6*T020*T102^4+11664*T211^2*T221^6*T200*T002^3*T102*T120-2916*T211^2*T221^6*T002*T102^3*T120+41472*T211*T221^6*T200^3*T002^3*T011^3+144*T211^6*T221^4*T002^3*T020+93312*T211*T221^6*T200*T300*T002^2*T011^3*T102-93312*T211*T221^6*T200*T300*T002^3*T011*T020*T102-34992*T211*T221^6*T200^2*T002*T011^3*T102^2-11664*T211*T221^6*T200^2*T002^2*T011*T020*T102^2-17496*T211*T221^6*T300*T011^3*T102^3+52488*T211*T221^6*T300*T002*T011*T020*T102^3+2916*T211*T221^6*T200*T011*T020*T102^4-46656*T211*T221^6*T200^2*T002^3*T011*T102*T120-69984*T211*T221^6*T300*T002^2*T011*T102^2*T120+37908*T211*T221^6*T200*T002*T011*T102^3*T120-20736*T221^6*T200^4*T002^3*T011^4-864*T211^5*T221^4*T200*T002^3*T011*T020-93312*T221^6*T200^2*T300*T002^2*T011^4*T102+93312*T221^6*T200^2*T300*T002^3*T011^2*T020*T102-864*T211^5*T221^4*T011^3*T102^2+11664*T221^6*T200^3*T002*T011^4*T102^2-52488*T221^6*T300^2*T002*T011^4*T102^2+1296*T211^5*T221^4*T002*T011*T020*T102^2+11664*T221^6*T200^3*T002^2*T011^2*T020*T102^2+104976*T221^6*T300^2*T002^2*T011^2*T020*T102^2-52488*T221^6*T300^2*T002^3*T020^2*T102^2+8748*T221^6*T200*T300*T011^4*T102^3-52488*T221^6*T200*T300*T002*T011^2*T020*T102^3-26244*T221^6*T200*T300*T002^2*T020^2*T102^3-7290*T221^6*T200^2*T011^2*T020*T102^4+432*T211^5*T221^4*T002^2*T011*T102*T120+46656*T221^6*T200^3*T002^3*T011^2*T102*T120+192456*T221^6*T200*T300*T002^2*T011^2*T102^2*T120-52488*T221^6*T200*T300*T002^3*T020*T102^2*T120-24786*T221^6*T200^2*T002*T011^2*T102^3*T120-13122*T221^6*T200^2*T002^2*T020*T102^3*T120-52488*T221^6*T300*T011^2*T102^4*T120-13122*T221^6*T200^2*T002^3*T102^2*T120^2-52488*T221^6*T300*T002^2*T102^3*T120^2+1296*T211^4*T221^4*T200^2*T002^3*T011^2*T020-5184*T211^4*T221^4*T300*T002*T011^4*T102+5184*T211^4*T221^4*T300*T002^2*T011^2*T020*T102+4752*T211^4*T221^4*T200*T011^4*T102^2-4536*T211^4*T221^4*T200*T002*T011^2*T020*T102^2-648*T211^4*T221^4*T200*T002^2*T020^2*T102^2+486*T211^4*T221^4*T020^2*T102^4-5184*T211^4*T221^4*T300*T002^3*T011^2*T120-3672*T211^4*T221^4*T200*T002^2*T011^2*T102*T120-648*T211^4*T221^4*T200*T002^3*T020*T102*T120-648*T211^4*T221^4*T011^2*T102^3*T120+972*T211^4*T221^4*T002*T020*T102^3*T120+1296*T211^4*T221^4*T200*T002^4*T120^2+486*T211^4*T221^4*T002^2*T102^2*T120^2-7776*T211^3*T221^4*T300^2*T002^2*T011^5+1152*T211^3*T221^4*T200^3*T002^3*T011^3*T020-15552*T211^3*T221^4*T300^2*T002^3*T011^3*T020+23328*T211^3*T221^4*T300^2*T002^4*T011*T020^2+25920*T211^3*T221^4*T200*T300*T002*T011^5*T102-10368*T211^3*T221^4*T200*T300*T002^2*T011^3*T020*T102-15552*T211^3*T221^4*T200*T300*T002^3*T011*T020^2*T102-9288*T211^3*T221^4*T200^2*T011^5*T102^2+3888*T211^3*T221^4*T200^2*T002*T011^3*T020*T102^2+1296*T211^3*T221^4*T200^2*T002^2*T011*T020^2*T102^2+13608*T211^3*T221^4*T300*T011^3*T020*T102^3-5832*T211^3*T221^4*T300*T002*T011*T020^2*T102^3-972*T211^3*T221^4*T200*T011*T020^2*T102^4+18144*T211^3*T221^4*T200*T300*T002^3*T011^3*T120+7776*T211^3*T221^4*T200*T300*T002^4*T011*T020*T120+12096*T211^3*T221^4*T200^2*T002^2*T011^3*T102*T120-2592*T211^3*T221^4*T200^2*T002^3*T011*T020*T102*T120-36936*T211^3*T221^4*T300*T002*T011^3*T102^2*T120+5832*T211^3*T221^4*T300*T002^2*T011*T020*T102^2*T120+7128*T211^3*T221^4*T200*T011^3*T102^3*T120-7776*T211^3*T221^4*T200*T002*T011*T020*T102^3*T120-4536*T211^3*T221^4*T200^2*T002^4*T011*T120^2-7776*T211^3*T221^4*T300*T002^3*T011*T102*T120^2-972*T211^3*T221^4*T200*T002^2*T011*T102^2*T120^2+34992*T211^2*T221^4*T200*T300^2*T002^2*T011^6-3456*T211^2*T221^4*T200^4*T002^3*T011^4*T020+104976*T211^2*T221^4*T200*T300^2*T002^3*T011^4*T020-128304*T211^2*T221^4*T200*T300^2*T002^4*T011^2*T020^2-11664*T211^2*T221^4*T200*T300^2*T002^5*T020^3-42768*T211^2*T221^4*T200^2*T300*T002*T011^6*T102-15552*T211^2*T221^4*T200^2*T300*T002^2*T011^4*T020*T102+58320*T211^2*T221^4*T200^2*T300*T002^3*T011^2*T020^2*T102+7884*T211^2*T221^4*T200^3*T011^6*T102^2+11664*T211^2*T221^4*T300^2*T011^6*T102^2+96*T211^7*T221^2*T011^3*T020*T102^2-3564*T211^2*T221^4*T200^3*T002*T011^4*T020*T102^2-29160*T211^2*T221^4*T300^2*T002*T011^4*T020*T102^2-72*T211^7*T221^2*T002*T011*T020^2*T102^2+1944*T211^2*T221^4*T200^3*T002^2*T011^2*T020^2*T102^2+93312*T211^2*T221^4*T300^2*T002^2*T011^2*T020^2*T102^2-29160*T211^2*T221^4*T300^2*T002^3*T020^3*T102^2-26244*T211^2*T221^4*T200*T300*T011^4*T020*T102^3-23328*T211^2*T221^4*T200*T300*T002*T011^2*T020^2*T102^3+2916*T211^2*T221^4*T200*T300*T002^2*T020^3*T102^3+1458*T211^2*T221^4*T200^2*T011^2*T020^2*T102^4+3888*T211^2*T221^4*T200^2*T300*T002^3*T011^4*T120-23328*T211^2*T221^4*T200^2*T300*T002^4*T011^2*T020*T120-11664*T211^2*T221^4*T200^2*T300*T002^5*T020^2*T120-19008*T211^2*T221^4*T200^3*T002^2*T011^4*T102*T120-174960*T211^2*T221^4*T300^2*T002^2*T011^4*T102*T120-48*T211^7*T221^2*T002^2*T011*T020*T102*T120+19440*T211^2*T221^4*T200^3*T002^3*T011^2*T020*T102*T120+69984*T211^2*T221^4*T300^2*T002^3*T011^2*T020*T102*T120+11664*T211^2*T221^4*T300^2*T002^4*T020^2*T102*T120+49572*T211^2*T221^4*T200*T300*T002*T011^4*T102^2*T120+93312*T211^2*T221^4*T200*T300*T002^2*T011^2*T020*T102^2*T120-26244*T211^2*T221^4*T200*T300*T002^3*T020^2*T102^2*T120-11178*T211^2*T221^4*T200^2*T011^4*T102^3*T120-5832*T211^2*T221^4*T200^2*T002*T011^2*T020*T102^3*T120+1458*T211^2*T221^4*T200^2*T002^2*T020^2*T102^3*T120+5832*T211^2*T221^4*T300*T011^2*T020*T102^4*T120+24*T211^7*T221^2*T002^3*T011*T120^2+4860*T211^2*T221^4*T200^3*T002^4*T011^2*T120^2+139968*T211^2*T221^4*T300^2*T002^4*T011^2*T120^2-2916*T211^2*T221^4*T200^3*T002^5*T020*T120^2-46656*T211^2*T221^4*T300^2*T002^5*T020*T120^2+69984*T211^2*T221^4*T200*T300*T002^3*T011^2*T102*T120^2-23328*T211^2*T221^4*T200*T300*T002^4*T020*T102*T120^2+24786*T211^2*T221^4*T200^2*T002^2*T011^2*T102^2*T120^2-5832*T211^2*T221^4*T200^2*T002^3*T020*T102^2*T120^2-64152*T211^2*T221^4*T300*T002*T011^2*T102^3*T120^2+5832*T211^2*T221^4*T300*T002^2*T020*T102^3*T120^2-23328*T211^2*T221^4*T200*T300*T002^5*T120^3-8748*T211^2*T221^4*T200^2*T002^4*T102*T120^3+5832*T211^2*T221^4*T300*T002^3*T102^2*T120^3-46656*T211*T221^4*T200^2*T300^2*T002^2*T011^7-233280*T211*T221^4*T200^2*T300^2*T002^3*T011^5*T020+233280*T211*T221^4*T200^2*T300^2*T002^4*T011^3*T020^2+46656*T211*T221^4*T200^2*T300^2*T002^5*T011*T020^3+25920*T211*T221^4*T200^3*T300*T002*T011^7*T102+69984*T211*T221^4*T300^3*T002*T011^7*T102+576*T211^6*T221^2*T300*T002*T011^4*T020*T102+20736*T211*T221^4*T200^3*T300*T002^2*T011^5*T020*T102-349920*T211*T221^4*T300^3*T002^2*T011^5*T020*T102-288*T211^6*T221^2*T300*T002^2*T011^2*T020^2*T102-46656*T211*T221^4*T200^3*T300*T002^3*T011^3*T020^2*T102+489888*T211*T221^4*T300^3*T002^3*T011^3*T020^2*T102-288*T211^6*T221^2*T300*T002^3*T020^3*T102-209952*T211*T221^4*T300^3*T002^4*T011*T020^3*T102-3024*T211*T221^4*T200^4*T011^7*T102^2-11664*T211*T221^4*T200*T300^2*T011^7*T102^2-336*T211^6*T221^2*T200*T011^4*T020*T102^2+9072*T211*T221^4*T200^4*T002*T011^5*T020*T102^2+46656*T211*T221^4*T200*T300^2*T002*T011^5*T020*T102^2+180*T211^6*T221^2*T200*T002*T011^2*T020^2*T102^2-2592*T211*T221^4*T200^4*T002^2*T011^3*T020^2*T102^2-268272*T211*T221^4*T200*T300^2*T002^2*T011^3*T020^2*T102^2+36*T211^6*T221^2*T200*T002^2*T020^3*T102^2+46656*T211*T221^4*T200*T300^2*T002^3*T011*T020^3*T102^2+29160*T211*T221^4*T200^2*T300*T011^5*T020*T102^3+5832*T211*T221^4*T200^2*T300*T002*T011^3*T020^2*T102^3+23328*T211*T221^4*T200^2*T300*T002^2*T011*T020^3*T102^3-972*T211*T221^4*T200^3*T011^3*T020^2*T102^4-36*T211^6*T221^2*T020^3*T102^4-67392*T211*T221^4*T200^3*T300*T002^3*T011^5*T120-279936*T211*T221^4*T300^3*T002^3*T011^5*T120+288*T211^6*T221^2*T300*T002^3*T011^2*T020*T120+559872*T211*T221^4*T300^3*T002^4*T011^3*T020*T120-288*T211^6*T221^2*T300*T002^4*T020^2*T120+46656*T211*T221^4*T200^3*T300*T002^5*T011*T020^2*T120-279936*T211*T221^4*T300^3*T002^5*T011*T020^2*T120+13824*T211*T221^4*T200^4*T002^2*T011^5*T102*T120+104976*T211*T221^4*T200*T300^2*T002^2*T011^5*T102*T120+312*T211^6*T221^2*T200*T002^2*T011^2*T020*T102*T120-25920*T211*T221^4*T200^4*T002^3*T011^3*T020*T102*T120+489888*T211*T221^4*T200*T300^2*T002^3*T011^3*T020*T102*T120-72*T211^6*T221^2*T200*T002^3*T020^2*T102*T120-221616*T211*T221^4*T200*T300^2*T002^4*T011*T020^2*T102*T120+34992*T211*T221^4*T200^2*T300*T002*T011^5*T102^2*T120-163296*T211*T221^4*T200^2*T300*T002^2*T011^3*T020*T102^2*T120+34992*T211*T221^4*T200^2*T300*T002^3*T011*T020^2*T102^2*T120+6156*T211*T221^4*T200^3*T011^5*T102^3*T120+104976*T211*T221^4*T300^2*T011^5*T102^3*T120+144*T211^6*T221^2*T011^2*T020*T102^3*T120-1944*T211*T221^4*T200^3*T002*T011^3*T020*T102^3*T120-174960*T211*T221^4*T300^2*T002*T011^3*T020*T102^3*T120-108*T211^6*T221^2*T002*T020^2*T102^3*T120+11664*T211*T221^4*T200^3*T002^2*T011*T020^2*T102^3*T120+209952*T211*T221^4*T300^2*T002^2*T011*T020^2*T102^3*T120-5832*T211*T221^4*T200*T300*T011^3*T020*T102^4*T120-12*T211^6*T221^2*T200*T002^3*T011^2*T120^2-6480*T211*T221^4*T200^4*T002^4*T011^3*T120^2-279936*T211*T221^4*T200*T300^2*T002^4*T011^3*T120^2-108*T211^6*T221^2*T200*T002^4*T020*T120^2+11664*T211*T221^4*T200^4*T002^5*T011*T020*T120^2-93312*T211*T221^4*T200*T300^2*T002^5*T011*T020*T120^2+5832*T211*T221^4*T200^2*T300*T002^3*T011^3*T102*T120^2+5832*T211*T221^4*T200^2*T300*T002^4*T011*T020*T102*T120^2+144*T211^6*T221^2*T002*T011^2*T102^2*T120^2-24300*T211*T221^4*T200^3*T002^2*T011^3*T102^2*T120^2-174960*T211*T221^4*T300^2*T002^2*T011^3*T102^2*T120^2-108*T211^6*T221^2*T002^2*T020*T102^2*T120^2+5832*T211*T221^4*T200^3*T002^3*T011*T020*T102^2*T120^2+34992*T211*T221^4*T300^2*T002^3*T011*T020*T102^2*T120^2-40824*T211*T221^4*T200*T300*T002*T011^3*T102^3*T120^2+99144*T211*T221^4*T200*T300*T002^2*T011*T020*T102^3*T120^2+23328*T211*T221^4*T200^2*T300*T002^5*T011*T120^3-36*T211^6*T221^2*T002^3*T102*T120^3+8748*T211*T221^4*T200^3*T002^4*T011*T102*T120^3+279936*T211*T221^4*T300^2*T002^4*T011*T102*T120^3-5832*T211*T221^4*T200*T300*T002^3*T011*T102^2*T120^3+15552*T221^4*T200^3*T300^2*T002^2*T011^8+104976*T221^4*T300^4*T002^2*T011^8+864*T211^5*T221^2*T300^2*T002^2*T011^5*T020+2304*T221^4*T200^6*T002^3*T011^6*T020+171072*T221^4*T200^3*T300^2*T002^3*T011^6*T020-419904*T221^4*T300^4*T002^3*T011^6*T020+1728*T211^5*T221^2*T300^2*T002^3*T011^3*T020^2-139968*T221^4*T200^3*T300^2*T002^4*T011^4*T020^2+629856*T221^4*T300^4*T002^4*T011^4*T020^2-2592*T211^5*T221^2*T300^2*T002^4*T011*T020^3-46656*T221^4*T200^3*T300^2*T002^5*T011^2*T020^3-419904*T221^4*T300^4*T002^5*T011^2*T020^3+104976*T221^4*T300^4*T002^6*T020^4-5184*T221^4*T200^4*T300*T002*T011^8*T102-34992*T221^4*T200*T300^3*T002*T011^8*T102-1728*T211^5*T221^2*T200*T300*T002*T011^5*T020*T102+20736*T221^4*T200^4*T300*T002^2*T011^6*T020*T102+279936*T221^4*T200*T300^3*T002^2*T011^6*T020*T102-15552*T221^4*T200^4*T300*T002^3*T011^4*T020^2*T102-349920*T221^4*T200*T300^3*T002^3*T011^4*T020^2*T102+1728*T211^5*T221^2*T200*T300*T002^3*T011*T020^3*T102+104976*T221^4*T200*T300^3*T002^5*T020^4*T102+432*T221^4*T200^5*T011^8*T102^2+2916*T221^4*T200^2*T300^2*T011^8*T102^2+72*T211^5*T221^2*T200^2*T011^5*T020*T102^2-3888*T221^4*T200^5*T002*T011^6*T020*T102^2+23328*T221^4*T200^2*T300^2*T002*T011^6*T020*T102^2-2592*T221^4*T200^5*T002^2*T011^4*T020^2*T102^2+110808*T221^4*T200^2*T300^2*T002^2*T011^4*T020^2*T102^2+23328*T221^4*T200^2*T300^2*T002^3*T011^2*T020^3*T102^2+26244*T221^4*T200^2*T300^2*T002^4*T020^4*T102^2-9720*T221^4*T200^3*T300*T011^6*T020*T102^3-648*T211^5*T221^2*T300*T011^3*T020^2*T102^3+23328*T221^4*T200^3*T300*T002*T011^4*T020^2*T102^3-648*T211^5*T221^2*T300*T002*T011*T020^3*T102^3-5832*T221^4*T200^3*T300*T002^2*T011^2*T020^3*T102^3+2673*T221^4*T200^4*T011^4*T020^2*T102^4+108*T211^5*T221^2*T200*T011*T020^3*T102^4+57024*T221^4*T200^4*T300*T002^3*T011^6*T120+349920*T221^4*T200*T300^3*T002^3*T011^6*T120+31104*T221^4*T200^4*T300*T002^4*T011^4*T020*T120-489888*T221^4*T200*T300^3*T002^4*T011^4*T020*T120-46656*T221^4*T200^4*T300*T002^5*T011^2*T020^2*T120-69984*T221^4*T200*T300^3*T002^5*T011^2*T020^2*T120+209952*T221^4*T200*T300^3*T002^6*T020^3*T120-3456*T221^4*T200^5*T002^2*T011^6*T102*T120+227448*T221^4*T200^2*T300^2*T002^2*T011^6*T102*T120-576*T211^5*T221^2*T200^2*T002^2*T011^3*T020*T102*T120+5184*T221^4*T200^5*T002^3*T011^4*T020*T102*T120-577368*T221^4*T200^2*T300^2*T002^3*T011^4*T020*T102*T120+432*T211^5*T221^2*T200^2*T002^3*T011*T020^2*T102*T120-180792*T221^4*T200^2*T300^2*T002^4*T011^2*T020^2*T102*T120+157464*T221^4*T200^2*T300^2*T002^5*T020^3*T102*T120-4320*T211^5*T221^2*T300*T011^5*T102^2*T120-25272*T221^4*T200^3*T300*T002*T011^6*T102^2*T120+314928*T221^4*T300^3*T002*T011^6*T102^2*T120+6480*T211^5*T221^2*T300*T002*T011^3*T020*T102^2*T120-14580*T221^4*T200^3*T300*T002^2*T011^4*T020*T102^2*T120-314928*T221^4*T300^3*T002^2*T011^4*T020*T102^2*T120-1296*T211^5*T221^2*T300*T002^2*T011*T020^2*T102^2*T120-17496*T221^4*T200^3*T300*T002^3*T011^2*T020^2*T102^2*T120+104976*T221^4*T300^3*T002^3*T011^2*T020^2*T102^2*T120+26244*T221^4*T200^3*T300*T002^4*T020^3*T102^2*T120-104976*T221^4*T300^3*T002^4*T020^3*T102^2*T120-1134*T221^4*T200^4*T011^6*T102^3*T120-52488*T221^4*T200*T300^2*T011^6*T102^3*T120-864*T211^5*T221^2*T200*T011^3*T020*T102^3*T120+8262*T221^4*T200^4*T002*T011^4*T020*T102^3*T120+244944*T221^4*T200*T300^2*T002*T011^4*T020*T102^3*T120+324*T211^5*T221^2*T200*T002*T011*T020^2*T102^3*T120-2916*T221^4*T200^4*T002^2*T011^2*T020^2*T102^3*T120-52488*T221^4*T200*T300^2*T002^2*T011^2*T020^2*T102^3*T120+40824*T221^4*T200^2*T300*T011^4*T020*T102^4*T120-144*T211^5*T221^2*T200^2*T002^3*T011^3*T120^2+9072*T221^4*T200^5*T002^4*T011^4*T120^2+157464*T221^4*T200^2*T300^2*T002^4*T011^4*T120^2+216*T211^5*T221^2*T200^2*T002^4*T011*T020*T120^2-11664*T221^4*T200^5*T002^5*T011^2*T020*T120^2+58320*T221^4*T200^2*T300^2*T002^5*T011^2*T020*T120^2+157464*T221^4*T200^2*T300^2*T002^6*T020^2*T120^2+2808*T211^5*T221^2*T300*T002^2*T011^3*T102*T120^2-45684*T221^4*T200^3*T300*T002^3*T011^4*T102*T120^2-629856*T221^4*T300^3*T002^3*T011^4*T102*T120^2-648*T211^5*T221^2*T300*T002^3*T011*T020*T102*T120^2-180792*T221^4*T200^3*T300*T002^4*T011^2*T020*T102*T120^2+419904*T221^4*T300^3*T002^4*T011^2*T020*T102*T120^2+78732*T221^4*T200^3*T300*T002^5*T020^2*T102*T120^2+209952*T221^4*T300^3*T002^5*T020^2*T102*T120^2+864*T211^5*T221^2*T200*T002*T011^3*T102^2*T120^2+8505*T221^4*T200^4*T002^2*T011^4*T102^2*T120^2-437400*T221^4*T200*T300^2*T002^2*T011^4*T102^2*T120^2-108*T211^5*T221^2*T200*T002^2*T011*T020*T102^2*T120^2-14580*T221^4*T200^4*T002^3*T011^2*T020*T102^2*T120^2-174960*T221^4*T200*T300^2*T002^3*T011^2*T020*T102^2*T120^2+6561*T221^4*T200^4*T002^4*T020^2*T102^2*T120^2+52488*T221^4*T200*T300^2*T002^4*T020^2*T102^2*T120^2+75816*T221^4*T200^2*T300*T002*T011^4*T102^3*T120^2-11664*T221^4*T200^2*T300*T002^2*T011^2*T020*T102^3*T120^2+157464*T221^4*T300^2*T011^4*T102^4*T120^2-1728*T211^5*T221^2*T300*T002^4*T011*T120^3-5832*T221^4*T200^3*T300*T002^5*T011^2*T120^3+52488*T221^4*T200^3*T300*T002^6*T020*T120^3-324*T211^5*T221^2*T200*T002^3*T011*T102*T120^3-21870*T221^4*T200^4*T002^4*T011^2*T102*T120^3-349920*T221^4*T200*T300^2*T002^4*T011^2*T102*T120^3+13122*T221^4*T200^4*T002^5*T020*T102*T120^3+209952*T221^4*T200*T300^2*T002^5*T020*T102*T120^3-116640*T221^4*T200^2*T300*T002^3*T011^2*T102^2*T120^3+52488*T221^4*T200^2*T300*T002^4*T020*T102^2*T120^3+104976*T221^4*T300^2*T002^2*T011^2*T102^3*T120^3+6561*T221^4*T200^4*T002^6*T120^4+52488*T221^4*T200^2*T300*T002^5*T102*T120^4+157464*T221^4*T300^2*T002^4*T102^2*T120^4-2160*T211^4*T221^2*T200*T300^2*T002^2*T011^6*T020-8208*T211^4*T221^2*T200*T300^2*T002^3*T011^4*T020^2+9072*T211^4*T221^2*T200*T300^2*T002^4*T011^2*T020^3+1296*T211^4*T221^2*T200*T300^2*T002^5*T020^4-432*T211^4*T221^2*T200^2*T300*T002*T011^6*T020*T102+1728*T211^4*T221^2*T200^2*T300*T002^2*T011^4*T020^2*T102-1296*T211^4*T221^2*T200^2*T300*T002^3*T011^2*T020^3*T102+660*T211^4*T221^2*T200^3*T011^6*T020*T102^2-12960*T211^4*T221^2*T300^2*T011^6*T020*T102^2-36*T211^4*T221^2*T200^3*T002*T011^4*T020^2*T102^2+29160*T211^4*T221^2*T300^2*T002*T011^4*T020^2*T102^2-216*T211^4*T221^2*T200^3*T002^2*T011^2*T020^3*T102^2-24624*T211^4*T221^2*T300^2*T002^2*T011^2*T020^3*T102^2+3240*T211^4*T221^2*T300^2*T002^3*T020^4*T102^2-2268*T211^4*T221^2*T200*T300*T011^4*T020^2*T102^3+4536*T211^4*T221^2*T200*T300*T002*T011^2*T020^3*T102^3+324*T211^4*T221^2*T200*T300*T002^2*T020^4*T102^3-54*T211^4*T221^2*T200^2*T011^2*T020^3*T102^4-3024*T211^4*T221^2*T200^2*T300*T002^3*T011^4*T020*T120+1728*T211^4*T221^2*T200^2*T300*T002^4*T011^2*T020^2*T120+1296*T211^4*T221^2*T200^2*T300*T002^5*T020^3*T120-25920*T211^4*T221^2*T300^2*T002*T011^6*T102*T120-168*T211^4*T221^2*T200^3*T002^2*T011^4*T020*T102*T120+33696*T211^4*T221^2*T300^2*T002^2*T011^4*T020*T102*T120-648*T211^4*T221^2*T200^3*T002^3*T011^2*T020^2*T102*T120-5184*T211^4*T221^2*T300^2*T002^3*T011^2*T020^2*T102*T120+7776*T211^4*T221^2*T300^2*T002^4*T020^3*T102*T120+8208*T211^4*T221^2*T200*T300*T011^6*T102^2*T120+3240*T211^4*T221^2*T200*T300*T002*T011^4*T020*T102^2*T120-16200*T211^4*T221^2*T200*T300*T002^2*T011^2*T020^2*T102^2*T120+3888*T211^4*T221^2*T200*T300*T002^3*T020^3*T102^2*T120-324*T211^4*T221^2*T200^2*T011^4*T020*T102^3*T120+1134*T211^4*T221^2*T200^2*T002*T011^2*T020^2*T102^3*T120+162*T211^4*T221^2*T200^2*T002^2*T020^3*T102^3*T120+648*T211^4*T221^2*T300*T011^2*T020^2*T102^4*T120-24*T211^4*T221^2*T200^3*T002^3*T011^4*T120^2+4536*T211^4*T221^2*T300^2*T002^3*T011^4*T120^2+108*T211^4*T221^2*T200^3*T002^4*T011^2*T020*T120^2-19440*T211^4*T221^2*T300^2*T002^4*T011^2*T020*T120^2+324*T211^4*T221^2*T200^3*T002^5*T020^2*T120^2+9720*T211^4*T221^2*T300^2*T002^5*T020^2*T120^2-5724*T211^4*T221^2*T200*T300*T002^2*T011^4*T102*T120^2-4536*T211^4*T221^2*T200*T300*T002^3*T011^2*T020*T102*T120^2+4212*T211^4*T221^2*T200*T300*T002^4*T020^2*T102*T120^2+540*T211^4*T221^2*T200^2*T002*T011^4*T102^2*T120^2-3618*T211^4*T221^2*T200^2*T002^2*T011^2*T020*T102^2*T120^2+1134*T211^4*T221^2*T200^2*T002^3*T020^2*T102^2*T120^2-7776*T211^4*T221^2*T300*T011^4*T102^3*T120^2+6480*T211^4*T221^2*T300*T002*T011^2*T020*T102^3*T120^2+648*T211^4*T221^2*T300*T002^2*T020^2*T102^3*T120^2+1080*T211^4*T221^2*T200*T300*T002^4*T011^2*T120^3+3240*T211^4*T221^2*T200*T300*T002^5*T020*T120^3+378*T211^4*T221^2*T200^2*T002^3*T011^2*T102*T120^3+810*T211^4*T221^2*T200^2*T002^4*T020*T102*T120^3-1944*T211^4*T221^2*T300*T002^2*T011^2*T102^2*T120^3+1296*T211^4*T221^2*T300*T002^3*T020*T102^2*T120^3-162*T211^4*T221^2*T200^2*T002^5*T120^4+648*T211^4*T221^2*T300*T002^4*T102*T120^4-1728*T211^3*T221^2*T200^2*T300^2*T002^2*T011^7*T020+4320*T211^3*T221^2*T200^2*T300^2*T002^3*T011^5*T020^2-2592*T211^3*T221^2*T200^2*T300^2*T002^5*T011*T020^4+3744*T211^3*T221^2*T200^3*T300*T002*T011^7*T020*T102-77760*T211^3*T221^2*T300^3*T002*T011^7*T020*T102+1152*T211^3*T221^2*T200^3*T300*T002^2*T011^5*T020^2*T102+155520*T211^3*T221^2*T300^3*T002^2*T011^5*T020^2*T102-4896*T211^3*T221^2*T200^3*T300*T002^3*T011^3*T020^3*T102-77760*T211^3*T221^2*T300^3*T002^3*T011^3*T020^3*T102-384*T211^3*T221^2*T200^4*T011^7*T020*T102^2+33696*T211^3*T221^2*T200*T300^2*T011^7*T020*T102^2+144*T211^3*T221^2*T200^4*T002*T011^5*T020^2*T102^2-62208*T211^3*T221^2*T200*T300^2*T002*T011^5*T020^2*T102^2-144*T211^3*T221^2*T200^4*T002^2*T011^3*T020^3*T102^2+18144*T211^3*T221^2*T200*T300^2*T002^2*T011^3*T020^3*T102^2+20736*T211^3*T221^2*T200*T300^2*T002^3*T011*T020^4*T102^2+5184*T211^3*T221^2*T200^2*T300*T011^5*T020^2*T102^3+1296*T211^3*T221^2*T200^2*T300*T002*T011^3*T020^3*T102^3-2592*T211^3*T221^2*T200^2*T300*T002^2*T011*T020^4*T102^3-72*T211^3*T221^2*T200^3*T011^3*T020^3*T102^4+T211^8*T020^4*T102^4-38880*T211^3*T221^2*T300^3*T002^2*T011^7*T120+1440*T211^3*T221^2*T200^3*T300*T002^3*T011^5*T020*T120+23328*T211^3*T221^2*T300^3*T002^3*T011^5*T020*T120+1152*T211^3*T221^2*T200^3*T300*T002^4*T011^3*T020^2*T120-54432*T211^3*T221^2*T300^3*T002^4*T011^3*T020^2*T120-2592*T211^3*T221^2*T200^3*T300*T002^5*T011*T020^3*T120+69984*T211^3*T221^2*T300^3*T002^5*T011*T020^3*T120+36288*T211^3*T221^2*T200*T300^2*T002*T011^7*T102*T120+1344*T211^3*T221^2*T200^4*T002^2*T011^5*T020*T102*T120+37584*T211^3*T221^2*T200*T300^2*T002^2*T011^5*T020*T102*T120-576*T211^3*T221^2*T200^4*T002^3*T011^3*T020^2*T102*T120-90720*T211^3*T221^2*T200*T300^2*T002^3*T011^3*T020^2*T102*T120-3888*T211^3*T221^2*T200*T300^2*T002^4*T011*T020^3*T102*T120+216*T211^3*T221^2*T200^2*T300*T011^7*T102^2*T120-7128*T211^3*T221^2*T200^2*T300*T002*T011^5*T020*T102^2*T120-12960*T211^3*T221^2*T200^2*T300*T002^2*T011^3*T020^2*T102^2*T120+15552*T211^3*T221^2*T200^2*T300*T002^3*T011*T020^3*T102^2*T120+1476*T211^3*T221^2*T200^3*T011^5*T020*T102^3*T120-7776*T211^3*T221^2*T300^2*T011^5*T020*T102^3*T120-8*T211^8*T011^2*T020^2*T102^3*T120+1080*T211^3*T221^2*T200^3*T002*T011^3*T020^2*T102^3*T120+69984*T211^3*T221^2*T300^2*T002*T011^3*T020^2*T102^3*T120+4*T211^8*T002*T020^3*T102^3*T120-1296*T211^3*T221^2*T200^3*T002^2*T011*T020^3*T102^3*T120-15552*T211^3*T221^2*T300^2*T002^2*T011*T020^3*T102^3*T120-1296*T211^3*T221^2*T200*T300*T011^3*T020^2*T102^4*T120+264*T211^3*T221^2*T200^4*T002^3*T011^5*T120^2-16848*T211^3*T221^2*T200*T300^2*T002^3*T011^5*T120^2+7776*T211^3*T221^2*T200*T300^2*T002^4*T011^3*T020*T120^2-648*T211^3*T221^2*T200^4*T002^5*T011*T020^2*T120^2+19440*T211^3*T221^2*T200*T300^2*T002^5*T011*T020^2*T120^2+19008*T211^3*T221^2*T200^2*T300*T002^2*T011^5*T102*T120^2-23328*T211^3*T221^2*T200^2*T300*T002^3*T011^3*T020*T102*T120^2+1296*T211^3*T221^2*T200^2*T300*T002^4*T011*T020^2*T102*T120^2+16*T211^8*T011^4*T102^2*T120^2-684*T211^3*T221^2*T200^3*T002*T011^5*T102^2*T120^2+15552*T211^3*T221^2*T300^2*T002*T011^5*T102^2*T120^2-16*T211^8*T002*T011^2*T020*T102^2*T120^2-3888*T211^3*T221^2*T200^3*T002^2*T011^3*T020*T102^2*T120^2-108864*T211^3*T221^2*T300^2*T002^2*T011^3*T020*T102^2*T120^2+6*T211^8*T002^2*T020^2*T102^2*T120^2+2592*T211^3*T221^2*T200^3*T002^3*T011*T020^2*T102^2*T120^2+38880*T211^3*T221^2*T300^2*T002^3*T011*T020^2*T102^2*T120^2+7776*T211^3*T221^2*T200*T300*T011^5*T102^3*T120^2+18144*T211^3*T221^2*T200*T300*T002*T011^3*T020*T102^3*T120^2-9072*T211^3*T221^2*T200*T300*T002^2*T011*T020^2*T102^3*T120^2+216*T211^3*T221^2*T200^2*T300*T002^4*T011^3*T120^3+3240*T211^3*T221^2*T200^2*T300*T002^5*T011*T020*T120^3-8*T211^8*T002^2*T011^2*T102*T120^3+144*T211^3*T221^2*T200^3*T002^3*T011^3*T102*T120^3-69984*T211^3*T221^2*T300^2*T002^3*T011^3*T102*T120^3+4*T211^8*T002^3*T020*T102*T120^3+324*T211^3*T221^2*T200^3*T002^4*T011*T020*T102*T120^3+38880*T211^3*T221^2*T300^2*T002^4*T011*T020*T102*T120^3-42768*T211^3*T221^2*T200*T300*T002^2*T011^3*T102^2*T120^3+12960*T211^3*T221^2*T200*T300*T002^3*T011*T020*T102^2*T120^3+T211^8*T002^4*T120^4+324*T211^3*T221^2*T200^3*T002^5*T011*T120^4+38880*T211^3*T221^2*T300^2*T002^5*T011*T120^4+14256*T211^3*T221^2*T200*T300*T002^4*T011*T102*T120^4+4752*T211^2*T221^2*T200^3*T300^2*T002^2*T011^8*T020-116640*T211^2*T221^2*T300^4*T002^2*T011^8*T020+21168*T211^2*T221^2*T200^3*T300^2*T002^3*T011^6*T020^2+186624*T211^2*T221^2*T300^4*T002^3*T011^6*T020^2-22032*T211^2*T221^2*T200^3*T300^2*T002^4*T011^4*T020^3-46656*T211^2*T221^2*T300^4*T002^4*T011^4*T020^3-3888*T211^2*T221^2*T200^3*T300^2*T002^5*T011^2*T020^4-23328*T211^2*T221^2*T300^4*T002^6*T020^5-432*T211^2*T221^2*T200^4*T300*T002*T011^8*T020*T102+163296*T211^2*T221^2*T200*T300^3*T002*T011^8*T020*T102-2592*T211^2*T221^2*T200^4*T300*T002^2*T011^6*T020^2*T102-116640*T211^2*T221^2*T200*T300^3*T002^2*T011^6*T020^2*T102+3024*T211^2*T221^2*T200^4*T300*T002^3*T011^4*T020^3*T102-256608*T211^2*T221^2*T200*T300^3*T002^3*T011^4*T020^3*T102+209952*T211^2*T221^2*T200*T300^3*T002^4*T011^2*T020^4*T102-252*T211^2*T221^2*T200^5*T011^8*T020*T102^2-36936*T211^2*T221^2*T200^2*T300^2*T011^8*T020*T102^2-648*T211^2*T221^2*T200^5*T002*T011^6*T020^2*T102^2+69984*T211^2*T221^2*T200^2*T300^2*T002*T011^6*T020^2*T102^2+324*T211^2*T221^2*T200^5*T002^2*T011^4*T020^3*T102^2+3888*T211^2*T221^2*T200^2*T300^2*T002^2*T011^4*T020^3*T102^2-15552*T211^2*T221^2*T200^2*T300^2*T002^3*T011^2*T020^4*T102^2-5832*T211^2*T221^2*T200^2*T300^2*T002^4*T020^5*T102^2-648*T211^2*T221^2*T200^3*T300*T011^6*T020^2*T102^3-72*T211^7*T300*T011^3*T020^3*T102^3-648*T211^2*T221^2*T200^3*T300*T002*T011^4*T020^3*T102^3+72*T211^7*T300*T002*T011*T020^4*T102^3-3888*T211^2*T221^2*T200^3*T300*T002^2*T011^2*T020^4*T102^3+270*T211^2*T221^2*T200^4*T011^4*T020^3*T102^4-4*T211^7*T200*T011*T020^4*T102^4+34992*T211^2*T221^2*T200*T300^3*T002^2*T011^8*T120+6480*T211^2*T221^2*T200^4*T300*T002^3*T011^6*T020*T120+139968*T211^2*T221^2*T200*T300^3*T002^3*T011^6*T020*T120-2592*T211^2*T221^2*T200^4*T300*T002^4*T011^4*T020^2*T120-69984*T211^2*T221^2*T200*T300^3*T002^4*T011^4*T020^2*T120-3888*T211^2*T221^2*T200^4*T300*T002^5*T011^2*T020^3*T120-46656*T211^2*T221^2*T200*T300^3*T002^5*T011^2*T020^3*T120-58320*T211^2*T221^2*T200*T300^3*T002^6*T020^4*T120+19440*T211^2*T221^2*T200^2*T300^2*T002*T011^8*T102*T120-576*T211^2*T221^2*T200^5*T002^2*T011^6*T020*T102*T120+44712*T211^2*T221^2*T200^2*T300^2*T002^2*T011^6*T020*T102*T120+1728*T211^2*T221^2*T200^5*T002^3*T011^4*T020^2*T102*T120-246888*T211^2*T221^2*T200^2*T300^2*T002^3*T011^4*T020^2*T102*T120+157464*T211^2*T221^2*T200^2*T300^2*T002^4*T011^2*T020^3*T102*T120-5832*T211^2*T221^2*T200^2*T300^2*T002^5*T020^4*T102*T120-7236*T211^2*T221^2*T200^3*T300*T011^8*T102^2*T120-46656*T211^2*T221^2*T300^3*T011^8*T102^2*T120+288*T211^7*T300*T011^5*T020*T102^2*T120-11016*T211^2*T221^2*T200^3*T300*T002*T011^6*T020*T102^2*T120+69984*T211^2*T221^2*T300^3*T002*T011^6*T020*T102^2*T120-456*T211^7*T300*T002*T011^3*T020^2*T102^2*T120+24948*T211^2*T221^2*T200^3*T300*T002^2*T011^4*T020^2*T102^2*T120+23328*T211^2*T221^2*T300^3*T002^2*T011^4*T020^2*T102^2*T120+168*T211^7*T300*T002^2*T011*T020^3*T102^2*T120+209952*T211^2*T221^2*T300^3*T002^3*T011^2*T020^3*T102^2*T120-5832*T211^2*T221^2*T200^3*T300*T002^4*T020^4*T102^2*T120-69984*T211^2*T221^2*T300^3*T002^4*T020^4*T102^2*T120-54*T211^2*T221^2*T200^4*T011^6*T020*T102^3*T120+34992*T211^2*T221^2*T200*T300^2*T011^6*T020*T102^3*T120+8*T211^7*T200*T011^3*T020^2*T102^3*T120-162*T211^2*T221^2*T200^4*T002*T011^4*T020^2*T102^3*T120-46656*T211^2*T221^2*T200*T300^2*T002*T011^4*T020^2*T102^3*T120+8*T211^7*T200*T002*T011*T020^3*T102^3*T120-1944*T211^2*T221^2*T200^4*T002^2*T011^2*T020^3*T102^3*T120-34992*T211^2*T221^2*T200*T300^2*T002^2*T011^2*T020^3*T102^3*T120+3888*T211^2*T221^2*T200^2*T300*T011^4*T020^2*T102^4*T120+180*T211^2*T221^2*T200^5*T002^3*T011^6*T120^2+44712*T211^2*T221^2*T200^2*T300^2*T002^3*T011^6*T120^2+216*T211^2*T221^2*T200^5*T002^4*T011^4*T020*T120^2+17496*T211^2*T221^2*T200^2*T300^2*T002^4*T011^4*T020*T120^2-972*T211^2*T221^2*T200^5*T002^5*T011^2*T020^2*T120^2-5832*T211^2*T221^2*T200^2*T300^2*T002^5*T011^2*T020^2*T120^2-40824*T211^2*T221^2*T200^2*T300^2*T002^6*T020^3*T120^2+96*T211^7*T300*T002*T011^5*T102*T120^2+2808*T211^2*T221^2*T200^3*T300*T002^2*T011^6*T102*T120^2+233280*T211^2*T221^2*T300^3*T002^2*T011^6*T102*T120^2-216*T211^7*T300*T002^2*T011^3*T020*T102*T120^2-14256*T211^2*T221^2*T200^3*T300*T002^3*T011^4*T020*T102*T120^2-629856*T211^2*T221^2*T300^3*T002^3*T011^4*T020*T102*T120^2+120*T211^7*T300*T002^3*T011*T020^2*T102*T120^2+31104*T211^2*T221^2*T200^3*T300*T002^4*T011^2*T020^2*T102*T120^2+93312*T211^2*T221^2*T300^3*T002^4*T011^2*T020^2*T102*T120^2-5832*T211^2*T221^2*T200^3*T300*T002^5*T020^3*T102*T120^2-69984*T211^2*T221^2*T300^3*T002^5*T020^3*T102*T120^2+32*T211^7*T200*T011^5*T102^2*T120^2-270*T211^2*T221^2*T200^4*T002*T011^6*T102^2*T120^2-116640*T211^2*T221^2*T200*T300^2*T002*T011^6*T102^2*T120^2-80*T211^7*T200*T002*T011^3*T020*T102^2*T120^2+1836*T211^2*T221^2*T200^4*T002^2*T011^4*T020*T102^2*T120^2+46656*T211^2*T221^2*T200*T300^2*T002^2*T011^4*T020*T102^2*T120^2+24*T211^7*T200*T002^2*T011*T020^2*T102^2*T120^2+3888*T211^2*T221^2*T200^4*T002^3*T011^2*T020^2*T102^2*T120^2+198288*T211^2*T221^2*T200*T300^2*T002^3*T011^2*T020^2*T102^2*T120^2-1458*T211^2*T221^2*T200^4*T002^4*T020^3*T102^2*T120^2-58320*T211^2*T221^2*T200*T300^2*T002^4*T020^3*T102^2*T120^2+5832*T211^2*T221^2*T200^2*T300*T011^6*T102^3*T120^2+3888*T211^2*T221^2*T200^2*T300*T002*T011^4*T020*T102^3*T120^2-31104*T211^2*T221^2*T200^2*T300*T002^2*T011^2*T020^2*T102^3*T120^2+11664*T211^2*T221^2*T300^2*T011^4*T020*T102^4*T120^2-24*T211^7*T300*T002^3*T011^3*T120^3+8964*T211^2*T221^2*T200^3*T300*T002^4*T011^4*T120^3-69984*T211^2*T221^2*T300^3*T002^4*T011^4*T120^3+24*T211^7*T300*T002^4*T011*T020*T120^3-9720*T211^2*T221^2*T200^3*T300*T002^5*T011^2*T020*T120^3+326592*T211^2*T221^2*T300^3*T002^5*T011^2*T020*T120^3-8748*T211^2*T221^2*T200^3*T300*T002^6*T020^2*T120^3-69984*T211^2*T221^2*T300^3*T002^6*T020^2*T120^3+8*T211^7*T200*T002^2*T011^3*T102*T120^3-1620*T211^2*T221^2*T200^4*T002^3*T011^4*T102*T120^3+34992*T211^2*T221^2*T200*T300^2*T002^3*T011^4*T102*T120^3+8*T211^7*T200*T002^3*T011*T020*T102*T120^3+486*T211^2*T221^2*T200^4*T002^4*T011^2*T020*T102*T120^3+23328*T211^2*T221^2*T200*T300^2*T002^4*T011^2*T020*T102*T120^3-1458*T211^2*T221^2*T200^4*T002^5*T020^2*T102*T120^3-58320*T211^2*T221^2*T200*T300^2*T002^5*T020^2*T102*T120^3-5832*T211^2*T221^2*T200^2*T300*T002^2*T011^4*T102^2*T120^3+54432*T211^2*T221^2*T200^2*T300*T002^3*T011^2*T020*T102^2*T120^3-11664*T211^2*T221^2*T200^2*T300*T002^4*T020^2*T102^2*T120^3+104976*T211^2*T221^2*T300^2*T002*T011^4*T102^3*T120^3-116640*T211^2*T221^2*T300^2*T002^2*T011^2*T020*T102^3*T120^3-4*T211^7*T200*T002^4*T011*T120^4+486*T211^2*T221^2*T200^4*T002^5*T011^2*T120^4-11664*T211^2*T221^2*T200*T300^2*T002^5*T011^2*T120^4-11664*T211^2*T221^2*T200*T300^2*T002^6*T020*T120^4-13608*T211^2*T221^2*T200^2*T300*T002^4*T011^2*T102*T120^4-11664*T211^2*T221^2*T200^2*T300*T002^5*T020*T102*T120^4-23328*T211^2*T221^2*T300^2*T002^3*T011^2*T102^2*T120^4+11664*T211^2*T221^2*T300^2*T002^4*T020*T102^2*T120^4+5832*T211^2*T221^2*T200^2*T300*T002^6*T120^5+11664*T211^2*T221^2*T300^2*T002^5*T102*T120^5+1728*T211*T221^2*T200^4*T300^2*T002^2*T011^9*T020+186624*T211*T221^2*T200*T300^4*T002^2*T011^9*T020-12096*T211*T221^2*T200^4*T300^2*T002^3*T011^7*T020^2+93312*T211*T221^2*T200*T300^4*T002^3*T011^7*T020^2+5184*T211*T221^2*T200^4*T300^2*T002^4*T011^5*T020^3-653184*T211*T221^2*T200*T300^4*T002^4*T011^5*T020^3+5184*T211*T221^2*T200^4*T300^2*T002^5*T011^3*T020^4+279936*T211*T221^2*T200*T300^4*T002^5*T011^3*T020^4+93312*T211*T221^2*T200*T300^4*T002^6*T011*T020^5-1728*T211*T221^2*T200^5*T300*T002*T011^9*T020*T102-139968*T211*T221^2*T200^2*T300^3*T002*T011^9*T020*T102-3456*T211*T221^2*T200^5*T300*T002^2*T011^7*T020^2*T102+69984*T211*T221^2*T200^2*T300^3*T002^2*T011^7*T020^2*T102+5184*T211*T221^2*T200^5*T300*T002^3*T011^5*T020^3*T102+209952*T211*T221^2*T200^2*T300^3*T002^3*T011^5*T020^3*T102-69984*T211*T221^2*T200^2*T300^3*T002^4*T011^3*T020^4*T102-69984*T211*T221^2*T200^2*T300^3*T002^5*T011*T020^5*T102+240*T211*T221^2*T200^6*T011^9*T020*T102^2+18144*T211*T221^2*T200^3*T300^2*T011^9*T020*T102^2+1296*T211^6*T300^2*T011^6*T020^2*T102^2-288*T211*T221^2*T200^6*T002*T011^7*T020^2*T102^2-46656*T211*T221^2*T200^3*T300^2*T002*T011^7*T020^2*T102^2-2808*T211^6*T300^2*T002*T011^4*T020^3*T102^2+432*T211*T221^2*T200^6*T002^2*T011^5*T020^3*T102^2+29808*T211*T221^2*T200^3*T300^2*T002^2*T011^5*T020^3*T102^2+1440*T211^6*T300^2*T002^2*T011^2*T020^4*T102^2-10368*T211*T221^2*T200^3*T300^2*T002^3*T011^3*T020^4*T102^2+72*T211^6*T300^2*T002^3*T020^5*T102^2-11664*T211*T221^2*T200^3*T300^2*T002^4*T011*T020^5*T102^2-5184*T211*T221^2*T200^4*T300*T011^7*T020^2*T102^3+180*T211^6*T200*T300*T011^4*T020^3*T102^3-1296*T211*T221^2*T200^4*T300*T002*T011^5*T020^3*T102^3-144*T211^6*T200*T300*T002*T011^2*T020^4*T102^3+1296*T211*T221^2*T200^4*T300*T002^2*T011^3*T020^4*T102^3-36*T211^6*T200*T300*T002^2*T020^5*T102^3-216*T211*T221^2*T200^5*T011^5*T020^3*T102^4-2*T211^6*T200^2*T011^2*T020^4*T102^4+46656*T211*T221^2*T200^2*T300^3*T002^2*T011^9*T120-1728*T211*T221^2*T200^5*T300*T002^3*T011^7*T020*T120+139968*T211*T221^2*T200^2*T300^3*T002^3*T011^7*T020*T120-3456*T211*T221^2*T200^5*T300*T002^4*T011^5*T020^2*T120-326592*T211*T221^2*T200^2*T300^3*T002^4*T011^5*T020^2*T120+5184*T211*T221^2*T200^5*T300*T002^5*T011^3*T020^3*T120+46656*T211*T221^2*T200^2*T300^3*T002^5*T011^3*T020^3*T120+93312*T211*T221^2*T200^2*T300^3*T002^6*T011*T020^4*T120-33696*T211*T221^2*T200^3*T300^2*T002*T011^9*T102*T120-279936*T211*T221^2*T300^4*T002*T011^9*T102*T120+1728*T211^6*T300^2*T002*T011^6*T020*T102*T120-768*T211*T221^2*T200^6*T002^2*T011^7*T020*T102*T120-168480*T211*T221^2*T200^3*T300^2*T002^2*T011^7*T020*T102*T120+419904*T211*T221^2*T300^4*T002^2*T011^7*T020*T102*T120-2736*T211^6*T300^2*T002^2*T011^4*T020^2*T102*T120+247536*T211*T221^2*T200^3*T300^2*T002^3*T011^5*T020^2*T102*T120-139968*T211*T221^2*T300^4*T002^3*T011^5*T020^2*T102*T120+864*T211^6*T300^2*T002^3*T011^2*T020^3*T102*T120+77760*T211*T221^2*T200^3*T300^2*T002^4*T011^3*T020^3*T102*T120+139968*T211*T221^2*T300^4*T002^4*T011^3*T020^3*T102*T120+144*T211^6*T300^2*T002^4*T020^4*T102*T120-81648*T211*T221^2*T200^3*T300^2*T002^5*T011*T020^4*T102*T120-139968*T211*T221^2*T300^4*T002^5*T011*T020^4*T102*T120+4320*T211*T221^2*T200^4*T300*T011^9*T102^2*T120+46656*T211*T221^2*T200*T300^3*T011^9*T102^2*T120+144*T211^6*T200*T300*T011^6*T020*T102^2*T120-2592*T211*T221^2*T200^4*T300*T002*T011^7*T020*T102^2*T120-139968*T211*T221^2*T200*T300^3*T002*T011^7*T020*T102^2*T120-780*T211^6*T200*T300*T002*T011^4*T020^2*T102^2*T120+12960*T211*T221^2*T200^4*T300*T002^2*T011^5*T020^2*T102^2*T120+256608*T211*T221^2*T200*T300^3*T002^2*T011^5*T020^2*T102^2*T120+672*T211^6*T200*T300*T002^2*T011^2*T020^3*T102^2*T120+3888*T211*T221^2*T200^4*T300*T002^3*T011^3*T020^3*T102^2*T120-279936*T211*T221^2*T200*T300^3*T002^3*T011^3*T020^3*T102^2*T120-36*T211^6*T200*T300*T002^3*T020^4*T102^2*T120-11664*T211*T221^2*T200^4*T300*T002^4*T011*T020^4*T102^2*T120-69984*T211*T221^2*T200*T300^3*T002^4*T011*T020^4*T102^2*T120-648*T211*T221^2*T200^5*T011^7*T020*T102^3*T120-81648*T211*T221^2*T200^2*T300^2*T011^7*T020*T102^3*T120+46*T211^6*T200^2*T011^4*T020^2*T102^3*T120-1296*T211*T221^2*T200^5*T002*T011^5*T020^2*T102^3*T120+11664*T211*T221^2*T200^2*T300^2*T002*T011^5*T020^2*T102^3*T120-20*T211^6*T200^2*T002*T011^2*T020^3*T102^3*T120+648*T211*T221^2*T200^5*T002^2*T011^3*T020^3*T102^3*T120-23328*T211*T221^2*T200^2*T300^2*T002^2*T011^3*T020^3*T102^3*T120-18*T211^6*T200^2*T002^2*T020^4*T102^3*T120-3240*T211*T221^2*T200^3*T300*T011^5*T020^2*T102^4*T120-72*T211^6*T300*T011^2*T020^3*T102^4*T120+144*T211^6*T300^2*T002^2*T011^6*T120^2-48*T211*T221^2*T200^6*T002^3*T011^7*T120^2+18144*T211*T221^2*T200^3*T300^2*T002^3*T011^7*T120^2+419904*T211*T221^2*T300^4*T002^3*T011^7*T120^2-504*T211^6*T300^2*T002^3*T011^4*T020*T120^2-864*T211*T221^2*T200^6*T002^4*T011^5*T020*T120^2-31104*T211*T221^2*T200^3*T300^2*T002^4*T011^5*T020*T120^2-139968*T211*T221^2*T300^4*T002^4*T011^5*T020*T120^2+288*T211^6*T300^2*T002^4*T011^2*T020^2*T120^2+1296*T211*T221^2*T200^6*T002^5*T011^3*T020^2*T120^2-31104*T211*T221^2*T200^3*T300^2*T002^5*T011^3*T020^2*T120^2+139968*T211*T221^2*T300^4*T002^5*T011^3*T020^2*T120^2+72*T211^6*T300^2*T002^5*T020^3*T120^2+23328*T211*T221^2*T200^3*T300^2*T002^6*T011*T020^3*T120^2-419904*T211*T221^2*T300^4*T002^6*T011*T020^3*T120^2+240*T211^6*T200*T300*T002*T011^6*T102*T120^2-18360*T211*T221^2*T200^4*T300*T002^2*T011^7*T102*T120^2-653184*T211*T221^2*T200*T300^3*T002^2*T011^7*T102*T120^2-180*T211^6*T200*T300*T002^2*T011^4*T020*T102*T120^2-8424*T211*T221^2*T200^4*T300*T002^3*T011^5*T020*T102*T120^2+419904*T211*T221^2*T200*T300^3*T002^3*T011^5*T020*T102*T120^2-96*T211^6*T200*T300*T002^3*T011^2*T020^2*T102*T120^2+57672*T211*T221^2*T200^4*T300*T002^4*T011^3*T020^2*T102*T120^2+746496*T211*T221^2*T200*T300^3*T002^4*T011^3*T020^2*T102*T120^2+36*T211^6*T200*T300*T002^4*T020^3*T102*T120^2-29160*T211*T221^2*T200^4*T300*T002^5*T011*T020^3*T102*T120^2-139968*T211*T221^2*T200*T300^3*T002^5*T011*T020^3*T102*T120^2-8*T211^6*T200^2*T011^6*T102^2*T120^2+216*T211*T221^2*T200^5*T002*T011^7*T102^2*T120^2+34992*T211*T221^2*T200^2*T300^2*T002*T011^7*T102^2*T120^2-148*T211^6*T200^2*T002*T011^4*T020*T102^2*T120^2+756*T211*T221^2*T200^5*T002^2*T011^5*T020*T102^2*T120^2+244944*T211*T221^2*T200^2*T300^2*T002^2*T011^5*T020*T102^2*T120^2+180*T211^6*T200^2*T002^2*T011^2*T020^2*T102^2*T120^2+4536*T211*T221^2*T200^5*T002^3*T011^3*T020^2*T102^2*T120^2-69984*T211*T221^2*T200^2*T300^2*T002^3*T011^3*T020^2*T102^2*T120^2-36*T211^6*T200^2*T002^3*T020^3*T102^2*T120^2-2916*T211*T221^2*T200^5*T002^4*T011*T020^3*T102^2*T120^2-116640*T211*T221^2*T200^2*T300^2*T002^4*T011*T020^3*T102^2*T120^2-7776*T211*T221^2*T200^3*T300*T011^7*T102^3*T120^2-209952*T211*T221^2*T300^3*T011^7*T102^3*T120^2+288*T211^6*T300*T011^4*T020*T102^3*T120^2-20736*T211*T221^2*T200^3*T300*T002*T011^5*T020*T102^3*T120^2+69984*T211*T221^2*T300^3*T002*T011^5*T020*T102^3*T120^2+72*T211^6*T300*T002*T011^2*T020^2*T102^3*T120^2+2592*T211*T221^2*T200^3*T300*T002^2*T011^3*T020^2*T102^3*T120^2-279936*T211*T221^2*T300^3*T002^2*T011^3*T020^2*T102^3*T120^2-72*T211^6*T300*T002^2*T020^3*T102^3*T120^2-11664*T211*T221^2*T200*T300^2*T011^5*T020*T102^4*T120^2+12*T211^6*T200*T300*T002^3*T011^4*T120^3-4752*T211*T221^2*T200^4*T300*T002^4*T011^5*T120^3+209952*T211*T221^2*T200*T300^3*T002^4*T011^5*T120^3-48*T211^6*T200*T300*T002^4*T011^2*T020*T120^3+1296*T211*T221^2*T200^4*T300*T002^5*T011^3*T020*T120^3-46656*T211*T221^2*T200*T300^3*T002^5*T011^3*T020*T120^3+36*T211^6*T200*T300*T002^5*T020^2*T120^3-349920*T211*T221^2*T200*T300^3*T002^6*T011*T020^2*T120^3+46*T211^6*T200^2*T002^2*T011^4*T102*T120^3-756*T211*T221^2*T200^5*T002^3*T011^5*T102*T120^3-209952*T211*T221^2*T200^2*T300^2*T002^3*T011^5*T102*T120^3-20*T211^6*T200^2*T002^3*T011^2*T020*T102*T120^3+3240*T211*T221^2*T200^5*T002^4*T011^3*T020*T102*T120^3+384912*T211*T221^2*T200^2*T300^2*T002^4*T011^3*T020*T102*T120^3-18*T211^6*T200^2*T002^4*T020^2*T102*T120^3-2916*T211*T221^2*T200^5*T002^5*T011*T020^2*T102*T120^3-81648*T211*T221^2*T200^2*T300^2*T002^5*T011*T020^2*T102*T120^3-864*T211^6*T300*T002*T011^4*T102^2*T120^3+21384*T211*T221^2*T200^3*T300*T002^2*T011^5*T102^2*T120^3+699840*T211*T221^2*T300^3*T002^2*T011^5*T102^2*T120^3+648*T211^6*T300*T002^2*T011^2*T020*T102^2*T120^3+75168*T211*T221^2*T200^3*T300*T002^3*T011^3*T020*T102^2*T120^3+139968*T211*T221^2*T300^3*T002^3*T011^3*T020*T102^2*T120^3-216*T211^6*T300*T002^3*T020^2*T102^2*T120^3-40824*T211*T221^2*T200^3*T300*T002^4*T011*T020^2*T102^2*T120^3-279936*T211*T221^2*T300^3*T002^4*T011*T020^2*T102^2*T120^3-104976*T211*T221^2*T200*T300^2*T002*T011^5*T102^3*T120^3-23328*T211*T221^2*T200*T300^2*T002^2*T011^3*T020*T102^3*T120^3-2*T211^6*T200^2*T002^4*T011^2*T120^4-648*T211*T221^2*T200^5*T002^5*T011^3*T120^4+34992*T211*T221^2*T200^2*T300^2*T002^5*T011^3*T120^4-128304*T211*T221^2*T200^2*T300^2*T002^6*T011*T020*T120^4+504*T211^6*T300*T002^3*T011^2*T102*T120^4+2592*T211*T221^2*T200^3*T300*T002^4*T011^3*T102*T120^4+349920*T211*T221^2*T300^3*T002^4*T011^3*T102*T120^4-216*T211^6*T300*T002^4*T020*T102*T120^4-23328*T211*T221^2*T200^3*T300*T002^5*T011*T020*T102*T120^4-209952*T211*T221^2*T300^3*T002^5*T011*T020*T102*T120^4+443232*T211*T221^2*T200*T300^2*T002^3*T011^3*T102^2*T120^4-151632*T211*T221^2*T200*T300^2*T002^4*T011*T020*T102^2*T120^4-72*T211^6*T300*T002^5*T120^5-5832*T211*T221^2*T200^3*T300*T002^6*T011*T120^5-279936*T211*T221^2*T300^3*T002^6*T011*T120^5-151632*T211*T221^2*T200*T300^2*T002^5*T011*T102*T120^5-1728*T221^2*T200^5*T300^2*T002^2*T011^10*T020-116640*T221^2*T200^2*T300^4*T002^2*T011^10*T020-19008*T221^2*T200^5*T300^2*T002^3*T011^8*T020^2-93312*T221^2*T200^2*T300^4*T002^3*T011^8*T020^2+15552*T221^2*T200^5*T300^2*T002^4*T011^6*T020^3+233280*T221^2*T200^2*T300^4*T002^4*T011^6*T020^3+5184*T221^2*T200^5*T300^2*T002^5*T011^4*T020^4+279936*T221^2*T200^2*T300^4*T002^5*T011^4*T020^4-303264*T221^2*T200^2*T300^4*T002^6*T011^2*T020^5+576*T221^2*T200^6*T300*T002*T011^10*T020*T102+38880*T221^2*T200^3*T300^3*T002*T011^10*T020*T102+7776*T211^5*T300^3*T002*T011^7*T020^2*T102-1152*T221^2*T200^6*T300*T002^2*T011^8*T020^2*T102-77760*T221^2*T200^3*T300^3*T002^2*T011^8*T020^2*T102-12960*T211^5*T300^3*T002^2*T011^5*T020^3*T102+576*T221^2*T200^6*T300*T002^3*T011^6*T020^3*T102-31104*T221^2*T200^3*T300^3*T002^3*T011^6*T020^3*T102+2592*T211^5*T300^3*T002^3*T011^3*T020^4*T102+139968*T221^2*T200^3*T300^3*T002^4*T011^4*T020^4*T102+2592*T211^5*T300^3*T002^4*T011*T020^5*T102-69984*T221^2*T200^3*T300^3*T002^5*T011^2*T020^5*T102-48*T221^2*T200^7*T011^10*T020*T102^2-3240*T221^2*T200^4*T300^2*T011^10*T020*T102^2-1296*T211^5*T200*T300^2*T011^7*T020^2*T102^2+288*T221^2*T200^7*T002*T011^8*T020^2*T102^2+1944*T221^2*T200^4*T300^2*T002*T011^8*T020^2*T102^2+1728*T211^5*T200*T300^2*T002*T011^5*T020^3*T102^2+144*T221^2*T200^7*T002^2*T011^6*T020^3*T102^2-36288*T221^2*T200^4*T300^2*T002^2*T011^6*T020^3*T102^2+1296*T211^5*T200*T300^2*T002^2*T011^3*T020^4*T102^2+22680*T221^2*T200^4*T300^2*T002^3*T011^4*T020^4*T102^2-1728*T211^5*T200*T300^2*T002^3*T011*T020^5*T102^2-5832*T221^2*T200^4*T300^2*T002^4*T011^2*T020^5*T102^2+2268*T221^2*T200^5*T300*T011^8*T020^2*T102^3+216*T211^5*T200^2*T300*T011^5*T020^3*T102^3-4536*T221^2*T200^5*T300*T002*T011^6*T020^3*T102^3-216*T211^5*T200^2*T300*T002*T011^3*T020^4*T102^3+2268*T221^2*T200^5*T300*T002^2*T011^4*T020^4*T102^3-360*T221^2*T200^6*T011^6*T020^3*T102^4+20*T211^5*T200^3*T011^3*T020^4*T102^4-27216*T221^2*T200^3*T300^3*T002^2*T011^10*T120-419904*T221^2*T300^5*T002^2*T011^10*T120+2592*T211^5*T300^3*T002^2*T011^7*T020*T120-4032*T221^2*T200^6*T300*T002^3*T011^8*T020*T120-396576*T221^2*T200^3*T300^3*T002^3*T011^8*T020*T120+419904*T221^2*T300^5*T002^3*T011^8*T020*T120-4320*T211^5*T300^3*T002^3*T011^5*T020^2*T120-1152*T221^2*T200^6*T300*T002^4*T011^6*T020^2*T120+108864*T221^2*T200^3*T300^3*T002^4*T011^6*T020^2*T120+839808*T221^2*T300^5*T002^4*T011^6*T020^2*T120+864*T211^5*T300^3*T002^4*T011^3*T020^3*T120+5184*T221^2*T200^6*T300*T002^5*T011^4*T020^3*T120+583200*T221^2*T200^3*T300^3*T002^5*T011^4*T020^3*T120-839808*T221^2*T300^5*T002^5*T011^4*T020^3*T120+864*T211^5*T300^3*T002^5*T011*T020^4*T120-268272*T221^2*T200^3*T300^3*T002^6*T011^2*T020^4*T120-419904*T221^2*T300^5*T002^6*T011^2*T020^4*T120+419904*T221^2*T300^5*T002^7*T020^5*T120+9072*T221^2*T200^4*T300^2*T002*T011^10*T102*T120+139968*T221^2*T200*T300^4*T002*T011^10*T102*T120+1728*T211^5*T200*T300^2*T002*T011^7*T020*T102*T120+384*T221^2*T200^7*T002^2*T011^8*T020*T102*T120+648*T221^2*T200^4*T300^2*T002^2*T011^8*T020*T102*T120-629856*T221^2*T200*T300^4*T002^2*T011^8*T020*T102*T120-4320*T211^5*T200*T300^2*T002^2*T011^5*T020^2*T102*T120-1152*T221^2*T200^7*T002^3*T011^6*T020^2*T102*T120-11016*T221^2*T200^4*T300^2*T002^3*T011^6*T020^2*T102*T120+279936*T221^2*T200*T300^4*T002^3*T011^6*T020^2*T102*T120+1728*T211^5*T200*T300^2*T002^3*T011^3*T020^3*T102*T120+118584*T221^2*T200^4*T300^2*T002^4*T011^4*T020^3*T102*T120+979776*T221^2*T200*T300^4*T002^4*T011^4*T020^3*T102*T120+864*T211^5*T200*T300^2*T002^4*T011*T020^4*T102*T120-75816*T221^2*T200^4*T300^2*T002^5*T011^2*T020^4*T102*T120-979776*T221^2*T200*T300^4*T002^5*T011^2*T020^4*T102*T120+209952*T221^2*T200*T300^4*T002^6*T020^5*T102*T120-756*T221^2*T200^5*T300*T011^10*T102^2*T120-11664*T221^2*T200^2*T300^3*T011^10*T102^2*T120-648*T211^5*T200^2*T300*T011^7*T020*T102^2*T120+4536*T221^2*T200^5*T300*T002*T011^8*T020*T102^2*T120-104976*T221^2*T200^2*T300^3*T002*T011^8*T020*T102^2*T120-72*T211^5*T200^2*T300*T002*T011^5*T020^2*T102^2*T120-10044*T221^2*T200^5*T300*T002^2*T011^6*T020^2*T102^2*T120-291600*T221^2*T200^2*T300^3*T002^2*T011^6*T020^2*T102^2*T120+2016*T211^5*T200^2*T300*T002^2*T011^3*T020^3*T102^2*T120+15552*T221^2*T200^5*T300*T002^3*T011^4*T020^3*T102^2*T120+244944*T221^2*T200^2*T300^3*T002^3*T011^4*T020^3*T102^2*T120-1296*T211^5*T200^2*T300*T002^3*T011*T020^4*T102^2*T120-5832*T221^2*T200^5*T300*T002^4*T011^2*T020^4*T102^2*T120-209952*T221^2*T200^2*T300^3*T002^4*T011^2*T020^4*T102^2*T120+198*T221^2*T200^6*T011^8*T020*T102^3*T120+33048*T221^2*T200^3*T300^2*T011^8*T020*T102^3*T120-16*T211^5*T200^3*T011^5*T020^2*T102^3*T120+3024*T211^5*T300^2*T011^5*T020^2*T102^3*T120-756*T221^2*T200^6*T002*T011^6*T020^2*T102^3*T120-81648*T221^2*T200^3*T300^2*T002*T011^6*T020^2*T102^3*T120-64*T211^5*T200^3*T002*T011^3*T020^3*T102^3*T120-2160*T211^5*T300^2*T002*T011^3*T020^3*T102^3*T120+1134*T221^2*T200^6*T002^2*T011^4*T020^3*T102^3*T120+48600*T221^2*T200^3*T300^2*T002^2*T011^4*T020^3*T102^3*T120-864*T211^5*T300^2*T002^2*T011*T020^4*T102^3*T120-9072*T221^2*T200^4*T300*T011^6*T020^2*T102^4*T120+216*T211^5*T200*T300*T011^3*T020^3*T102^4*T120+432*T211^5*T200*T300^2*T002^2*T011^7*T120^2-48*T221^2*T200^7*T002^3*T011^8*T120^2-47952*T221^2*T200^4*T300^2*T002^3*T011^8*T120^2-1049760*T221^2*T200*T300^4*T002^3*T011^8*T120^2-864*T221^2*T200^7*T002^4*T011^6*T020*T120^2-126360*T221^2*T200^4*T300^2*T002^4*T011^6*T020*T120^2+279936*T221^2*T200*T300^4*T002^4*T011^6*T020*T120^2-432*T211^5*T200*T300^2*T002^4*T011^3*T020^2*T120^2+1296*T221^2*T200^7*T002^5*T011^4*T020^2*T120^2+194400*T221^2*T200^4*T300^2*T002^5*T011^4*T020^2*T120^2+979776*T221^2*T200*T300^4*T002^5*T011^4*T020^2*T120^2-40824*T221^2*T200^4*T300^2*T002^6*T011^2*T020^3*T120^2-839808*T221^2*T200*T300^4*T002^6*T011^2*T020^3*T120^2+629856*T221^2*T200*T300^4*T002^7*T020^4*T120^2+72*T211^5*T200^2*T300*T002*T011^7*T102*T120^2+6372*T221^2*T200^5*T300*T002^2*T011^8*T102*T120^2-46656*T221^2*T200^2*T300^3*T002^2*T011^8*T102*T120^2-864*T211^5*T200^2*T300*T002^2*T011^5*T020*T102*T120^2-13608*T221^2*T200^5*T300*T002^3*T011^6*T020*T102*T120^2+419904*T221^2*T200^2*T300^3*T002^3*T011^6*T020*T102*T120^2+1008*T211^5*T200^2*T300*T002^3*T011^3*T020^2*T102*T120^2+23652*T221^2*T200^5*T300*T002^4*T011^4*T020^2*T102*T120^2+1283040*T221^2*T200^2*T300^3*T002^4*T011^4*T020^2*T102*T120^2-216*T211^5*T200^2*T300*T002^4*T011*T020^3*T102*T120^2-23328*T221^2*T200^5*T300*T002^5*T011^2*T020^3*T102*T120^2-1119744*T221^2*T200^2*T300^3*T002^5*T011^2*T020^3*T102*T120^2+209952*T221^2*T200^2*T300^3*T002^6*T020^4*T102*T120^2-40*T211^5*T200^3*T011^7*T102^2*T120^2-1728*T211^5*T300^2*T011^7*T102^2*T120^2-18*T221^2*T200^6*T002*T011^8*T102^2*T120^2+9720*T221^2*T200^3*T300^2*T002*T011^8*T102^2*T120^2-629856*T221^2*T300^4*T002*T011^8*T102^2*T120^2-104*T211^5*T200^3*T002*T011^5*T020*T102^2*T120^2-7776*T211^5*T300^2*T002*T011^5*T020*T102^2*T120^2-1350*T221^2*T200^6*T002^2*T011^6*T020*T102^2*T120^2-120528*T221^2*T200^3*T300^2*T002^2*T011^6*T020*T102^2*T120^2+480*T211^5*T200^3*T002^2*T011^3*T020^2*T102^2*T120^2+14256*T211^5*T300^2*T002^2*T011^3*T020^2*T102^2*T120^2+2106*T221^2*T200^6*T002^3*T011^4*T020^2*T102^2*T120^2+243000*T221^2*T200^3*T300^2*T002^3*T011^4*T020^2*T102^2*T120^2+209952*T221^2*T300^4*T002^3*T011^4*T020^2*T102^2*T120^2-216*T211^5*T200^3*T002^3*T011*T020^3*T102^2*T120^2-4752*T211^5*T300^2*T002^3*T011*T020^3*T102^2*T120^2-1458*T221^2*T200^6*T002^4*T011^2*T020^3*T102^2*T120^2-163296*T221^2*T200^3*T300^2*T002^4*T011^2*T020^3*T102^2*T120^2-1259712*T221^2*T300^4*T002^4*T011^2*T020^3*T102^2*T120^2+1944*T221^2*T200^4*T300*T011^8*T102^3*T120^2+104976*T221^2*T200*T300^3*T011^8*T102^3*T120^2-12960*T221^2*T200^4*T300*T002*T011^6*T020*T102^3*T120^2-349920*T221^2*T200*T300^3*T002*T011^6*T020*T102^3*T120^2-648*T211^5*T200*T300*T002*T011^3*T020^2*T102^3*T120^2+23976*T221^2*T200^4*T300*T002^2*T011^4*T020^2*T102^3*T120^2+244944*T221^2*T200*T300^3*T002^2*T011^4*T020^2*T102^3*T120^2-216*T211^5*T200*T300*T002^2*T011*T020^3*T102^3*T120^2-75816*T221^2*T200^2*T300^2*T011^6*T020*T102^4*T120^2+144*T211^5*T200^2*T300*T002^3*T011^5*T120^3-16308*T221^2*T200^5*T300*T002^4*T011^6*T120^3-454896*T221^2*T200^2*T300^3*T002^4*T011^6*T120^3+72*T211^5*T200^2*T300*T002^4*T011^3*T020*T120^3+11016*T221^2*T200^5*T300*T002^5*T011^4*T020*T120^3+151632*T221^2*T200^2*T300^3*T002^5*T011^4*T020*T120^3-216*T211^5*T200^2*T300*T002^5*T011*T020^2*T120^3+8748*T221^2*T200^5*T300*T002^6*T011^2*T020^2*T120^3-384912*T221^2*T200^2*T300^3*T002^6*T011^2*T020^2*T120^3+314928*T221^2*T200^2*T300^3*T002^7*T020^3*T120^3-16*T211^5*T200^3*T002^2*T011^5*T102*T120^3-3888*T211^5*T300^2*T002^2*T011^5*T102*T120^3+342*T221^2*T200^6*T002^3*T011^6*T102*T120^3+1679616*T221^2*T300^4*T002^3*T011^6*T102*T120^3-64*T211^5*T200^3*T002^3*T011^3*T020*T102*T120^3+9072*T211^5*T300^2*T002^3*T011^3*T020*T102*T120^3+2268*T221^2*T200^6*T002^4*T011^4*T020*T102*T120^3+347976*T221^2*T200^3*T300^2*T002^4*T011^4*T020*T102*T120^3+2099520*T221^2*T300^4*T002^4*T011^4*T020*T102*T120^3-5184*T211^5*T300^2*T002^4*T011*T020^2*T102*T120^3-1458*T221^2*T200^6*T002^5*T011^2*T020^2*T102*T120^3-338256*T221^2*T200^3*T300^2*T002^5*T011^2*T020^2*T102*T120^3-839808*T221^2*T300^4*T002^5*T011^2*T020^2*T102*T120^3+52488*T221^2*T200^3*T300^2*T002^6*T020^3*T102*T120^3+419904*T221^2*T300^4*T002^6*T020^3*T102*T120^3-1728*T211^5*T200*T300*T002*T011^5*T102^2*T120^3-13608*T221^2*T200^4*T300*T002^2*T011^6*T102^2*T120^3-139968*T221^2*T200*T300^3*T002^2*T011^6*T102^2*T120^3+4104*T211^5*T200*T300*T002^2*T011^3*T020*T102^2*T120^3+32400*T221^2*T200^4*T300*T002^3*T011^4*T020*T102^2*T120^3+769824*T221^2*T200*T300^3*T002^3*T011^4*T020*T102^2*T120^3-1080*T211^5*T200*T300*T002^3*T011*T020^2*T102^2*T120^3-29160*T221^2*T200^4*T300*T002^4*T011^2*T020^2*T102^2*T120^3-909792*T221^2*T200*T300^3*T002^4*T011^2*T020^2*T102^2*T120^3-52488*T221^2*T200^2*T300^2*T002*T011^6*T102^3*T120^3+145800*T221^2*T200^2*T300^2*T002^2*T011^4*T020*T102^3*T120^3-209952*T221^2*T300^3*T011^6*T102^4*T120^3+20*T211^5*T200^3*T002^4*T011^3*T120^4+1296*T211^5*T300^2*T002^4*T011^3*T120^4-648*T221^2*T200^6*T002^5*T011^4*T120^4-71928*T221^2*T200^3*T300^2*T002^5*T011^4*T120^4-209952*T221^2*T300^4*T002^5*T011^4*T120^4-1296*T211^5*T300^2*T002^5*T011*T020*T120^4-11664*T221^2*T200^3*T300^2*T002^6*T011^2*T020*T120^4-1259712*T221^2*T300^4*T002^6*T011^2*T020*T120^4+52488*T221^2*T200^3*T300^2*T002^7*T020^2*T120^4-209952*T221^2*T300^4*T002^7*T020^2*T120^4-216*T211^5*T200*T300*T002^3*T011^3*T102*T120^4+29808*T221^2*T200^4*T300*T002^4*T011^4*T102*T120^4+664848*T221^2*T200*T300^3*T002^4*T011^4*T102*T120^4-648*T211^5*T200*T300*T002^4*T011*T020*T102*T120^4-11664*T221^2*T200^4*T300*T002^5*T011^2*T020*T102*T120^4-209952*T221^2*T200*T300^3*T002^5*T011^2*T020*T102*T120^4+104976*T221^2*T200*T300^3*T002^6*T020^2*T102*T120^4+99144*T221^2*T200^2*T300^2*T002^3*T011^4*T102^2*T120^4-110808*T221^2*T200^2*T300^2*T002^4*T011^2*T020*T102^2*T120^4+209952*T221^2*T300^3*T002^2*T011^4*T102^3*T120^4+216*T211^5*T200*T300*T002^5*T011*T120^5-11664*T221^2*T200^4*T300*T002^6*T011^2*T120^5-69984*T221^2*T200*T300^3*T002^6*T011^2*T120^5-209952*T221^2*T200*T300^3*T002^7*T020*T120^5+99144*T221^2*T200^2*T300^2*T002^5*T011^2*T102*T120^5-52488*T221^2*T200^2*T300^2*T002^6*T020*T102*T120^5+209952*T221^2*T300^3*T002^4*T011^2*T102^2*T120^5-52488*T221^2*T200^2*T300^2*T002^7*T120^6-209952*T221^2*T300^3*T002^6*T102*T120^6+11664*T211^4*T300^4*T002^2*T011^8*T020^2-15552*T211^4*T300^4*T002^3*T011^6*T020^3-2592*T211^4*T300^4*T002^4*T011^4*T020^4+5184*T211^4*T300^4*T002^5*T011^2*T020^5+1296*T211^4*T300^4*T002^6*T020^6-3888*T211^4*T200*T300^3*T002*T011^8*T020^2*T102-7776*T211^4*T200*T300^3*T002^2*T011^6*T020^3*T102+25920*T211^4*T200*T300^3*T002^3*T011^4*T020^4*T102-12960*T211^4*T200*T300^3*T002^4*T011^2*T020^5*T102-1296*T211^4*T200*T300^3*T002^5*T020^6*T102-2268*T211^4*T200^2*T300^2*T011^8*T020^2*T102^2+3456*T211^4*T200^2*T300^2*T002*T011^6*T020^3*T102^2+1080*T211^4*T200^2*T300^2*T002^2*T011^4*T020^4*T102^2-2592*T211^4*T200^2*T300^2*T002^3*T011^2*T020^5*T102^2+324*T211^4*T200^2*T300^2*T002^4*T020^6*T102^2-576*T211^4*T200^3*T300*T011^6*T020^3*T102^3+360*T211^4*T200^3*T300*T002*T011^4*T020^4*T102^3+216*T211^4*T200^3*T300*T002^2*T011^2*T020^5*T102^3+T211^4*T200^4*T011^4*T020^4*T102^4+3888*T211^4*T200*T300^3*T002^2*T011^8*T020*T120-6048*T211^4*T200*T300^3*T002^3*T011^6*T020^2*T120+1728*T211^4*T200*T300^3*T002^4*T011^4*T020^3*T120-864*T211^4*T200*T300^3*T002^5*T011^2*T020^4*T120+1296*T211^4*T200*T300^3*T002^6*T020^5*T120-3024*T211^4*T200^2*T300^2*T002*T011^8*T020*T102*T120-7776*T211^4*T200^2*T300^2*T002^2*T011^6*T020^2*T102*T120+21600*T211^4*T200^2*T300^2*T002^3*T011^4*T020^3*T102*T120-9504*T211^4*T200^2*T300^2*T002^4*T011^2*T020^4*T102*T120-1296*T211^4*T200^2*T300^2*T002^5*T020^5*T102*T120-180*T211^4*T200^3*T300*T011^8*T020*T102^2*T120-15552*T211^4*T300^3*T011^8*T020*T102^2*T120+240*T211^4*T200^3*T300*T002*T011^6*T020^2*T102^2*T120+9072*T211^4*T300^3*T002*T011^6*T020^2*T102^2*T120+1992*T211^4*T200^3*T300*T002^2*T011^4*T020^3*T102^2*T120+42768*T211^4*T300^3*T002^2*T011^4*T020^3*T102^2*T120-2376*T211^4*T200^3*T300*T002^3*T011^2*T020^4*T102^2*T120-34992*T211^4*T300^3*T002^3*T011^2*T020^4*T102^2*T120+324*T211^4*T200^3*T300*T002^4*T020^5*T102^2*T120-1296*T211^4*T300^3*T002^4*T020^5*T102^2*T120-92*T211^4*T200^4*T011^6*T020^2*T102^3*T120-4968*T211^4*T200*T300^2*T011^6*T020^2*T102^3*T120-20*T211^4*T200^4*T002*T011^4*T020^3*T102^3*T120+2160*T211^4*T200*T300^2*T002*T011^4*T020^3*T102^3*T120+108*T211^4*T200^4*T002^2*T011^2*T020^4*T102^3*T120+2808*T211^4*T200*T300^2*T002^2*T011^2*T020^4*T102^3*T120+216*T211^4*T200^2*T300*T011^4*T020^3*T102^4*T120+324*T211^4*T200^2*T300^2*T002^2*T011^8*T120^2-864*T211^4*T200^2*T300^2*T002^3*T011^6*T020*T120^2+1944*T211^4*T200^2*T300^2*T002^4*T011^4*T020^2*T120^2-1728*T211^4*T200^2*T300^2*T002^5*T011^2*T020^3*T120^2+324*T211^4*T200^2*T300^2*T002^6*T020^4*T120^2-204*T211^4*T200^3*T300*T002*T011^8*T102*T120^2-10368*T211^4*T300^3*T002*T011^8*T102*T120^2-2376*T211^4*T200^3*T300*T002^2*T011^6*T020*T102*T120^2-41472*T211^4*T300^3*T002^2*T011^6*T020*T102*T120^2+4200*T211^4*T200^3*T300*T002^3*T011^4*T020^2*T102*T120^2+77760*T211^4*T300^3*T002^3*T011^4*T020^2*T102*T120^2-1296*T211^4*T200^3*T300*T002^4*T011^2*T020^3*T102*T120^2-20736*T211^4*T300^3*T002^4*T011^2*T020^3*T102*T120^2-324*T211^4*T200^3*T300*T002^5*T020^4*T102*T120^2-5184*T211^4*T300^3*T002^5*T020^4*T102*T120^2+T211^4*T200^4*T011^8*T102^2*T120^2-864*T211^4*T200*T300^2*T011^8*T102^2*T120^2+20*T211^4*T200^4*T002*T011^6*T020*T102^2*T120^2-3888*T211^4*T200*T300^2*T002*T011^6*T020*T102^2*T120^2+444*T211^4*T200^4*T002^2*T011^4*T020^2*T102^2*T120^2+29160*T211^4*T200*T300^2*T002^2*T011^4*T020^2*T102^2*T120^2-540*T211^4*T200^4*T002^3*T011^2*T020^3*T102^2*T120^2-25056*T211^4*T200*T300^2*T002^3*T011^2*T020^3*T102^2*T120^2+81*T211^4*T200^4*T002^4*T020^4*T102^2*T120^2+648*T211^4*T200*T300^2*T002^4*T020^4*T102^2*T120^2-1080*T211^4*T200^2*T300*T011^6*T020*T102^3*T120^2-1080*T211^4*T200^2*T300*T002*T011^4*T020^2*T102^3*T120^2+1296*T211^4*T200^2*T300*T002^2*T011^2*T020^3*T102^3*T120^2+1944*T211^4*T300^2*T011^4*T020^2*T102^4*T120^2+24*T211^4*T200^3*T300*T002^3*T011^6*T120^3-3888*T211^4*T300^3*T002^3*T011^6*T120^3-24*T211^4*T200^3*T300*T002^4*T011^4*T020*T120^3+19440*T211^4*T300^3*T002^4*T011^4*T020*T120^3-11664*T211^4*T300^3*T002^5*T011^2*T020^2*T120^3-3888*T211^4*T300^3*T002^6*T020^3*T120^3-92*T211^4*T200^4*T002^2*T011^6*T102*T120^3-13608*T211^4*T200*T300^2*T002^2*T011^6*T102*T120^3-20*T211^4*T200^4*T002^3*T011^4*T020*T102*T120^3+12960*T211^4*T200*T300^2*T002^3*T011^4*T020*T102*T120^3+108*T211^4*T200^4*T002^4*T011^2*T020^2*T102*T120^3+1944*T211^4*T200*T300^2*T002^4*T011^2*T020^2*T102*T120^3-1296*T211^4*T200*T300^2*T002^5*T020^3*T102*T120^3-216*T211^4*T200^2*T300*T002*T011^6*T102^2*T120^3+6912*T211^4*T200^2*T300*T002^2*T011^4*T020*T102^2*T120^3-6048*T211^4*T200^2*T300*T002^3*T011^2*T020^2*T102^2*T120^3+648*T211^4*T200^2*T300*T002^4*T020^3*T102^2*T120^3-2592*T211^4*T300^2*T011^6*T102^3*T120^3-6480*T211^4*T300^2*T002*T011^4*T020*T102^3*T120^3+1296*T211^4*T300^2*T002^2*T011^2*T020^2*T102^3*T120^3+T211^4*T200^4*T002^4*T011^4*T120^4+648*T211^4*T200*T300^2*T002^4*T011^4*T120^4+1296*T211^4*T200*T300^2*T002^5*T011^2*T020*T120^4-1944*T211^4*T200*T300^2*T002^6*T020^2*T120^4-2160*T211^4*T200^2*T300*T002^3*T011^4*T102*T120^4+648*T211^4*T200^2*T300*T002^4*T011^2*T020*T102*T120^4+648*T211^4*T200^2*T300*T002^5*T020^2*T102*T120^4+17496*T211^4*T300^2*T002^2*T011^4*T102^2*T120^4-7776*T211^4*T300^2*T002^3*T011^2*T020*T102^2*T120^4+1944*T211^4*T300^2*T002^4*T020^2*T102^2*T120^4+216*T211^4*T200^2*T300*T002^5*T011^2*T120^5-11664*T211^4*T300^2*T002^4*T011^2*T102*T120^5+3888*T211^4*T300^2*T002^5*T020*T102*T120^5+1944*T211^4*T300^2*T002^6*T120^6-31104*T211^3*T200*T300^4*T002^3*T011^7*T020^3+51840*T211^3*T200*T300^4*T002^4*T011^5*T020^4-10368*T211^3*T200*T300^4*T002^5*T011^3*T020^5-10368*T211^3*T200*T300^4*T002^6*T011*T020^6-15552*T211^3*T200^2*T300^3*T002*T011^9*T020^2*T102+12960*T211^3*T200^2*T300^3*T002^2*T011^7*T020^3*T102+23328*T211^3*T200^2*T300^3*T002^3*T011^5*T020^4*T102-23328*T211^3*T200^2*T300^3*T002^4*T011^3*T020^5*T102+2592*T211^3*T200^2*T300^3*T002^5*T011*T020^6*T102+2592*T211^3*T200^3*T300^2*T011^9*T020^2*T102^2-5184*T211^3*T200^3*T300^2*T002*T011^7*T020^3*T102^2+720*T211^3*T200^3*T300^2*T002^2*T011^5*T020^4*T102^2+576*T211^3*T200^3*T300^2*T002^3*T011^3*T020^5*T102^2+1296*T211^3*T200^3*T300^2*T002^4*T011*T020^6*T102^2-288*T211^3*T200^4*T300*T011^7*T020^3*T102^3+144*T211^3*T200^4*T300*T002*T011^5*T020^4*T102^3+144*T211^3*T200^4*T300*T002^2*T011^3*T020^5*T102^3-40*T211^3*T200^5*T011^5*T020^4*T102^4-2592*T211^3*T200^2*T300^3*T002^2*T011^9*T020*T120-19872*T211^3*T200^2*T300^3*T002^3*T011^7*T020^2*T120+37152*T211^3*T200^2*T300^3*T002^4*T011^5*T020^3*T120-4320*T211^3*T200^2*T300^3*T002^5*T011^3*T020^4*T120-10368*T211^3*T200^2*T300^3*T002^6*T011*T020^5*T120-2592*T211^3*T200^3*T300^2*T002*T011^9*T020*T102*T120-93312*T211^3*T300^4*T002*T011^9*T020*T102*T120-3744*T211^3*T200^3*T300^2*T002^2*T011^7*T020^2*T102*T120-15552*T211^3*T300^4*T002^2*T011^7*T020^2*T102*T120+24192*T211^3*T200^3*T300^2*T002^3*T011^5*T020^3*T102*T120+233280*T211^3*T300^4*T002^3*T011^5*T020^3*T102*T120-20448*T211^3*T200^3*T300^2*T002^4*T011^3*T020^4*T102*T120-46656*T211^3*T300^4*T002^4*T011^3*T020^4*T102*T120+2592*T211^3*T200^3*T300^2*T002^5*T011*T020^5*T102*T120-77760*T211^3*T300^4*T002^5*T011*T020^5*T102*T120+504*T211^3*T200^4*T300*T011^9*T020*T102^2*T120+15552*T211^3*T200*T300^3*T011^9*T020*T102^2*T120+96*T211^3*T200^4*T300*T002*T011^7*T020^2*T102^2*T120-25920*T211^3*T200*T300^3*T002*T011^7*T020^2*T102^2*T120-744*T211^3*T200^4*T300*T002^2*T011^5*T020^3*T102^2*T120-7776*T211^3*T200*T300^3*T002^2*T011^5*T020^3*T102^2*T120-1152*T211^3*T200^4*T300*T002^3*T011^3*T020^4*T102^2*T120+1296*T211^3*T200^4*T300*T002^4*T011*T020^5*T102^2*T120+18144*T211^3*T200*T300^3*T002^4*T011*T020^5*T102^2*T120-16*T211^3*T200^5*T011^7*T020^2*T102^3*T120-7344*T211^3*T200^2*T300^2*T011^7*T020^2*T102^3*T120+104*T211^3*T200^5*T002*T011^5*T020^3*T102^3*T120+3024*T211^3*T200^2*T300^2*T002*T011^5*T020^3*T102^3*T120+72*T211^3*T200^5*T002^2*T011^3*T020^4*T102^3*T120+4320*T211^3*T200^2*T300^2*T002^2*T011^3*T020^4*T102^3*T120-792*T211^3*T200^3*T300*T011^5*T020^3*T102^4*T120-144*T211^3*T200^3*T300^2*T002^2*T011^9*T120^2-15552*T211^3*T300^4*T002^2*T011^9*T120^2-5760*T211^3*T200^3*T300^2*T002^3*T011^7*T020*T120^2-46656*T211^3*T300^4*T002^3*T011^7*T020*T120^2+6192*T211^3*T200^3*T300^2*T002^4*T011^5*T020^2*T120^2+108864*T211^3*T300^4*T002^4*T011^5*T020^2*T120^2+2304*T211^3*T200^3*T300^2*T002^5*T011^3*T020^3*T120^2-15552*T211^3*T300^4*T002^5*T011^3*T020^3*T120^2-2592*T211^3*T200^3*T300^2*T002^6*T011*T020^4*T120^2-31104*T211^3*T300^4*T002^6*T011*T020^4*T120^2-96*T211^3*T200^4*T300*T002*T011^9*T102*T120^2-10368*T211^3*T200*T300^3*T002*T011^9*T102*T120^2-792*T211^3*T200^4*T300*T002^2*T011^7*T020*T102*T120^2-64800*T211^3*T200*T300^3*T002^2*T011^7*T020*T102*T120^2+4488*T211^3*T200^4*T300*T002^3*T011^5*T020^2*T102*T120^2+178848*T211^3*T200*T300^3*T002^3*T011^5*T020^2*T102*T120^2-4248*T211^3*T200^4*T300*T002^4*T011^3*T020^3*T102*T120^2-59616*T211^3*T200*T300^3*T002^4*T011^3*T020^3*T102*T120^2+648*T211^3*T200^4*T300*T002^5*T011*T020^4*T102*T120^2-44064*T211^3*T200*T300^3*T002^5*T011*T020^4*T102*T120^2+20*T211^3*T200^5*T011^9*T102^2*T120^2+2160*T211^3*T200^2*T300^2*T011^9*T102^2*T120^2+64*T211^3*T200^5*T002*T011^7*T020*T102^2*T120^2+11664*T211^3*T200^2*T300^2*T002*T011^7*T020*T102^2*T120^2+72*T211^3*T200^5*T002^2*T011^5*T020^2*T102^2*T120^2-2592*T211^3*T200^2*T300^2*T002^2*T011^5*T020^2*T102^2*T120^2-720*T211^3*T200^5*T002^3*T011^3*T020^3*T102^2*T120^2-29376*T211^3*T200^2*T300^2*T002^3*T011^3*T020^3*T102^2*T120^2+324*T211^3*T200^5*T002^4*T011*T020^4*T102^2*T120^2+18144*T211^3*T200^2*T300^2*T002^4*T011*T020^4*T102^2*T120^2-504*T211^3*T200^3*T300*T011^7*T020*T102^3*T120^2-38880*T211^3*T300^3*T011^7*T020*T102^3*T120^2+1656*T211^3*T200^3*T300*T002*T011^5*T020^2*T102^3*T120^2+7776*T211^3*T300^3*T002*T011^5*T020^2*T102^3*T120^2+2016*T211^3*T200^3*T300*T002^2*T011^3*T020^3*T102^3*T120^2+31104*T211^3*T300^3*T002^2*T011^3*T020^3*T102^3*T120^2-3888*T211^3*T200*T300^2*T011^5*T020^2*T102^4*T120^2-264*T211^3*T200^4*T300*T002^3*T011^7*T120^3-23328*T211^3*T200*T300^3*T002^3*T011^7*T120^3-672*T211^3*T200^4*T300*T002^4*T011^5*T020*T120^3+15552*T211^3*T200*T300^3*T002^4*T011^5*T020*T120^3+936*T211^3*T200^4*T300*T002^5*T011^3*T020^2*T120^3+7776*T211^3*T200*T300^3*T002^5*T011^3*T020^2*T120^3-16*T211^3*T200^5*T002^2*T011^7*T102*T120^3-7776*T211^3*T200^2*T300^2*T002^2*T011^7*T102*T120^3+104*T211^3*T200^5*T002^3*T011^5*T020*T102*T120^3+31104*T211^3*T200^2*T300^2*T002^3*T011^5*T020*T102*T120^3+72*T211^3*T200^5*T002^4*T011^3*T020^2*T102*T120^3-22032*T211^3*T200^2*T300^2*T002^4*T011^3*T020^2*T102*T120^3-1296*T211^3*T200^2*T300^2*T002^5*T011*T020^3*T102*T120^3+1080*T211^3*T200^3*T300*T002*T011^7*T102^2*T120^3+38880*T211^3*T300^3*T002*T011^7*T102^2*T120^3+3456*T211^3*T200^3*T300*T002^2*T011^5*T020*T102^2*T120^3+69984*T211^3*T300^3*T002^2*T011^5*T020*T102^2*T120^3-13824*T211^3*T200^3*T300*T002^3*T011^3*T020^2*T102^2*T120^3-139968*T211^3*T300^3*T002^3*T011^3*T020^2*T102^2*T120^3+4536*T211^3*T200^3*T300*T002^4*T011*T020^3*T102^2*T120^3+31104*T211^3*T300^3*T002^4*T011*T020^3*T102^2*T120^3-2592*T211^3*T200*T300^2*T011^7*T102^3*T120^3+5184*T211^3*T200*T300^2*T002*T011^5*T020*T102^3*T120^3+12960*T211^3*T200*T300^2*T002^2*T011^3*T020^2*T102^3*T120^3-40*T211^3*T200^5*T002^4*T011^5*T120^4-6480*T211^3*T200^2*T300^2*T002^4*T011^5*T120^4-1296*T211^3*T200^2*T300^2*T002^5*T011^3*T020*T120^4+7776*T211^3*T200^2*T300^2*T002^6*T011*T020^2*T120^4-288*T211^3*T200^3*T300*T002^3*T011^5*T102*T120^4+46656*T211^3*T300^3*T002^3*T011^5*T102*T120^4+2808*T211^3*T200^3*T300*T002^4*T011^3*T020*T102*T120^4-116640*T211^3*T300^3*T002^4*T011^3*T020*T102*T120^4+648*T211^3*T200^3*T300*T002^5*T011*T020^2*T102*T120^4+69984*T211^3*T300^3*T002^5*T011*T020^2*T102*T120^4+27216*T211^3*T200*T300^2*T002^2*T011^5*T102^2*T120^4-62208*T211^3*T200*T300^2*T002^3*T011^3*T020*T102^2*T120^4+11664*T211^3*T200*T300^2*T002^4*T011*T020^2*T102^2*T120^4-792*T211^3*T200^3*T300*T002^5*T011^3*T120^5-23328*T211^3*T300^3*T002^5*T011^3*T120^5+23328*T211^3*T300^3*T002^6*T011*T020*T120^5+15552*T211^3*T200*T300^2*T002^5*T011*T020*T102*T120^5-3888*T211^3*T200*T300^2*T002^6*T011*T120^6-23328*T211^2*T200^2*T300^4*T002^2*T011^10*T020^2+77760*T211^2*T200^2*T300^4*T002^4*T011^6*T020^4-62208*T211^2*T200^2*T300^4*T002^5*T011^4*T020^5+7776*T211^2*T200^2*T300^4*T002^6*T011^2*T020^6+7776*T211^2*T200^3*T300^3*T002*T011^10*T020^2*T102+2592*T211^2*T200^3*T300^3*T002^2*T011^8*T020^3*T102-12960*T211^2*T200^3*T300^3*T002^3*T011^6*T020^4*T102-12960*T211^2*T200^3*T300^3*T002^4*T011^4*T020^5*T102+15552*T211^2*T200^3*T300^3*T002^5*T011^2*T020^6*T102+648*T211^2*T200^4*T300^2*T011^10*T020^2*T102^2-216*T211^2*T200^4*T300^2*T002*T011^8*T020^3*T102^2-1296*T211^2*T200^4*T300^2*T002^2*T011^6*T020^4*T102^2-1080*T211^2*T200^4*T300^2*T002^3*T011^4*T020^5*T102^2+1944*T211^2*T200^4*T300^2*T002^4*T011^2*T020^6*T102^2+540*T211^2*T200^5*T300*T011^8*T020^3*T102^3-216*T211^2*T200^5*T300*T002*T011^6*T020^4*T102^3-324*T211^2*T200^5*T300*T002^2*T011^4*T020^5*T102^3-8*T211^2*T200^6*T011^6*T020^4*T102^4-5184*T211^2*T200^3*T300^3*T002^2*T011^10*T020*T120-139968*T211^2*T300^5*T002^2*T011^10*T020*T120-19872*T211^2*T200^3*T300^3*T002^3*T011^8*T020^2*T120-46656*T211^2*T300^5*T002^3*T011^8*T020^2*T120+63072*T211^2*T200^3*T300^3*T002^4*T011^6*T020^3*T120+279936*T211^2*T300^5*T002^4*T011^6*T020^3*T120-45792*T211^2*T200^3*T300^3*T002^5*T011^4*T020^4*T120+93312*T211^2*T300^5*T002^5*T011^4*T020^4*T120+7776*T211^2*T200^3*T300^3*T002^6*T011^2*T020^5*T120-139968*T211^2*T300^5*T002^6*T011^2*T020^5*T120-46656*T211^2*T300^5*T002^7*T020^6*T120+1728*T211^2*T200^4*T300^2*T002*T011^10*T020*T102*T120+46656*T211^2*T200*T300^4*T002*T011^10*T020*T102*T120+9936*T211^2*T200^4*T300^2*T002^2*T011^8*T020^2*T102*T120+23328*T211^2*T200*T300^4*T002^2*T011^8*T020^2*T102*T120-6048*T211^2*T200^4*T300^2*T002^3*T011^6*T020^3*T102*T120-21168*T211^2*T200^4*T300^2*T002^4*T011^4*T020^4*T102*T120-233280*T211^2*T200*T300^4*T002^4*T011^4*T020^4*T102*T120+15552*T211^2*T200^4*T300^2*T002^5*T011^2*T020^5*T102*T120+139968*T211^2*T200*T300^4*T002^5*T011^2*T020^5*T102*T120+23328*T211^2*T200*T300^4*T002^6*T020^6*T102*T120+11664*T211^2*T200^2*T300^3*T011^10*T020*T102^2*T120+252*T211^2*T200^5*T300*T002*T011^8*T020^2*T102^2*T120-3888*T211^2*T200^2*T300^3*T002*T011^8*T020^2*T102^2*T120-576*T211^2*T200^5*T300*T002^2*T011^6*T020^3*T102^2*T120-34992*T211^2*T200^2*T300^3*T002^2*T011^6*T020^3*T102^2*T120-1620*T211^2*T200^5*T300*T002^3*T011^4*T020^4*T102^2*T120-11664*T211^2*T200^2*T300^3*T002^3*T011^4*T020^4*T102^2*T120+1944*T211^2*T200^5*T300*T002^4*T011^2*T020^5*T102^2*T120+38880*T211^2*T200^2*T300^3*T002^4*T011^2*T020^5*T102^2*T120+46*T211^2*T200^6*T011^8*T020^2*T102^3*T120+8856*T211^2*T200^3*T300^2*T011^8*T020^2*T102^3*T120+148*T211^2*T200^6*T002*T011^6*T020^3*T102^3*T120-2160*T211^2*T200^3*T300^2*T002*T011^6*T020^3*T102^3*T120-162*T211^2*T200^6*T002^2*T011^4*T020^4*T102^3*T120-6696*T211^2*T200^3*T300^2*T002^2*T011^4*T020^4*T102^3*T120-432*T211^2*T200^4*T300*T011^6*T020^3*T102^4*T120-216*T211^2*T200^4*T300^2*T002^2*T011^10*T120^2-23328*T211^2*T200*T300^4*T002^2*T011^10*T120^2-4536*T211^2*T200^4*T300^2*T002^3*T011^8*T020*T120^2-139968*T211^2*T200*T300^4*T002^3*T011^8*T020*T120^2+9936*T211^2*T200^4*T300^2*T002^4*T011^6*T020^2*T120^2+233280*T211^2*T200*T300^4*T002^4*T011^6*T020^2*T120^2-7128*T211^2*T200^4*T300^2*T002^5*T011^4*T020^3*T120^2+1944*T211^2*T200^4*T300^2*T002^6*T011^2*T020^4*T120^2-23328*T211^2*T200*T300^4*T002^6*T011^2*T020^4*T120^2-46656*T211^2*T200*T300^4*T002^7*T020^5*T120^2+72*T211^2*T200^5*T300*T002*T011^10*T102*T120^2+7776*T211^2*T200^2*T300^3*T002*T011^10*T102*T120^2+1404*T211^2*T200^5*T300*T002^2*T011^8*T020*T102*T120^2+101088*T211^2*T200^2*T300^3*T002^2*T011^8*T020*T102*T120^2+2304*T211^2*T200^5*T300*T002^3*T011^6*T020^2*T102*T120^2+46656*T211^2*T200^2*T300^3*T002^3*T011^6*T020^2*T102*T120^2-7668*T211^2*T200^5*T300*T002^4*T011^4*T020^3*T102*T120^2-311040*T211^2*T200^2*T300^3*T002^4*T011^4*T020^3*T102*T120^2+3888*T211^2*T200^5*T300*T002^5*T011^2*T020^4*T102*T120^2+132192*T211^2*T200^2*T300^3*T002^5*T011^2*T020^4*T102*T120^2+23328*T211^2*T200^2*T300^3*T002^6*T020^5*T102*T120^2-2*T211^2*T200^6*T011^10*T102^2*T120^2+216*T211^2*T200^3*T300^2*T011^10*T102^2*T120^2+46656*T211^2*T300^4*T011^10*T102^2*T120^2+20*T211^2*T200^6*T002*T011^8*T020*T102^2*T120^2+3888*T211^2*T200^3*T300^2*T002*T011^8*T020*T102^2*T120^2-23328*T211^2*T300^4*T002*T011^8*T020*T102^2*T120^2-12*T211^2*T200^6*T002^2*T011^6*T020^2*T102^2*T120^2-11016*T211^2*T200^3*T300^2*T002^2*T011^6*T020^2*T102^2*T120^2-139968*T211^2*T300^4*T002^2*T011^6*T020^2*T102^2*T120^2-540*T211^2*T200^6*T002^3*T011^4*T020^3*T102^2*T120^2-31968*T211^2*T200^3*T300^2*T002^3*T011^4*T020^3*T102^2*T120^2-116640*T211^2*T300^4*T002^3*T011^4*T020^3*T102^2*T120^2+486*T211^2*T200^6*T002^4*T011^2*T020^4*T102^2*T120^2+38880*T211^2*T200^3*T300^2*T002^4*T011^2*T020^4*T102^2*T120^2+233280*T211^2*T300^4*T002^4*T011^2*T020^4*T102^2*T120^2+648*T211^2*T200^4*T300*T011^8*T020*T102^3*T120^2+34992*T211^2*T200*T300^3*T011^8*T020*T102^3*T120^2+3888*T211^2*T200^4*T300*T002*T011^6*T020^2*T102^3*T120^2-2808*T211^2*T200^4*T300*T002^2*T011^4*T020^3*T102^3*T120^2-34992*T211^2*T200*T300^3*T002^2*T011^4*T020^3*T102^3*T120^2-5832*T211^2*T200^2*T300^2*T011^6*T020^2*T102^4*T120^2-180*T211^2*T200^5*T300*T002^3*T011^8*T120^3-23328*T211^2*T200^2*T300^3*T002^3*T011^8*T120^3+72*T211^2*T200^5*T300*T002^4*T011^6*T020*T120^3+11664*T211^2*T200^2*T300^3*T002^4*T011^6*T020*T120^3+108*T211^2*T200^5*T300*T002^5*T011^4*T020^2*T120^3-11664*T211^2*T200^2*T300^3*T002^5*T011^4*T020^2*T120^3+34992*T211^2*T200^2*T300^3*T002^6*T011^2*T020^3*T120^3-11664*T211^2*T200^2*T300^3*T002^7*T020^4*T120^3+46*T211^2*T200^6*T002^2*T011^8*T102*T120^3+7776*T211^2*T200^3*T300^2*T002^2*T011^8*T102*T120^3+233280*T211^2*T300^4*T002^2*T011^8*T102*T120^3+148*T211^2*T200^6*T002^3*T011^6*T020*T102*T120^3+59616*T211^2*T200^3*T300^2*T002^3*T011^6*T020*T102*T120^3+233280*T211^2*T300^4*T002^3*T011^6*T020*T102*T120^3-162*T211^2*T200^6*T002^4*T011^4*T020^2*T102*T120^3-100440*T211^2*T200^3*T300^2*T002^4*T011^4*T020^2*T102*T120^3-559872*T211^2*T300^4*T002^4*T011^4*T020^2*T102*T120^3+27216*T211^2*T200^3*T300^2*T002^5*T011^2*T020^3*T102*T120^3+46656*T211^2*T300^4*T002^5*T011^2*T020^3*T102*T120^3+5832*T211^2*T200^3*T300^2*T002^6*T020^4*T102*T120^3+46656*T211^2*T300^4*T002^6*T020^4*T102*T120^3+216*T211^2*T200^4*T300*T002*T011^8*T102^2*T120^3+11664*T211^2*T200*T300^3*T002*T011^8*T102^2*T120^3+216*T211^2*T200^4*T300*T002^2*T011^6*T020*T102^2*T120^3-23328*T211^2*T200*T300^3*T002^2*T011^6*T020*T102^2*T120^3-12744*T211^2*T200^4*T300*T002^3*T011^4*T020^2*T102^2*T120^3-198288*T211^2*T200*T300^3*T002^3*T011^4*T020^2*T102^2*T120^3+9720*T211^2*T200^4*T300*T002^4*T011^2*T020^3*T102^2*T120^3+209952*T211^2*T200*T300^3*T002^4*T011^2*T020^3*T102^2*T120^3+1944*T211^2*T200^2*T300^2*T011^8*T102^3*T120^3+31104*T211^2*T200^2*T300^2*T002*T011^6*T020*T102^3*T120^3-9720*T211^2*T200^2*T300^2*T002^2*T011^4*T020^2*T102^3*T120^3-23328*T211^2*T300^3*T011^6*T020*T102^4*T120^3-8*T211^2*T200^6*T002^4*T011^6*T120^4-4536*T211^2*T200^3*T300^2*T002^4*T011^6*T120^4-1296*T211^2*T200^3*T300^2*T002^5*T011^4*T020*T120^4-209952*T211^2*T300^4*T002^5*T011^4*T020*T120^4+5832*T211^2*T200^3*T300^2*T002^6*T011^2*T020^2*T120^4+139968*T211^2*T300^4*T002^6*T011^2*T020^2*T120^4+69984*T211^2*T300^4*T002^7*T020^3*T120^4+2376*T211^2*T200^4*T300*T002^3*T011^6*T102*T120^4+209952*T211^2*T200*T300^3*T002^3*T011^6*T102*T120^4+1296*T211^2*T200^4*T300*T002^4*T011^4*T020*T102*T120^4-198288*T211^2*T200*T300^3*T002^4*T011^4*T020*T102*T120^4-1944*T211^2*T200^4*T300*T002^5*T011^2*T020^2*T102*T120^4-23328*T211^2*T200*T300^3*T002^5*T011^2*T020^2*T102*T120^4+11664*T211^2*T200*T300^3*T002^6*T020^3*T102*T120^4+5832*T211^2*T200^2*T300^2*T002^2*T011^6*T102^2*T120^4-93312*T211^2*T200^2*T300^2*T002^3*T011^4*T020*T102^2*T120^4+52488*T211^2*T200^2*T300^2*T002^4*T011^2*T020^2*T102^2*T120^4+69984*T211^2*T300^3*T002*T011^6*T102^3*T120^4+23328*T211^2*T300^3*T002^2*T011^4*T020*T102^3*T120^4-432*T211^2*T200^4*T300*T002^5*T011^4*T120^5-34992*T211^2*T200*T300^3*T002^5*T011^4*T120^5+34992*T211^2*T200*T300^3*T002^7*T020^2*T120^5+29160*T211^2*T200^2*T300^2*T002^4*T011^4*T102*T120^5-5832*T211^2*T200^2*T300^2*T002^6*T020^2*T102*T120^5-163296*T211^2*T300^3*T002^3*T011^4*T102^2*T120^5+23328*T211^2*T300^3*T002^4*T011^2*T020*T102^2*T120^5-5832*T211^2*T200^2*T300^2*T002^6*T011^2*T120^6+116640*T211^2*T300^3*T002^5*T011^2*T102*T120^6-23328*T211^2*T300^3*T002^6*T020*T102*T120^6-23328*T211^2*T300^3*T002^7*T120^7+31104*T211*T200^3*T300^4*T002^3*T011^9*T020^3-10368*T211*T200^3*T300^4*T002^4*T011^7*T020^4-72576*T211*T200^3*T300^4*T002^5*T011^5*T020^5+51840*T211*T200^3*T300^4*T002^6*T011^3*T020^6+7776*T211*T200^4*T300^3*T002*T011^11*T020^2*T102-5184*T211*T200^4*T300^3*T002^3*T011^7*T020^4*T102-20736*T211*T200^4*T300^3*T002^4*T011^5*T020^5*T102+18144*T211*T200^4*T300^3*T002^5*T011^3*T020^6*T102-1296*T211*T200^5*T300^2*T011^11*T020^2*T102^2+3456*T211*T200^5*T300^2*T002*T011^9*T020^3*T102^2+1728*T211*T200^5*T300^2*T002^2*T011^7*T020^4*T102^2-5184*T211*T200^5*T300^2*T002^3*T011^5*T020^5*T102^2+1296*T211*T200^5*T300^2*T002^4*T011^3*T020^6*T102^2+144*T211*T200^6*T300*T011^9*T020^3*T102^3+288*T211*T200^6*T300*T002*T011^7*T020^4*T102^3-432*T211*T200^6*T300*T002^2*T011^5*T020^5*T102^3+32*T211*T200^7*T011^7*T020^4*T102^4+17280*T211*T200^4*T300^3*T002^3*T011^9*T020^2*T120+186624*T211*T200*T300^5*T002^3*T011^9*T020^2*T120+17280*T211*T200^4*T300^3*T002^4*T011^7*T020^3*T120-86400*T211*T200^4*T300^3*T002^5*T011^5*T020^4*T120-373248*T211*T200*T300^5*T002^5*T011^5*T020^4*T120+51840*T211*T200^4*T300^3*T002^6*T011^3*T020^5*T120+186624*T211*T200*T300^5*T002^7*T011*T020^6*T120+864*T211*T200^5*T300^2*T002*T011^11*T020*T102*T120+93312*T211*T200^2*T300^4*T002*T011^11*T020*T102*T120+5184*T211*T200^5*T300^2*T002^2*T011^9*T020^2*T102*T120+93312*T211*T200^2*T300^4*T002^2*T011^9*T020^2*T102*T120-1728*T211*T200^5*T300^2*T002^3*T011^7*T020^3*T102*T120-139968*T211*T200^2*T300^4*T002^3*T011^7*T020^3*T102*T120-22464*T211*T200^5*T300^2*T002^4*T011^5*T020^4*T102*T120-326592*T211*T200^2*T300^4*T002^4*T011^5*T020^4*T102*T120+18144*T211*T200^5*T300^2*T002^5*T011^3*T020^5*T102*T120+233280*T211*T200^2*T300^4*T002^5*T011^3*T020^5*T102*T120+46656*T211*T200^2*T300^4*T002^6*T011*T020^6*T102*T120-144*T211*T200^6*T300*T011^11*T020*T102^2*T120-15552*T211*T200^3*T300^3*T011^11*T020*T102^2*T120+48*T211*T200^6*T300*T002*T011^9*T020^2*T102^2*T120+36288*T211*T200^3*T300^3*T002*T011^9*T020^2*T102^2*T120+1824*T211*T200^6*T300*T002^2*T011^7*T020^3*T102^2*T120+54432*T211*T200^3*T300^3*T002^2*T011^7*T020^3*T102^2*T120-3024*T211*T200^6*T300*T002^3*T011^5*T020^4*T102^2*T120-93312*T211*T200^3*T300^3*T002^3*T011^5*T020^4*T102^2*T120+1296*T211*T200^6*T300*T002^4*T011^3*T020^5*T102^2*T120+18144*T211*T200^3*T300^3*T002^4*T011^3*T020^5*T102^2*T120+8*T211*T200^7*T011^9*T020^2*T102^3*T120+4752*T211*T200^4*T300^2*T011^9*T020^2*T102^3*T120+80*T211*T200^7*T002*T011^7*T020^3*T102^3*T120+6048*T211*T200^4*T300^2*T002*T011^7*T020^3*T102^3*T120-216*T211*T200^7*T002^2*T011^5*T020^4*T102^3*T120-10800*T211*T200^4*T300^2*T002^2*T011^5*T020^4*T102^3*T120+864*T211*T200^5*T300*T011^7*T020^3*T102^4*T120+1728*T211*T200^5*T300^2*T002^3*T011^9*T020*T120^2+139968*T211*T200^2*T300^4*T002^3*T011^9*T020*T120^2+12960*T211*T200^5*T300^2*T002^4*T011^7*T020^2*T120^2+139968*T211*T200^2*T300^4*T002^4*T011^7*T020^2*T120^2-27648*T211*T200^5*T300^2*T002^5*T011^5*T020^3*T120^2-513216*T211*T200^2*T300^4*T002^5*T011^5*T020^3*T120^2+12960*T211*T200^5*T300^2*T002^6*T011^3*T020^4*T120^2+46656*T211*T200^2*T300^4*T002^6*T011^3*T020^4*T120^2+186624*T211*T200^2*T300^4*T002^7*T011*T020^5*T120^2+24*T211*T200^6*T300*T002*T011^11*T102*T120^2+5184*T211*T200^3*T300^3*T002*T011^11*T102*T120^2+279936*T211*T300^5*T002*T011^11*T102*T120^2+432*T211*T200^6*T300*T002^2*T011^9*T020*T102*T120^2+90720*T211*T200^3*T300^3*T002^2*T011^9*T020*T102*T120^2+559872*T211*T300^5*T002^2*T011^9*T020*T102*T120^2+1488*T211*T200^6*T300*T002^3*T011^7*T020^2*T102*T120^2+7776*T211*T200^3*T300^3*T002^3*T011^7*T020^2*T102*T120^2-559872*T211*T300^5*T002^3*T011^7*T020^2*T102*T120^2-6480*T211*T200^6*T300*T002^4*T011^5*T020^3*T102*T120^2-386208*T211*T200^3*T300^3*T002^4*T011^5*T020^3*T102*T120^2-1119744*T211*T300^5*T002^4*T011^5*T020^3*T102*T120^2+4536*T211*T200^6*T300*T002^5*T011^3*T020^4*T102*T120^2+235872*T211*T200^3*T300^3*T002^5*T011^3*T020^4*T102*T120^2+279936*T211*T300^5*T002^5*T011^3*T020^4*T102*T120^2+46656*T211*T200^3*T300^3*T002^6*T011*T020^5*T102*T120^2+559872*T211*T300^5*T002^6*T011*T020^5*T102*T120^2-4*T211*T200^7*T011^11*T102^2*T120^2-864*T211*T200^4*T300^2*T011^11*T102^2*T120^2-46656*T211*T200*T300^4*T011^11*T102^2*T120^2-8*T211*T200^7*T002*T011^9*T020*T102^2*T120^2-3888*T211*T200^4*T300^2*T002*T011^9*T020*T102^2*T120^2+93312*T211*T200*T300^4*T002*T011^9*T020*T102^2*T120^2+96*T211*T200^7*T002^2*T011^7*T020^2*T102^2*T120^2+31104*T211*T200^4*T300^2*T002^2*T011^7*T020^2*T102^2*T120^2+279936*T211*T200*T300^4*T002^2*T011^7*T020^2*T102^2*T120^2-216*T211*T200^7*T002^3*T011^5*T020^3*T102^2*T120^2-52272*T211*T200^4*T300^2*T002^3*T011^5*T020^3*T102^2*T120^2-373248*T211*T200*T300^4*T002^3*T011^5*T020^3*T102^2*T120^2+324*T211*T200^7*T002^4*T011^3*T020^4*T102^2*T120^2+25920*T211*T200^4*T300^2*T002^4*T011^3*T020^4*T102^2*T120^2+46656*T211*T200*T300^4*T002^4*T011^3*T020^4*T102^2*T120^2+216*T211*T200^5*T300*T011^9*T020*T102^3*T120^2+46656*T211*T200^2*T300^3*T011^9*T020*T102^3*T120^2+2160*T211*T200^5*T300*T002*T011^7*T020^2*T102^3*T120^2+46656*T211*T200^2*T300^3*T002*T011^7*T020^2*T102^3*T120^2-5832*T211*T200^5*T300*T002^2*T011^5*T020^3*T102^3*T120^2-93312*T211*T200^2*T300^3*T002^2*T011^5*T020^3*T102^3*T120^2+7776*T211*T200^3*T300^2*T011^7*T020^2*T102^4*T120^2+48*T211*T200^6*T300*T002^3*T011^9*T120^3+7776*T211*T200^3*T300^3*T002^3*T011^9*T120^3+279936*T211*T300^5*T002^3*T011^9*T120^3+1248*T211*T200^6*T300*T002^4*T011^7*T020*T120^3+124416*T211*T200^3*T300^3*T002^4*T011^7*T020*T120^3-1296*T211*T200^6*T300*T002^5*T011^5*T020^2*T120^3-163296*T211*T200^3*T300^3*T002^5*T011^5*T020^2*T120^3-559872*T211*T300^5*T002^5*T011^5*T020^2*T120^3-15552*T211*T200^3*T300^3*T002^6*T011^3*T020^3*T120^3+46656*T211*T200^3*T300^3*T002^7*T011*T020^4*T120^3+279936*T211*T300^5*T002^7*T011*T020^4*T120^3+8*T211*T200^7*T002^2*T011^9*T102*T120^3+3888*T211*T200^4*T300^2*T002^2*T011^9*T102*T120^3+326592*T211*T200*T300^4*T002^2*T011^9*T102*T120^3+80*T211*T200^7*T002^3*T011^7*T020*T102*T120^3+32400*T211*T200^4*T300^2*T002^3*T011^7*T020*T102*T120^3+186624*T211*T200*T300^4*T002^3*T011^7*T020*T102*T120^3-216*T211*T200^7*T002^4*T011^5*T020^2*T102*T120^3-101088*T211*T200^4*T300^2*T002^4*T011^5*T020^2*T102*T120^3-1399680*T211*T200*T300^4*T002^4*T011^5*T020^2*T102*T120^3+53136*T211*T200^4*T300^2*T002^5*T011^3*T020^3*T102*T120^3+373248*T211*T200*T300^4*T002^5*T011^3*T020^3*T102*T120^3+11664*T211*T200^4*T300^2*T002^6*T011*T020^4*T102*T120^3+513216*T211*T200*T300^4*T002^6*T011*T020^4*T102*T120^3-216*T211*T200^5*T300*T002*T011^9*T102^2*T120^3-23328*T211*T200^2*T300^3*T002*T011^9*T102^2*T120^3+1080*T211*T200^5*T300*T002^2*T011^7*T020*T102^2*T120^3+93312*T211*T200^2*T300^3*T002^2*T011^7*T020*T102^2*T120^3-4104*T211*T200^5*T300*T002^3*T011^5*T020^2*T102^2*T120^3-256608*T211*T200^2*T300^3*T002^3*T011^5*T020^2*T102^2*T120^3+8424*T211*T200^5*T300*T002^4*T011^3*T020^3*T102^2*T120^3+186624*T211*T200^2*T300^3*T002^4*T011^3*T020^3*T102^2*T120^3+1296*T211*T200^3*T300^2*T011^9*T102^3*T120^3+139968*T211*T300^4*T011^9*T102^3*T120^3+20736*T211*T200^3*T300^2*T002*T011^7*T020*T102^3*T120^3+139968*T211*T300^4*T002*T011^7*T020*T102^3*T120^3-53136*T211*T200^3*T300^2*T002^2*T011^5*T020^2*T102^3*T120^3-279936*T211*T300^4*T002^2*T011^5*T020^2*T102^3*T120^3+23328*T211*T200*T300^3*T011^7*T020*T102^4*T120^3+32*T211*T200^7*T002^4*T011^7*T120^4+6480*T211*T200^4*T300^2*T002^4*T011^7*T120^4+279936*T211*T200*T300^4*T002^4*T011^7*T120^4+12960*T211*T200^4*T300^2*T002^5*T011^5*T020*T120^4-279936*T211*T200*T300^4*T002^5*T011^5*T020*T120^4-19440*T211*T200^4*T300^2*T002^6*T011^3*T020^2*T120^4+1080*T211*T200^5*T300*T002^3*T011^7*T102*T120^4+139968*T211*T200^2*T300^3*T002^3*T011^7*T102*T120^4-1296*T211*T200^5*T300*T002^4*T011^5*T020*T102*T120^4-326592*T211*T200^2*T300^3*T002^4*T011^5*T020*T102*T120^4-3240*T211*T200^5*T300*T002^5*T011^3*T020^2*T102*T120^4+93312*T211*T200^2*T300^3*T002^5*T011^3*T020^2*T102*T120^4+93312*T211*T200^2*T300^3*T002^6*T011*T020^3*T102*T120^4-139968*T211*T300^4*T002^2*T011^7*T102^2*T120^4-31104*T211*T200^3*T300^2*T002^3*T011^5*T020*T102^2*T120^4-419904*T211*T300^4*T002^3*T011^5*T020*T102^2*T120^4+77760*T211*T200^3*T300^2*T002^4*T011^3*T020^2*T102^2*T120^4+559872*T211*T300^4*T002^4*T011^3*T020^2*T102^2*T120^4+69984*T211*T200*T300^3*T002*T011^7*T102^3*T120^4-163296*T211*T200*T300^3*T002^2*T011^5*T020*T102^3*T120^4+864*T211*T200^5*T300*T002^5*T011^5*T120^5+69984*T211*T200^2*T300^3*T002^5*T011^5*T120^5-69984*T211*T200^2*T300^3*T002^7*T011*T020^2*T120^5+11664*T211*T200^3*T300^2*T002^4*T011^5*T102*T120^5-139968*T211*T300^4*T002^4*T011^5*T102*T120^5-31104*T211*T200^3*T300^2*T002^5*T011^3*T020*T102*T120^5+419904*T211*T300^4*T002^5*T011^3*T020*T102*T120^5-11664*T211*T200^3*T300^2*T002^6*T011*T020^2*T102*T120^5-279936*T211*T300^4*T002^6*T011*T020^2*T102*T120^5-116640*T211*T200*T300^3*T002^3*T011^5*T102^2*T120^5+256608*T211*T200*T300^3*T002^4*T011^3*T020*T102^2*T120^5+7776*T211*T200^3*T300^2*T002^6*T011^3*T120^6+139968*T211*T300^4*T002^6*T011^3*T120^6-139968*T211*T300^4*T002^7*T011*T020*T120^6+23328*T211*T200*T300^3*T002^5*T011^3*T102*T120^6-116640*T211*T200*T300^3*T002^6*T011*T020*T102*T120^6+23328*T211*T200*T300^3*T002^7*T011*T120^7+11664*T200^4*T300^4*T002^2*T011^12*T020^2+15552*T200^4*T300^4*T002^3*T011^10*T020^3-33696*T200^4*T300^4*T002^4*T011^8*T020^4-25920*T200^4*T300^4*T002^5*T011^6*T020^5+32400*T200^4*T300^4*T002^6*T011^4*T020^6-3888*T200^5*T300^3*T002*T011^12*T020^2*T102+5184*T200^5*T300^3*T002^2*T011^10*T020^3*T102+7776*T200^5*T300^3*T002^3*T011^8*T020^4*T102-15552*T200^5*T300^3*T002^4*T011^6*T020^5*T102+6480*T200^5*T300^3*T002^5*T011^4*T020^6*T102+324*T200^6*T300^2*T011^12*T020^2*T102^2-432*T200^6*T300^2*T002*T011^10*T020^3*T102^2+2520*T200^6*T300^2*T002^2*T011^8*T020^4*T102^2-2736*T200^6*T300^2*T002^3*T011^6*T020^5*T102^2+324*T200^6*T300^2*T002^4*T011^4*T020^6*T102^2-144*T200^7*T300*T011^10*T020^3*T102^3+288*T200^7*T300*T002*T011^8*T020^4*T102^3-144*T200^7*T300*T002^2*T011^6*T020^5*T102^3+16*T200^8*T011^8*T020^4*T102^4+1296*T200^5*T300^3*T002^2*T011^12*T020*T120+139968*T200^2*T300^5*T002^2*T011^12*T020*T120+19008*T200^5*T300^3*T002^3*T011^10*T020^2*T120+233280*T200^2*T300^5*T002^3*T011^10*T020^2*T120-9504*T200^5*T300^3*T002^4*T011^8*T020^3*T120-279936*T200^2*T300^5*T002^4*T011^8*T020^3*T120-43200*T200^5*T300^3*T002^5*T011^6*T020^4*T120-466560*T200^2*T300^5*T002^5*T011^6*T020^4*T120+32400*T200^5*T300^3*T002^6*T011^4*T020^5*T120+139968*T200^2*T300^5*T002^6*T011^4*T020^5*T120+233280*T200^2*T300^5*T002^7*T011^2*T020^6*T120-432*T200^6*T300^2*T002*T011^12*T020*T102*T120-46656*T200^3*T300^4*T002*T011^12*T020*T102*T120-2304*T200^6*T300^2*T002^2*T011^10*T020^2*T102*T120+54432*T200^3*T300^4*T002^2*T011^10*T020^2*T102*T120+7776*T200^6*T300^2*T002^3*T011^8*T020^3*T102*T120+93312*T200^3*T300^4*T002^3*T011^8*T020^3*T102*T120-11520*T200^6*T300^2*T002^4*T011^6*T020^4*T102*T120-139968*T200^3*T300^4*T002^4*T011^6*T020^4*T102*T120+6480*T200^6*T300^2*T002^5*T011^4*T020^5*T102*T120+15552*T200^3*T300^4*T002^5*T011^4*T020^5*T102*T120+23328*T200^3*T300^4*T002^6*T011^2*T020^6*T102*T120+36*T200^7*T300*T011^12*T020*T102^2*T120+3888*T200^4*T300^3*T011^12*T020*T102^2*T120-96*T200^7*T300*T002*T011^10*T020^2*T102^2*T120+5184*T200^4*T300^3*T002*T011^10*T020^2*T102^2*T120+1176*T200^7*T300*T002^2*T011^8*T020^3*T102^2*T120+38880*T200^4*T300^3*T002^2*T011^8*T020^3*T102^2*T120-1440*T200^7*T300*T002^3*T011^6*T020^4*T102^2*T120-46656*T200^4*T300^3*T002^3*T011^6*T020^4*T102^2*T120+324*T200^7*T300*T002^4*T011^4*T020^5*T102^2*T120-1296*T200^4*T300^3*T002^4*T011^4*T020^5*T102^2*T120-8*T200^8*T011^10*T020^2*T102^3*T120-3456*T200^5*T300^2*T011^10*T020^2*T102^3*T120+16*T200^8*T002*T011^8*T020^3*T102^3*T120+6912*T200^5*T300^2*T002*T011^8*T020^3*T102^3*T120-72*T200^8*T002^2*T011^6*T020^4*T102^3*T120-3456*T200^5*T300^2*T002^2*T011^6*T020^4*T102^3*T120+576*T200^6*T300*T011^8*T020^3*T102^4*T120+36*T200^6*T300^2*T002^2*T011^12*T120^2+7776*T200^3*T300^4*T002^2*T011^12*T120^2+419904*T300^6*T002^2*T011^12*T120^2+1872*T200^6*T300^2*T002^3*T011^10*T020*T120^2+233280*T200^3*T300^4*T002^3*T011^10*T020*T120^2+839808*T300^6*T002^3*T011^10*T020*T120^2+6552*T200^6*T300^2*T002^4*T011^8*T020^2*T120^2+15552*T200^3*T300^4*T002^4*T011^8*T020^2*T120^2-419904*T300^6*T002^4*T011^8*T020^2*T120^2-16560*T200^6*T300^2*T002^5*T011^6*T020^3*T120^2-528768*T200^3*T300^4*T002^5*T011^6*T020^3*T120^2-1679616*T300^6*T002^5*T011^6*T020^3*T120^2+8100*T200^6*T300^2*T002^6*T011^4*T020^4*T120^2+38880*T200^3*T300^4*T002^6*T011^4*T020^4*T120^2-419904*T300^6*T002^6*T011^4*T020^4*T120^2+233280*T200^3*T300^4*T002^7*T011^2*T020^5*T120^2+839808*T300^6*T002^7*T011^2*T020^5*T120^2+419904*T300^6*T002^8*T020^6*T120^2-12*T200^7*T300*T002*T011^12*T102*T120^2-2592*T200^4*T300^3*T002*T011^12*T102*T120^2-139968*T200*T300^5*T002*T011^12*T102*T120^2-288*T200^7*T300*T002^2*T011^10*T020*T102*T120^2-33696*T200^4*T300^3*T002^2*T011^10*T020*T102*T120^2+139968*T200*T300^5*T002^2*T011^10*T020*T102*T120^2+696*T200^7*T300*T002^3*T011^8*T020^2*T102*T120^2+62208*T200^4*T300^3*T002^3*T011^8*T020^2*T102*T120^2+279936*T200*T300^5*T002^3*T011^8*T020^2*T102*T120^2-2016*T200^7*T300*T002^4*T011^6*T020^3*T102*T120^2-114048*T200^4*T300^3*T002^4*T011^6*T020^3*T102*T120^2-279936*T200*T300^5*T002^4*T011^6*T020^3*T102*T120^2+1620*T200^7*T300*T002^5*T011^4*T020^4*T102*T120^2+64800*T200^4*T300^3*T002^5*T011^4*T020^4*T102*T120^2-139968*T200*T300^5*T002^5*T011^4*T020^4*T102*T120^2+23328*T200^4*T300^3*T002^6*T011^2*T020^5*T102*T120^2+139968*T200*T300^5*T002^6*T011^2*T020^5*T102*T120^2+T200^8*T011^12*T102^2*T120^2+216*T200^5*T300^2*T011^12*T102^2*T120^2+11664*T200^2*T300^4*T011^12*T102^2*T120^2-4*T200^8*T002*T011^10*T020*T102^2*T120^2+116640*T200^2*T300^4*T002*T011^10*T020*T102^2*T120^2+54*T200^8*T002^2*T011^8*T020^2*T102^2*T120^2+24624*T200^5*T300^2*T002^2*T011^8*T020^2*T102^2*T120^2+209952*T200^2*T300^4*T002^2*T011^8*T020^2*T102^2*T120^2-36*T200^8*T002^3*T011^6*T020^3*T102^2*T120^2-29376*T200^5*T300^2*T002^3*T011^6*T020^3*T102^2*T120^2-256608*T200^2*T300^4*T002^3*T011^6*T020^3*T102^2*T120^2+81*T200^8*T002^4*T011^4*T020^4*T102^2*T120^2+4536*T200^5*T300^2*T002^4*T011^4*T020^4*T102^2*T120^2-81648*T200^2*T300^4*T002^4*T011^4*T020^4*T102^2*T120^2-144*T200^6*T300*T011^10*T020*T102^3*T120^2-27216*T200^3*T300^3*T011^10*T020*T102^3*T120^2+288*T200^6*T300*T002*T011^8*T020^2*T102^3*T120^2+54432*T200^3*T300^3*T002*T011^8*T020^2*T102^3*T120^2-2448*T200^6*T300*T002^2*T011^6*T020^3*T102^3*T120^2-27216*T200^3*T300^3*T002^2*T011^6*T020^3*T102^3*T120^2+7776*T200^4*T300^2*T011^8*T020^2*T102^4*T120^2+48*T200^7*T300*T002^3*T011^10*T120^3+11664*T200^4*T300^3*T002^3*T011^10*T120^3+699840*T200*T300^5*T002^3*T011^10*T120^3+672*T200^7*T300*T002^4*T011^8*T020*T120^3+108864*T200^4*T300^3*T002^4*T011^8*T020*T120^3+419904*T200*T300^5*T002^4*T011^8*T020*T120^3-720*T200^7*T300*T002^5*T011^6*T020^2*T120^3-132192*T200^4*T300^3*T002^5*T011^6*T020^2*T120^3-1399680*T200*T300^5*T002^5*T011^6*T020^2*T120^3-46656*T200^4*T300^3*T002^6*T011^4*T020^3*T120^3-839808*T200*T300^5*T002^6*T011^4*T020^3*T120^3+58320*T200^4*T300^3*T002^7*T011^2*T020^4*T120^3+699840*T200*T300^5*T002^7*T011^2*T020^4*T120^3+419904*T200*T300^5*T002^8*T020^5*T120^3-8*T200^8*T002^2*T011^10*T102*T120^3-1944*T200^5*T300^2*T002^2*T011^10*T102*T120^3-116640*T200^2*T300^4*T002^2*T011^10*T102*T120^3+16*T200^8*T002^3*T011^8*T020*T102*T120^3-46656*T200^2*T300^4*T002^3*T011^8*T020*T102*T120^3-72*T200^8*T002^4*T011^6*T020^2*T102*T120^3-29808*T200^5*T300^2*T002^4*T011^6*T020^2*T102*T120^3-419904*T200^2*T300^4*T002^4*T011^6*T020^2*T102*T120^3+25920*T200^5*T300^2*T002^5*T011^4*T020^3*T102*T120^3+326592*T200^2*T300^4*T002^5*T011^4*T020^3*T102*T120^3+5832*T200^5*T300^2*T002^6*T011^2*T020^4*T102*T120^3+256608*T200^2*T300^4*T002^6*T011^2*T020^4*T102*T120^3+3888*T200^3*T300^3*T002*T011^10*T102^2*T120^3+419904*T300^5*T002*T011^10*T102^2*T120^3+864*T200^6*T300*T002^2*T011^8*T020*T102^2*T120^3+186624*T200^3*T300^3*T002^2*T011^8*T020*T102^2*T120^3+419904*T300^5*T002^2*T011^8*T020*T102^2*T120^3-198288*T200^3*T300^3*T002^3*T011^6*T020^2*T102^2*T120^3-419904*T300^5*T002^3*T011^6*T020^2*T102^2*T120^3+2592*T200^6*T300*T002^4*T011^4*T020^3*T102^2*T120^3+7776*T200^3*T300^3*T002^4*T011^4*T020^3*T102^2*T120^3-419904*T300^5*T002^4*T011^4*T020^3*T102^2*T120^3-648*T200^4*T300^2*T011^10*T102^3*T120^3-69984*T200*T300^4*T011^10*T102^3*T120^3+1296*T200^4*T300^2*T002*T011^8*T020*T102^3*T120^3+139968*T200*T300^4*T002*T011^8*T020*T102^3*T120^3-31752*T200^4*T300^2*T002^2*T011^6*T020^2*T102^3*T120^3-69984*T200*T300^4*T002^2*T011^6*T020^2*T102^3*T120^3+46656*T200^2*T300^3*T011^8*T020*T102^4*T120^3+16*T200^8*T002^4*T011^8*T120^4+5184*T200^5*T300^2*T002^4*T011^8*T120^4+384912*T200^2*T300^4*T002^4*T011^8*T120^4+10368*T200^5*T300^2*T002^5*T011^6*T020*T120^4-69984*T200^2*T300^4*T002^5*T011^6*T020*T120^4-15552*T200^5*T300^2*T002^6*T011^4*T020^2*T120^4-349920*T200^2*T300^4*T002^6*T011^4*T020^2*T120^4-69984*T200^2*T300^4*T002^7*T011^2*T020^3*T120^4+104976*T200^2*T300^4*T002^8*T020^4*T120^4-144*T200^6*T300*T002^3*T011^8*T102*T120^4-23328*T200^3*T300^3*T002^3*T011^8*T102*T120^4-839808*T300^5*T002^3*T011^8*T102*T120^4-864*T200^6*T300*T002^4*T011^6*T020*T102*T120^4-244944*T200^3*T300^3*T002^4*T011^6*T020*T102*T120^4-839808*T300^5*T002^4*T011^6*T020*T102*T120^4-1296*T200^6*T300*T002^5*T011^4*T020^2*T102*T120^4+186624*T200^3*T300^3*T002^5*T011^4*T020^2*T102*T120^4+839808*T300^5*T002^5*T011^4*T020^2*T102*T120^4+81648*T200^3*T300^3*T002^6*T011^2*T020^3*T102*T120^4+839808*T300^5*T002^6*T011^2*T020^3*T102*T120^4+3888*T200^4*T300^2*T002^2*T011^8*T102^2*T120^4+489888*T200*T300^4*T002^2*T011^8*T102^2*T120^4+7776*T200^4*T300^2*T002^3*T011^6*T020*T102^2*T120^4-419904*T200*T300^4*T002^3*T011^6*T020*T102^2*T120^4+34992*T200^4*T300^2*T002^4*T011^4*T020^2*T102^2*T120^4-69984*T200*T300^4*T002^4*T011^4*T020^2*T102^2*T120^4-186624*T200^2*T300^3*T002^2*T011^6*T020*T102^3*T120^4+104976*T300^4*T011^8*T102^4*T120^4+576*T200^6*T300*T002^5*T011^6*T120^5+81648*T200^3*T300^3*T002^5*T011^6*T120^5+419904*T300^5*T002^5*T011^6*T120^5+23328*T200^3*T300^3*T002^6*T011^4*T020*T120^5+419904*T300^5*T002^6*T011^4*T020*T120^5-104976*T200^3*T300^3*T002^7*T011^2*T020^2*T120^5-419904*T300^5*T002^7*T011^2*T020^2*T120^5-419904*T300^5*T002^8*T020^3*T120^5-5832*T200^4*T300^2*T002^4*T011^6*T102*T120^5-769824*T200*T300^4*T002^4*T011^6*T102*T120^5-19440*T200^4*T300^2*T002^5*T011^4*T020*T102*T120^5+419904*T200*T300^4*T002^5*T011^4*T020*T102*T120^5-5832*T200^4*T300^2*T002^6*T011^2*T020^2*T102*T120^5+349920*T200*T300^4*T002^6*T011^2*T020^2*T102*T120^5+46656*T200^2*T300^3*T002^3*T011^6*T102^2*T120^5+233280*T200^2*T300^3*T002^4*T011^4*T020*T102^2*T120^5-419904*T300^4*T002^2*T011^6*T102^3*T120^5+7776*T200^4*T300^2*T002^6*T011^4*T120^6+349920*T200*T300^4*T002^6*T011^4*T120^6-139968*T200*T300^4*T002^7*T011^2*T020*T120^6-209952*T200*T300^4*T002^8*T020^2*T120^6-93312*T200^2*T300^3*T002^5*T011^4*T102*T120^6-93312*T200^2*T300^3*T002^6*T011^2*T020*T102*T120^6+629856*T300^4*T002^4*T011^4*T102^2*T120^6+46656*T200^2*T300^3*T002^7*T011^2*T120^7-419904*T300^4*T002^6*T011^2*T102*T120^7+104976*T300^4*T002^8*T120^8}


==> anc/elimination_ideals/T303ideal.m <==
{531441*T303^8*T120^6-46656*T211^6*T303^6*T020^3+559872*T211^5*T303^6*T200*T020^3*T011-2799360*T211^4*T303^6*T200^2*T020^3*T011^2+7464960*T211^3*T303^6*T200^3*T020^3*T011^3-11197440*T211^2*T303^6*T200^4*T020^3*T011^4+8957952*T211*T303^6*T200^5*T020^3*T011^5-2985984*T303^6*T200^6*T020^3*T011^6-1259712*T211^4*T303^6*T300*T020^2*T011^2*T120+10077696*T211^3*T303^6*T200*T300*T020^2*T011^3*T120-30233088*T211^2*T303^6*T200^2*T300*T020^2*T011^4*T120+40310784*T211*T303^6*T200^3*T300*T020^2*T011^5*T120-20155392*T303^6*T200^4*T300*T020^2*T011^6*T120+1259712*T211^4*T303^6*T300*T020^3*T002*T120-10077696*T211^3*T303^6*T200*T300*T020^3*T011*T002*T120+30233088*T211^2*T303^6*T200^2*T300*T020^3*T011^2*T002*T120-40310784*T211*T303^6*T200^3*T300*T020^3*T011^3*T002*T120+20155392*T303^6*T200^4*T300*T020^3*T011^4*T002*T120-209952*T211^5*T303^6*T020*T011*T120^2+1784592*T211^4*T303^6*T200*T020*T011^2*T120^2-5878656*T211^3*T303^6*T200^2*T020*T011^3*T120^2+9237888*T211^2*T303^6*T200^3*T020*T011^4*T120^2-8503056*T211^2*T303^6*T300^2*T020*T011^4*T120^2-6718464*T211*T303^6*T200^4*T020*T011^5*T120^2+34012224*T211*T303^6*T200*T300^2*T020*T011^5*T120^2+1679616*T303^6*T200^5*T020*T011^6*T120^2-34012224*T303^6*T200^2*T300^2*T020*T011^6*T120^2+104976*T211^4*T303^6*T200*T020^2*T002*T120^2-839808*T211^3*T303^6*T200^2*T020^2*T011*T002*T120^2+2519424*T211^2*T303^6*T200^3*T020^2*T011^2*T002*T120^2+17006112*T211^2*T303^6*T300^2*T020^2*T011^2*T002*T120^2-3359232*T211*T303^6*T200^4*T020^2*T011^3*T002*T120^2-68024448*T211*T303^6*T200*T300^2*T020^2*T011^3*T002*T120^2+1679616*T303^6*T200^5*T020^2*T011^4*T002*T120^2+68024448*T303^6*T200^2*T300^2*T020^2*T011^4*T002*T120^2-8503056*T211^2*T303^6*T300^2*T020^3*T002^2*T120^2+34012224*T211*T303^6*T200*T300^2*T020^3*T011*T002^2*T120^2-34012224*T303^6*T200^2*T300^2*T020^3*T011^2*T002^2*T120^2-1889568*T211^3*T303^6*T300*T011^3*T120^3+8503056*T211^2*T303^6*T200*T300*T011^4*T120^3-11337408*T211*T303^6*T200^2*T300*T011^5*T120^3+3779136*T303^6*T200^3*T300*T011^6*T120^3-8503056*T303^6*T300^3*T011^6*T120^3+3779136*T211^3*T303^6*T300*T020*T011*T002*T120^3-17950896*T211^2*T303^6*T200*T300*T020*T011^2*T002*T120^3+26453952*T211*T303^6*T200^2*T300*T020*T011^3*T002*T120^3-11337408*T303^6*T200^3*T300*T020*T011^4*T002*T120^3+25509168*T303^6*T300^3*T020*T011^4*T002*T120^3-1889568*T211^2*T303^6*T200*T300*T020^2*T002^2*T120^3+7558272*T211*T303^6*T200^2*T300*T020^2*T011*T002^2*T120^3-7558272*T303^6*T200^3*T300*T020^2*T011^2*T002^2*T120^3-25509168*T303^6*T300^3*T020^2*T011^2*T002^2*T120^3+8503056*T303^6*T300^3*T020^3*T002^3*T120^3-78732*T211^4*T303^6*T002*T120^4+472392*T211^3*T303^6*T200*T011*T002*T120^4-1180980*T211^2*T303^6*T200^2*T011^2*T002*T120^4+1574640*T211*T303^6*T200^3*T011^3*T002*T120^4+8503056*T211*T303^6*T300^2*T011^3*T002*T120^4-944784*T303^6*T200^4*T011^4*T002*T120^4-12754584*T303^6*T200*T300^2*T011^4*T002*T120^4-8503056*T211*T303^6*T300^2*T020*T011*T002^2*T120^4+8503056*T303^6*T200*T300^2*T020*T011^2*T002^2*T120^4+4251528*T303^6*T200*T300^2*T020^2*T002^3*T120^4+1417176*T211^2*T303^6*T300*T002^2*T120^5-4251528*T211*T303^6*T200*T300*T011*T002^2*T120^5+2834352*T303^6*T200^2*T300*T011^2*T002^2*T120^5-8503056*T303^6*T300^2*T002^3*T120^6+629856*T211^4*T303^6*T200*T020^3*T120*T102-5038848*T211^3*T303^6*T200^2*T020^3*T011*T120*T102+15116544*T211^2*T303^6*T200^3*T020^3*T011^2*T120*T102-20155392*T211*T303^6*T200^4*T020^3*T011^3*T120*T102+10077696*T303^6*T200^5*T020^3*T011^4*T120*T102-3779136*T211^3*T303^6*T300*T020^2*T011*T120^2*T102+31177872*T211^2*T303^6*T200*T300*T020^2*T011^2*T120^2*T102-79361856*T211*T303^6*T200^2*T300*T020^2*T011^3*T120^2*T102+64245312*T303^6*T200^3*T300*T020^2*T011^4*T120^2*T102-8503056*T211^2*T303^6*T200*T300*T020^3*T002*T120^2*T102+34012224*T211*T303^6*T200^2*T300*T020^3*T011*T002*T120^2*T102-34012224*T303^6*T200^3*T300*T020^3*T011^2*T002*T120^2*T102-157464*T211^4*T303^6*T020*T120^3*T102+3149280*T211^3*T303^6*T200*T020*T011*T120^3*T102-12282192*T211^2*T303^6*T200^2*T020*T011^2*T120^3*T102+16376256*T211*T303^6*T200^3*T020*T011^3*T120^3*T102-34012224*T211*T303^6*T300^2*T020*T011^3*T120^3*T102-6298560*T303^6*T200^4*T020*T011^4*T120^3*T102+80779032*T303^6*T200*T300^2*T020*T011^4*T120^3*T102-944784*T211^2*T303^6*T200^2*T020^2*T002*T120^3*T102+3779136*T211*T303^6*T200^3*T020^2*T011*T002*T120^3*T102+34012224*T211*T303^6*T300^2*T020^2*T011*T002*T120^3*T102-3779136*T303^6*T200^4*T020^2*T011^2*T002*T120^3*T102-93533616*T303^6*T200*T300^2*T020^2*T011^2*T002*T120^3*T102+12754584*T303^6*T200*T300^2*T020^3*T002^2*T120^3*T102-7794468*T211^2*T303^6*T300*T011^2*T120^4*T102+26926344*T211*T303^6*T200*T300*T011^3*T120^4*T102-16297524*T303^6*T200^2*T300*T011^4*T120^4*T102+2125764*T211^2*T303^6*T300*T020*T002*T120^4*T102-19840464*T211*T303^6*T200*T300*T020*T011*T002*T120^4*T102+20549052*T303^6*T200^2*T300*T020*T011^2*T002*T120^4*T102+4251528*T303^6*T200^2*T300*T020^2*T002^2*T120^4*T102+590490*T211^2*T303^6*T200*T002*T120^5*T102-1653372*T211*T303^6*T200^2*T011*T002*T120^5*T102+2007666*T303^6*T200^3*T011^2*T002*T120^5*T102+25509168*T303^6*T300^2*T011^2*T002*T120^5*T102-4251528*T303^6*T200*T300*T002^2*T120^6*T102-2125764*T211^2*T303^6*T200^2*T020^3*T120^2*T102^2+8503056*T211*T303^6*T200^3*T020^3*T011*T120^2*T102^2-8503056*T303^6*T200^4*T020^3*T011^2*T120^2*T102^2-2834352*T211^2*T303^6*T300*T020^2*T120^3*T102^2+28343520*T211*T303^6*T200*T300*T020^2*T011*T120^3*T102^2-51726924*T303^6*T200^2*T300*T020^2*T011^2*T120^3*T102^2+6377292*T303^6*T200^2*T300*T020^3*T002*T120^3*T102^2+1299078*T211^2*T303^6*T200*T020*T120^4*T102^2-7322076*T211*T303^6*T200^2*T020*T011*T120^4*T102^2+6259194*T303^6*T200^3*T020*T011^2*T120^4*T102^2-38263752*T303^6*T300^2*T020*T011^2*T120^4*T102^2+1062882*T303^6*T200^3*T020^2*T002*T120^4*T102^2+12754584*T303^6*T300^2*T020^2*T002*T120^4*T102^2-8503056*T211*T303^6*T300*T011*T120^5*T102^2+19131876*T303^6*T200*T300*T011^2*T120^5*T102^2-4251528*T303^6*T200*T300*T020*T002*T120^5*T102^2-1062882*T303^6*T200^2*T002*T120^6*T102^2+1062882*T303^6*T200^3*T020^3*T120^3*T102^3+6377292*T303^6*T200*T300*T020^2*T120^4*T102^3-1062882*T303^6*T200^2*T020*T120^5*T102^3-4251528*T303^6*T300*T120^6*T102^3-13824*T211^9*T303^4*T011^3+186624*T211^8*T303^4*T200*T011^4-1088640*T211^7*T303^4*T200^2*T011^5+3582144*T211^6*T303^4*T200^3*T011^6+559872*T211^6*T303^4*T300^2*T011^6-7278336*T211^5*T303^4*T200^4*T011^7-5038848*T211^5*T303^4*T200*T300^2*T011^7+9393408*T211^4*T303^4*T200^5*T011^8+18055872*T211^4*T303^4*T200^2*T300^2*T011^8-7630848*T211^3*T303^4*T200^6*T011^9-32472576*T211^3*T303^4*T200^3*T300^2*T011^9-7558272*T211^3*T303^4*T300^4*T011^9+3732480*T211^2*T303^4*T200^7*T011^10+30233088*T211^2*T303^4*T200^4*T300^2*T011^10+34012224*T211^2*T303^4*T200*T300^4*T011^10-995328*T211*T303^4*T200^8*T011^11-13436928*T211*T303^4*T200^5*T300^2*T011^11-45349632*T211*T303^4*T200^2*T300^4*T011^11+110592*T303^4*T200^9*T011^12+2239488*T303^4*T200^6*T300^2*T011^12+15116544*T303^4*T200^3*T300^4*T011^12+34012224*T303^4*T300^6*T011^12+10368*T211^9*T303^4*T020*T011*T002-129600*T211^8*T303^4*T200*T020*T011^2*T002+705024*T211^7*T303^4*T200^2*T020*T011^3*T002-2229120*T211^6*T303^4*T200^3*T020*T011^4*T002-139968*T211^6*T303^4*T300^2*T020*T011^4*T002+4686336*T211^5*T303^4*T200^4*T020*T011^5*T002-279936*T211^5*T303^4*T200*T300^2*T020*T011^5*T002-7174656*T211^4*T303^4*T200^5*T020*T011^6*T002+8258112*T211^4*T303^4*T200^2*T300^2*T020*T011^6*T002+8294400*T211^3*T303^4*T200^6*T020*T011^7*T002-32472576*T211^3*T303^4*T200^3*T300^2*T020*T011^7*T002+15116544*T211^3*T303^4*T300^4*T020*T011^7*T002-6801408*T211^2*T303^4*T200^7*T020*T011^8*T002+52627968*T211^2*T303^4*T200^4*T300^2*T020*T011^8*T002-49128768*T211^2*T303^4*T200*T300^4*T020*T011^8*T002+3317760*T211*T303^4*T200^8*T020*T011^9*T002-35831808*T211*T303^4*T200^5*T300^2*T020*T011^9*T002+15116544*T211*T303^4*T200^2*T300^4*T020*T011^9*T002-663552*T303^4*T200^9*T020*T011^10*T002+6718464*T303^4*T200^6*T300^2*T020*T011^10*T002+45349632*T303^4*T200^3*T300^4*T020*T011^10*T002-204073344*T303^4*T300^6*T020*T011^10*T002-5184*T211^8*T303^4*T200*T020^2*T002^2+51840*T211^7*T303^4*T200^2*T020^2*T011*T002^2-191808*T211^6*T303^4*T200^3*T020^2*T011^2*T002^2-279936*T211^6*T303^4*T300^2*T020^2*T011^2*T002^2+269568*T211^5*T303^4*T200^4*T020^2*T011^3*T002^2+3359232*T211^5*T303^4*T200*T300^2*T020^2*T011^3*T002^2+103680*T211^4*T303^4*T200^5*T020^2*T011^4*T002^2-14696640*T211^4*T303^4*T200^2*T300^2*T020^2*T011^4*T002^2-663552*T211^3*T303^4*T200^6*T020^2*T011^5*T002^2+27993600*T211^3*T303^4*T200^3*T300^2*T020^2*T011^5*T002^2+414720*T211^2*T303^4*T200^7*T020^2*T011^6*T002^2-16796160*T211^2*T303^4*T200^4*T300^2*T020^2*T011^6*T002^2-52907904*T211^2*T303^4*T200*T300^4*T020^2*T011^6*T002^2+331776*T211*T303^4*T200^8*T020^2*T011^7*T002^2-13436928*T211*T303^4*T200^5*T300^2*T020^2*T011^7*T002^2+211631616*T211*T303^4*T200^2*T300^4*T020^2*T011^7*T002^2-331776*T303^4*T200^9*T020^2*T011^8*T002^2+15676416*T303^4*T200^6*T300^2*T020^2*T011^8*T002^2-211631616*T303^4*T200^3*T300^4*T020^2*T011^8*T002^2+510183360*T303^4*T300^6*T020^2*T011^8*T002^2+419904*T211^6*T303^4*T300^2*T020^3*T002^3-4758912*T211^5*T303^4*T200*T300^2*T020^3*T011*T002^3+21974976*T211^4*T303^4*T200^2*T300^2*T020^3*T011^2*T002^3-52627968*T211^3*T303^4*T200^3*T300^2*T020^3*T011^3*T002^3-15116544*T211^3*T303^4*T300^4*T020^3*T011^3*T002^3+68304384*T211^2*T303^4*T200^4*T300^2*T020^3*T011^4*T002^3+113374080*T211^2*T303^4*T200*T300^4*T020^3*T011^4*T002^3-44789760*T211*T303^4*T200^5*T300^2*T020^3*T011^5*T002^3-272097792*T211*T303^4*T200^2*T300^4*T020^3*T011^5*T002^3+11197440*T303^4*T200^6*T300^2*T020^3*T011^6*T002^3+211631616*T303^4*T200^3*T300^4*T020^3*T011^6*T002^3-680244480*T303^4*T300^6*T020^3*T011^6*T002^3+7558272*T211^3*T303^4*T300^4*T020^4*T011*T002^4-41570496*T211^2*T303^4*T200*T300^4*T020^4*T011^2*T002^4+75582720*T211*T303^4*T200^2*T300^4*T020^4*T011^3*T002^4-45349632*T303^4*T200^3*T300^4*T020^4*T011^4*T002^4+510183360*T303^4*T300^6*T020^4*T011^4*T002^4-3779136*T211^2*T303^4*T200*T300^4*T020^5*T002^5+15116544*T211*T303^4*T200^2*T300^4*T020^5*T011*T002^5-15116544*T303^4*T200^3*T300^4*T020^5*T011^2*T002^5-204073344*T303^4*T300^6*T020^5*T011^2*T002^5+34012224*T303^4*T300^6*T020^6*T002^6+466560*T211^7*T303^4*T300*T011^3*T002*T120-4898880*T211^6*T303^4*T200*T300*T011^4*T002*T120+21555072*T211^5*T303^4*T200^2*T300*T011^5*T002*T120-51414912*T211^4*T303^4*T200^3*T300*T011^6*T002*T120-1259712*T211^4*T303^4*T300^3*T011^6*T002*T120+71663616*T211^3*T303^4*T200^4*T300*T011^7*T002*T120+7558272*T211^3*T303^4*T200*T300^3*T011^7*T002*T120-58226688*T211^2*T303^4*T200^5*T300*T011^8*T002*T120-18895680*T211^2*T303^4*T200^2*T300^3*T011^8*T002*T120+25380864*T211*T303^4*T200^6*T300*T011^9*T002*T120+25194240*T211*T303^4*T200^3*T300^3*T011^9*T002*T120-68024448*T211*T303^4*T300^5*T011^9*T002*T120-4478976*T303^4*T200^7*T300*T011^10*T002*T120-15116544*T303^4*T200^4*T300^3*T011^10*T002*T120+102036672*T303^4*T200*T300^5*T011^10*T002*T120-373248*T211^7*T303^4*T300*T020*T011*T002^2*T120+3592512*T211^6*T303^4*T200*T300*T020*T011^2*T002^2*T120-14556672*T211^5*T303^4*T200^2*T300*T020*T011^3*T002^2*T120+32845824*T211^4*T303^4*T200^3*T300*T020*T011^4*T002^2*T120-3779136*T211^4*T303^4*T300^3*T020*T011^4*T002^2*T120-46282752*T211^3*T303^4*T200^4*T300*T020*T011^5*T002^2*T120+30233088*T211^3*T303^4*T200*T300^3*T020*T011^5*T002^2*T120+42550272*T211^2*T303^4*T200^5*T300*T020*T011^6*T002^2*T120-79361856*T211^2*T303^4*T200^2*T300^3*T020*T011^6*T002^2*T120-23887872*T211*T303^4*T200^6*T300*T020*T011^7*T002^2*T120+75582720*T211*T303^4*T200^3*T300^3*T020*T011^7*T002^2*T120+272097792*T211*T303^4*T300^5*T020*T011^7*T002^2*T120+5971968*T303^4*T200^7*T300*T020*T011^8*T002^2*T120-15116544*T303^4*T200^4*T300^3*T020*T011^8*T002^2*T120-374134464*T303^4*T200*T300^5*T020*T011^8*T002^2*T120+186624*T211^6*T303^4*T200*T300*T020^2*T002^3*T120-1399680*T211^5*T303^4*T200^2*T300*T020^2*T011*T002^3*T120+3639168*T211^4*T303^4*T200^3*T300*T020^2*T011^2*T002^3*T120+16376256*T211^4*T303^4*T300^3*T020^2*T011^2*T002^3*T120-2985984*T211^3*T303^4*T200^4*T300*T020^2*T011^3*T002^3*T120-123451776*T211^3*T303^4*T200*T300^3*T020^2*T011^3*T002^3*T120-2239488*T211^2*T303^4*T200^5*T300*T020^2*T011^4*T002^3*T120+336343104*T211^2*T303^4*T200^2*T300^3*T020^2*T011^4*T002^3*T120+4478976*T211*T303^4*T200^6*T300*T020^2*T011^5*T002^3*T120-387991296*T211*T303^4*T200^3*T300^3*T020^2*T011^5*T002^3*T120-408146688*T211*T303^4*T300^5*T020^2*T011^5*T002^3*T120-1492992*T303^4*T200^7*T300*T020^2*T011^6*T002^3*T120+156204288*T303^4*T200^4*T300^3*T020^2*T011^6*T002^3*T120+476171136*T303^4*T200*T300^5*T020^2*T011^6*T002^3*T120-11337408*T211^4*T303^4*T300^3*T020^3*T002^4*T120+85660416*T211^3*T303^4*T200*T300^3*T020^3*T011*T002^4*T120-238085568*T211^2*T303^4*T200^2*T300^3*T020^3*T011^2*T002^4*T120+287214336*T211*T303^4*T200^3*T300^3*T020^3*T011^3*T002^4*T120+272097792*T211*T303^4*T300^5*T020^3*T011^3*T002^4*T120-125971200*T303^4*T200^4*T300^3*T020^3*T011^4*T002^4*T120-204073344*T303^4*T200*T300^5*T020^3*T011^4*T002^4*T120-68024448*T211*T303^4*T300^5*T020^4*T011*T002^5*T120-34012224*T303^4*T200*T300^5*T020^4*T011^2*T002^5*T120+34012224*T303^4*T200*T300^5*T020^5*T002^6*T120+3888*T211^8*T303^4*T002^2*T120^2-46656*T211^7*T303^4*T200*T011*T002^2*T120^2+241056*T211^6*T303^4*T200^2*T011^2*T002^2*T120^2-715392*T211^5*T303^4*T200^3*T011^3*T002^2*T120^2-5038848*T211^5*T303^4*T300^2*T011^3*T002^2*T120^2+1399680*T211^4*T303^4*T200^4*T011^4*T002^2*T120^2+37791360*T211^4*T303^4*T200*T300^2*T011^4*T002^2*T120^2-1990656*T211^3*T303^4*T200^5*T011^5*T002^2*T120^2-109594944*T211^3*T303^4*T200^2*T300^2*T011^5*T002^2*T120^2+2115072*T211^2*T303^4*T200^6*T011^6*T002^2*T120^2+151795296*T211^2*T303^4*T200^3*T300^2*T011^6*T002^2*T120^2+22674816*T211^2*T303^4*T300^4*T011^6*T002^2*T120^2-1492992*T211*T303^4*T200^7*T011^7*T002^2*T120^2-98257536*T211*T303^4*T200^4*T300^2*T011^7*T002^2*T120^2-68024448*T211*T303^4*T200*T300^4*T011^7*T002^2*T120^2+497664*T303^4*T200^8*T011^8*T002^2*T120^2+22674816*T303^4*T200^5*T300^2*T011^8*T002^2*T120^2+53852688*T303^4*T200^2*T300^4*T011^8*T002^2*T120^2+5878656*T211^5*T303^4*T300^2*T020*T011*T002^3*T120^2-42410304*T211^4*T303^4*T200*T300^2*T020*T011^2*T002^3*T120^2+119252736*T211^3*T303^4*T200^2*T300^2*T020*T011^3*T002^3*T120^2-164182464*T211^2*T303^4*T200^3*T300^2*T020*T011^4*T002^3*T120^2+34012224*T211^2*T303^4*T300^4*T020*T011^4*T002^3*T120^2+112534272*T211*T303^4*T200^4*T300^2*T020*T011^5*T002^3*T120^2-204073344*T211*T303^4*T200*T300^4*T020*T011^5*T002^3*T120^2-31912704*T303^4*T200^5*T300^2*T020*T011^6*T002^3*T120^2+238085568*T303^4*T200^2*T300^4*T020*T011^6*T002^3*T120^2-2939328*T211^4*T303^4*T200*T300^2*T020^2*T002^4*T120^2+17216064*T211^3*T303^4*T200^2*T300^2*T020^2*T011*T002^4*T120^2-34642080*T211^2*T303^4*T200^3*T300^2*T020^2*T011^2*T002^4*T120^2-136048896*T211^2*T303^4*T300^4*T020^2*T011^2*T002^4*T120^2+26034048*T211*T303^4*T200^4*T300^2*T020^2*T011^3*T002^4*T120^2+612220032*T211*T303^4*T200*T300^4*T020^2*T011^3*T002^4*T120^2-4199040*T303^4*T200^5*T300^2*T020^2*T011^4*T002^4*T120^2-629226144*T303^4*T200^2*T300^4*T020^2*T011^4*T002^4*T120^2+79361856*T211^2*T303^4*T300^4*T020^3*T002^5*T120^2-340122240*T211*T303^4*T200*T300^4*T020^3*T011*T002^5*T120^2+328784832*T303^4*T200^2*T300^4*T020^3*T011^2*T002^5*T120^2+8503056*T303^4*T200^2*T300^4*T020^4*T002^6*T120^2-139968*T211^6*T303^4*T300*T002^3*T120^3+1259712*T211^5*T303^4*T200*T300*T011*T002^3*T120^3-4618944*T211^4*T303^4*T200^2*T300*T011^2*T002^3*T120^3+8957952*T211^3*T303^4*T200^3*T300*T011^3*T002^3*T120^3+32752512*T211^3*T303^4*T300^3*T011^3*T002^3*T120^3-10077696*T211^2*T303^4*T200^4*T300*T011^4*T002^3*T120^3-147386304*T211^2*T303^4*T200*T300^3*T011^4*T002^3*T120^3+6718464*T211*T303^4*T200^5*T300*T011^5*T002^3*T120^3+207852480*T211*T303^4*T200^2*T300^3*T011^5*T002^3*T120^3-2239488*T303^4*T200^6*T300*T011^6*T002^3*T120^3-88179840*T303^4*T200^3*T300^3*T011^6*T002^3*T120^3+102036672*T303^4*T300^5*T011^6*T002^3*T120^3-45349632*T211^3*T303^4*T300^3*T020*T011*T002^4*T120^3+200294208*T211^2*T303^4*T200*T300^3*T020*T011^2*T002^4*T120^3-279656064*T211*T303^4*T200^2*T300^3*T020*T011^3*T002^4*T120^3+120932352*T303^4*T200^3*T300^3*T020*T011^4*T002^4*T120^3-306110016*T303^4*T300^5*T020*T011^4*T002^4*T120^3+22674816*T211^2*T303^4*T200*T300^3*T020^2*T002^5*T120^3-79361856*T211*T303^4*T200^2*T300^3*T020^2*T011*T002^5*T120^3+68024448*T303^4*T200^3*T300^3*T020^2*T011^2*T002^5*T120^3+306110016*T303^4*T300^5*T020^2*T011^2*T002^5*T120^3-102036672*T303^4*T300^5*T020^3*T002^6*T120^3+2204496*T211^4*T303^4*T300^2*T002^4*T120^4-13226976*T211^3*T303^4*T200*T300^2*T011*T002^4*T120^4+29288304*T211^2*T303^4*T200^2*T300^2*T011^2*T002^4*T120^4-28973376*T211*T303^4*T200^3*T300^2*T011^3*T002^4*T120^4-102036672*T211*T303^4*T300^4*T011^3*T002^4*T120^4+11337408*T303^4*T200^4*T300^2*T011^4*T002^4*T120^4+153055008*T303^4*T200*T300^4*T011^4*T002^4*T120^4+102036672*T211*T303^4*T300^4*T020*T011*T002^5*T120^4-102036672*T303^4*T200*T300^4*T020*T011^2*T002^5*T120^4-51018336*T303^4*T200*T300^4*T020^2*T002^6*T120^4-17006112*T211^2*T303^4*T300^3*T002^5*T120^5+51018336*T211*T303^4*T200*T300^3*T011*T002^5*T120^5-34012224*T303^4*T200^2*T300^3*T011^2*T002^5*T120^5+51018336*T303^4*T300^4*T002^6*T120^6+93312*T211^7*T303^4*T300*T020*T011^3*T102-1166400*T211^6*T303^4*T200*T300*T020*T011^4*T102+6158592*T211^5*T303^4*T200^2*T300*T020*T011^5*T102-17729280*T211^4*T303^4*T200^3*T300*T020*T011^6*T102+8817984*T211^4*T303^4*T300^3*T020*T011^6*T102+29859840*T211^3*T303^4*T200^4*T300*T020*T011^7*T102-47869056*T211^3*T303^4*T200*T300^3*T020*T011^7*T102-29113344*T211^2*T303^4*T200^5*T300*T020*T011^8*T102+86920128*T211^2*T303^4*T200^2*T300^3*T020*T011^8*T102+14929920*T211*T303^4*T200^6*T300*T020*T011^9*T102-55427328*T211*T303^4*T200^3*T300^3*T020*T011^9*T102-136048896*T211*T303^4*T300^5*T020*T011^9*T102-2985984*T303^4*T200^7*T300*T020*T011^10*T102+5038848*T303^4*T200^4*T300^3*T020*T011^10*T102+170061120*T303^4*T200*T300^5*T020*T011^10*T102-46656*T211^6*T303^4*T200*T300*T020^2*T011^2*T002*T102+559872*T211^5*T303^4*T200^2*T300*T020^2*T011^3*T002*T102-2799360*T211^4*T303^4*T200^3*T300*T020^2*T011^4*T002*T102-6298560*T211^4*T303^4*T300^3*T020^2*T011^4*T002*T102+7464960*T211^3*T303^4*T200^4*T300*T020^2*T011^5*T002*T102+15116544*T211^3*T303^4*T200*T300^3*T020^2*T011^5*T002*T102-11197440*T211^2*T303^4*T200^5*T300*T020^2*T011^6*T002*T102+34012224*T211^2*T303^4*T200^2*T300^3*T020^2*T011^6*T002*T102+8957952*T211*T303^4*T200^6*T300*T020^2*T011^7*T002*T102-115893504*T211*T303^4*T200^3*T300^3*T020^2*T011^7*T002*T102+544195584*T211*T303^4*T300^5*T020^2*T011^7*T002*T102-2985984*T303^4*T200^7*T300*T020^2*T011^8*T002*T102+75582720*T303^4*T200^4*T300^3*T020^2*T011^8*T002*T102-578207808*T303^4*T200*T300^5*T020^2*T011^8*T002*T102-279936*T211^5*T303^4*T200^2*T300*T020^3*T011*T002^2*T102+2799360*T211^4*T303^4*T200^3*T300*T020^3*T011^2*T002^2*T102-3779136*T211^4*T303^4*T300^3*T020^3*T011^2*T002^2*T102-11197440*T211^3*T303^4*T200^4*T300*T020^3*T011^3*T002^2*T102+32752512*T211^3*T303^4*T200*T300^3*T020^3*T011^3*T002^2*T102+22394880*T211^2*T303^4*T200^5*T300*T020^3*T011^4*T002^2*T102-94478400*T211^2*T303^4*T200^2*T300^3*T020^3*T011^4*T002^2*T102-22394880*T211*T303^4*T200^6*T300*T020^3*T011^5*T002^2*T102+105815808*T211*T303^4*T200^3*T300^3*T020^3*T011^5*T002^2*T102-816293376*T211*T303^4*T300^5*T020^3*T011^5*T002^2*T102+8957952*T303^4*T200^7*T300*T020^3*T011^6*T002^2*T102-35271936*T303^4*T200^4*T300^3*T020^3*T011^6*T002^2*T102+612220032*T303^4*T200*T300^5*T020^3*T011^6*T002^2*T102+1259712*T211^4*T303^4*T300^3*T020^4*T002^3*T102-18895680*T211^2*T303^4*T200^2*T300^3*T020^4*T011^2*T002^3*T102+35271936*T211*T303^4*T200^3*T300^3*T020^4*T011^3*T002^3*T102+544195584*T211*T303^4*T300^5*T020^4*T011^3*T002^3*T102-15116544*T303^4*T200^4*T300^3*T020^4*T011^4*T002^3*T102-68024448*T303^4*T200*T300^5*T020^4*T011^4*T002^3*T102-7558272*T211^2*T303^4*T200^2*T300^3*T020^5*T002^4*T102+30233088*T211*T303^4*T200^3*T300^3*T020^5*T011*T002^4*T102-136048896*T211*T303^4*T300^5*T020^5*T011*T002^4*T102-30233088*T303^4*T200^4*T300^3*T020^5*T011^2*T002^4*T102-238085568*T303^4*T200*T300^5*T020^5*T011^2*T002^4*T102+102036672*T303^4*T200*T300^5*T020^6*T002^5*T102-31104*T211^8*T303^4*T011^2*T120*T102+590976*T211^7*T303^4*T200*T011^3*T120*T102-4020192*T211^6*T303^4*T200^2*T011^4*T120*T102+13794624*T211^5*T303^4*T200^3*T011^5*T120*T102+8398080*T211^5*T303^4*T300^2*T011^5*T120*T102-26741664*T211^4*T303^4*T200^4*T011^6*T120*T102-61305984*T211^4*T303^4*T200*T300^2*T011^6*T120*T102+30170880*T211^3*T303^4*T200^5*T011^7*T120*T102+169641216*T211^3*T303^4*T200^2*T300^2*T011^7*T120*T102-19346688*T211^2*T303^4*T200^6*T011^8*T120*T102-218350080*T211^2*T303^4*T200^3*T300^2*T011^8*T120*T102-107705376*T211^2*T303^4*T300^4*T011^8*T120*T102+6469632*T211*T303^4*T200^7*T011^9*T120*T102+127650816*T211*T303^4*T200^4*T300^2*T011^9*T120*T102+260760384*T211*T303^4*T200*T300^4*T011^9*T120*T102-870912*T303^4*T200^8*T011^10*T120*T102-26873856*T303^4*T200^5*T300^2*T011^10*T120*T102-141717600*T303^4*T200^2*T300^4*T011^10*T120*T102+7776*T211^8*T303^4*T020*T002*T120*T102-248832*T211^7*T303^4*T200*T020*T011*T002*T120*T102+1866240*T211^6*T303^4*T200^2*T020*T011^2*T002*T120*T102-6656256*T211^5*T303^4*T200^3*T020*T011^3*T002*T120*T102-6718464*T211^5*T303^4*T300^2*T020*T011^3*T002*T120*T102+14292288*T211^4*T303^4*T200^4*T020*T011^4*T002*T120*T102+35691840*T211^4*T303^4*T200*T300^2*T020*T011^4*T002*T120*T102-21275136*T211^3*T303^4*T200^5*T020*T011^5*T002*T120*T102-52068096*T211^3*T303^4*T200^2*T300^2*T020*T011^5*T002*T120*T102+22519296*T211^2*T303^4*T200^6*T020*T011^6*T002*T120*T102-6718464*T211^2*T303^4*T200^3*T300^2*T020*T011^6*T002*T120*T102+204073344*T211^2*T303^4*T300^4*T020*T011^6*T002*T120*T102-14432256*T211*T303^4*T200^7*T020*T011^7*T002*T120*T102+47029248*T211*T303^4*T200^4*T300^2*T020*T011^7*T002*T120*T102-181398528*T211*T303^4*T200*T300^4*T020*T011^7*T002*T120*T102+3732480*T303^4*T200^8*T020*T011^8*T002*T120*T102-6718464*T303^4*T200^5*T300^2*T020*T011^8*T002*T120*T102-164392416*T303^4*T200^2*T300^4*T020*T011^8*T002*T120*T102+69984*T211^6*T303^4*T200^2*T020^2*T002^2*T120*T102-419904*T211^5*T303^4*T200^3*T020^2*T011*T002^2*T120*T102+629856*T211^4*T303^4*T200^4*T020^2*T011^2*T002^2*T120*T102+10077696*T211^4*T303^4*T200*T300^2*T020^2*T011^2*T002^2*T120*T102+559872*T211^3*T303^4*T200^5*T020^2*T011^3*T002^2*T120*T102-62985600*T211^3*T303^4*T200^2*T300^2*T020^2*T011^3*T002^2*T120*T102-1679616*T211^2*T303^4*T200^6*T020^2*T011^4*T002^2*T120*T102+136048896*T211^2*T303^4*T200^3*T300^2*T020^2*T011^4*T002^2*T120*T102-102036672*T211^2*T303^4*T300^4*T020^2*T011^4*T002^2*T120*T102-110854656*T211*T303^4*T200^4*T300^2*T020^2*T011^5*T002^2*T120*T102-476171136*T211*T303^4*T200*T300^4*T020^2*T011^5*T002^2*T120*T102+1119744*T303^4*T200^8*T020^2*T011^6*T002^2*T120*T102+20155392*T303^4*T200^5*T300^2*T020^2*T011^6*T002^2*T120*T102+714256704*T303^4*T200^2*T300^4*T020^2*T011^6*T002^2*T120*T102-5458752*T211^4*T303^4*T200*T300^2*T020^3*T002^3*T120*T102+46189440*T211^3*T303^4*T200^2*T300^2*T020^3*T011*T002^3*T120*T102-146126592*T211^2*T303^4*T200^3*T300^2*T020^3*T011^2*T002^3*T120*T102+22674816*T211^2*T303^4*T300^4*T020^3*T011^2*T002^3*T120*T102+204913152*T211*T303^4*T200^4*T300^2*T020^3*T011^3*T002^3*T120*T102+453496320*T211*T303^4*T200*T300^4*T020^3*T011^3*T002^3*T120*T102-107495424*T303^4*T200^5*T300^2*T020^3*T011^4*T002^3*T120*T102-283435200*T303^4*T200^2*T300^4*T020^3*T011^4*T002^3*T120*T102-17006112*T211^2*T303^4*T300^4*T020^4*T002^4*T120*T102-56687040*T211*T303^4*T200*T300^4*T020^4*T011*T002^4*T120*T102-209742048*T303^4*T200^2*T300^4*T020^4*T011^2*T002^4*T120*T102+85030560*T303^4*T200^2*T300^4*T020^5*T002^5*T120*T102+1119744*T211^6*T303^4*T300*T011^2*T002*T120^2*T102-15186528*T211^5*T303^4*T200*T300*T011^3*T002*T120^2*T102+72713376*T211^4*T303^4*T200^2*T300*T011^4*T002*T120^2*T102-167891616*T211^3*T303^4*T200^3*T300*T011^5*T002*T120^2*T102-51018336*T211^3*T303^4*T300^3*T011^5*T002*T120^2*T102+202743648*T211^2*T303^4*T200^4*T300*T011^6*T002*T120^2*T102+213521184*T211^2*T303^4*T200*T300^3*T011^6*T002*T120^2*T102-123171840*T211*T303^4*T200^5*T300*T011^7*T002*T120^2*T102-281545632*T211*T303^4*T200^2*T300^3*T011^7*T002*T120^2*T102+29393280*T303^4*T200^6*T300*T011^8*T002*T120^2*T102+134159328*T303^4*T200^3*T300^3*T011^8*T002*T120^2*T102-204073344*T303^4*T300^5*T011^8*T002*T120^2*T102-209952*T211^6*T303^4*T300*T020*T002^2*T120^2*T102+5668704*T211^5*T303^4*T200*T300*T020*T011*T002^2*T120^2*T102-31702752*T211^4*T303^4*T200^2*T300*T020*T011^2*T002^2*T120^2*T102+79991712*T211^3*T303^4*T200^3*T300*T020*T011^3*T002^2*T120^2*T102+34012224*T211^3*T303^4*T300^3*T020*T011^3*T002^2*T120^2*T102-110854656*T211^2*T303^4*T200^4*T300*T020*T011^4*T002^2*T120^2*T102-90699264*T211^2*T303^4*T200*T300^3*T020*T011^4*T002^2*T120^2*T102+84820608*T211*T303^4*T200^5*T300*T020*T011^5*T002^2*T120^2*T102-34012224*T211*T303^4*T200^2*T300^3*T020*T011^5*T002^2*T120^2*T102-26873856*T303^4*T200^6*T300*T020*T011^6*T002^2*T120^2*T102+90699264*T303^4*T200^3*T300^3*T020*T011^6*T002^2*T120^2*T102+612220032*T303^4*T300^5*T020*T011^6*T002^2*T120^2*T102-1679616*T211^4*T303^4*T200^2*T300*T020^2*T002^3*T120^2*T102+7138368*T211^3*T303^4*T200^3*T300*T020^2*T011*T002^3*T120^2*T102+32122656*T211^3*T303^4*T300^3*T020^2*T011*T002^3*T120^2*T102-8188128*T211^2*T303^4*T200^4*T300*T020^2*T011^2*T002^3*T120^2*T102-289103904*T211^2*T303^4*T200*T300^3*T020^2*T011^2*T002^3*T120^2*T102+839808*T211*T303^4*T200^5*T300*T020^2*T011^3*T002^3*T120^2*T102+867311712*T211*T303^4*T200^2*T300^3*T020^2*T011^3*T002^3*T120^2*T102+839808*T303^4*T200^6*T300*T020^2*T011^4*T002^3*T120^2*T102-733152384*T303^4*T200^3*T300^3*T020^2*T011^4*T002^3*T120^2*T102-612220032*T303^4*T300^5*T020^2*T011^4*T002^3*T120^2*T102+75582720*T211^2*T303^4*T200*T300^3*T020^3*T002^4*T120^2*T102-370355328*T211*T303^4*T200^2*T300^3*T020^3*T011*T002^4*T120^2*T102+370355328*T303^4*T200^3*T300^3*T020^3*T011^2*T002^4*T120^2*T102+204073344*T303^4*T300^5*T020^3*T011^2*T002^4*T120^2*T102+17006112*T303^4*T200^3*T300^3*T020^4*T002^5*T120^2*T102-58320*T211^6*T303^4*T200*T002^2*T120^3*T102+489888*T211^5*T303^4*T200^2*T011*T002^2*T120^3*T102-1714608*T211^4*T303^4*T200^3*T011^2*T002^2*T120^3*T102-13226976*T211^4*T303^4*T300^2*T011^2*T002^2*T120^3*T102+3452544*T211^3*T303^4*T200^4*T011^3*T002^2*T120^3*T102+111484512*T211^3*T303^4*T200*T300^2*T011^3*T002^2*T120^3*T102-4758912*T211^2*T303^4*T200^5*T011^4*T002^2*T120^3*T102-307054800*T211^2*T303^4*T200^2*T300^2*T011^4*T002^2*T120^3*T102+4478976*T211*T303^4*T200^6*T011^5*T002^2*T120^3*T102+336343104*T211*T303^4*T200^3*T300^2*T011^5*T002^2*T120^3*T102+306110016*T211*T303^4*T300^4*T011^5*T002^2*T120^3*T102-2052864*T303^4*T200^7*T011^6*T002^2*T120^3*T102-116208432*T303^4*T200^4*T300^2*T011^6*T002^2*T120^3*T102-357128352*T303^4*T200*T300^4*T011^6*T002^2*T120^3*T102+2519424*T211^4*T303^4*T300^2*T020*T002^3*T120^3*T102-56057184*T211^3*T303^4*T200*T300^2*T020*T011*T002^3*T120^3*T102+209742048*T211^2*T303^4*T200^2*T300^2*T020*T011^2*T002^3*T120^3*T102-286584480*T211*T303^4*T200^3*T300^2*T020*T011^3*T002^3*T120^3*T102-68024448*T211*T303^4*T300^4*T020*T011^3*T002^3*T120^3*T102+125341344*T303^4*T200^4*T300^2*T020*T011^4*T002^3*T120^3*T102-544195584*T303^4*T200*T300^4*T020*T011^4*T002^3*T120^3*T102+17950896*T211^2*T303^4*T200^2*T300^2*T020^2*T002^4*T120^3*T102-54797472*T211*T303^4*T200^3*T300^2*T020^2*T011*T002^4*T120^3*T102-238085568*T211*T303^4*T300^4*T020^2*T011*T002^4*T120^3*T102+46294416*T303^4*T200^4*T300^2*T020^2*T011^2*T002^4*T120^3*T102+1071385056*T303^4*T200*T300^4*T020^2*T011^2*T002^4*T120^3*T102-170061120*T303^4*T200*T300^4*T020^3*T002^5*T120^3*T102+1417176*T211^4*T303^4*T200*T300*T002^3*T120^4*T102-8030664*T211^3*T303^4*T200^2*T300*T011*T002^3*T120^4*T102+16533720*T211^2*T303^4*T200^3*T300*T011^2*T002^3*T120^4*T102+104871024*T211^2*T303^4*T300^3*T011^2*T002^3*T120^4*T102-16533720*T211*T303^4*T200^4*T300*T011^3*T002^3*T120^4*T102-408146688*T211*T303^4*T200*T300^3*T011^3*T002^3*T120^4*T102+8503056*T303^4*T200^5*T300*T011^4*T002^3*T120^4*T102+320281776*T303^4*T200^2*T300^3*T011^4*T002^3*T120^4*T102-14171760*T211^2*T303^4*T300^3*T020*T002^4*T120^4*T102+209742048*T211*T303^4*T200*T300^3*T020*T011*T002^4*T120^4*T102-218245104*T303^4*T200^2*T300^3*T020*T011^2*T002^4*T120^4*T102-68024448*T303^4*T200^2*T300^3*T020^2*T002^5*T120^4*T102-13699368*T211^2*T303^4*T200*T300^2*T002^4*T120^5*T102+40625712*T211*T303^4*T200^2*T300^2*T011*T002^4*T120^5*T102-30705480*T303^4*T200^3*T300^2*T011^2*T002^4*T120^5*T102-306110016*T303^4*T300^4*T011^2*T002^4*T120^5*T102+51018336*T303^4*T200*T300^3*T002^5*T120^6*T102+3888*T211^8*T303^4*T020^2*T102^2-31104*T211^7*T303^4*T200*T020^2*T011*T102^2+46656*T211^6*T303^4*T200^2*T020^2*T011^2*T102^2+311040*T211^5*T303^4*T200^3*T020^2*T011^3*T102^2-1555200*T211^4*T303^4*T200^4*T020^2*T011^4*T102^2-1049760*T211^4*T303^4*T200*T300^2*T020^2*T011^4*T102^2+2985984*T211^3*T303^4*T200^5*T020^2*T011^5*T102^2+8398080*T211^3*T303^4*T200^2*T300^2*T020^2*T011^5*T102^2-2737152*T211^2*T303^4*T200^6*T020^2*T011^6*T102^2-25194240*T211^2*T303^4*T200^3*T300^2*T020^2*T011^6*T102^2+158723712*T211^2*T303^4*T300^4*T020^2*T011^6*T102^2+995328*T211*T303^4*T200^7*T020^2*T011^7*T102^2+33592320*T211*T303^4*T200^4*T300^2*T020^2*T011^7*T102^2-362797056*T211*T303^4*T200*T300^4*T020^2*T011^7*T102^2-16796160*T303^4*T200^5*T300^2*T020^2*T011^8*T102^2+218245104*T303^4*T200^2*T300^4*T020^2*T011^8*T102^2+34992*T211^6*T303^4*T200^2*T020^3*T002*T102^2-349920*T211^5*T303^4*T200^3*T020^3*T011*T002*T102^2+1679616*T211^5*T303^4*T300^2*T020^3*T011*T002*T102^2+1504656*T211^4*T303^4*T200^4*T020^3*T011^2*T002*T102^2-14696640*T211^4*T303^4*T200*T300^2*T020^3*T011^2*T002*T102^2-3639168*T211^3*T303^4*T200^5*T020^3*T011^3*T002*T102^2+44089920*T211^3*T303^4*T200^2*T300^2*T020^3*T011^3*T002*T102^2+5318784*T211^2*T303^4*T200^6*T020^3*T011^4*T002*T102^2-51858144*T211^2*T303^4*T200^3*T300^2*T020^3*T011^4*T002*T102^2-340122240*T211^2*T303^4*T300^4*T020^3*T011^4*T002*T102^2-4478976*T211*T303^4*T200^7*T020^3*T011^5*T002*T102^2+14276736*T211*T303^4*T200^4*T300^2*T020^3*T011^5*T002*T102^2+544195584*T211*T303^4*T200*T300^4*T020^3*T011^5*T002*T102^2+1679616*T303^4*T200^8*T020^3*T011^6*T002*T102^2+7558272*T303^4*T200^5*T300^2*T020^3*T011^6*T002*T102^2-238085568*T303^4*T200^2*T300^4*T020^3*T011^6*T002*T102^2+629856*T211^4*T303^4*T200*T300^2*T020^4*T002^2*T102^2+1259712*T211^3*T303^4*T200^2*T300^2*T020^4*T011*T002^2*T102^2-11337408*T211^2*T303^4*T200^3*T300^2*T020^4*T011^2*T002^2*T102^2+204073344*T211^2*T303^4*T300^4*T020^4*T011^2*T002^2*T102^2+10077696*T211*T303^4*T200^4*T300^2*T020^4*T011^3*T002^2*T102^2+5038848*T303^4*T200^5*T300^2*T020^4*T011^4*T002^2*T102^2-51018336*T303^4*T200^2*T300^4*T020^4*T011^4*T002^2*T102^2-5668704*T211^2*T303^4*T200^3*T300^2*T020^5*T002^3*T102^2-22674816*T211^2*T303^4*T300^4*T020^5*T002^3*T102^2+22674816*T211*T303^4*T200^4*T300^2*T020^5*T011*T002^3*T102^2-181398528*T211*T303^4*T200*T300^4*T020^5*T011*T002^3*T102^2-22674816*T303^4*T200^5*T300^2*T020^5*T011^2*T002^3*T102^2-56687040*T303^4*T200^2*T300^4*T020^5*T011^2*T002^3*T102^2+127545840*T303^4*T200^2*T300^4*T020^6*T002^4*T102^2+139968*T211^6*T303^4*T300*T020*T011^2*T120*T102^2-2799360*T211^5*T303^4*T200*T300*T020*T011^3*T120*T102^2+17915904*T211^4*T303^4*T200^2*T300*T020*T011^4*T120*T102^2-53747712*T211^3*T303^4*T200^3*T300*T020*T011^5*T120*T102^2+105815808*T211^3*T303^4*T300^3*T020*T011^5*T120*T102^2+82861056*T211^2*T303^4*T200^4*T300*T020*T011^6*T120*T102^2-336343104*T211^2*T303^4*T200*T300^3*T020*T011^6*T120*T102^2-62705664*T211*T303^4*T200^5*T300*T020*T011^7*T120*T102^2+347680512*T211*T303^4*T200^2*T300^3*T020*T011^7*T120*T102^2+17915904*T303^4*T200^6*T300*T020*T011^8*T120*T102^2-94478400*T303^4*T200^3*T300^3*T020*T011^8*T120*T102^2-306110016*T303^4*T300^5*T020*T011^8*T120*T102^2-139968*T211^6*T303^4*T300*T020^2*T002*T120*T102^2+839808*T211^5*T303^4*T200*T300*T020^2*T011*T002*T120*T102^2+944784*T211^4*T303^4*T200^2*T300*T020^2*T011^2*T002*T120*T102^2-16866144*T211^3*T303^4*T200^3*T300*T020^2*T011^3*T002*T120*T102^2-30233088*T211^3*T303^4*T300^3*T020^2*T011^3*T002*T120*T102^2+47764080*T211^2*T303^4*T200^4*T300*T020^2*T011^4*T002*T120*T102^2-158723712*T211^2*T303^4*T200*T300^3*T020^2*T011^4*T002*T120*T102^2-59206464*T211*T303^4*T200^5*T300*T020^2*T011^5*T002*T120*T102^2+351459648*T211*T303^4*T200^2*T300^3*T020^2*T011^5*T002*T120*T102^2+29253312*T303^4*T200^6*T300*T020^2*T011^6*T002*T120*T102^2-217300320*T303^4*T200^3*T300^3*T020^2*T011^6*T002*T120*T102^2+816293376*T303^4*T300^5*T020^2*T011^6*T002*T120*T102^2-1154736*T211^4*T303^4*T200^2*T300*T020^3*T002^2*T120*T102^2+10497600*T211^3*T303^4*T200^3*T300*T020^3*T011*T002^2*T120*T102^2-45349632*T211^3*T303^4*T300^3*T020^3*T011*T002^2*T120*T102^2-38106288*T211^2*T303^4*T200^4*T300*T020^3*T011^2*T002^2*T120*T102^2+328784832*T211^2*T303^4*T200*T300^3*T020^3*T011^2*T002^2*T120*T102^2+63405504*T211*T303^4*T200^5*T300*T020^3*T011^3*T002^2*T120*T102^2-294772608*T211*T303^4*T200^2*T300^3*T020^3*T011^3*T002^2*T120*T102^2-39890880*T303^4*T200^6*T300*T020^3*T011^4*T002^2*T120*T102^2+198404640*T303^4*T200^3*T300^3*T020^3*T011^4*T002^2*T120*T102^2-612220032*T303^4*T300^5*T020^3*T011^4*T002^2*T120*T102^2-15116544*T211^2*T303^4*T200*T300^3*T020^4*T002^3*T120*T102^2-41570496*T211*T303^4*T200^2*T300^3*T020^4*T011*T002^3*T120*T102^2-213521184*T303^4*T200^3*T300^3*T020^4*T011^2*T002^3*T120*T102^2+85030560*T303^4*T200^3*T300^3*T020^5*T002^4*T120*T102^2+102036672*T303^4*T300^5*T020^5*T002^4*T120*T102^2-17496*T211^7*T303^4*T011*T120^2*T102^2+661932*T211^6*T303^4*T200*T011^2*T120^2*T102^2-5773680*T211^5*T303^4*T200^2*T011^3*T120^2*T102^2+21082680*T211^4*T303^4*T200^3*T011^4*T120^2*T102^2+36767844*T211^4*T303^4*T300^2*T011^4*T120^2*T102^2-38077128*T211^3*T303^4*T200^4*T011^5*T120^2*T102^2-215725680*T211^3*T303^4*T200*T300^2*T011^5*T120^2*T102^2+35140716*T211^2*T303^4*T200^5*T011^6*T120^2*T102^2+458692632*T211^2*T303^4*T200^2*T300^2*T011^6*T120^2*T102^2-15641424*T211*T303^4*T200^6*T011^7*T120^2*T102^2-397124208*T211*T303^4*T200^3*T300^2*T011^7*T120^2*T102^2-340122240*T211*T303^4*T300^4*T011^7*T120^2*T102^2+2647728*T303^4*T200^7*T011^8*T120^2*T102^2+116129700*T303^4*T200^4*T300^2*T011^8*T120^2*T102^2+357128352*T303^4*T200*T300^4*T011^8*T120^2*T102^2-102060*T211^6*T303^4*T200*T020*T002*T120^2*T102^2+1679616*T211^5*T303^4*T200^2*T020*T011*T002*T120^2*T102^2-7785720*T211^4*T303^4*T200^3*T020*T011^2*T002*T120^2*T102^2-9920232*T211^4*T303^4*T300^2*T020*T011^2*T002*T120^2*T102^2+18044208*T211^3*T303^4*T200^4*T020*T011^3*T002*T120^2*T102^2+32752512*T211^3*T303^4*T200*T300^2*T020*T011^3*T002*T120^2*T102^2-26322732*T211^2*T303^4*T200^5*T020*T011^4*T002*T120^2*T102^2-39680928*T211^2*T303^4*T200^2*T300^2*T020*T011^4*T002*T120^2*T102^2+23129712*T211*T303^4*T200^6*T020*T011^5*T002*T120^2*T102^2-1889568*T211*T303^4*T200^3*T300^2*T020*T011^5*T002*T120^2*T102^2+102036672*T211*T303^4*T300^4*T020*T011^5*T002*T120^2*T102^2-7966512*T303^4*T200^7*T020*T011^6*T002*T120^2*T102^2-4566456*T303^4*T200^4*T300^2*T020*T011^6*T002*T120^2*T102^2+442158912*T303^4*T200*T300^4*T020*T011^6*T002*T120^2*T102^2-314928*T211^4*T303^4*T200^3*T020^2*T002^2*T120^2*T102^2+2125764*T211^4*T303^4*T300^2*T020^2*T002^2*T120^2*T102^2+944784*T211^3*T303^4*T200^4*T020^2*T011*T002^2*T120^2*T102^2+2834352*T211^3*T303^4*T200*T300^2*T020^2*T011*T002^2*T120^2*T102^2-472392*T211^2*T303^4*T200^5*T020^2*T011^2*T002^2*T120^2*T102^2-51490728*T211^2*T303^4*T200^2*T300^2*T020^2*T011^2*T002^2*T120^2*T102^2+629856*T211*T303^4*T200^6*T020^2*T011^3*T002^2*T120^2*T102^2+220134672*T211*T303^4*T200^3*T300^2*T020^2*T011^3*T002^2*T120^2*T102^2-1889568*T303^4*T200^7*T020^2*T011^4*T002^2*T120^2*T102^2-208088676*T303^4*T200^4*T300^2*T020^2*T011^4*T002^2*T120^2*T102^2-306110016*T303^4*T200*T300^4*T020^2*T011^4*T002^2*T120^2*T102^2+28343520*T211^2*T303^4*T200^2*T300^2*T020^3*T002^3*T120^2*T102^2-170061120*T211*T303^4*T200^3*T300^2*T020^3*T011*T002^3*T120^2*T102^2+238085568*T211*T303^4*T300^4*T020^3*T011*T002^3*T120^2*T102^2+175729824*T303^4*T200^4*T300^2*T020^3*T011^2*T002^3*T120^2*T102^2-510183360*T303^4*T200*T300^4*T020^3*T011^2*T002^3*T120^2*T102^2+12754584*T303^4*T200^4*T300^2*T020^4*T002^4*T120^2*T102^2+17006112*T303^4*T200*T300^4*T020^4*T002^4*T120^2*T102^2+682344*T211^5*T303^4*T300*T011*T002*T120^3*T102^2-16559964*T211^4*T303^4*T200*T300*T011^2*T002*T120^3*T102^2+94478400*T211^3*T303^4*T200^2*T300*T011^3*T002*T120^3*T102^2-209374632*T211^2*T303^4*T200^3*T300*T011^4*T002*T120^3*T102^2-150220656*T211^2*T303^4*T300^3*T011^4*T002*T120^3*T102^2+203181048*T211*T303^4*T200^4*T300*T011^5*T002*T120^3*T102^2+504514656*T211*T303^4*T200*T300^3*T011^5*T002*T120^3*T102^2-70937532*T303^4*T200^5*T300*T011^6*T002*T120^3*T102^2-348625296*T303^4*T200^2*T300^3*T011^6*T002*T120^3*T102^2+1653372*T211^4*T303^4*T200*T300*T020*T002^2*T120^3*T102^2-22674816*T211^3*T303^4*T200^2*T300*T020*T011*T002^2*T120^3*T102^2+73220760*T211^2*T303^4*T200^3*T300*T020*T011^2*T002^2*T120^3*T102^2-51018336*T211^2*T303^4*T300^3*T020*T011^2*T002^2*T120^3*T102^2-102036672*T211*T303^4*T200^4*T300*T020*T011^3*T002^2*T120^3*T102^2+34012224*T211*T303^4*T200*T300^3*T020*T011^3*T002^2*T120^3*T102^2+47003004*T303^4*T200^5*T300*T020*T011^4*T002^2*T120^3*T102^2-246588624*T303^4*T200^2*T300^3*T020*T011^4*T002^2*T120^3*T102^2+4723920*T211^2*T303^4*T200^3*T300*T020^2*T002^3*T120^3*T102^2+8503056*T211^2*T303^4*T300^3*T020^2*T002^3*T120^3*T102^2-10392624*T211*T303^4*T200^4*T300*T020^2*T011*T002^3*T120^3*T102^2-175729824*T211*T303^4*T200*T300^3*T020^2*T011*T002^3*T120^3*T102^2+10392624*T303^4*T200^5*T300*T020^2*T011^2*T002^3*T120^3*T102^2+776612448*T303^4*T200^2*T300^3*T020^2*T011^2*T002^3*T120^3*T102^2-136048896*T303^4*T200^2*T300^3*T020^3*T002^4*T120^3*T102^2+321489*T211^4*T303^4*T200^2*T002^2*T120^4*T102^2-1548396*T211^3*T303^4*T200^3*T011*T002^2*T120^4*T102^2-5668704*T211^3*T303^4*T300^2*T011*T002^2*T120^4*T102^2+3346110*T211^2*T303^4*T200^4*T011^2*T002^2*T120^4*T102^2+94950792*T211^2*T303^4*T200*T300^2*T011^2*T002^2*T120^4*T102^2-4382748*T211*T303^4*T200^5*T011^3*T002^2*T120^4*T102^2-297606960*T211*T303^4*T200^2*T300^2*T011^3*T002^2*T120^4*T102^2+3155841*T303^4*T200^6*T011^4*T002^2*T120^4*T102^2+201238992*T303^4*T200^3*T300^2*T011^4*T002^2*T120^4*T102^2+459165024*T303^4*T300^4*T011^4*T002^2*T120^4*T102^2-12282192*T211^2*T303^4*T200*T300^2*T020*T002^3*T120^4*T102^2+128490624*T211*T303^4*T200^2*T300^2*T020*T011*T002^3*T120^4*T102^2-131324976*T303^4*T200^3*T300^2*T020*T011^2*T002^3*T120^4*T102^2+357128352*T303^4*T300^4*T020*T011^2*T002^3*T120^4*T102^2-34012224*T303^4*T200^3*T300^2*T020^2*T002^4*T120^4*T102^2-102036672*T303^4*T300^4*T020^2*T002^4*T120^4*T102^2-4723920*T211^2*T303^4*T200^2*T300*T002^3*T120^5*T102^2+10392624*T211*T303^4*T200^3*T300*T011*T002^3*T120^5*T102^2+34012224*T211*T303^4*T300^3*T011*T002^3*T120^5*T102^2-10392624*T303^4*T200^4*T300*T011^2*T002^3*T120^5*T102^2-297606960*T303^4*T200*T300^3*T011^2*T002^3*T120^5*T102^2+34012224*T303^4*T200*T300^3*T020*T002^4*T120^5*T102^2+21257640*T303^4*T200^2*T300^2*T002^4*T120^6*T102^2+139968*T211^6*T303^4*T300*T020^3*T102^3-1959552*T211^5*T303^4*T200*T300*T020^3*T011*T102^3+8153136*T211^4*T303^4*T200^2*T300*T020^3*T011^2*T102^3-14906592*T211^3*T303^4*T200^3*T300*T020^3*T011^3*T102^3-50388480*T211^3*T303^4*T300^3*T020^3*T011^3*T102^3+14101776*T211^2*T303^4*T200^4*T300*T020^3*T011^4*T102^3+132269760*T211^2*T303^4*T200*T300^3*T020^3*T011^4*T102^3-8538048*T211*T303^4*T200^5*T300*T020^3*T011^5*T102^3-128490624*T211*T303^4*T200^2*T300^3*T020^3*T011^5*T102^3+3219264*T303^4*T200^6*T300*T020^3*T011^6*T102^3+45979488*T303^4*T200^3*T300^3*T020^3*T011^6*T102^3+104976*T211^4*T303^4*T200^2*T300*T020^4*T002*T102^3+1679616*T211^3*T303^4*T200^3*T300*T020^4*T011*T002*T102^3+30233088*T211^3*T303^4*T300^3*T020^4*T011*T002*T102^3-7873200*T211^2*T303^4*T200^4*T300*T020^4*T011^2*T002*T102^3+22674816*T211^2*T303^4*T200*T300^3*T020^4*T011^2*T002*T102^3+7978176*T211*T303^4*T200^5*T300*T020^4*T011^3*T002*T102^3-45349632*T211*T303^4*T200^2*T300^3*T020^4*T011^3*T002*T102^3+419904*T303^4*T200^6*T300*T020^4*T011^4*T002*T102^3+13226976*T303^4*T200^3*T300^3*T020^4*T011^4*T002*T102^3-1889568*T211^2*T303^4*T200^4*T300*T020^5*T002^2*T102^3-34012224*T211^2*T303^4*T200*T300^3*T020^5*T002^2*T102^3+7558272*T211*T303^4*T200^5*T300*T020^5*T011*T002^2*T102^3-68024448*T211*T303^4*T200^2*T300^3*T020^5*T011*T002^2*T102^3-7558272*T303^4*T200^6*T300*T020^5*T011^2*T002^2*T102^3+17006112*T303^4*T200^3*T300^3*T020^5*T011^2*T002^2*T102^3+85030560*T303^4*T200^3*T300^3*T020^6*T002^3*T102^3-46656*T211^6*T303^4*T200*T020^2*T120*T102^3+139968*T211^5*T303^4*T200^2*T020^2*T011*T120*T102^3+769824*T211^4*T303^4*T200^3*T020^2*T011^2*T120*T102^3+2519424*T211^4*T303^4*T300^2*T020^2*T011^2*T120*T102^3-4292352*T211^3*T303^4*T200^4*T020^2*T011^3*T120*T102^3-40310784*T211^3*T303^4*T200*T300^2*T020^2*T011^3*T120*T102^3+7278336*T211^2*T303^4*T200^5*T020^2*T011^4*T120*T102^3+99202320*T211^2*T303^4*T200^2*T300^2*T020^2*T011^4*T120*T102^3-4478976*T211*T303^4*T200^6*T020^2*T011^5*T120*T102^3-146756448*T211*T303^4*T200^3*T300^2*T020^2*T011^5*T120*T102^3+544195584*T211*T303^4*T300^4*T020^2*T011^5*T120*T102^3+373248*T303^4*T200^7*T020^2*T011^6*T120*T102^3+102351600*T303^4*T200^4*T300^2*T020^2*T011^6*T120*T102^3-680244480*T303^4*T200*T300^4*T020^2*T011^6*T120*T102^3-419904*T211^4*T303^4*T200^3*T020^3*T002*T120*T102^3-2519424*T211^4*T303^4*T300^2*T020^3*T002*T120*T102^3+2729376*T211^3*T303^4*T200^4*T020^3*T011*T002*T120*T102^3+15116544*T211^3*T303^4*T200*T300^2*T020^3*T011*T002*T120*T102^3-7243344*T211^2*T303^4*T200^5*T020^3*T011^2*T002*T120*T102^3+20785248*T211^2*T303^4*T200^2*T300^2*T020^3*T011^2*T002*T120*T102^3+9657792*T211*T303^4*T200^6*T020^3*T011^3*T002*T120*T102^3+20155392*T211*T303^4*T200^3*T300^2*T020^3*T011^3*T002*T120*T102^3-544195584*T211*T303^4*T300^4*T020^3*T011^3*T002*T120*T102^3-5458752*T303^4*T200^7*T020^3*T011^4*T002*T120*T102^3-8503056*T303^4*T200^4*T300^2*T020^3*T011^4*T002*T120*T102^3+476171136*T303^4*T200*T300^4*T020^3*T011^4*T002*T120*T102^3-2834352*T211^2*T303^4*T200^2*T300^2*T020^4*T002^2*T120*T102^3-39680928*T211*T303^4*T200^3*T300^2*T020^4*T011*T002^2*T120*T102^3-70858800*T303^4*T200^4*T300^2*T020^4*T011^2*T002^2*T120*T102^3+42515280*T303^4*T200^4*T300^2*T020^5*T002^3*T120*T102^3+204073344*T303^4*T200*T300^4*T020^5*T002^3*T120*T102^3+734832*T211^5*T303^4*T300*T020*T011*T120^2*T102^3-8844228*T211^4*T303^4*T200*T300*T020*T011^2*T120^2*T102^3+29708208*T211^3*T303^4*T200^2*T300*T020*T011^3*T120^2*T102^3-65872440*T211^2*T303^4*T200^3*T300*T020*T011^4*T120^2*T102^3+269263440*T211^2*T303^4*T300^3*T020*T011^4*T120^2*T102^3+80201664*T211*T303^4*T200^4*T300*T020*T011^5*T120^2*T102^3-583876512*T211*T303^4*T200*T300^3*T020*T011^5*T120^2*T102^3-35718084*T303^4*T200^5*T300*T020*T011^6*T120^2*T102^3+354294000*T303^4*T200^2*T300^3*T020*T011^6*T120^2*T102^3+971028*T211^4*T303^4*T200*T300*T020^2*T002*T120^2*T102^3+3726648*T211^3*T303^4*T200^2*T300*T020^2*T011*T002*T120^2*T102^3-23934528*T211^2*T303^4*T200^3*T300*T020^2*T011^2*T002*T120^2*T102^3+17006112*T211^2*T303^4*T300^3*T020^2*T011^2*T002*T120^2*T102^3+75215304*T211*T303^4*T200^4*T300*T020^2*T011^3*T002*T120^2*T102^3-181398528*T211*T303^4*T200*T300^3*T020^2*T011^3*T002*T120^2*T102^3-68155668*T303^4*T200^5*T300*T020^2*T011^4*T002*T120^2*T102^3+243754272*T303^4*T200^2*T300^3*T020^2*T011^4*T002*T120^2*T102^3+7558272*T211^2*T303^4*T200^3*T300*T020^3*T002^2*T120^2*T102^3+8503056*T211^2*T303^4*T300^3*T020^3*T002^2*T120^2*T102^3-47239200*T211*T303^4*T200^4*T300*T020^3*T011*T002^2*T120^2*T102^3+85030560*T211*T303^4*T200*T300^3*T020^3*T011*T002^2*T120^2*T102^3+47239200*T303^4*T200^5*T300*T020^3*T011^2*T002^2*T120^2*T102^3-433655856*T303^4*T200^2*T300^3*T020^3*T011^2*T002^2*T120^2*T102^3+4251528*T303^4*T200^5*T300*T020^4*T002^3*T120^2*T102^3+17006112*T303^4*T200^2*T300^3*T020^4*T002^3*T120^2*T102^3-1458*T211^6*T303^4*T120^3*T102^3+288684*T211^5*T303^4*T200*T011*T120^3*T102^3-4019706*T211^4*T303^4*T200^2*T011^2*T120^3*T102^3+16277112*T211^3*T303^4*T200^3*T011^3*T120^3*T102^3+75582720*T211^3*T303^4*T300^2*T011^3*T120^3*T102^3-26178390*T211^2*T303^4*T200^4*T011^4*T120^3*T102^3-331619184*T211^2*T303^4*T200*T300^2*T011^4*T120^3*T102^3+17329788*T211*T303^4*T200^5*T011^5*T120^3*T102^3+504514656*T211*T303^4*T200^2*T300^2*T011^5*T120^3*T102^3-3929310*T303^4*T200^6*T011^6*T120^3*T102^3-227692944*T303^4*T200^3*T300^2*T011^6*T120^3*T102^3-255091680*T303^4*T300^4*T011^6*T120^3*T102^3+459270*T211^4*T303^4*T200^2*T020*T002*T120^3*T102^3-4461480*T211^3*T303^4*T200^3*T020*T011*T002*T120^3*T102^3-20785248*T211^3*T303^4*T300^2*T020*T011*T002*T120^3*T102^3+12203460*T211^2*T303^4*T200^4*T020*T011^2*T002*T120^3*T102^3+15116544*T211^2*T303^4*T200*T300^2*T020*T011^2*T002*T120^3*T102^3-17058600*T211*T303^4*T200^5*T020*T011^3*T002*T120^3*T102^3+35901792*T211*T303^4*T200^2*T300^2*T020*T011^3*T002*T120^3*T102^3+8332470*T303^4*T200^6*T020*T011^4*T002*T120^3*T102^3-42515280*T303^4*T200^3*T300^2*T020*T011^4*T002*T120^3*T102^3-306110016*T303^4*T300^4*T020*T011^4*T002*T120^3*T102^3+708588*T211^2*T303^4*T200^4*T020^2*T002^2*T120^3*T102^3+944784*T211^2*T303^4*T200*T300^2*T020^2*T002^2*T120^3*T102^3-1417176*T211*T303^4*T200^5*T020^2*T011*T002^2*T120^3*T102^3-17950896*T211*T303^4*T200^2*T300^2*T020^2*T011*T002^2*T120^3*T102^3+2125764*T303^4*T200^6*T020^2*T011^2*T002^2*T120^3*T102^3+214938360*T303^4*T200^3*T300^2*T020^2*T011^2*T002^2*T120^3*T102^3-255091680*T303^4*T300^4*T020^2*T011^2*T002^2*T120^3*T102^3-68024448*T303^4*T200^3*T300^2*T020^3*T002^3*T120^3*T102^3+236196*T211^4*T303^4*T300*T002*T120^4*T102^3-8188128*T211^3*T303^4*T200*T300*T011*T002*T120^4*T102^3+59993784*T211^2*T303^4*T200^2*T300*T011^2*T002*T120^4*T102^3-126601056*T211*T303^4*T200^3*T300*T011^3*T002*T120^4*T102^3-119042784*T211*T303^4*T300^3*T011^3*T002*T120^4*T102^3+77078628*T303^4*T200^4*T300*T011^4*T002*T120^4*T102^3+323116128*T303^4*T200*T300^3*T011^4*T002*T120^4*T102^3-4251528*T211^2*T303^4*T200^2*T300*T020*T002^2*T120^4*T102^3+36846576*T211*T303^4*T200^3*T300*T020*T011*T002^2*T120^4*T102^3+17006112*T211*T303^4*T300^3*T020*T011*T002^2*T120^4*T102^3-35429400*T303^4*T200^4*T300*T020*T011^2*T002^2*T120^4*T102^3+263594736*T303^4*T200*T300^3*T020*T011^2*T002^2*T120^4*T102^3-8503056*T303^4*T200^4*T300*T020^2*T002^3*T120^4*T102^3-102036672*T303^4*T200*T300^3*T020^2*T002^3*T120^4*T102^3-708588*T211^2*T303^4*T200^3*T002^2*T120^5*T102^3-2834352*T211^2*T303^4*T300^2*T002^2*T120^5*T102^3+1417176*T211*T303^4*T200^4*T011*T002^2*T120^5*T102^3+25509168*T211*T303^4*T200*T300^2*T011*T002^2*T120^5*T102^3-2125764*T303^4*T200^5*T011^2*T002^2*T120^5*T102^3-120459960*T303^4*T200^2*T300^2*T011^2*T002^2*T120^5*T102^3+25509168*T303^4*T200^2*T300^2*T020*T002^3*T120^5*T102^3+4251528*T303^4*T200^3*T300*T002^3*T120^6*T102^3+17006112*T303^4*T300^3*T002^3*T120^6*T102^3+52488*T211^4*T303^4*T200^3*T020^4*T102^4+1259712*T211^4*T303^4*T300^2*T020^4*T102^4+52488*T211^3*T303^4*T200^4*T020^4*T011*T102^4+5038848*T211^3*T303^4*T200*T300^2*T020^4*T011*T102^4-866052*T211^2*T303^4*T200^5*T020^4*T011^2*T102^4-9447840*T211^2*T303^4*T200^2*T300^2*T020^4*T011^2*T102^4+1154736*T211*T303^4*T200^6*T020^4*T011^3*T102^4+5038848*T211*T303^4*T200^3*T300^2*T020^4*T011^3*T102^4-104976*T303^4*T200^7*T020^4*T011^4*T102^4-866052*T303^4*T200^4*T300^2*T020^4*T011^4*T102^4-236196*T211^2*T303^4*T200^5*T020^5*T002*T102^4-17006112*T211^2*T303^4*T200^2*T300^2*T020^5*T002*T102^4+944784*T211*T303^4*T200^6*T020^5*T011*T002*T102^4-944784*T303^4*T200^7*T020^5*T011^2*T002*T102^4+4251528*T303^4*T200^4*T300^2*T020^5*T011^2*T002*T102^4+31886460*T303^4*T200^4*T300^2*T020^6*T002^2*T102^4-2099520*T211^4*T303^4*T200*T300*T020^3*T120*T102^4+15536448*T211^3*T303^4*T200^2*T300*T020^3*T011*T120*T102^4-28658448*T211^2*T303^4*T200^3*T300*T020^3*T011^2*T120*T102^4-136048896*T211^2*T303^4*T300^3*T020^3*T011^2*T120*T102^4+29393280*T211*T303^4*T200^4*T300*T020^3*T011^3*T120*T102^4+272097792*T211*T303^4*T200*T300^3*T020^3*T011^3*T120*T102^4-9342864*T303^4*T200^5*T300*T020^3*T011^4*T120*T102^4-153055008*T303^4*T200^2*T300^3*T020^3*T011^4*T120*T102^4-15588936*T211*T303^4*T200^4*T300*T020^4*T011*T002*T120*T102^4-4960116*T303^4*T200^5*T300*T020^4*T011^2*T002*T120*T102^4+10628820*T303^4*T200^5*T300*T020^5*T002^2*T120*T102^4+153055008*T303^4*T200^2*T300^3*T020^5*T002^2*T120*T102^4+111537*T211^4*T303^4*T200^2*T020^2*T120^2*T102^4+761076*T211^3*T303^4*T200^3*T020^2*T011*T120^2*T102^4+13226976*T211^3*T303^4*T300^2*T020^2*T011*T120^2*T102^4-2637522*T211^2*T303^4*T200^4*T020^2*T011^2*T120^2*T102^4-90699264*T211^2*T303^4*T200*T300^2*T020^2*T011^2*T120^2*T102^4+4225284*T211*T303^4*T200^5*T020^2*T011^3*T120^2*T102^4+204073344*T211*T303^4*T200^2*T300^2*T020^2*T011^3*T120^2*T102^4-990711*T303^4*T200^6*T020^2*T011^4*T120^2*T102^4-176674608*T303^4*T200^3*T300^2*T020^2*T011^4*T120^2*T102^4+484674192*T303^4*T300^4*T020^2*T011^4*T120^2*T102^4+1180980*T211^2*T303^4*T200^4*T020^3*T002*T120^2*T102^4+28343520*T211^2*T303^4*T200*T300^2*T020^3*T002*T120^2*T102^4-6141096*T211*T303^4*T200^5*T020^3*T011*T002*T120^2*T102^4-104871024*T211*T303^4*T200^2*T300^2*T020^3*T011*T002*T120^2*T102^4+5432508*T303^4*T200^6*T020^3*T011^2*T002*T120^2*T102^4-5668704*T303^4*T200^3*T300^2*T020^3*T011^2*T002*T120^2*T102^4-153055008*T303^4*T300^4*T020^3*T011^2*T002*T120^2*T102^4+531441*T303^4*T200^6*T020^4*T002^2*T120^2*T102^4+76527504*T303^4*T300^4*T020^4*T002^2*T120^2*T102^4+551124*T211^4*T303^4*T300*T020*T120^3*T102^4-12282192*T211^3*T303^4*T200*T300*T020*T011*T120^3*T102^4+31650264*T211^2*T303^4*T200^2*T300*T020*T011^2*T120^3*T102^4-39366000*T211*T303^4*T200^3*T300*T020*T011^3*T120^3*T102^4+272097792*T211*T303^4*T300^3*T020*T011^3*T120^3*T102^4+26690148*T303^4*T200^4*T300*T020*T011^4*T120^3*T102^4-399643632*T303^4*T200*T300^3*T020*T011^4*T120^3*T102^4+3542940*T211^2*T303^4*T200^2*T300*T020^2*T002*T120^3*T102^4-12754584*T211*T303^4*T200^3*T300*T020^2*T011*T002*T120^3*T102^4-51018336*T211*T303^4*T300^3*T020^2*T011*T002*T120^3*T102^4+47475396*T303^4*T200^4*T300*T020^2*T011^2*T002*T120^3*T102^4-93533616*T303^4*T200*T300^3*T020^2*T011^2*T002*T120^3*T102^4-19131876*T303^4*T200^4*T300*T020^3*T002^2*T120^3*T102^4-85030560*T303^4*T200*T300^3*T020^3*T002^2*T120^3*T102^4+26244*T211^4*T303^4*T200*T120^4*T102^4-1312200*T211^3*T303^4*T200^2*T011*T120^4*T102^4+6534756*T211^2*T303^4*T200^3*T011^2*T120^4*T102^4+86447736*T211^2*T303^4*T300^2*T011^2*T120^4*T102^4-8398080*T211*T303^4*T200^4*T011^3*T120^4*T102^4-252257328*T211*T303^4*T200*T300^2*T011^3*T120^4*T102^4+2860596*T303^4*T200^5*T011^4*T120^4*T102^4+207616284*T303^4*T200^2*T300^2*T011^4*T120^4*T102^4-944784*T211^2*T303^4*T200^3*T020*T002*T120^4*T102^4-9920232*T211^2*T303^4*T300^2*T020*T002*T120^4*T102^4+5196312*T211*T303^4*T200^4*T020*T011*T002*T120^4*T102^4+45349632*T211*T303^4*T200*T300^2*T020*T011*T002*T120^4*T102^4-4487724*T303^4*T200^5*T020*T011^2*T002*T120^4*T102^4+51018336*T303^4*T200^2*T300^2*T020*T011^2*T002*T120^4*T102^4-1062882*T303^4*T200^5*T020^2*T002^2*T120^4*T102^4-38263752*T303^4*T200^2*T300^2*T020^2*T002^2*T120^4*T102^4-2125764*T211^2*T303^4*T200*T300*T002*T120^5*T102^4+19840464*T211*T303^4*T200^2*T300*T011*T002*T120^5*T102^4-35429400*T303^4*T200^3*T300*T011^2*T002*T120^5*T102^4-51018336*T303^4*T300^3*T011^2*T002*T120^5*T102^4+8503056*T303^4*T200^3*T300*T020*T002^2*T120^5*T102^4+531441*T303^4*T200^4*T002^2*T120^6*T102^4+8503056*T303^4*T200*T300^2*T002^2*T120^6*T102^4-2834352*T211^2*T303^4*T200^3*T300*T020^5*T102^5+2834352*T211*T303^4*T200^4*T300*T020^5*T011*T102^5-708588*T303^4*T200^5*T300*T020^5*T011^2*T102^5+6377292*T303^4*T200^5*T300*T020^6*T002*T102^5-118098*T211^2*T303^4*T200^4*T020^4*T120*T102^5-1653372*T211*T303^4*T200^5*T020^4*T011*T120*T102^5+590490*T303^4*T200^6*T020^4*T011^2*T120*T102^5+1062882*T303^4*T200^6*T020^5*T002*T120*T102^5+51018336*T303^4*T200^3*T300^2*T020^5*T002*T120*T102^5+7794468*T211^2*T303^4*T200^2*T300*T020^3*T120^2*T102^5-26926344*T211*T303^4*T200^3*T300*T020^3*T011*T120^2*T102^5-102036672*T211*T303^4*T300^3*T020^3*T011*T120^2*T102^5+12045996*T303^4*T200^4*T300*T020^3*T011^2*T120^2*T102^5+127545840*T303^4*T200*T300^3*T020^3*T011^2*T120^2*T102^5-4251528*T303^4*T200^4*T300*T020^4*T002*T120^2*T102^5+76527504*T303^4*T200*T300^3*T020^4*T002*T120^2*T102^5+236196*T211^2*T303^4*T200^3*T020^2*T120^3*T102^5+9920232*T211^2*T303^4*T300^2*T020^2*T120^3*T102^5+472392*T211*T303^4*T200^4*T020^2*T011*T120^3*T102^5-87864912*T211*T303^4*T200*T300^2*T020^2*T011*T120^3*T102^5+236196*T303^4*T200^5*T020^2*T011^2*T120^3*T102^5+110539728*T303^4*T200^2*T300^2*T020^2*T011^2*T120^3*T102^5-2125764*T303^4*T200^5*T020^3*T002*T120^3*T102^5-63772920*T303^4*T200^2*T300^2*T020^3*T002*T120^3*T102^5-4960116*T211^2*T303^4*T200*T300*T020*T120^4*T102^5+18423288*T211*T303^4*T200^2*T300*T020*T011*T120^4*T102^5-8503056*T303^4*T200^3*T300*T020*T011^2*T120^4*T102^5+127545840*T303^4*T300^3*T020*T011^2*T120^4*T102^5-6377292*T303^4*T200^3*T300*T020^2*T002*T120^4*T102^5-51018336*T303^4*T300^3*T020^2*T002*T120^4*T102^5-118098*T211^2*T303^4*T200^2*T120^5*T102^5+1180980*T211*T303^4*T200^3*T011*T120^5*T102^5+51018336*T211*T303^4*T300^2*T011*T120^5*T102^5-826686*T303^4*T200^4*T011^2*T120^5*T102^5-80779032*T303^4*T200*T300^2*T011^2*T120^5*T102^5+1062882*T303^4*T200^4*T020*T002*T120^5*T102^5+17006112*T303^4*T200*T300^2*T020*T002*T120^5*T102^5+4251528*T303^4*T200^2*T300*T002*T120^6*T102^5+531441*T303^4*T200^6*T020^6*T102^6+6377292*T303^4*T200^4*T300*T020^5*T120*T102^6-1062882*T303^4*T200^5*T020^4*T120^2*T102^6+19131876*T303^4*T200^2*T300^2*T020^4*T120^2*T102^6-10628820*T303^4*T200^3*T300*T020^3*T120^3*T102^6-8503056*T303^4*T300^3*T020^3*T120^3*T102^6+531441*T303^4*T200^4*T020^2*T120^4*T102^6-29760696*T303^4*T200*T300^2*T020^2*T120^4*T102^6+4251528*T303^4*T200^2*T300*T020*T120^5*T102^6+12754584*T303^4*T300^2*T120^6*T102^6-64*T211^12*T303^2*T002^3+1152*T211^11*T303^2*T200*T011*T002^3-9024*T211^10*T303^2*T200^2*T011^2*T002^3+39680*T211^9*T303^2*T200^3*T011^3*T002^3+89856*T211^9*T303^2*T300^2*T011^3*T002^3-103680*T211^8*T303^2*T200^4*T011^4*T002^3-1213056*T211^8*T303^2*T200*T300^2*T011^4*T002^3+147456*T211^7*T303^2*T200^5*T011^5*T002^3+7029504*T211^7*T303^2*T200^2*T300^2*T011^5*T002^3-43008*T211^6*T303^2*T200^6*T011^6*T002^3-22654080*T211^6*T303^2*T200^3*T300^2*T011^6*T002^3-6718464*T211^6*T303^2*T300^4*T011^6*T002^3-221184*T211^5*T303^2*T200^7*T011^7*T002^3+43670016*T211^5*T303^2*T200^4*T300^2*T011^7*T002^3+60466176*T211^5*T303^2*T200*T300^4*T011^7*T002^3+368640*T211^4*T303^2*T200^8*T011^8*T002^3-49393152*T211^4*T303^2*T200^5*T300^2*T011^8*T002^3-225488448*T211^4*T303^2*T200^2*T300^4*T011^8*T002^3-163840*T211^3*T303^2*T200^9*T011^9*T002^3+27205632*T211^3*T303^2*T200^6*T300^2*T011^9*T002^3+447617664*T211^3*T303^2*T200^3*T300^4*T011^9*T002^3-20155392*T211^3*T303^2*T300^6*T011^9*T002^3-147456*T211^2*T303^2*T200^10*T011^10*T002^3+1492992*T211^2*T303^2*T200^7*T300^2*T011^10*T002^3-502625088*T211^2*T303^2*T200^4*T300^4*T011^10*T002^3+90699264*T211^2*T303^2*T200*T300^6*T011^10*T002^3+196608*T211*T303^2*T200^11*T011^11*T002^3-9953280*T211*T303^2*T200^8*T300^2*T011^11*T002^3+307369728*T211*T303^2*T200^5*T300^4*T011^11*T002^3-166281984*T211*T303^2*T200^2*T300^6*T011^11*T002^3-65536*T303^2*T200^12*T011^12*T002^3+3760128*T303^2*T200^9*T300^2*T011^12*T002^3-82301184*T303^2*T200^6*T300^4*T011^12*T002^3+131010048*T303^2*T200^3*T300^6*T011^12*T002^3-272097792*T303^2*T300^8*T011^12*T002^3-62208*T211^9*T303^2*T300^2*T020*T011*T002^4+767232*T211^8*T303^2*T200*T300^2*T020*T011^2*T002^4-4064256*T211^7*T303^2*T200^2*T300^2*T020*T011^3*T002^4+12213504*T211^6*T303^2*T200^3*T300^2*T020*T011^4*T002^4+5598720*T211^6*T303^2*T300^4*T020*T011^4*T002^4-23473152*T211^5*T303^2*T200^4*T300^2*T020*T011^5*T002^4-35831808*T211^5*T303^2*T200*T300^4*T020*T011^5*T002^4+31435776*T211^4*T303^2*T200^5*T300^2*T020*T011^6*T002^4+81181440*T211^4*T303^2*T200^2*T300^4*T020*T011^6*T002^4-31186944*T211^3*T303^2*T200^6*T300^2*T020*T011^7*T002^4-71663616*T211^3*T303^2*T200^3*T300^4*T020*T011^7*T002^4+120932352*T211^3*T303^2*T300^6*T020*T011^7*T002^4+22228992*T211^2*T303^2*T200^7*T300^2*T020*T011^8*T002^4+19595520*T211^2*T303^2*T200^4*T300^4*T020*T011^8*T002^4-574428672*T211^2*T303^2*T200*T300^6*T020*T011^8*T002^4-9289728*T211*T303^2*T200^8*T300^2*T020*T011^9*T002^4-24634368*T211*T303^2*T200^5*T300^4*T020*T011^9*T002^4+1073274624*T211*T303^2*T200^2*T300^6*T020*T011^9*T002^4+1327104*T303^2*T200^9*T300^2*T020*T011^10*T002^4+33592320*T303^2*T200^6*T300^4*T020*T011^10*T002^4-816293376*T303^2*T200^3*T300^6*T020*T011^10*T002^4+1632586752*T303^2*T300^8*T020*T011^10*T002^4+31104*T211^8*T303^2*T200*T300^2*T020^2*T002^5-311040*T211^7*T303^2*T200^2*T300^2*T020^2*T011*T002^5+1150848*T211^6*T303^2*T200^3*T300^2*T020^2*T011^2*T002^5-1617408*T211^5*T303^2*T200^4*T300^2*T020^2*T011^3*T002^5-11197440*T211^5*T303^2*T200*T300^4*T020^2*T011^3*T002^5-622080*T211^4*T303^2*T200^5*T300^2*T020^2*T011^4*T002^5+65784960*T211^4*T303^2*T200^2*T300^4*T020^2*T011^4*T002^5+3981312*T211^3*T303^2*T200^6*T300^2*T020^2*T011^5*T002^5-123731712*T211^3*T303^2*T200^3*T300^4*T020^2*T011^5*T002^5-241864704*T211^3*T303^2*T300^6*T020^2*T011^5*T002^5-2488320*T211^2*T303^2*T200^7*T300^2*T020^2*T011^6*T002^5+36671616*T211^2*T303^2*T200^4*T300^4*T020^2*T011^6*T002^5+1148857344*T211^2*T303^2*T200*T300^6*T020^2*T011^6*T002^5-1990656*T211*T303^2*T200^8*T300^2*T020^2*T011^7*T002^5+128770560*T211*T303^2*T200^5*T300^4*T020^2*T011^7*T002^5-2146549248*T211*T303^2*T200^2*T300^6*T020^2*T011^7*T002^5+1990656*T303^2*T200^9*T300^2*T020^2*T011^8*T002^5-108615168*T303^2*T200^6*T300^4*T020^2*T011^8*T002^5+1632586752*T303^2*T200^3*T300^6*T020^2*T011^8*T002^5-4081466880*T303^2*T300^8*T020^2*T011^8*T002^5-1119744*T211^6*T303^2*T300^4*T020^3*T002^6+13436928*T211^5*T303^2*T200*T300^4*T020^3*T011*T002^6-55427328*T211^4*T303^2*T200^2*T300^4*T020^3*T011^2*T002^6+105255936*T211^3*T303^2*T200^3*T300^4*T020^3*T011^3*T002^6+201553920*T211^3*T303^2*T300^6*T020^3*T011^3*T002^6-92378880*T211^2*T303^2*T200^4*T300^4*T020^3*T011^4*T002^6-906992640*T211^2*T303^2*T200*T300^6*T020^3*T011^4*T002^6+20155392*T211*T303^2*T200^5*T300^4*T020^3*T011^5*T002^6+1662819840*T211*T303^2*T200^2*T300^6*T020^3*T011^5*T002^6+15676416*T303^2*T200^6*T300^4*T020^3*T011^6*T002^6-1310100480*T303^2*T200^3*T300^6*T020^3*T011^6*T002^6+5441955840*T303^2*T300^8*T020^3*T011^6*T002^6-419904*T211^4*T303^2*T200^2*T300^4*T020^4*T002^7+839808*T211^3*T303^2*T200^3*T300^4*T020^4*T011*T002^7-60466176*T211^3*T303^2*T300^6*T020^4*T011*T002^7+1259712*T211^2*T303^2*T200^4*T300^4*T020^4*T011^2*T002^7+211631616*T211^2*T303^2*T200*T300^6*T020^4*T011^2*T002^7-1679616*T211*T303^2*T200^5*T300^4*T020^4*T011^3*T002^7-347680512*T211*T303^2*T200^2*T300^6*T020^4*T011^3*T002^7-1679616*T303^2*T200^6*T300^4*T020^4*T011^4*T002^7+332563968*T303^2*T200^3*T300^6*T020^4*T011^4*T002^7-4081466880*T303^2*T300^8*T020^4*T011^4*T002^7+30233088*T211^2*T303^2*T200*T300^6*T020^5*T002^8-75582720*T211*T303^2*T200^2*T300^6*T020^5*T011*T002^8+30233088*T303^2*T200^3*T300^6*T020^5*T011^2*T002^8+1632586752*T303^2*T300^8*T020^5*T011^2*T002^8-272097792*T303^2*T300^8*T020^6*T002^9+3456*T211^10*T303^2*T300*T002^4*T120-51840*T211^9*T303^2*T200*T300*T011*T002^4*T120+331776*T211^8*T303^2*T200^2*T300*T011^2*T002^4*T120-1161216*T211^7*T303^2*T200^3*T300*T011^3*T002^4*T120-2985984*T211^7*T303^2*T300^3*T011^3*T002^4*T120+2322432*T211^6*T303^2*T200^4*T300*T011^4*T002^4*T120+31352832*T211^6*T303^2*T200*T300^3*T011^4*T002^4*T120-2322432*T211^5*T303^2*T200^5*T300*T011^5*T002^4*T120-137168640*T211^5*T303^2*T200^2*T300^3*T011^5*T002^4*T120+321553152*T211^4*T303^2*T200^3*T300^3*T011^6*T002^4*T120+50388480*T211^4*T303^2*T300^5*T011^6*T002^4*T120+2654208*T211^3*T303^2*T200^7*T300*T011^7*T002^4*T120-429981696*T211^3*T303^2*T200^4*T300^3*T011^7*T002^4*T120-302330880*T211^3*T303^2*T200*T300^5*T011^7*T002^4*T120-2654208*T211^2*T303^2*T200^8*T300*T011^8*T002^4*T120+318007296*T211^2*T303^2*T200^5*T300^3*T011^8*T002^4*T120+702919296*T211^2*T303^2*T200^2*T300^5*T011^8*T002^4*T120+884736*T211*T303^2*T200^9*T300*T011^9*T002^4*T120-110481408*T211*T303^2*T200^6*T300^3*T011^9*T002^4*T120-773463168*T211*T303^2*T200^3*T300^5*T011^9*T002^4*T120+544195584*T211*T303^2*T300^7*T011^9*T002^4*T120+8957952*T303^2*T200^7*T300^3*T011^10*T002^4*T120+347680512*T303^2*T200^4*T300^5*T011^10*T002^4*T120-816293376*T303^2*T200*T300^7*T011^10*T002^4*T120+2239488*T211^7*T303^2*T300^3*T020*T011*T002^5*T120-21275136*T211^6*T303^2*T200*T300^3*T020*T011^2*T002^5*T120+83980800*T211^5*T303^2*T200^2*T300^3*T020*T011^3*T002^5*T120-180278784*T211^4*T303^2*T200^3*T300^3*T020*T011^4*T002^5*T120-50388480*T211^4*T303^2*T300^5*T020*T011^4*T002^5*T120+232906752*T211^3*T303^2*T200^4*T300^3*T020*T011^5*T002^5*T120+201553920*T211^3*T303^2*T200*T300^5*T020*T011^5*T002^5*T120-188116992*T211^2*T303^2*T200^5*T300^3*T020*T011^6*T002^5*T120-302330880*T211^2*T303^2*T200^2*T300^5*T020*T011^6*T002^5*T120+89579520*T211*T303^2*T200^6*T300^3*T020*T011^7*T002^5*T120+312408576*T211*T303^2*T200^3*T300^5*T020*T011^7*T002^5*T120-2176782336*T211*T303^2*T300^7*T020*T011^7*T002^5*T120-17915904*T303^2*T200^7*T300^3*T020*T011^8*T002^5*T120-221709312*T303^2*T200^4*T300^5*T020*T011^8*T002^5*T120+2993075712*T303^2*T200*T300^7*T020*T011^8*T002^5*T120-1119744*T211^6*T303^2*T200*T300^3*T020^2*T002^6*T120+8398080*T211^5*T303^2*T200^2*T300^3*T020^2*T011*T002^6*T120-21835008*T211^4*T303^2*T200^3*T300^3*T020^2*T011^2*T002^6*T120-30233088*T211^4*T303^2*T300^5*T020^2*T011^2*T002^6*T120+17915904*T211^3*T303^2*T200^4*T300^3*T020^2*T011^3*T002^6*T120+342641664*T211^3*T303^2*T200*T300^5*T020^2*T011^3*T002^6*T120+13436928*T211^2*T303^2*T200^5*T300^3*T020^2*T011^4*T002^6*T120-1012808448*T211^2*T303^2*T200^2*T300^5*T020^2*T011^4*T002^6*T120-26873856*T211*T303^2*T200^6*T300^3*T020^2*T011^5*T002^6*T120+1043041536*T211*T303^2*T200^3*T300^5*T020^2*T011^5*T002^6*T120+3265173504*T211*T303^2*T300^7*T020^2*T011^5*T002^6*T120+8957952*T303^2*T200^7*T300^3*T020^2*T011^6*T002^6*T120-292253184*T303^2*T200^4*T300^5*T020^2*T011^6*T002^6*T120-3809369088*T303^2*T200*T300^7*T020^2*T011^6*T002^6*T120+30233088*T211^4*T303^2*T300^5*T020^3*T002^7*T120-241864704*T211^3*T303^2*T200*T300^5*T020^3*T011*T002^7*T120+604661760*T211^2*T303^2*T200^2*T300^5*T020^3*T011^2*T002^7*T120-574428672*T211*T303^2*T200^3*T300^5*T020^3*T011^3*T002^7*T120-2176782336*T211*T303^2*T300^7*T020^3*T011^3*T002^7*T120+181398528*T303^2*T200^4*T300^5*T020^3*T011^4*T002^7*T120+1632586752*T303^2*T200*T300^7*T020^3*T011^4*T002^7*T120+7558272*T211^2*T303^2*T200^2*T300^5*T020^4*T002^8*T120-7558272*T211*T303^2*T200^3*T300^5*T020^4*T011*T002^8*T120+544195584*T211*T303^2*T300^7*T020^4*T011*T002^8*T120-15116544*T303^2*T200^4*T300^5*T020^4*T011^2*T002^8*T120+272097792*T303^2*T200*T300^7*T020^4*T011^2*T002^8*T120-272097792*T303^2*T200*T300^7*T020^5*T002^9*T120-93312*T211^8*T303^2*T300^2*T002^5*T120^2+1119744*T211^7*T303^2*T200*T300^2*T011*T002^5*T120^2-5598720*T211^6*T303^2*T200^2*T300^2*T011^2*T002^5*T120^2+14929920*T211^5*T303^2*T200^3*T300^2*T011^3*T002^5*T120^2+33592320*T211^5*T303^2*T300^4*T011^3*T002^5*T120^2-22394880*T211^4*T303^2*T200^4*T300^2*T011^4*T002^5*T120^2-251942400*T211^4*T303^2*T200*T300^4*T011^4*T002^5*T120^2+17915904*T211^3*T303^2*T200^5*T300^2*T011^5*T002^5*T120^2+732312576*T211^3*T303^2*T200^2*T300^4*T011^5*T002^5*T120^2-5971968*T211^2*T303^2*T200^6*T300^2*T011^6*T002^5*T120^2-1019526912*T211^2*T303^2*T200^3*T300^4*T011^6*T002^5*T120^2-181398528*T211^2*T303^2*T300^6*T011^6*T002^5*T120^2+665127936*T211*T303^2*T200^4*T300^4*T011^7*T002^5*T120^2+544195584*T211*T303^2*T200*T300^6*T011^7*T002^5*T120^2-154524672*T303^2*T200^5*T300^4*T011^8*T002^5*T120^2-430821504*T303^2*T200^2*T300^6*T011^8*T002^5*T120^2-30233088*T211^5*T303^2*T300^4*T020*T011*T002^6*T120^2+206592768*T211^4*T303^2*T200*T300^4*T020*T011^2*T002^6*T120^2-544195584*T211^3*T303^2*T200^2*T300^4*T020*T011^3*T002^6*T120^2+695361024*T211^2*T303^2*T200^3*T300^4*T020*T011^4*T002^6*T120^2+136048896*T211^2*T303^2*T300^6*T020*T011^4*T002^6*T120^2-443418624*T211*T303^2*T200^4*T300^4*T020*T011^5*T002^6*T120^2+120932352*T303^2*T200^5*T300^4*T020*T011^6*T002^6*T120^2-272097792*T303^2*T200^2*T300^6*T020*T011^6*T002^6*T120^2+15116544*T211^4*T303^2*T200*T300^4*T020^2*T002^7*T120^2-80621568*T211^3*T303^2*T200^2*T300^4*T020^2*T011*T002^7*T120^2+136048896*T211^2*T303^2*T200^3*T300^4*T020^2*T011^2*T002^7*T120^2+272097792*T211^2*T303^2*T300^6*T020^2*T011^2*T002^7*T120^2-60466176*T211*T303^2*T200^4*T300^4*T020^2*T011^3*T002^7*T120^2-1632586752*T211*T303^2*T200*T300^6*T020^2*T011^3*T002^7*T120^2-20155392*T303^2*T200^5*T300^4*T020^2*T011^4*T002^7*T120^2+1768635648*T303^2*T200^2*T300^6*T020^2*T011^4*T002^7*T120^2-226748160*T211^2*T303^2*T300^6*T020^3*T002^8*T120^2+1088391168*T211*T303^2*T200*T300^6*T020^3*T011*T002^8*T120^2-997691904*T303^2*T200^2*T300^6*T020^3*T011^2*T002^8*T120^2-68024448*T303^2*T200^2*T300^6*T020^4*T002^9*T120^2+1492992*T211^6*T303^2*T300^3*T002^6*T120^3-13436928*T211^5*T303^2*T200*T300^3*T011*T002^6*T120^3+48148992*T211^4*T303^2*T200^2*T300^3*T011^2*T002^6*T120^3-86593536*T211^3*T303^2*T200^3*T300^3*T011^3*T002^6*T120^3-171320832*T211^3*T303^2*T300^5*T011^3*T002^6*T120^3+80621568*T211^2*T303^2*T200^4*T300^3*T011^4*T002^6*T120^3+770943744*T211^2*T303^2*T200*T300^5*T011^4*T002^6*T120^3-35831808*T211*T303^2*T200^5*T300^3*T011^5*T002^6*T120^3-1118624256*T211*T303^2*T200^2*T300^5*T011^5*T002^6*T120^3+5971968*T303^2*T200^6*T300^3*T011^6*T002^6*T120^3+524040192*T303^2*T200^3*T300^5*T011^6*T002^6*T120^3-408146688*T303^2*T300^7*T011^6*T002^6*T120^3+181398528*T211^3*T303^2*T300^5*T020*T011*T002^7*T120^3-740710656*T211^2*T303^2*T200*T300^5*T020*T011^2*T002^7*T120^3+967458816*T211*T303^2*T200^2*T300^5*T020*T011^3*T002^7*T120^3-423263232*T303^2*T200^3*T300^5*T020*T011^4*T002^7*T120^3+1224440064*T303^2*T300^7*T020*T011^4*T002^7*T120^3-90699264*T211^2*T303^2*T200*T300^5*T020^2*T002^8*T120^3+272097792*T211*T303^2*T200^2*T300^5*T020^2*T011*T002^8*T120^3-181398528*T303^2*T200^3*T300^5*T020^2*T011^2*T002^8*T120^3-1224440064*T303^2*T300^7*T020^2*T011^2*T002^8*T120^3+408146688*T303^2*T300^7*T020^3*T002^9*T120^3-13856832*T211^4*T303^2*T300^4*T002^7*T120^4+83140992*T211^3*T303^2*T200*T300^4*T011*T002^7*T120^4-177619392*T211^2*T303^2*T200^2*T300^4*T011^2*T002^7*T120^4+156204288*T211*T303^2*T200^3*T300^4*T011^3*T002^7*T120^4+408146688*T211*T303^2*T300^6*T011^3*T002^7*T120^4-45349632*T303^2*T200^4*T300^4*T011^4*T002^7*T120^4-612220032*T303^2*T200*T300^6*T011^4*T002^7*T120^4-408146688*T211*T303^2*T300^6*T020*T011*T002^8*T120^4+408146688*T303^2*T200*T300^6*T020*T011^2*T002^8*T120^4+204073344*T303^2*T200*T300^6*T020^2*T002^9*T120^4+68024448*T211^2*T303^2*T300^5*T002^8*T120^5-204073344*T211*T303^2*T200*T300^5*T011*T002^8*T120^5+136048896*T303^2*T200^2*T300^5*T011^2*T002^8*T120^5-136048896*T303^2*T300^6*T002^9*T120^6+5184*T211^10*T303^2*T300*T011^2*T002^2*T102-89856*T211^9*T303^2*T200*T300*T011^3*T002^2*T102+606528*T211^8*T303^2*T200^2*T300*T011^4*T002^2*T102-2115072*T211^7*T303^2*T200^3*T300*T011^5*T002^2*T102-839808*T211^7*T303^2*T300^3*T011^5*T002^2*T102+4084992*T211^6*T303^2*T200^4*T300*T011^6*T002^2*T102+6158592*T211^6*T303^2*T200*T300^3*T011^6*T002^2*T102-4012416*T211^5*T303^2*T200^5*T300*T011^7*T002^2*T102-20155392*T211^5*T303^2*T200^2*T300^3*T011^7*T002^2*T102+559872*T211^4*T303^2*T200^6*T300*T011^8*T002^2*T102+44509824*T211^4*T303^2*T200^3*T300^3*T011^8*T002^2*T102-158723712*T211^4*T303^2*T300^5*T011^8*T002^2*T102+3400704*T211^3*T303^2*T200^7*T300*T011^9*T002^2*T102-82581120*T211^3*T303^2*T200^4*T300^3*T011^9*T002^2*T102+801176832*T211^3*T303^2*T200*T300^5*T011^9*T002^2*T102-4478976*T211^2*T303^2*T200^8*T300*T011^10*T002^2*T102+118412928*T211^2*T303^2*T200^5*T300^3*T011^10*T002^2*T102-1598574528*T211^2*T303^2*T200^2*T300^5*T011^10*T002^2*T102+2820096*T211*T303^2*T200^9*T300*T011^11*T002^2*T102-100776960*T211*T303^2*T200^6*T300^3*T011^11*T002^2*T102+1519212672*T211*T303^2*T200^3*T300^5*T011^11*T002^2*T102-816293376*T211*T303^2*T300^7*T011^11*T002^2*T102-774144*T303^2*T200^10*T300*T011^12*T002^2*T102+34712064*T303^2*T200^7*T300^3*T011^12*T002^2*T102-547974720*T303^2*T200^4*T300^5*T011^12*T002^2*T102+680244480*T303^2*T200*T300^7*T011^12*T002^2*T102-1728*T211^10*T303^2*T300*T020*T002^3*T102+31104*T211^9*T303^2*T200*T300*T020*T011*T002^3*T102-191808*T211^8*T303^2*T200^2*T300*T020*T011^2*T002^3*T102+590976*T211^7*T303^2*T200^3*T300*T020*T011^3*T002^3*T102+186624*T211^7*T303^2*T300^3*T020*T011^3*T002^3*T102-1140480*T211^6*T303^2*T200^4*T300*T020*T011^4*T002^3*T102+5225472*T211^6*T303^2*T200*T300^3*T020*T011^4*T002^3*T102+1762560*T211^5*T303^2*T200^5*T300*T020*T011^5*T002^3*T102-40030848*T211^5*T303^2*T200^2*T300^3*T020*T011^5*T002^3*T102-2032128*T211^4*T303^2*T200^6*T300*T020*T011^6*T002^3*T102+105069312*T211^4*T303^2*T200^3*T300^3*T020*T011^6*T002^3*T102+282175488*T211^4*T303^2*T300^5*T020*T011^6*T002^3*T102+331776*T211^3*T303^2*T200^7*T300*T020*T011^7*T002^3*T102-116919936*T211^3*T303^2*T200^4*T300^3*T020*T011^7*T002^3*T102-1048080384*T211^3*T303^2*T200*T300^5*T020*T011^7*T002^3*T102+2654208*T211^2*T303^2*T200^8*T300*T020*T011^8*T002^3*T102+33032448*T211^2*T303^2*T200^5*T300^3*T020*T011^8*T002^3*T102+1553224896*T211^2*T303^2*T200^2*T300^5*T020*T011^8*T002^3*T102-2764800*T211*T303^2*T200^9*T300*T020*T011^9*T002^3*T102+24261120*T211*T303^2*T200^6*T300^3*T020*T011^9*T002^3*T102-1214362368*T211*T303^2*T200^3*T300^5*T020*T011^9*T002^3*T102+4081466880*T211*T303^2*T300^7*T020*T011^9*T002^3*T102+663552*T303^2*T200^10*T300*T020*T011^10*T002^3*T102-3732480*T303^2*T200^7*T300^3*T020*T011^10*T002^3*T102+255721536*T303^2*T200^4*T300^5*T020*T011^10*T002^3*T102-2720977920*T303^2*T200*T300^7*T020*T011^10*T002^3*T102-31104*T211^7*T303^2*T200^3*T300*T020^2*T011*T002^4*T102-93312*T211^7*T303^2*T300^3*T020^2*T011*T002^4*T102+248832*T211^6*T303^2*T200^4*T300*T020^2*T011^2*T002^4*T102-1679616*T211^6*T303^2*T200*T300^3*T020^2*T011^2*T002^4*T102-653184*T211^5*T303^2*T200^5*T300*T020^2*T011^3*T002^4*T102+3919104*T211^5*T303^2*T200^2*T300^3*T020^2*T011^3*T002^4*T102+311040*T211^4*T303^2*T200^6*T300*T020^2*T011^4*T002^4*T102+20528640*T211^4*T303^2*T200^3*T300^3*T020^2*T011^4*T002^4*T102-176359680*T211^4*T303^2*T300^5*T020^2*T011^4*T002^4*T102+1244160*T211^3*T303^2*T200^7*T300*T020^2*T011^5*T002^4*T102-78102144*T211^3*T303^2*T200^4*T300^3*T020^2*T011^5*T002^4*T102+292253184*T211^3*T303^2*T200*T300^5*T020^2*T011^5*T002^4*T102-1492992*T211^2*T303^2*T200^8*T300*T020^2*T011^6*T002^4*T102+82861056*T211^2*T303^2*T200^5*T300^3*T020^2*T011^6*T002^4*T102-83140992*T211^2*T303^2*T200^2*T300^5*T020^2*T011^6*T002^4*T102-497664*T211*T303^2*T200^9*T300*T020^2*T011^7*T002^4*T102-373248*T211*T303^2*T200^6*T300^3*T020^2*T011^7*T002^4*T102+65505024*T211*T303^2*T200^3*T300^5*T020^2*T011^7*T002^4*T102-8162933760*T211*T303^2*T300^7*T020^2*T011^7*T002^4*T102+995328*T303^2*T200^10*T300*T020^2*T011^8*T002^4*T102-40310784*T303^2*T200^7*T300^3*T020^2*T011^8*T002^4*T102+345161088*T303^2*T200^4*T300^5*T020^2*T011^8*T002^4*T102+3401222400*T303^2*T200*T300^7*T020^2*T011^8*T002^4*T102+4758912*T211^5*T303^2*T200^2*T300^3*T020^3*T011*T002^5*T102-27433728*T211^4*T303^2*T200^3*T300^3*T020^3*T011^2*T002^5*T102+60466176*T211^4*T303^2*T300^5*T020^3*T011^2*T002^5*T102+66904704*T211^3*T303^2*T200^4*T300^3*T020^3*T011^3*T002^5*T102-93498624*T211^2*T303^2*T200^5*T300^3*T020^3*T011^4*T002^5*T102+22674816*T211^2*T303^2*T200^2*T300^5*T020^3*T011^4*T002^5*T102+68304384*T211*T303^2*T200^6*T300^3*T020^3*T011^5*T002^5*T102-120932352*T211*T303^2*T200^3*T300^5*T020^3*T011^5*T002^5*T102+8162933760*T211*T303^2*T300^7*T020^3*T011^5*T002^5*T102-11197440*T303^2*T200^7*T300^3*T020^3*T011^6*T002^5*T102-476171136*T303^2*T200^4*T300^5*T020^3*T011^6*T002^5*T102-839808*T211^4*T303^2*T200^3*T300^3*T020^4*T002^6*T102-7558272*T211^4*T303^2*T300^5*T020^4*T002^6*T102+1679616*T211^3*T303^2*T200^4*T300^3*T020^4*T011*T002^6*T102-45349632*T211^3*T303^2*T200*T300^5*T020^4*T011*T002^6*T102+2519424*T211^2*T303^2*T200^5*T300^3*T020^4*T011^2*T002^6*T102+49128768*T211^2*T303^2*T200^2*T300^5*T020^4*T011^2*T002^6*T102-3359232*T211*T303^2*T200^6*T300^3*T020^4*T011^3*T002^6*T102-113374080*T211*T303^2*T200^3*T300^5*T020^4*T011^3*T002^6*T102-4081466880*T211*T303^2*T300^7*T020^4*T011^3*T002^6*T102-3359232*T303^2*T200^7*T300^3*T020^4*T011^4*T002^6*T102+343901376*T303^2*T200^4*T300^5*T020^4*T011^4*T002^6*T102-3401222400*T303^2*T200*T300^7*T020^4*T011^4*T002^6*T102+56687040*T211^2*T303^2*T200^2*T300^5*T020^5*T002^7*T102-136048896*T211*T303^2*T200^3*T300^5*T020^5*T011*T002^7*T102+816293376*T211*T303^2*T300^7*T020^5*T011*T002^7*T102+79361856*T303^2*T200^4*T300^5*T020^5*T011^2*T002^7*T102+2720977920*T303^2*T200*T300^7*T020^5*T011^2*T002^7*T102-680244480*T303^2*T200*T300^7*T020^6*T002^8*T102+1440*T211^10*T303^2*T200*T002^3*T120*T102-20160*T211^9*T303^2*T200^2*T011*T002^3*T120*T102+116640*T211^8*T303^2*T200^3*T011^2*T002^3*T120*T102+31104*T211^8*T303^2*T300^2*T011^2*T002^3*T120*T102-345600*T211^7*T303^2*T200^4*T011^3*T002^3*T120*T102-1337472*T211^7*T303^2*T200*T300^2*T011^3*T002^3*T120*T102+483840*T211^6*T303^2*T200^5*T011^4*T002^3*T120*T102+12954816*T211^6*T303^2*T200^2*T300^2*T011^4*T002^3*T120*T102-54805248*T211^5*T303^2*T200^3*T300^2*T011^5*T002^3*T120*T102-53747712*T211^5*T303^2*T300^4*T011^5*T002^3*T120*T102-967680*T211^4*T303^2*T200^7*T011^6*T002^3*T120*T102+118397376*T211^4*T303^2*T200^4*T300^2*T011^6*T002^3*T120*T102+461894400*T211^4*T303^2*T200*T300^4*T011^6*T002^3*T120*T102+1105920*T211^3*T303^2*T200^8*T011^7*T002^3*T120*T102-129454848*T211^3*T303^2*T200^5*T300^2*T011^7*T002^3*T120*T102-1457066880*T211^3*T303^2*T200^2*T300^4*T011^7*T002^3*T120*T102+53498880*T211^2*T303^2*T200^6*T300^2*T011^8*T002^3*T120*T102+2155157280*T211^2*T303^2*T200^3*T300^4*T011^8*T002^3*T120*T102+1179090432*T211^2*T303^2*T300^6*T011^8*T002^3*T120*T102-737280*T211*T303^2*T200^10*T011^9*T002^3*T120*T102+15178752*T211*T303^2*T200^7*T300^2*T011^9*T002^3*T120*T102-1537268544*T211*T303^2*T200^4*T300^4*T011^9*T002^3*T120*T102-2494229760*T211*T303^2*T200*T300^6*T011^9*T002^3*T120*T102+368640*T303^2*T200^11*T011^10*T002^3*T120*T102-15178752*T303^2*T200^8*T300^2*T011^10*T002^3*T120*T102+457065504*T303^2*T200^5*T300^4*T011^10*T002^3*T120*T102+1020366720*T303^2*T200^2*T300^6*T011^10*T002^3*T120*T102+31104*T211^8*T303^2*T300^2*T020*T002^4*T120*T102+342144*T211^7*T303^2*T200*T300^2*T020*T011*T002^4*T120*T102-5754240*T211^6*T303^2*T200^2*T300^2*T020*T011^2*T002^4*T120*T102+26656128*T211^5*T303^2*T200^3*T300^2*T020*T011^3*T002^4*T120*T102+40310784*T211^5*T303^2*T300^4*T020*T011^3*T002^4*T120*T102-61181568*T211^4*T303^2*T200^4*T300^2*T020*T011^4*T002^4*T120*T102-334243584*T211^4*T303^2*T200*T300^4*T020*T011^4*T002^4*T120*T102+86469120*T211^3*T303^2*T200^5*T300^2*T020*T011^5*T002^4*T120*T102+812094336*T211^3*T303^2*T200^2*T300^4*T020*T011^5*T002^4*T120*T102-87588864*T211^2*T303^2*T200^6*T300^2*T020*T011^6*T002^4*T120*T102-702919296*T211^2*T303^2*T200^3*T300^4*T020*T011^6*T002^4*T120*T102-2539579392*T211^2*T303^2*T300^6*T020*T011^6*T002^4*T120*T102+57729024*T211*T303^2*T200^7*T300^2*T020*T011^7*T002^4*T120*T102+242704512*T211*T303^2*T200^4*T300^4*T020*T011^7*T002^4*T120*T102+2358180864*T211*T303^2*T200*T300^6*T020*T011^7*T002^4*T120*T102-14432256*T303^2*T200^8*T300^2*T020*T011^8*T002^4*T120*T102-180558720*T303^2*T200^5*T300^4*T020*T011^8*T002^4*T120*T102+1836660096*T303^2*T200^2*T300^6*T020*T011^8*T002^4*T120*T102-419904*T211^6*T303^2*T200^2*T300^2*T020^2*T002^5*T120*T102+3639168*T211^5*T303^2*T200^3*T300^2*T020^2*T011*T002^5*T120*T102-9937728*T211^4*T303^2*T200^4*T300^2*T020^2*T011^2*T002^5*T120*T102-5038848*T211^4*T303^2*T200*T300^4*T020^2*T011^2*T002^5*T120*T102+6158592*T211^3*T303^2*T200^5*T300^2*T020^2*T011^3*T002^5*T120*T102+274617216*T211^3*T303^2*T200^2*T300^4*T020^2*T011^3*T002^5*T120*T102+11197440*T211^2*T303^2*T200^6*T300^2*T020^2*T011^4*T002^5*T120*T102-850305600*T211^2*T303^2*T200^3*T300^4*T020^2*T011^4*T002^5*T120*T102+1632586752*T211^2*T303^2*T300^6*T020^2*T011^4*T002^5*T120*T102-11197440*T211*T303^2*T200^7*T300^2*T020^2*T011^5*T002^5*T120*T102+675205632*T211*T303^2*T200^4*T300^4*T020^2*T011^5*T002^5*T120*T102+3537271296*T211*T303^2*T200*T300^6*T020^2*T011^5*T002^5*T120*T102-2239488*T303^2*T200^8*T300^2*T020^2*T011^6*T002^5*T120*T102+36531648*T303^2*T200^5*T300^4*T020^2*T011^6*T002^5*T120*T102-6666395904*T303^2*T200^2*T300^6*T020^2*T011^6*T002^5*T120*T102+15116544*T211^4*T303^2*T200*T300^4*T020^3*T002^6*T120*T102-193995648*T211^3*T303^2*T200^2*T300^4*T020^3*T011*T002^6*T120*T102+536637312*T211^2*T303^2*T200^3*T300^4*T020^3*T011^2*T002^6*T120*T102-362797056*T211^2*T303^2*T300^6*T020^3*T011^2*T002^6*T120*T102-551753856*T211*T303^2*T200^4*T300^4*T020^3*T011^3*T002^6*T120*T102-4172166144*T211*T303^2*T200*T300^6*T020^3*T011^3*T002^6*T120*T102+199034496*T303^2*T200^5*T300^4*T020^3*T011^4*T002^6*T120*T102+3129124608*T303^2*T200^2*T300^6*T020^3*T011^4*T002^6*T120*T102+17006112*T211^2*T303^2*T200^3*T300^4*T020^4*T002^7*T120*T102+90699264*T211^2*T303^2*T300^6*T020^4*T002^7*T120*T102-11337408*T211*T303^2*T200^4*T300^4*T020^4*T011*T002^7*T120*T102+770943744*T211*T303^2*T200*T300^6*T020^4*T011*T002^7*T120*T102-28343520*T303^2*T200^5*T300^4*T020^4*T011^2*T002^7*T120*T102+1292464512*T303^2*T200^2*T300^6*T020^4*T011^2*T002^7*T120*T102-612220032*T303^2*T200^2*T300^6*T020^5*T002^8*T120*T102-57024*T211^8*T303^2*T200*T300*T002^4*T120^2*T102+648000*T211^7*T303^2*T200^2*T300*T011*T002^4*T120^2*T102-2918592*T211^6*T303^2*T200^3*T300*T011^2*T002^4*T120^2*T102-5038848*T211^6*T303^2*T300^3*T011^2*T002^4*T120^2*T102+6277824*T211^5*T303^2*T200^4*T300*T011^3*T002^4*T120^2*T102+74462976*T211^5*T303^2*T200*T300^3*T011^3*T002^4*T120^2*T102-5235840*T211^4*T303^2*T200^5*T300*T011^4*T002^4*T120^2*T102-385611840*T211^4*T303^2*T200^2*T300^3*T011^4*T002^4*T120^2*T102-2944512*T211^3*T303^2*T200^6*T300*T011^5*T002^4*T120^2*T102+939045312*T211^3*T303^2*T200^3*T300^3*T011^5*T002^4*T120^2*T102+559312128*T211^3*T303^2*T300^5*T011^5*T002^4*T120^2*T102+8294400*T211^2*T303^2*T200^7*T300*T011^6*T002^4*T120^2*T102-1138639680*T211^2*T303^2*T200^4*T300^3*T011^6*T002^4*T120^2*T102-2584929024*T211^2*T303^2*T200*T300^5*T011^6*T002^4*T120^2*T102-4064256*T211*T303^2*T200^8*T300*T011^7*T002^4*T120^2*T102+624677184*T211*T303^2*T200^5*T300^3*T011^7*T002^4*T120^2*T102+3945417984*T211*T303^2*T200^2*T300^5*T011^7*T002^4*T120^2*T102-165888*T303^2*T200^9*T300*T011^8*T002^4*T120^2*T102-97697664*T303^2*T200^6*T300^3*T011^8*T002^4*T120^2*T102-2161665792*T303^2*T200^3*T300^5*T011^8*T002^4*T120^2*T102+1632586752*T303^2*T300^7*T011^8*T002^4*T120^2*T102-21835008*T211^5*T303^2*T200*T300^3*T020*T011*T002^5*T120^2*T102+153684864*T211^4*T303^2*T200^2*T300^3*T020*T011^2*T002^5*T120^2*T102-414025344*T211^3*T303^2*T200^3*T300^3*T020*T011^3*T002^5*T120^2*T102-453496320*T211^3*T303^2*T300^5*T020*T011^3*T002^5*T120^2*T102+550074240*T211^2*T303^2*T200^4*T300^3*T020*T011^4*T002^5*T120^2*T102+1723286016*T211^2*T303^2*T200*T300^5*T020*T011^4*T002^5*T120^2*T102-380433024*T211*T303^2*T200^5*T300^3*T020*T011^5*T002^5*T120^2*T102-1632586752*T211*T303^2*T200^2*T300^5*T020*T011^5*T002^5*T120^2*T102+112534272*T303^2*T200^6*T300^3*T020*T011^6*T002^5*T120^2*T102+544195584*T303^2*T200^3*T300^5*T020*T011^6*T002^5*T120^2*T102-4897760256*T303^2*T300^7*T020*T011^6*T002^5*T120^2*T102+11337408*T211^4*T303^2*T200^2*T300^3*T020^2*T002^6*T120^2*T102-59206464*T211^3*T303^2*T200^3*T300^3*T020^2*T011*T002^6*T120^2*T102-45349632*T211^3*T303^2*T300^5*T020^2*T011*T002^6*T120^2*T102+86920128*T211^2*T303^2*T200^4*T300^3*T020^2*T011^2*T002^6*T120^2*T102+725594112*T211^2*T303^2*T200*T300^5*T020^2*T011^2*T002^6*T120^2*T102-11337408*T211*T303^2*T200^5*T300^3*T020^2*T011^3*T002^6*T120^2*T102-2947726080*T211*T303^2*T200^2*T300^5*T020^2*T011^3*T002^6*T120^2*T102-32752512*T303^2*T200^6*T300^3*T020^2*T011^4*T002^6*T120^2*T102+2539579392*T303^2*T200^3*T300^5*T020^2*T011^4*T002^6*T120^2*T102+4897760256*T303^2*T300^7*T020^2*T011^4*T002^6*T120^2*T102-226748160*T211^2*T303^2*T200*T300^5*T020^3*T002^7*T120^2*T102+1360488960*T211*T303^2*T200^2*T300^5*T020^3*T011*T002^7*T120^2*T102-1269789696*T303^2*T200^3*T300^5*T020^3*T011^2*T002^7*T120^2*T102-1632586752*T303^2*T300^7*T020^3*T011^2*T002^7*T120^2*T102-136048896*T303^2*T200^3*T300^5*T020^4*T002^8*T120^2*T102+1119744*T211^6*T303^2*T200*T300^2*T002^5*T120^3*T102-9797760*T211^5*T303^2*T200^2*T300^2*T011*T002^5*T120^3*T102+32472576*T211^4*T303^2*T200^3*T300^2*T011^2*T002^5*T120^3*T102+75582720*T211^4*T303^2*T300^4*T011^2*T002^5*T120^3*T102-49548672*T211^3*T303^2*T200^4*T300^2*T011^3*T002^5*T120^3*T102-680244480*T211^3*T303^2*T200*T300^4*T011^3*T002^5*T120^3*T102+33032448*T211^2*T303^2*T200^5*T300^2*T011^4*T002^5*T120^3*T102+1965150720*T211^2*T303^2*T200^2*T300^4*T011^4*T002^5*T120^3*T102-7838208*T211*T303^2*T200^6*T300^2*T011^5*T002^5*T120^3*T102-2207015424*T211*T303^2*T200^3*T300^4*T011^5*T002^5*T120^3*T102-2448880128*T211*T303^2*T300^6*T011^5*T002^5*T120^3*T102+2239488*T303^2*T200^7*T300^2*T011^6*T002^5*T120^3*T102+786060288*T303^2*T200^4*T300^4*T011^6*T002^5*T120^3*T102+2857026816*T303^2*T200*T300^6*T011^6*T002^5*T120^3*T102-2519424*T211^4*T303^2*T300^4*T020*T002^6*T120^3*T102+226748160*T211^3*T303^2*T200*T300^4*T020*T011*T002^6*T120^3*T102-891876096*T211^2*T303^2*T200^2*T300^4*T020*T011^2*T002^6*T120^3*T102+1153896192*T211*T303^2*T200^3*T300^4*T020*T011^3*T002^6*T120^3*T102+2176782336*T211*T303^2*T300^6*T020*T011^3*T002^6*T120^3*T102-513962496*T303^2*T200^4*T300^4*T020*T011^4*T002^6*T120^3*T102+476171136*T303^2*T200*T300^6*T020*T011^4*T002^6*T120^3*T102-105815808*T211^2*T303^2*T200^2*T300^4*T020^2*T002^7*T120^3*T102+287214336*T211*T303^2*T200^3*T300^4*T020^2*T011*T002^7*T120^3*T102+272097792*T211*T303^2*T300^6*T020^2*T011*T002^7*T120^3*T102-151165440*T303^2*T200^4*T300^4*T020^2*T011^2*T002^7*T120^3*T102-4081466880*T303^2*T200*T300^6*T020^2*T011^2*T002^7*T120^3*T102+748268928*T303^2*T200*T300^6*T020^3*T002^8*T120^3*T102-13017024*T211^4*T303^2*T200*T300^3*T002^6*T120^4*T102+77682240*T211^3*T303^2*T200^2*T300^3*T011*T002^6*T120^4*T102-157464000*T211^2*T303^2*T200^3*T300^3*T011^2*T002^6*T120^4*T102-464833728*T211^2*T303^2*T300^5*T011^2*T002^6*T120^4*T102+125551296*T211*T303^2*T200^4*T300^3*T011^3*T002^6*T120^4*T102+1972708992*T211*T303^2*T200*T300^5*T011^3*T002^6*T120^4*T102-34432128*T303^2*T200^5*T300^3*T011^4*T002^6*T120^4*T102-1779973056*T303^2*T200^2*T300^5*T011^4*T002^6*T120^4*T102+11337408*T211^2*T303^2*T300^5*T020*T002^7*T120^4*T102-725594112*T211*T303^2*T200*T300^5*T020*T011*T002^7*T120^4*T102+759606336*T303^2*T200^2*T300^5*T020*T011^2*T002^7*T120^4*T102+340122240*T303^2*T200^2*T300^5*T020^2*T002^8*T120^4*T102+81251424*T211^2*T303^2*T200*T300^4*T002^7*T120^5*T102-245643840*T211*T303^2*T200^2*T300^4*T011*T002^7*T120^5*T102+149275872*T303^2*T200^3*T300^4*T011^2*T002^7*T120^5*T102+1224440064*T303^2*T300^6*T011^2*T002^7*T120^5*T102-204073344*T303^2*T200*T300^5*T002^8*T120^6*T102-288*T211^11*T303^2*T011*T002*T102^2+5328*T211^10*T303^2*T200*T011^2*T002*T102^2-34560*T211^9*T303^2*T200^2*T011^3*T002*T102^2+109296*T211^8*T303^2*T200^3*T011^4*T002*T102^2+641520*T211^8*T303^2*T300^2*T011^4*T002*T102^2-171936*T211^7*T303^2*T200^4*T011^5*T002*T102^2-6881760*T211^7*T303^2*T200*T300^2*T011^5*T002*T102^2+60912*T211^6*T303^2*T200^5*T011^6*T002*T102^2+28518480*T211^6*T303^2*T200^2*T300^2*T011^6*T002*T102^2+250560*T211^5*T303^2*T200^6*T011^7*T002*T102^2-58693248*T211^5*T303^2*T200^3*T300^2*T011^7*T002*T102^2-89439552*T211^5*T303^2*T300^4*T011^7*T002*T102^2-422064*T211^4*T303^2*T200^7*T011^8*T002*T102^2+60804432*T211^4*T303^2*T200^4*T300^2*T011^8*T002*T102^2+435860352*T211^4*T303^2*T200*T300^4*T011^8*T002*T102^2+155520*T211^3*T303^2*T200^8*T011^9*T002*T102^2-20785248*T211^3*T303^2*T200^5*T300^2*T011^9*T002*T102^2-861643008*T211^3*T303^2*T200^2*T300^4*T011^9*T002*T102^2+199296*T211^2*T303^2*T200^9*T011^10*T002*T102^2-17134416*T211^2*T303^2*T200^6*T300^2*T011^10*T002*T102^2+923368896*T211^2*T303^2*T200^3*T300^4*T011^10*T002*T102^2-975017088*T211^2*T303^2*T300^6*T011^10*T002*T102^2-198144*T211*T303^2*T200^10*T011^11*T002*T102^2+18242496*T211*T303^2*T200^7*T300^2*T011^11*T002*T102^2-542935872*T211*T303^2*T200^4*T300^4*T011^11*T002*T102^2+1813985280*T211*T303^2*T200*T300^6*T011^11*T002*T102^2+48384*T303^2*T200^11*T011^12*T002*T102^2-4898880*T303^2*T200^8*T300^2*T011^12*T002*T102^2+139828032*T303^2*T200^5*T300^4*T011^12*T002*T102^2-884317824*T303^2*T200^2*T300^6*T011^12*T002*T102^2-432*T211^10*T303^2*T200*T020*T002^2*T102^2+18144*T211^8*T303^2*T200^3*T020*T011^2*T002^2*T102^2-536544*T211^8*T303^2*T300^2*T020*T011^2*T002^2*T102^2-77760*T211^7*T303^2*T200^4*T020*T011^3*T002^2*T102^2+5645376*T211^7*T303^2*T200*T300^2*T020*T011^3*T002^2*T102^2+123120*T211^6*T303^2*T200^5*T020*T011^4*T002^2*T102^2-21753360*T211^6*T303^2*T200^2*T300^2*T020*T011^4*T002^2*T102^2-10368*T211^5*T303^2*T200^6*T020*T011^5*T002^2*T102^2+43576704*T211^5*T303^2*T200^3*T300^2*T020*T011^5*T002^2*T102^2+122192064*T211^5*T303^2*T300^4*T020*T011^5*T002^2*T102^2-235872*T211^4*T303^2*T200^7*T020*T011^6*T002^2*T102^2-55753920*T211^4*T303^2*T200^4*T300^2*T020*T011^6*T002^2*T102^2-330044544*T211^4*T303^2*T200*T300^4*T020*T011^6*T002^2*T102^2+269568*T211^3*T303^2*T200^8*T020*T011^7*T002^2*T102^2+49082112*T211^3*T303^2*T200^5*T300^2*T020*T011^7*T002^2*T102^2+304850304*T211^3*T303^2*T200^2*T300^4*T020*T011^7*T002^2*T102^2+41472*T211^2*T303^2*T200^9*T020*T011^8*T002^2*T102^2-24646032*T211^2*T303^2*T200^6*T300^2*T020*T011^8*T002^2*T102^2-318077280*T211^2*T303^2*T200^3*T300^4*T020*T011^8*T002^2*T102^2+2925051264*T211^2*T303^2*T300^6*T020*T011^8*T002^2*T102^2-193536*T211*T303^2*T200^10*T020*T011^9*T002^2*T102^2+4525632*T211*T303^2*T200^7*T300^2*T020*T011^9*T002^2*T102^2+236825856*T211*T303^2*T200^4*T300^4*T020*T011^9*T002^2*T102^2-2857026816*T211*T303^2*T200*T300^6*T020*T011^9*T002^2*T102^2+41472*T303^2*T200^11*T020*T011^10*T002^2*T102^2+1446336*T303^2*T200^8*T300^2*T020*T011^10*T002^2*T102^2-48498912*T303^2*T200^5*T300^4*T020*T011^10*T002^2*T102^2+136048896*T303^2*T200^2*T300^6*T020*T011^10*T002^2*T102^2+3888*T211^8*T303^2*T200^3*T020^2*T002^3*T102^2-11664*T211^8*T303^2*T300^2*T020^2*T002^3*T102^2-31104*T211^7*T303^2*T200^4*T020^2*T011*T002^3*T102^2+241056*T211^7*T303^2*T200*T300^2*T020^2*T011*T002^3*T102^2+93312*T211^6*T303^2*T200^5*T020^2*T011^2*T002^3*T102^2-2546640*T211^6*T303^2*T200^2*T300^2*T020^2*T011^2*T002^3*T102^2-108864*T211^5*T303^2*T200^6*T020^2*T011^3*T002^3*T102^2+4478976*T211^5*T303^2*T200^3*T300^2*T020^2*T011^3*T002^3*T102^2-43250112*T211^5*T303^2*T300^4*T020^2*T011^3*T002^3*T102^2-50544*T211^4*T303^2*T200^7*T020^2*T011^4*T002^3*T102^2+9801648*T211^4*T303^2*T200^4*T300^2*T020^2*T011^4*T002^3*T102^2-101616768*T211^4*T303^2*T200*T300^4*T020^2*T011^4*T002^3*T102^2+279936*T211^3*T303^2*T200^8*T020^2*T011^5*T002^3*T102^2-31593888*T211^3*T303^2*T200^5*T300^2*T020^2*T011^5*T002^3*T102^2+227587968*T211^3*T303^2*T200^2*T300^4*T020^2*T011^5*T002^3*T102^2-217728*T211^2*T303^2*T200^9*T020^2*T011^6*T002^3*T102^2+27375408*T211^2*T303^2*T200^6*T300^2*T020^2*T011^6*T002^3*T102^2+225068544*T211^2*T303^2*T200^3*T300^4*T020^2*T011^6*T002^3*T102^2-4126816512*T211^2*T303^2*T300^6*T020^2*T011^6*T002^3*T102^2-124416*T211*T303^2*T200^10*T020^2*T011^7*T002^3*T102^2-9440064*T211*T303^2*T200^7*T300^2*T020^2*T011^7*T002^3*T102^2-128070720*T211*T303^2*T200^4*T300^4*T020^2*T011^7*T002^3*T102^2+906992640*T211*T303^2*T200*T300^6*T020^2*T011^7*T002^3*T102^2+186624*T303^2*T200^11*T020^2*T011^8*T002^3*T102^2-2908224*T303^2*T200^8*T300^2*T020^2*T011^8*T002^3*T102^2+839808*T303^2*T200^5*T300^4*T020^2*T011^8*T002^3*T102^2+1088391168*T303^2*T200^2*T300^6*T020^2*T011^8*T002^3*T102^2+104976*T211^6*T303^2*T200^2*T300^2*T020^3*T002^4*T102^2+1119744*T211^5*T303^2*T200^3*T300^2*T020^3*T011*T002^4*T102^2-2939328*T211^5*T303^2*T300^4*T020^3*T011*T002^4*T102^2-5108832*T211^4*T303^2*T200^4*T300^2*T020^3*T011^2*T002^4*T102^2+121772160*T211^4*T303^2*T200*T300^4*T020^3*T011^2*T002^4*T102^2+8258112*T211^3*T303^2*T200^5*T300^2*T020^3*T011^3*T002^4*T102^2-42830208*T211^3*T303^2*T200^2*T300^4*T020^3*T011^3*T002^4*T102^2-18090864*T211^2*T303^2*T200^6*T300^2*T020^3*T011^4*T002^4*T102^2-106235712*T211^2*T303^2*T200^3*T300^4*T020^3*T011^4*T002^4*T102^2+3491921664*T211^2*T303^2*T300^6*T020^3*T011^4*T002^4*T102^2+27013824*T211*T303^2*T200^7*T300^2*T020^3*T011^5*T002^4*T102^2-149065920*T211*T303^2*T200^4*T300^4*T020^3*T011^5*T002^4*T102^2+634894848*T211*T303^2*T200*T300^6*T020^3*T011^5*T002^4*T102^2-8538048*T303^2*T200^8*T300^2*T020^3*T011^6*T002^4*T102^2-142347456*T303^2*T200^5*T300^4*T020^3*T011^6*T002^4*T102^2+1088391168*T303^2*T200^2*T300^6*T020^3*T011^6*T002^4*T102^2-629856*T211^4*T303^2*T200^4*T300^2*T020^4*T002^5*T102^2-5038848*T211^4*T303^2*T200*T300^4*T020^4*T002^5*T102^2+1259712*T211^3*T303^2*T200^5*T300^2*T020^4*T011*T002^5*T102^2-57946752*T211^3*T303^2*T200^2*T300^4*T020^4*T011*T002^5*T102^2+1889568*T211^2*T303^2*T200^6*T300^2*T020^4*T011^2*T002^5*T102^2-11337408*T211^2*T303^2*T200^3*T300^4*T020^4*T011^2*T002^5*T102^2-1428513408*T211^2*T303^2*T300^6*T020^4*T011^2*T002^5*T102^2-2519424*T211*T303^2*T200^7*T300^2*T020^4*T011^3*T002^5*T102^2+17635968*T211*T303^2*T200^4*T300^4*T020^4*T011^3*T002^5*T102^2-1632586752*T211*T303^2*T200*T300^6*T020^4*T011^3*T002^5*T102^2-2519424*T303^2*T200^8*T300^2*T020^4*T011^4*T002^5*T102^2+180138816*T303^2*T200^5*T300^4*T020^4*T011^4*T002^5*T102^2-2244806784*T303^2*T200^2*T300^6*T020^4*T011^4*T002^5*T102^2+39680928*T211^2*T303^2*T200^3*T300^4*T020^5*T002^6*T102^2+113374080*T211^2*T303^2*T300^6*T020^5*T002^6*T102^2-79361856*T211*T303^2*T200^4*T300^4*T020^5*T011*T002^6*T102^2+1133740800*T211*T303^2*T200*T300^6*T020^5*T011*T002^6*T102^2+85030560*T303^2*T200^5*T300^4*T020^5*T011^2*T002^6*T102^2+1496537856*T303^2*T200^2*T300^6*T020^5*T011^2*T002^6*T102^2-680244480*T303^2*T200^2*T300^6*T020^6*T002^7*T102^2+23328*T211^9*T303^2*T300*T011*T002^2*T120*T102^2-454896*T211^8*T303^2*T200*T300*T011^2*T002^2*T120*T102^2+3141504*T211^7*T303^2*T200^2*T300*T011^3*T002^2*T120*T102^2-10575360*T211^6*T303^2*T200^3*T300*T011^4*T002^2*T120*T102^2-26244000*T211^6*T303^2*T300^3*T011^4*T002^2*T120*T102^2+18172512*T211^5*T303^2*T200^4*T300*T011^5*T002^2*T120*T102^2+202183776*T211^5*T303^2*T200*T300^3*T011^5*T002^2*T120*T102^2-12554352*T211^4*T303^2*T200^5*T300*T011^6*T002^2*T120*T102^2-576423216*T211^4*T303^2*T200^2*T300^3*T011^6*T002^2*T120*T102^2-6407424*T211^3*T303^2*T200^6*T300*T011^7*T002^2*T120*T102^2+821332224*T211^3*T303^2*T200^3*T300^3*T011^7*T002^2*T120*T102^2-362797056*T211^3*T303^2*T300^5*T011^7*T002^2*T120*T102^2+18732384*T211^2*T303^2*T200^7*T300*T011^8*T002^2*T120*T102^2-716776128*T211^2*T303^2*T200^4*T300^3*T011^8*T002^2*T120*T102^2+2346843456*T211^2*T303^2*T200*T300^5*T011^8*T002^2*T120*T102^2-14961024*T211*T303^2*T200^8*T300*T011^9*T002^2*T120*T102^2+473861664*T211*T303^2*T200^5*T300^3*T011^9*T002^2*T120*T102^2-4308215040*T211*T303^2*T200^2*T300^5*T011^9*T002^2*T120*T102^2+4821120*T303^2*T200^9*T300*T011^10*T002^2*T120*T102^2-176254704*T303^2*T200^6*T300^3*T011^10*T002^2*T120*T102^2+2369518272*T303^2*T200^3*T300^5*T011^10*T002^2*T120*T102^2-1224440064*T303^2*T300^7*T011^10*T002^2*T120*T102^2+55728*T211^8*T303^2*T200*T300*T020*T002^3*T120*T102^2-425088*T211^7*T303^2*T200^2*T300*T020*T011*T002^3*T120*T102^2+1272672*T211^6*T303^2*T200^3*T300*T020*T011^2*T002^3*T120*T102^2+20295360*T211^6*T303^2*T300^3*T020*T011^2*T002^3*T120*T102^2-2291328*T211^5*T303^2*T200^4*T300*T020*T011^3*T002^3*T120*T102^2-128350656*T211^5*T303^2*T200*T300^3*T020*T011^3*T002^3*T120*T102^2+4316976*T211^4*T303^2*T200^5*T300*T020*T011^4*T002^3*T120*T102^2+223353936*T211^4*T303^2*T200^2*T300^3*T020*T011^4*T002^3*T120*T102^2-5806080*T211^3*T303^2*T200^6*T300*T020*T011^5*T002^3*T120*T102^2-116733312*T211^3*T303^2*T200^3*T300^3*T020*T011^5*T002^3*T120*T102^2-181398528*T211^3*T303^2*T300^5*T020*T011^5*T002^3*T120*T102^2-1332288*T211^2*T303^2*T200^7*T300*T020*T011^6*T002^3*T120*T102^2+66274848*T211^2*T303^2*T200^4*T300^3*T020*T011^6*T002^3*T120*T102^2-1315139328*T211^2*T303^2*T200*T300^5*T020*T011^6*T002^3*T120*T102^2+9186048*T211*T303^2*T200^8*T300*T020*T011^7*T002^3*T120*T102^2-127790784*T211*T303^2*T200^5*T300^3*T020*T011^7*T002^3*T120*T102^2+2403530496*T211*T303^2*T200^2*T300^5*T020*T011^7*T002^3*T120*T102^2-3649536*T303^2*T200^9*T300*T020*T011^8*T002^3*T120*T102^2-2554416*T303^2*T200^6*T300^3*T020*T011^8*T002^3*T120*T102^2-272097792*T303^2*T200^3*T300^5*T020*T011^8*T002^3*T120*T102^2+4489613568*T303^2*T300^7*T020*T011^8*T002^3*T120*T102^2-163296*T211^6*T303^2*T200^3*T300*T020^2*T002^4*T120*T102^2+349920*T211^6*T303^2*T300^3*T020^2*T002^4*T120*T102^2+1259712*T211^5*T303^2*T200^4*T300*T020^2*T011*T002^4*T120*T102^2-11127456*T211^5*T303^2*T200*T300^3*T020^2*T011*T002^4*T120*T102^2-3219264*T211^4*T303^2*T200^5*T300*T020^2*T011^2*T002^4*T120*T102^2+66239856*T211^4*T303^2*T200^2*T300^3*T020^2*T011^2*T002^4*T120*T102^2+1492992*T211^3*T303^2*T200^6*T300*T020^2*T011^3*T002^4*T120*T102^2+38071296*T211^3*T303^2*T200^3*T300^3*T020^2*T011^3*T002^4*T120*T102^2+120932352*T211^3*T303^2*T300^5*T020^2*T011^3*T002^4*T120*T102^2+4828896*T211^2*T303^2*T200^7*T300*T020^2*T011^4*T002^4*T120*T102^2-399748608*T211^2*T303^2*T200^4*T300^3*T020^2*T011^4*T002^4*T120*T102^2+2199457152*T211^2*T303^2*T200*T300^5*T020^2*T011^4*T002^4*T120*T102^2-3639168*T211*T303^2*T200^8*T300*T020^2*T011^5*T002^4*T120*T102^2+418014432*T211*T303^2*T200^5*T300^3*T020^2*T011^5*T002^4*T120*T102^2-1315139328*T211*T303^2*T200^2*T300^5*T020^2*T011^5*T002^4*T120*T102^2-2332800*T303^2*T200^9*T300*T020^2*T011^6*T002^4*T120*T102^2-38176272*T303^2*T200^6*T300^3*T020^2*T011^6*T002^4*T120*T102^2-1488979584*T303^2*T200^3*T300^5*T020^2*T011^6*T002^4*T120*T102^2-5714053632*T303^2*T300^7*T020^2*T011^6*T002^4*T120*T102^2+734832*T211^4*T303^2*T200^2*T300^3*T020^3*T002^5*T120*T102^2-71383680*T211^3*T303^2*T200^3*T300^3*T020^3*T011*T002^5*T120*T102^2+181398528*T211^3*T303^2*T300^5*T020^3*T011*T002^5*T120*T102^2+200924064*T211^2*T303^2*T200^4*T300^3*T020^3*T011^2*T002^5*T120*T102^2-1859334912*T211^2*T303^2*T200*T300^5*T020^3*T011^2*T002^5*T120*T102^2-265379328*T211*T303^2*T200^5*T300^3*T020^3*T011^3*T002^5*T120*T102^2-408146688*T211*T303^2*T200^2*T300^5*T020^3*T011^3*T002^5*T120*T102^2+141822576*T303^2*T200^6*T300^3*T020^3*T011^4*T002^5*T120*T102^2+544195584*T303^2*T200^3*T300^5*T020^3*T011^4*T002^5*T120*T102^2+2448880128*T303^2*T300^7*T020^3*T011^4*T002^5*T120*T102^2+15116544*T211^2*T303^2*T200^4*T300^3*T020^4*T002^6*T120*T102^2+79361856*T211^2*T303^2*T200*T300^5*T020^4*T002^6*T120*T102^2-3779136*T211*T303^2*T200^5*T300^3*T020^4*T011*T002^6*T120*T102^2+725594112*T211*T303^2*T200^2*T300^5*T020^4*T011*T002^6*T120*T102^2-18895680*T303^2*T200^6*T300^3*T020^4*T011^2*T002^6*T120*T102^2+1326476736*T303^2*T200^3*T300^5*T020^4*T011^2*T002^6*T120*T102^2+408146688*T303^2*T300^7*T020^4*T011^2*T002^6*T120*T102^2-544195584*T303^2*T200^3*T300^5*T020^5*T002^7*T120*T102^2-408146688*T303^2*T300^7*T020^5*T002^7*T120*T102^2-13608*T211^8*T303^2*T200^2*T002^3*T120^2*T102^2+132192*T211^7*T303^2*T200^3*T011*T002^3*T120^2*T102^2-606528*T211^7*T303^2*T300^2*T011*T002^3*T120^2*T102^2-478224*T211^6*T303^2*T200^4*T011^2*T002^3*T120^2*T102^2+6811776*T211^6*T303^2*T200*T300^2*T011^2*T002^3*T120^2*T102^2+660960*T211^5*T303^2*T200^5*T011^3*T002^3*T120^2*T102^2-19945440*T211^5*T303^2*T200^2*T300^2*T011^3*T002^3*T120^2*T102^2+258552*T211^4*T303^2*T200^6*T011^4*T002^3*T120^2*T102^2-530712*T211^4*T303^2*T200^3*T300^2*T011^4*T002^3*T120^2*T102^2+79991712*T211^4*T303^2*T300^4*T011^4*T002^3*T120^2*T102^2-1632960*T211^3*T303^2*T200^7*T011^5*T002^3*T120^2*T102^2+83957472*T211^3*T303^2*T200^4*T300^2*T011^5*T002^3*T120^2*T102^2+219189888*T211^3*T303^2*T200*T300^4*T011^5*T002^3*T120^2*T102^2+1041984*T211^2*T303^2*T200^8*T011^6*T002^3*T120^2*T102^2-117888048*T211^2*T303^2*T200^5*T300^2*T011^6*T002^3*T120^2*T102^2-1806427008*T211^2*T303^2*T200^2*T300^4*T011^6*T002^3*T120^2*T102^2+808704*T211*T303^2*T200^9*T011^7*T002^3*T120^2*T102^2+40544064*T211*T303^2*T200^6*T300^2*T011^7*T002^3*T120^2*T102^2+2466516096*T211*T303^2*T200^3*T300^4*T011^7*T002^3*T120^2*T102^2+5305906944*T211*T303^2*T300^6*T011^7*T002^3*T120^2*T102^2-839808*T303^2*T200^10*T011^8*T002^3*T120^2*T102^2+11483208*T303^2*T200^7*T300^2*T011^8*T002^3*T120^2*T102^2-1029814560*T303^2*T200^4*T300^4*T011^8*T002^3*T120^2*T102^2-4965784704*T303^2*T200*T300^6*T011^8*T002^3*T120^2*T102^2-886464*T211^6*T303^2*T200*T300^2*T020*T002^4*T120^2*T102^2+209952*T211^5*T303^2*T200^2*T300^2*T020*T011*T002^4*T120^2*T102^2+19490544*T211^4*T303^2*T200^3*T300^2*T020*T011^2*T002^4*T120^2*T102^2-185177664*T211^4*T303^2*T300^4*T020*T011^2*T002^4*T120^2*T102^2-65318400*T211^3*T303^2*T200^4*T300^2*T020*T011^3*T002^4*T120^2*T102^2+382952448*T211^3*T303^2*T200*T300^4*T020*T011^3*T002^4*T120^2*T102^2+106865568*T211^2*T303^2*T200^5*T300^2*T020*T011^4*T002^4*T120^2*T102^2+113374080*T211^2*T303^2*T200^2*T300^4*T020*T011^4*T002^4*T120^2*T102^2-108265248*T211*T303^2*T200^6*T300^2*T020*T011^5*T002^4*T120^2*T102^2+15116544*T211*T303^2*T200^3*T300^4*T020*T011^5*T002^4*T120^2*T102^2-5305906944*T211*T303^2*T300^6*T020*T011^5*T002^4*T120^2*T102^2+41278896*T303^2*T200^7*T300^2*T020*T011^6*T002^4*T120^2*T102^2+129750336*T303^2*T200^4*T300^4*T020*T011^6*T002^4*T120^2*T102^2-2176782336*T303^2*T200*T300^6*T020*T011^6*T002^4*T120^2*T102^2+4461480*T211^4*T303^2*T200^3*T300^2*T020^2*T002^5*T120^2*T102^2-5668704*T211^4*T303^2*T300^4*T020^2*T002^5*T120^2*T102^2-19945440*T211^3*T303^2*T200^4*T300^2*T020^2*T011*T002^5*T120^2*T102^2+113374080*T211^3*T303^2*T200*T300^4*T020^2*T011*T002^5*T120^2*T102^2+21100176*T211^2*T303^2*T200^5*T300^2*T020^2*T011^2*T002^5*T120^2*T102^2+113374080*T211^2*T303^2*T200^2*T300^4*T020^2*T011^2*T002^5*T120^2*T102^2+6508512*T211*T303^2*T200^6*T300^2*T020^2*T011^3*T002^5*T120^2*T102^2-1564562304*T211*T303^2*T200^3*T300^4*T020^2*T011^3*T002^5*T120^2*T102^2+1224440064*T211*T303^2*T300^6*T020^2*T011^3*T002^5*T120^2*T102^2-4986360*T303^2*T200^7*T300^2*T020^2*T011^4*T002^5*T120^2*T102^2+1196096544*T303^2*T200^4*T300^4*T020^2*T011^4*T002^5*T120^2*T102^2+6122200320*T303^2*T200*T300^6*T020^2*T011^4*T002^5*T120^2*T102^2-94478400*T211^2*T303^2*T200^2*T300^4*T020^3*T002^6*T120^2*T102^2+740710656*T211*T303^2*T200^3*T300^4*T020^3*T011*T002^6*T120^2*T102^2-1224440064*T211*T303^2*T300^6*T020^3*T011*T002^6*T120^2*T102^2-763385472*T303^2*T200^4*T300^4*T020^3*T011^2*T002^6*T120^2*T102^2+1088391168*T303^2*T200*T300^6*T020^3*T011^2*T002^6*T120^2*T102^2-102036672*T303^2*T200^4*T300^4*T020^4*T002^7*T120^2*T102^2-68024448*T303^2*T200*T300^6*T020^4*T002^7*T120^2*T102^2+384912*T211^6*T303^2*T200^2*T300*T002^4*T120^3*T102^2-2799360*T211^5*T303^2*T200^3*T300*T011*T002^4*T120^3*T102^2+7138368*T211^5*T303^2*T300^3*T011*T002^4*T120^3*T102^2+6788448*T211^4*T303^2*T200^4*T300*T011^2*T002^4*T120^3*T102^2-4828896*T211^4*T303^2*T200*T300^3*T011^2*T002^4*T120^3*T102^2-3919104*T211^3*T303^2*T200^5*T300*T011^3*T002^4*T120^3*T102^2-275876928*T211^3*T303^2*T200^2*T300^3*T011^3*T002^4*T120^3*T102^2-6893424*T211^2*T303^2*T200^6*T300*T011^4*T002^4*T120^3*T102^2+950662656*T211^2*T303^2*T200^3*T300^3*T011^4*T002^4*T120^3*T102^2+498845952*T211^2*T303^2*T300^5*T011^4*T002^4*T120^3*T102^2+7418304*T211*T303^2*T200^7*T300*T011^5*T002^4*T120^3*T102^2-1056058560*T211*T303^2*T200^4*T300^3*T011^5*T002^4*T120^3*T102^2-4058792064*T211*T303^2*T200*T300^5*T011^5*T002^4*T120^3*T102^2+419904*T303^2*T200^8*T300*T011^6*T002^4*T120^3*T102^2+314298144*T303^2*T200^5*T300^3*T011^6*T002^4*T120^3*T102^2+4285540224*T303^2*T200^2*T300^5*T011^6*T002^4*T120^3*T102^2+3149280*T211^4*T303^2*T200*T300^3*T020*T002^5*T120^3*T102^2+84400704*T211^3*T303^2*T200^2*T300^3*T020*T011*T002^5*T120^3*T102^2-347680512*T211^2*T303^2*T200^3*T300^3*T020*T011^2*T002^5*T120^3*T102^2+816293376*T211^2*T303^2*T300^5*T020*T011^2*T002^5*T120^3*T102^2+492547392*T211*T303^2*T200^4*T300^3*T020*T011^3*T002^5*T120^3*T102^2+680244480*T211*T303^2*T200*T300^5*T020*T011^3*T002^5*T120^3*T102^2-234936288*T303^2*T200^5*T300^3*T020*T011^4*T002^5*T120^3*T102^2+476171136*T303^2*T200^2*T300^5*T020*T011^4*T002^5*T120^3*T102^2-52907904*T211^2*T303^2*T200^3*T300^3*T020^2*T002^6*T120^3*T102^2+109594944*T211*T303^2*T200^4*T300^3*T020^2*T011*T002^6*T120^3*T102^2-158723712*T211*T303^2*T200*T300^5*T020^2*T011*T002^6*T120^3*T102^2-41570496*T303^2*T200^5*T300^3*T020^2*T011^2*T002^6*T120^3*T102^2-3593958336*T303^2*T200^2*T300^5*T020^2*T011^2*T002^6*T120^3*T102^2+646232256*T303^2*T200^2*T300^5*T020^3*T002^7*T120^3*T102^2-5091336*T211^4*T303^2*T200^2*T300^2*T002^5*T120^4*T102^2+26244000*T211^3*T303^2*T200^3*T300^2*T011*T002^5*T120^4*T102^2-45349632*T211^3*T303^2*T300^4*T011*T002^5*T120^4*T102^2-41885424*T211^2*T303^2*T200^4*T300^2*T011^2*T002^5*T120^4*T102^2-328784832*T211^2*T303^2*T200*T300^4*T011^2*T002^5*T120^4*T102^2+21205152*T211*T303^2*T200^5*T300^2*T011^3*T002^5*T120^4*T102^2+1700611200*T211*T303^2*T200^2*T300^4*T011^3*T002^5*T120^4*T102^2-7610760*T303^2*T200^6*T300^2*T011^4*T002^5*T120^4*T102^2-1315139328*T303^2*T200^3*T300^4*T011^4*T002^5*T120^4*T102^2-3673320192*T303^2*T300^6*T011^4*T002^5*T120^4*T102^2+13226976*T211^2*T303^2*T200*T300^4*T020*T002^6*T120^4*T102^2-495066816*T211*T303^2*T200^2*T300^4*T020*T011*T002^6*T120^4*T102^2+546085152*T303^2*T200^3*T300^4*T020*T011^2*T002^6*T120^4*T102^2-1020366720*T303^2*T300^6*T020*T011^2*T002^6*T120^4*T102^2+221079456*T303^2*T200^3*T300^4*T020^2*T002^7*T120^4*T102^2+204073344*T303^2*T300^6*T020^2*T002^7*T120^4*T102^2+37791360*T211^2*T303^2*T200^2*T300^3*T002^6*T120^5*T102^2-105815808*T211*T303^2*T200^3*T300^3*T011*T002^6*T120^5*T102^2+136048896*T211*T303^2*T300^5*T011*T002^6*T120^5*T102^2+60466176*T303^2*T200^4*T300^3*T011^2*T002^6*T120^5*T102^2+1462525632*T303^2*T200*T300^5*T011^2*T002^6*T120^5*T102^2-68024448*T303^2*T200*T300^5*T020*T002^7*T120^5*T102^2-119042784*T303^2*T200^2*T300^4*T002^7*T120^6*T102^2+31968*T211^9*T303^2*T300*T011^3*T102^3-501552*T211^8*T303^2*T200*T300*T011^4*T102^3+2395008*T211^7*T303^2*T200^2*T300*T011^5*T102^3-5009040*T211^6*T303^2*T200^3*T300*T011^6*T102^3-15781392*T211^6*T303^2*T300^3*T011^6*T102^3+4408992*T211^5*T303^2*T200^4*T300*T011^7*T102^3+78732000*T211^5*T303^2*T200*T300^3*T011^7*T102^3+532656*T211^4*T303^2*T200^5*T300*T011^8*T102^3-161977968*T211^4*T303^2*T200^2*T300^3*T011^8*T102^3-4795200*T211^3*T303^2*T200^6*T300*T011^9*T102^3+194135616*T211^3*T303^2*T200^3*T300^3*T011^9*T102^3-241864704*T211^3*T303^2*T300^5*T011^9*T102^3+4630608*T211^2*T303^2*T200^7*T300*T011^10*T102^3-150220656*T211^2*T303^2*T200^4*T300^3*T011^10*T102^3+578207808*T211^2*T303^2*T200*T300^5*T011^10*T102^3-2037312*T211*T303^2*T200^8*T300*T011^11*T102^3+66974688*T211*T303^2*T200^5*T300^3*T011^11*T102^3-430821504*T211*T303^2*T200^2*T300^5*T011^11*T102^3+350784*T303^2*T200^9*T300*T011^12*T102^3-12422160*T303^2*T200^6*T300^3*T011^12*T102^3+109594944*T303^2*T200^3*T300^5*T011^12*T102^3-136048896*T303^2*T300^7*T011^12*T102^3-18144*T211^9*T303^2*T300*T020*T011*T002*T102^3+257904*T211^8*T303^2*T200*T300*T020*T011^2*T002*T102^3-837216*T211^7*T303^2*T200^2*T300*T020*T011^3*T002*T102^3+1152144*T211^6*T303^2*T200^3*T300*T020*T011^4*T002*T102^3+16831152*T211^6*T303^2*T300^3*T020*T011^4*T002*T102^3-1677024*T211^5*T303^2*T200^4*T300*T020*T011^5*T002*T102^3-13576896*T211^5*T303^2*T200*T300^3*T020*T011^5*T002*T102^3+2163024*T211^4*T303^2*T200^5*T300*T020*T011^6*T002*T102^3-77437296*T211^4*T303^2*T200^2*T300^3*T020*T011^6*T002*T102^3+515808*T211^3*T303^2*T200^6*T300*T020*T011^7*T002*T102^3+104696064*T211^3*T303^2*T200^3*T300^3*T020*T011^7*T002*T102^3+801176832*T211^3*T303^2*T300^5*T020*T011^7*T002*T102^3-2914704*T211^2*T303^2*T200^7*T300*T020*T011^8*T002*T102^3-32787504*T211^2*T303^2*T200^4*T300^3*T020*T011^8*T002*T102^3-1413396864*T211^2*T303^2*T200*T300^5*T020*T011^8*T002*T102^3+1985472*T211*T303^2*T200^8*T300*T020*T011^9*T002*T102^3-21695040*T211*T303^2*T200^5*T300^3*T020*T011^9*T002*T102^3+1095949440*T211*T303^2*T200^2*T300^5*T020*T011^9*T002*T102^3-689472*T303^2*T200^9*T300*T020*T011^10*T002*T102^3+26768880*T303^2*T200^6*T300^3*T020*T011^10*T002*T102^3-498845952*T303^2*T200^3*T300^5*T020*T011^10*T002*T102^3-408146688*T303^2*T300^7*T020*T011^10*T002*T102^3+10368*T211^8*T303^2*T200*T300*T020^2*T002^2*T102^3-103680*T211^7*T303^2*T200^2*T300*T020^2*T011*T002^2*T102^3-561168*T211^6*T303^2*T200^3*T300*T020^2*T011^2*T002^2*T102^3-6473520*T211^6*T303^2*T300^3*T020^2*T011^2*T002^2*T102^3+3240000*T211^5*T303^2*T200^4*T300*T020^2*T011^3*T002^2*T102^3-19245600*T211^5*T303^2*T200*T300^3*T020^2*T011^3*T002^2*T102^3-3566592*T211^4*T303^2*T200^5*T300*T020^2*T011^4*T002^2*T102^3-10042704*T211^4*T303^2*T200^2*T300^3*T020^2*T011^4*T002^2*T102^3-772416*T211^3*T303^2*T200^6*T300*T020^2*T011^5*T002^2*T102^3+138708288*T211^3*T303^2*T200^3*T300^3*T020^2*T011^5*T002^2*T102^3-801176832*T211^3*T303^2*T300^5*T020^2*T011^5*T002^2*T102^3+2634768*T211^2*T303^2*T200^7*T300*T020^2*T011^6*T002^2*T102^3-59241456*T211^2*T303^2*T200^4*T300^3*T020^2*T011^6*T002^2*T102^3+113374080*T211^2*T303^2*T200*T300^5*T020^2*T011^6*T002^2*T102^3-2763072*T211*T303^2*T200^8*T300*T020^2*T011^7*T002^2*T102^3+4129056*T211*T303^2*T200^5*T300^3*T020^2*T011^7*T002^2*T102^3+136048896*T211*T303^2*T200^2*T300^5*T020^2*T011^7*T002^2*T102^3+1083456*T303^2*T200^9*T300*T020^2*T011^8*T002^2*T102^3-4723920*T303^2*T200^6*T300^3*T020^2*T011^8*T002^2*T102^3-30233088*T303^2*T200^3*T300^5*T020^2*T011^8*T002^2*T102^3+58320*T211^6*T303^2*T200^3*T300*T020^3*T002^3*T102^3-174960*T211^6*T303^2*T300^3*T020^3*T002^3*T102^3+69984*T211^5*T303^2*T200^4*T300*T020^3*T011*T002^3*T102^3+10077696*T211^5*T303^2*T200*T300^3*T020^3*T011*T002^3*T102^3+209952*T211^4*T303^2*T200^5*T300*T020^3*T011^2*T002^3*T102^3+42305328*T211^4*T303^2*T200^2*T300^3*T020^3*T011^2*T002^3*T102^3-3102624*T211^3*T303^2*T200^6*T300*T020^3*T011^3*T002^3*T102^3-48428928*T211^3*T303^2*T200^3*T300^3*T020^3*T011^3*T002^3*T102^3+569389824*T211^3*T303^2*T300^5*T020^3*T011^3*T002^3*T102^3+2484432*T211^2*T303^2*T200^7*T300*T020^3*T011^4*T002^3*T102^3+38736144*T211^2*T303^2*T200^4*T300^3*T020^3*T011^4*T002^3*T102^3+3779136*T211*T303^2*T200^8*T300*T020^3*T011^5*T002^3*T102^3-146966400*T211*T303^2*T200^5*T300^3*T020^3*T011^5*T002^3*T102^3+1103507712*T211*T303^2*T200^2*T300^5*T020^3*T011^5*T002^3*T102^3-2006208*T303^2*T200^9*T300*T020^3*T011^6*T002^3*T102^3+5913648*T303^2*T200^6*T300^3*T020^3*T011^6*T002^3*T102^3-231787008*T303^2*T200^3*T300^5*T020^3*T011^6*T002^3*T102^3+3537271296*T303^2*T300^7*T020^3*T011^6*T002^3*T102^3-209952*T211^4*T303^2*T200^5*T300*T020^4*T002^4*T102^3-3359232*T211^4*T303^2*T200^2*T300^3*T020^4*T002^4*T102^3+419904*T211^3*T303^2*T200^6*T300*T020^4*T011*T002^4*T102^3-33592320*T211^3*T303^2*T200^3*T300^3*T020^4*T011*T002^4*T102^3-166281984*T211^3*T303^2*T300^5*T020^4*T011*T002^4*T102^3+629856*T211^2*T303^2*T200^7*T300*T020^4*T011^2*T002^4*T102^3-25824096*T211^2*T303^2*T200^4*T300^3*T020^4*T011^2*T002^4*T102^3-359017920*T211^2*T303^2*T200*T300^5*T020^4*T011^2*T002^4*T102^3-839808*T211*T303^2*T200^8*T300*T020^4*T011^3*T002^4*T102^3+35691840*T211*T303^2*T200^5*T300^3*T020^4*T011^3*T002^4*T102^3-491287680*T211*T303^2*T200^2*T300^5*T020^4*T011^3*T002^4*T102^3-839808*T303^2*T200^9*T300*T020^4*T011^4*T002^4*T102^3+31282848*T303^2*T200^6*T300^3*T020^4*T011^4*T002^4*T102^3-434600640*T303^2*T200^3*T300^5*T020^4*T011^4*T002^4*T102^3-4489613568*T303^2*T300^7*T020^4*T011^4*T002^4*T102^3+13226976*T211^2*T303^2*T200^4*T300^3*T020^5*T002^5*T102^3+113374080*T211^2*T303^2*T200*T300^5*T020^5*T002^5*T102^3-7558272*T211*T303^2*T200^5*T300^3*T020^5*T011*T002^5*T102^3+521520768*T211*T303^2*T200^2*T300^5*T020^5*T011*T002^5*T102^3+47239200*T303^2*T200^6*T300^3*T020^5*T011^2*T002^5*T102^3+136048896*T303^2*T200^3*T300^5*T020^5*T011^2*T002^5*T102^3+1224440064*T303^2*T300^7*T020^5*T011^2*T002^5*T102^3-340122240*T303^2*T200^3*T300^5*T020^6*T002^6*T102^3+272097792*T303^2*T300^7*T020^6*T002^6*T102^3-216*T211^10*T303^2*T002*T120*T102^3+9936*T211^9*T303^2*T200*T011*T002*T120*T102^3-97848*T211^8*T303^2*T200^2*T011^2*T002*T120*T102^3+365472*T211^7*T303^2*T200^3*T011^3*T002*T120*T102^3+933120*T211^7*T303^2*T300^2*T011^3*T002*T120*T102^3-569592*T211^6*T303^2*T200^4*T011^4*T002*T120*T102^3-12929544*T211^6*T303^2*T200*T300^2*T011^4*T002*T120*T102^3+37584*T211^5*T303^2*T200^5*T011^5*T002*T120*T102^3+71628624*T211^5*T303^2*T200^2*T300^2*T011^5*T002*T120*T102^3+1116504*T211^4*T303^2*T200^6*T011^6*T002*T120*T102^3-164783160*T211^4*T303^2*T200^3*T300^2*T011^6*T002*T120*T102^3-437120064*T211^4*T303^2*T300^4*T011^6*T002*T120*T102^3-1238976*T211^3*T303^2*T200^7*T011^7*T002*T120*T102^3+154874592*T211^3*T303^2*T200^4*T300^2*T011^7*T002*T120*T102^3+1882009728*T211^3*T303^2*T200*T300^4*T011^7*T002*T120*T102^3-162000*T211^2*T303^2*T200^8*T011^8*T002*T120*T102^3-16603704*T211^2*T303^2*T200^5*T300^2*T011^8*T002*T120*T102^3-3010081824*T211^2*T303^2*T200^2*T300^4*T011^8*T002*T120*T102^3+820800*T211*T303^2*T200^9*T011^9*T002*T120*T102^3-57328560*T211*T303^2*T200^6*T300^2*T011^9*T002*T120*T102^3+2276299584*T211*T303^2*T200^3*T300^4*T011^9*T002*T120*T102^3-3265173504*T211*T303^2*T300^6*T011^9*T002*T120*T102^3-292032*T303^2*T200^10*T011^10*T002*T120*T102^3+24301944*T303^2*T200^7*T300^2*T011^10*T002*T120*T102^3-693471456*T303^2*T200^4*T300^4*T011^10*T002*T120*T102^3+2925051264*T303^2*T200*T300^6*T011^10*T002*T120*T102^3+3240*T211^8*T303^2*T200^2*T020*T002^2*T120*T102^3+33696*T211^7*T303^2*T200^3*T020*T011*T002^2*T120*T102^3-93312*T211^7*T303^2*T300^2*T020*T011*T002^2*T120*T102^3-216432*T211^6*T303^2*T200^4*T020*T011^2*T002^2*T120*T102^3+6006960*T211^6*T303^2*T200*T300^2*T020*T011^2*T002^2*T120*T102^3+344736*T211^5*T303^2*T200^5*T020*T011^3*T002^2*T120*T102^3-48988800*T211^5*T303^2*T200^2*T300^2*T020*T011^3*T002^2*T120*T102^3+96552*T211^4*T303^2*T200^6*T020*T011^4*T002^2*T120*T102^3+119853432*T211^4*T303^2*T200^3*T300^2*T020*T011^4*T002^2*T120*T102^3+292253184*T211^4*T303^2*T300^4*T020*T011^4*T002^2*T120*T102^3-829440*T211^3*T303^2*T200^7*T020*T011^5*T002^2*T120*T102^3-159446880*T211^3*T303^2*T200^4*T300^2*T020*T011^5*T002^2*T120*T102^3-1002730752*T211^3*T303^2*T200*T300^4*T020*T011^5*T002^2*T120*T102^3+463968*T211^2*T303^2*T200^8*T020*T011^6*T002^2*T120*T102^3+140387904*T211^2*T303^2*T200^5*T300^2*T020*T011^6*T002^2*T120*T102^3+1228219200*T211^2*T303^2*T200^2*T300^4*T020*T011^6*T002^2*T120*T102^3+570240*T211*T303^2*T200^9*T020*T011^7*T002^2*T120*T102^3-67068000*T211*T303^2*T200^6*T300^2*T020*T011^7*T002^2*T120*T102^3-939745152*T211*T303^2*T200^3*T300^4*T020*T011^7*T002^2*T120*T102^3+3265173504*T211*T303^2*T300^6*T020*T011^7*T002^2*T120*T102^3-228096*T303^2*T200^10*T020*T011^8*T002^2*T120*T102^3+2350296*T303^2*T200^7*T300^2*T020*T011^8*T002^2*T120*T102^3+278396352*T303^2*T200^4*T300^4*T020*T011^8*T002^2*T120*T102^3+1020366720*T303^2*T200*T300^6*T020*T011^8*T002^2*T120*T102^3-46656*T211^6*T303^2*T200^4*T020^2*T002^3*T120*T102^3-122472*T211^6*T303^2*T200*T300^2*T020^2*T002^3*T120*T102^3+209952*T211^5*T303^2*T200^5*T020^2*T011*T002^3*T120*T102^3-1924560*T211^5*T303^2*T200^2*T300^2*T020^2*T011*T002^3*T120*T102^3-244944*T211^4*T303^2*T200^6*T020^2*T011^2*T002^3*T120*T102^3+27381240*T211^4*T303^2*T200^3*T300^2*T020^2*T011^2*T002^3*T120*T102^3+41570496*T211^4*T303^2*T300^4*T020^2*T011^2*T002^3*T120*T102^3-233280*T211^3*T303^2*T200^7*T020^2*T011^3*T002^3*T120*T102^3-11617344*T211^3*T303^2*T200^4*T300^2*T020^2*T011^3*T002^3*T120*T102^3-123451776*T211^3*T303^2*T200*T300^4*T020^2*T011^3*T002^3*T120*T102^3+734832*T211^2*T303^2*T200^8*T020^2*T011^4*T002^3*T120*T102^3-53100360*T211^2*T303^2*T200^5*T300^2*T020^2*T011^4*T002^3*T120*T102^3+680244480*T211^2*T303^2*T200^2*T300^4*T020^2*T011^4*T002^3*T120*T102^3-139968*T211*T303^2*T200^9*T020^2*T011^5*T002^3*T120*T102^3+69739056*T211*T303^2*T200^6*T300^2*T020^2*T011^5*T002^3*T120*T102^3-279656064*T211*T303^2*T200^3*T300^4*T020^2*T011^5*T002^3*T120*T102^3-3265173504*T211*T303^2*T300^6*T020^2*T011^5*T002^3*T120*T102^3-606528*T303^2*T200^10*T020^2*T011^6*T002^3*T120*T102^3-19997928*T303^2*T200^7*T300^2*T020^2*T011^6*T002^3*T120*T102^3-274617216*T303^2*T200^4*T300^4*T020^2*T011^6*T002^3*T120*T102^3+952342272*T303^2*T200*T300^6*T020^2*T011^6*T002^3*T120*T102^3-1207224*T211^4*T303^2*T200^3*T300^2*T020^3*T002^4*T120*T102^3+2519424*T211^4*T303^2*T300^4*T020^3*T002^4*T120*T102^3-11757312*T211^3*T303^2*T200^4*T300^2*T020^3*T011*T002^4*T120*T102^3-10077696*T211^3*T303^2*T200*T300^4*T020^3*T011*T002^4*T120*T102^3+9762768*T211^2*T303^2*T200^5*T300^2*T020^3*T011^2*T002^4*T120*T102^3-774722880*T211^2*T303^2*T200^2*T300^4*T020^3*T011^2*T002^4*T120*T102^3-40730688*T211*T303^2*T200^6*T300^2*T020^3*T011^3*T002^4*T120*T102^3+168801408*T211*T303^2*T200^3*T300^4*T020^3*T011^3*T002^4*T120*T102^3+3265173504*T211*T303^2*T300^6*T020^3*T011^3*T002^4*T120*T102^3+40993128*T303^2*T200^7*T300^2*T020^3*T011^4*T002^4*T120*T102^3+12597120*T303^2*T200^4*T300^4*T020^3*T011^4*T002^4*T120*T102^3-3945417984*T303^2*T200*T300^6*T020^3*T011^4*T002^4*T120*T102^3+6613488*T211^2*T303^2*T200^5*T300^2*T020^4*T002^5*T120*T102^3+32122656*T211^2*T303^2*T200^2*T300^4*T020^4*T002^5*T120*T102^3+1889568*T211*T303^2*T200^6*T300^2*T020^4*T011*T002^5*T120*T102^3+427042368*T211*T303^2*T200^3*T300^4*T020^4*T011*T002^5*T120*T102^3-4723920*T303^2*T200^7*T300^2*T020^4*T011^2*T002^5*T120*T102^3+633005280*T303^2*T200^4*T300^4*T020^4*T011^2*T002^5*T120*T102^3-612220032*T303^2*T200*T300^6*T020^4*T011^2*T002^5*T120*T102^3-238085568*T303^2*T200^4*T300^4*T020^5*T002^6*T120*T102^3-340122240*T303^2*T200*T300^6*T020^5*T002^6*T120*T102^3+9720*T211^8*T303^2*T300*T002^2*T120^2*T102^3-524880*T211^7*T303^2*T200*T300*T011*T002^2*T120^2*T102^3+5244912*T211^6*T303^2*T200^2*T300*T011^2*T002^2*T120^2*T102^3-19249488*T211^5*T303^2*T200^3*T300*T011^3*T002^2*T120^2*T102^3-64455264*T211^5*T303^2*T300^3*T011^3*T002^2*T120^2*T102^3+29626560*T211^4*T303^2*T200^4*T300*T011^4*T002^2*T120^2*T102^3+575373456*T211^4*T303^2*T200*T300^3*T011^4*T002^2*T120^2*T102^3-9863856*T211^3*T303^2*T200^5*T300*T011^5*T002^2*T120^2*T102^3-1648123200*T211^3*T303^2*T200^2*T300^3*T011^5*T002^2*T120^2*T102^3-23090832*T211^2*T303^2*T200^6*T300*T011^6*T002^2*T120^2*T102^3+1950454080*T211^2*T303^2*T200^3*T300^3*T011^6*T002^2*T120^2*T102^3+578207808*T211^2*T303^2*T300^5*T011^6*T002^2*T120^2*T102^3+29311632*T211*T303^2*T200^7*T300*T011^7*T002^2*T120^2*T102^3-1160824608*T211*T303^2*T200^4*T300^3*T011^7*T002^2*T120^2*T102^3+2244806784*T211*T303^2*T200*T300^5*T011^7*T002^2*T120^2*T102^3-12116952*T303^2*T200^8*T300*T011^8*T002^2*T120^2*T102^3+382847472*T303^2*T200^5*T300^3*T011^8*T002^2*T120^2*T102^3-3299185728*T303^2*T200^2*T300^5*T011^8*T002^2*T120^2*T102^3-349920*T211^6*T303^2*T200^2*T300*T020*T002^3*T120^2*T102^3+769824*T211^5*T303^2*T200^3*T300*T020*T011*T002^3*T120^2*T102^3+13226976*T211^5*T303^2*T300^3*T020*T011*T002^3*T120^2*T102^3-1294704*T211^4*T303^2*T200^4*T300*T020*T011^2*T002^3*T120^2*T102^3-212891328*T211^4*T303^2*T200*T300^3*T020*T011^2*T002^3*T120^2*T102^3+5948640*T211^3*T303^2*T200^5*T300*T020*T011^3*T002^3*T120^2*T102^3+605921472*T211^3*T303^2*T200^2*T300^3*T020*T011^3*T002^3*T120^2*T102^3-6788448*T211^2*T303^2*T200^6*T300*T020*T011^4*T002^3*T120^2*T102^3-619778304*T211^2*T303^2*T200^3*T300^3*T020*T011^4*T002^3*T120^2*T102^3-1666598976*T211^2*T303^2*T300^5*T020*T011^4*T002^3*T120^2*T102^3-8538048*T211*T303^2*T200^7*T300*T020*T011^5*T002^3*T120^2*T102^3+548604576*T211*T303^2*T200^4*T300^3*T020*T011^5*T002^3*T120^2*T102^3-272097792*T211*T303^2*T200*T300^5*T020*T011^5*T002^3*T120^2*T102^3+6613488*T303^2*T200^8*T300*T020*T011^6*T002^3*T120^2*T102^3-108335232*T303^2*T200^5*T300^3*T020*T011^6*T002^3*T120^2*T102^3-1530550080*T303^2*T200^2*T300^5*T020*T011^6*T002^3*T120^2*T102^3+1417176*T211^4*T303^2*T200^4*T300*T020^2*T002^4*T120^2*T102^3-2204496*T211^4*T303^2*T200*T300^3*T020^2*T002^4*T120^2*T102^3-4094064*T211^3*T303^2*T200^5*T300*T020^2*T011*T002^4*T120^2*T102^3+96997824*T211^3*T303^2*T200^2*T300^3*T020^2*T011*T002^4*T120^2*T102^3-83140992*T211^2*T303^2*T200^3*T300^3*T020^2*T011^2*T002^4*T120^2*T102^3-578207808*T211^2*T303^2*T300^5*T020^2*T011^2*T002^4*T120^2*T102^3+6613488*T211*T303^2*T200^7*T300*T020^2*T011^3*T002^4*T120^2*T102^3-511443072*T211*T303^2*T200^4*T300^3*T020^2*T011^3*T002^4*T120^2*T102^3+3333197952*T211*T303^2*T200*T300^5*T020^2*T011^3*T002^4*T120^2*T102^3+1102248*T303^2*T200^8*T300*T020^2*T011^4*T002^4*T120^2*T102^3+419169168*T303^2*T200^5*T300^3*T020^2*T011^4*T002^4*T120^2*T102^3+510183360*T303^2*T200^2*T300^5*T020^2*T011^4*T002^4*T120^2*T102^3-22674816*T211^2*T303^2*T200^3*T300^3*T020^3*T002^5*T120^2*T102^3+34012224*T211^2*T303^2*T300^5*T020^3*T002^5*T120^2*T102^3+192735936*T211*T303^2*T200^4*T300^3*T020^3*T011*T002^5*T120^2*T102^3-952342272*T211*T303^2*T200*T300^5*T020^3*T011*T002^5*T120^2*T102^3-260760384*T303^2*T200^5*T300^3*T020^3*T011^2*T002^5*T120^2*T102^3+2210794560*T303^2*T200^2*T300^5*T020^3*T011^2*T002^5*T120^2*T102^3-34012224*T303^2*T200^5*T300^3*T020^4*T002^6*T120^2*T102^3-68024448*T303^2*T200^2*T300^5*T020^4*T002^6*T120^2*T102^3+64152*T211^6*T303^2*T200^3*T002^3*T120^3*T102^3-233280*T211^6*T303^2*T300^2*T002^3*T120^3*T102^3-349920*T211^5*T303^2*T200^4*T011*T002^3*T120^3*T102^3+9552816*T211^5*T303^2*T200*T300^2*T011*T002^3*T120^3*T102^3+489888*T211^4*T303^2*T200^5*T011^2*T002^3*T120^3*T102^3-58279176*T211^4*T303^2*T200^2*T300^2*T011^2*T002^3*T120^3*T102^3+443232*T211^3*T303^2*T200^6*T011^3*T002^3*T120^3*T102^3+95621472*T211^3*T303^2*T200^3*T300^2*T011^3*T002^3*T120^3*T102^3+428302080*T211^3*T303^2*T300^4*T011^3*T002^3*T120^3*T102^3-1347192*T211^2*T303^2*T200^7*T011^4*T002^3*T120^3*T102^3-17426016*T211^2*T303^2*T200^4*T300^2*T011^4*T002^3*T120^3*T102^3-1218771360*T211^2*T303^2*T200*T300^4*T011^4*T002^3*T120^3*T102^3+69984*T211*T303^2*T200^8*T011^5*T002^3*T120^3*T102^3-59801328*T211*T303^2*T200^5*T300^2*T011^5*T002^3*T120^3*T102^3-298551744*T211*T303^2*T200^2*T300^4*T011^5*T002^3*T120^3*T102^3+956448*T303^2*T200^9*T011^6*T002^3*T120^3*T102^3+19274760*T303^2*T200^6*T300^2*T011^6*T002^3*T120^3*T102^3+974387232*T303^2*T200^3*T300^4*T011^6*T002^3*T120^3*T102^3+4897760256*T303^2*T300^6*T011^6*T002^3*T120^3*T102^3+3411720*T211^4*T303^2*T200^2*T300^2*T020*T002^4*T120^3*T102^3+8608032*T211^3*T303^2*T200^3*T300^2*T020*T011*T002^4*T120^3*T102^3-90699264*T211^3*T303^2*T300^4*T020*T011*T002^4*T120^3*T102^3-32437584*T211^2*T303^2*T200^4*T300^2*T020*T011^2*T002^4*T120^3*T102^3+1069495488*T211^2*T303^2*T200*T300^4*T020*T011^2*T002^4*T120^3*T102^3+81671328*T211*T303^2*T200^5*T300^2*T020*T011^3*T002^4*T120^3*T102^3-1080832896*T211*T303^2*T200^2*T300^4*T020*T011^3*T002^4*T120^3*T102^3-50755896*T303^2*T200^6*T300^2*T020*T011^4*T002^4*T120^3*T102^3+786060288*T303^2*T200^3*T300^4*T020*T011^4*T002^4*T120^3*T102^3+2448880128*T303^2*T300^6*T020*T011^4*T002^4*T120^3*T102^3-16061328*T211^2*T303^2*T200^4*T300^2*T020^2*T002^5*T120^3*T102^3+13226976*T211^2*T303^2*T200*T300^4*T020^2*T002^5*T120^3*T102^3+13226976*T211*T303^2*T200^5*T300^2*T020^2*T011*T002^5*T120^3*T102^3-427042368*T211*T303^2*T200^2*T300^4*T020^2*T011*T002^5*T120^3*T102^3-4723920*T303^2*T200^6*T300^2*T020^2*T011^2*T002^5*T120^3*T102^3-1460636064*T303^2*T200^3*T300^4*T020^2*T011^2*T002^5*T120^3*T102^3+1632586752*T303^2*T300^6*T020^2*T011^2*T002^5*T120^3*T102^3+323116128*T303^2*T200^3*T300^4*T020^3*T002^6*T120^3*T102^3-272097792*T303^2*T300^6*T020^3*T002^6*T120^3*T102^3-1207224*T211^4*T303^2*T200^3*T300*T002^4*T120^4*T102^3+3149280*T211^4*T303^2*T300^3*T002^4*T120^4*T102^3+3674160*T211^3*T303^2*T200^4*T300*T011*T002^4*T120^4*T102^3-70543872*T211^3*T303^2*T200*T300^3*T011*T002^4*T120^4*T102^3-629856*T211^2*T303^2*T200^5*T300*T011^2*T002^4*T120^4*T102^3+64245312*T211^2*T303^2*T200^2*T300^3*T011^2*T002^4*T120^4*T102^3-5773680*T211*T303^2*T200^6*T300*T011^3*T002^4*T120^4*T102^3+443418624*T211*T303^2*T200^3*T300^3*T011^3*T002^4*T120^4*T102^3-952342272*T211*T303^2*T300^5*T011^3*T002^4*T120^4*T102^3-262440*T303^2*T200^7*T300*T011^4*T002^4*T120^4*T102^3-374764320*T303^2*T200^4*T300^3*T011^4*T002^4*T120^4*T102^3-2516904576*T303^2*T200*T300^5*T011^4*T002^4*T120^4*T102^3+3779136*T211^2*T303^2*T200^2*T300^3*T020*T002^5*T120^4*T102^3-151165440*T211*T303^2*T200^3*T300^3*T020*T011*T002^5*T120^4*T102^3+136048896*T211*T303^2*T300^5*T020*T011*T002^5*T120^4*T102^3+185177664*T303^2*T200^4*T300^3*T020*T011^2*T002^5*T120^4*T102^3-1564562304*T303^2*T200*T300^5*T020*T011^2*T002^5*T120^4*T102^3+68024448*T303^2*T200^4*T300^3*T020^2*T002^6*T120^4*T102^3+170061120*T303^2*T200*T300^5*T020^2*T002^6*T120^4*T102^3+9447840*T211^2*T303^2*T200^3*T300^2*T002^5*T120^5*T102^3-22674816*T211^2*T303^2*T300^4*T002^5*T120^5*T102^3-15116544*T211*T303^2*T200^4*T300^2*T011*T002^5*T120^5*T102^3+204073344*T211*T303^2*T200*T300^4*T011*T002^5*T120^5*T102^3+9447840*T303^2*T200^5*T300^2*T011^2*T002^5*T120^5*T102^3+668907072*T303^2*T200^2*T300^4*T011^2*T002^5*T120^5*T102^3-85030560*T303^2*T200^2*T300^4*T020*T002^6*T120^5*T102^3-34012224*T303^2*T200^3*T300^3*T002^6*T120^6*T102^3+68024448*T303^2*T300^5*T002^6*T120^6*T102^3-108*T211^10*T303^2*T020*T102^4+1728*T211^9*T303^2*T200*T020*T011*T102^4-12312*T211^8*T303^2*T200^2*T020*T011^2*T102^4+67392*T211^7*T303^2*T200^3*T020*T011^3*T102^4+186624*T211^7*T303^2*T300^2*T020*T011^3*T102^4-152928*T211^6*T303^2*T200^4*T020*T011^4*T102^4+3808296*T211^6*T303^2*T200*T300^2*T020*T011^4*T102^4+22032*T211^5*T303^2*T200^5*T020*T011^5*T102^4-16691184*T211^5*T303^2*T200^2*T300^2*T020*T011^5*T102^4+301320*T211^4*T303^2*T200^6*T020*T011^6*T102^4+25619976*T211^4*T303^2*T200^3*T300^2*T020*T011^6*T102^4+72433440*T211^4*T303^2*T300^4*T020*T011^6*T102^4-241056*T211^3*T303^2*T200^7*T020*T011^7*T102^4-18732384*T211^3*T303^2*T200^4*T300^2*T020*T011^7*T102^4-224228736*T211^3*T303^2*T200*T300^4*T020*T011^7*T102^4-79380*T211^2*T303^2*T200^8*T020*T011^8*T102^4+4566456*T211^2*T303^2*T200^5*T300^2*T020*T011^8*T102^4+296662176*T211^2*T303^2*T200^2*T300^4*T020*T011^8*T102^4+155088*T211*T303^2*T200^9*T020*T011^9*T102^4+711504*T211*T303^2*T200^6*T300^2*T020*T011^9*T102^4-167541696*T211*T303^2*T200^3*T300^4*T020*T011^9*T102^4-51408*T303^2*T200^10*T020*T011^10*T102^4-495720*T303^2*T200^7*T300^2*T020*T011^10*T102^4+55427328*T303^2*T200^4*T300^4*T020*T011^10*T102^4-340122240*T303^2*T200*T300^6*T020*T011^10*T102^4-3564*T211^8*T303^2*T200^2*T020^2*T002*T102^4+16200*T211^7*T303^2*T200^3*T020^2*T011*T002*T102^4-466560*T211^7*T303^2*T300^2*T020^2*T011*T002*T102^4-87156*T211^6*T303^2*T200^4*T020^2*T011^2*T002*T102^4+128304*T211^6*T303^2*T200*T300^2*T020^2*T011^2*T002*T102^4+196992*T211^5*T303^2*T200^5*T020^2*T011^3*T002*T102^4-3604176*T211^5*T303^2*T200^2*T300^2*T020^2*T011^3*T002*T102^4+64476*T211^4*T303^2*T200^6*T020^2*T011^4*T002*T102^4-8246448*T211^4*T303^2*T200^3*T300^2*T020^2*T011^4*T002*T102^4-28343520*T211^4*T303^2*T300^4*T020^2*T011^4*T002*T102^4-442584*T211^3*T303^2*T200^7*T020^2*T011^5*T002*T102^4+43366752*T211^3*T303^2*T200^4*T300^2*T020^2*T011^5*T002*T102^4-88179840*T211^3*T303^2*T200*T300^4*T020^2*T011^5*T002*T102^4+113076*T211^2*T303^2*T200^8*T020^2*T011^6*T002*T102^4-32577552*T211^2*T303^2*T200^5*T300^2*T020^2*T011^6*T002*T102^4+41570496*T211^2*T303^2*T200^2*T300^4*T020^2*T011^6*T002*T102^4+162000*T211*T303^2*T200^9*T020^2*T011^7*T002*T102^4-2111184*T211*T303^2*T200^6*T300^2*T020^2*T011^7*T002*T102^4+166281984*T211*T303^2*T200^3*T300^4*T020^2*T011^7*T002*T102^4-680244480*T211*T303^2*T300^6*T020^2*T011^7*T002*T102^4-154224*T303^2*T200^10*T020^2*T011^8*T002*T102^4+9856080*T303^2*T200^7*T300^2*T020^2*T011^8*T002*T102^4-139198176*T303^2*T200^4*T300^4*T020^2*T011^8*T002*T102^4+2916*T211^6*T303^2*T200^4*T020^3*T002^2*T102^4+542376*T211^6*T303^2*T200*T300^2*T020^3*T002^2*T102^4+69984*T211^5*T303^2*T200^5*T020^3*T011*T002^2*T102^4-192456*T211^4*T303^2*T200^6*T020^3*T011^2*T002^2*T102^4+17898408*T211^4*T303^2*T200^3*T300^2*T020^3*T011^2*T002^2*T102^4-9447840*T211^4*T303^2*T300^4*T020^3*T011^2*T002^2*T102^4-151632*T211^3*T303^2*T200^7*T020^3*T011^3*T002^2*T102^4-24634368*T211^3*T303^2*T200^4*T300^2*T020^3*T011^3*T002^2*T102^4+52907904*T211^3*T303^2*T200*T300^4*T020^3*T011^3*T002^2*T102^4+411156*T211^2*T303^2*T200^8*T020^3*T011^4*T002^2*T102^4+23147208*T211^2*T303^2*T200^5*T300^2*T020^3*T011^4*T002^2*T102^4+211631616*T211^2*T303^2*T200^2*T300^4*T020^3*T011^4*T002^2*T102^4+174960*T211*T303^2*T200^9*T020^3*T011^5*T002^2*T102^4-31702752*T211*T303^2*T200^6*T300^2*T020^3*T011^5*T002^2*T102^4-294772608*T211*T303^2*T200^3*T300^4*T020^3*T011^5*T002^2*T102^4+3673320192*T211*T303^2*T300^6*T020^3*T011^5*T002^2*T102^4-128304*T303^2*T200^10*T020^3*T011^6*T002^2*T102^4+4111560*T303^2*T200^7*T300^2*T020^3*T011^6*T002^2*T102^4+100147104*T303^2*T200^4*T300^4*T020^3*T011^6*T002^2*T102^4-1224440064*T303^2*T200*T300^6*T020^3*T011^6*T002^2*T102^4-26244*T211^4*T303^2*T200^6*T020^4*T002^3*T102^4-1259712*T211^4*T303^2*T200^3*T300^2*T020^4*T002^3*T102^4-4408992*T211^4*T303^2*T300^4*T020^4*T002^3*T102^4+52488*T211^3*T303^2*T200^7*T020^4*T011*T002^3*T102^4-11337408*T211^3*T303^2*T200^4*T300^2*T020^4*T011*T002^3*T102^4+17635968*T211^3*T303^2*T200*T300^4*T020^4*T011*T002^3*T102^4+78732*T211^2*T303^2*T200^8*T020^4*T011^2*T002^3*T102^4-9447840*T211^2*T303^2*T200^5*T300^2*T020^4*T011^2*T002^3*T102^4-41570496*T211^2*T303^2*T200^2*T300^4*T020^4*T011^2*T002^3*T102^4-104976*T211*T303^2*T200^9*T020^4*T011^3*T002^3*T102^4+7243344*T211*T303^2*T200^6*T300^2*T020^4*T011^3*T002^3*T102^4+95738112*T211*T303^2*T200^3*T300^4*T020^4*T011^3*T002^3*T102^4-3129124608*T211*T303^2*T300^6*T020^4*T011^3*T002^3*T102^4-104976*T303^2*T200^10*T020^4*T011^4*T002^3*T102^4-1889568*T303^2*T200^7*T300^2*T020^4*T011^4*T002^3*T102^4-129750336*T303^2*T200^4*T300^4*T020^4*T011^4*T002^3*T102^4+2834352*T211^2*T303^2*T200^5*T300^2*T020^5*T002^4*T102^4+5668704*T211^2*T303^2*T200^2*T300^4*T020^5*T002^4*T102^4+8503056*T211*T303^2*T200^6*T300^2*T020^5*T011*T002^4*T102^4+79361856*T211*T303^2*T200^3*T300^4*T020^5*T011*T002^4*T102^4+136048896*T211*T303^2*T300^6*T020^5*T011*T002^4*T102^4+14171760*T303^2*T200^7*T300^2*T020^5*T011^2*T002^4*T102^4-164392416*T303^2*T200^4*T300^4*T020^5*T011^2*T002^4*T102^4+1020366720*T303^2*T200*T300^6*T020^5*T011^2*T002^4*T102^4-85030560*T303^2*T200^4*T300^4*T020^6*T002^5*T102^4+544195584*T303^2*T200*T300^6*T020^6*T002^5*T102^4+74844*T211^8*T303^2*T300*T011^2*T120*T102^4-1617408*T211^7*T303^2*T200*T300*T011^3*T120*T102^4+9094032*T211^6*T303^2*T200^2*T300*T011^4*T120*T102^4-18833472*T211^5*T303^2*T200^3*T300*T011^5*T120*T102^4-95318208*T211^5*T303^2*T300^3*T011^5*T120*T102^4+12739032*T211^4*T303^2*T200^4*T300*T011^6*T120*T102^4+409301424*T211^4*T303^2*T200*T300^3*T011^6*T120*T102^4+8320320*T211^3*T303^2*T200^5*T300*T011^7*T120*T102^4-694941120*T211^3*T303^2*T200^2*T300^3*T011^7*T120*T102^4-19249488*T211^2*T303^2*T200^6*T300*T011^8*T120*T102^4+666177696*T211^2*T303^2*T200^3*T300^3*T011^8*T120*T102^4-1065716352*T211^2*T303^2*T300^5*T011^8*T120*T102^4+12099456*T211*T303^2*T200^7*T300*T011^9*T120*T102^4-364476672*T211*T303^2*T200^4*T300^3*T011^9*T120*T102^4+1541887488*T211*T303^2*T200*T300^5*T011^9*T120*T102^4-2689524*T303^2*T200^8*T300*T011^10*T120*T102^4+82616112*T303^2*T200^5*T300^3*T011^10*T120*T102^4-521520768*T303^2*T200^2*T300^5*T011^10*T120*T102^4-8748*T211^8*T303^2*T300*T020*T002*T120*T102^4+435456*T211^7*T303^2*T200*T300*T020*T011*T002*T120*T102^4-2253096*T211^6*T303^2*T200^2*T300*T020*T011^2*T002*T120*T102^4+2251152*T211^5*T303^2*T200^3*T300*T020*T011^3*T002*T120*T102^4+66344832*T211^5*T303^2*T300^3*T020*T011^3*T002*T120*T102^4-3969648*T211^4*T303^2*T200^4*T300*T020*T011^4*T002*T120*T102^4-128280672*T211^4*T303^2*T200*T300^3*T020*T011^4*T002*T120*T102^4+5373216*T211^3*T303^2*T200^5*T300*T020*T011^5*T002*T120*T102^4+1259712*T211^3*T303^2*T200^2*T300^3*T020*T011^5*T002*T120*T102^4+3598344*T211^2*T303^2*T200^6*T300*T020*T011^6*T002*T120*T102^4+87759936*T211^2*T303^2*T200^3*T300^3*T020*T011^6*T002*T120*T102^4+1043041536*T211^2*T303^2*T300^5*T020*T011^6*T002*T120*T102^4-7344432*T211*T303^2*T200^7*T300*T020*T011^7*T002*T120*T102^4-38211264*T211*T303^2*T200^4*T300^3*T020*T011^7*T002*T120*T102^4-1587237120*T211*T303^2*T200*T300^5*T020*T011^7*T002*T120*T102^4+3348540*T303^2*T200^8*T300*T020*T011^8*T002*T120*T102^4-66134880*T303^2*T200^5*T300^3*T020*T011^8*T002*T120*T102^4+1587237120*T303^2*T200^2*T300^5*T020*T011^8*T002*T120*T102^4-11664*T211^6*T303^2*T200^2*T300*T020^2*T002^2*T120*T102^4-997272*T211^5*T303^2*T200^3*T300*T020^2*T011*T002^2*T120*T102^4+3779136*T211^5*T303^2*T300^3*T020^2*T011*T002^2*T120*T102^4+10383876*T211^4*T303^2*T200^4*T300*T020^2*T011^2*T002^2*T120*T102^4-36216720*T211^4*T303^2*T200*T300^3*T020^2*T011^2*T002^2*T120*T102^4-9191232*T211^3*T303^2*T200^5*T300*T020^2*T011^3*T002^2*T120*T102^4-102036672*T211^3*T303^2*T200^2*T300^3*T020^2*T011^3*T002^2*T120*T102^4-3306744*T211^2*T303^2*T200^6*T300*T020^2*T011^4*T002^2*T120*T102^4+546085152*T211^2*T303^2*T200^3*T300^3*T020^2*T011^4*T002^2*T120*T102^4-1020366720*T211^2*T303^2*T300^5*T020^2*T011^4*T002^2*T120*T102^4+10725048*T211*T303^2*T200^7*T300*T020^2*T011^5*T002^2*T120*T102^4-545455296*T211*T303^2*T200^4*T300^3*T020^2*T011^5*T002^2*T120*T102^4+1700611200*T211*T303^2*T200*T300^5*T020^2*T011^5*T002^2*T120*T102^4-6528924*T303^2*T200^8*T300*T020^2*T011^6*T002^2*T120*T102^4+70858800*T303^2*T200^5*T300^3*T020^2*T011^6*T002^2*T120*T102^4+238085568*T303^2*T200^2*T300^5*T020^2*T011^6*T002^2*T120*T102^4-288684*T211^4*T303^2*T200^4*T300*T020^3*T002^3*T120*T102^4-6298560*T211^4*T303^2*T200*T300^3*T020^3*T002^3*T120*T102^4-1469664*T211^3*T303^2*T200^5*T300*T020^3*T011*T002^3*T120*T102^4+31492800*T211^3*T303^2*T200^2*T300^3*T020^3*T011*T002^3*T120*T102^4-7400808*T211^2*T303^2*T200^6*T300*T020^3*T011^2*T002^3*T120*T102^4-325005696*T211^2*T303^2*T200^3*T300^3*T020^3*T011^2*T002^3*T120*T102^4+1451188224*T211^2*T303^2*T300^5*T020^3*T011^2*T002^3*T120*T102^4-209952*T211*T303^2*T200^7*T300*T020^3*T011^3*T002^3*T120*T102^4+375394176*T211*T303^2*T200^4*T300^3*T020^3*T011^3*T002^3*T120*T102^4-2086083072*T211*T303^2*T200*T300^5*T020^3*T011^3*T002^3*T120*T102^4+6009876*T303^2*T200^8*T300*T020^3*T011^4*T002^3*T120*T102^4-180138816*T303^2*T200^5*T300^3*T020^3*T011^4*T002^3*T120*T102^4-442158912*T303^2*T200^2*T300^5*T020^3*T011^4*T002^3*T120*T102^4+1417176*T211^2*T303^2*T200^6*T300*T020^4*T002^4*T120*T102^4+7558272*T211^2*T303^2*T200^3*T300^3*T020^4*T002^4*T120*T102^4-45349632*T211^2*T303^2*T300^5*T020^4*T002^4*T120*T102^4+1417176*T211*T303^2*T200^7*T300*T020^4*T011*T002^4*T120*T102^4+139828032*T211*T303^2*T200^4*T300^3*T020^4*T011*T002^4*T120*T102^4-294772608*T211*T303^2*T200*T300^5*T020^4*T011*T002^4*T120*T102^4+183288096*T303^2*T200^5*T300^3*T020^4*T011^2*T002^4*T120*T102^4-1031704128*T303^2*T200^2*T300^5*T020^4*T011^2*T002^4*T120*T102^4-51018336*T303^2*T200^5*T300^3*T020^5*T002^5*T120*T102^4+170061120*T303^2*T200^2*T300^5*T020^5*T002^5*T120*T102^4+5022*T211^8*T303^2*T200*T002*T120^2*T102^4-101736*T211^7*T303^2*T200^2*T011*T002*T120^2*T102^4+503172*T211^6*T303^2*T200^3*T011^2*T002*T120^2*T102^4-297432*T211^6*T303^2*T300^2*T011^2*T002*T120^2*T102^4-791856*T211^5*T303^2*T200^4*T011^3*T002*T120^2*T102^4+2939328*T211^5*T303^2*T200*T300^2*T011^3*T002*T120^2*T102^4-250128*T211^4*T303^2*T200^5*T011^4*T002*T120^2*T102^4+42305328*T211^4*T303^2*T200^2*T300^2*T011^4*T002*T120^2*T102^4+1927800*T211^3*T303^2*T200^6*T011^5*T002*T120^2*T102^4-162152928*T211^3*T303^2*T200^3*T300^2*T011^5*T002*T120^2*T102^4-854084736*T211^3*T303^2*T300^4*T011^5*T002*T120^2*T102^4-1011204*T211^2*T303^2*T200^7*T011^6*T002*T120^2*T102^4+134421768*T211^2*T303^2*T200^4*T300^2*T011^6*T002*T120^2*T102^4+3200928192*T211^2*T303^2*T200*T300^4*T011^6*T002*T120^2*T102^4-1075680*T211*T303^2*T200^8*T011^7*T002*T120^2*T102^4+23724576*T211*T303^2*T200^5*T300^2*T011^7*T002*T120^2*T102^4-3575062656*T211*T303^2*T200^2*T300^4*T011^7*T002*T120^2*T102^4+711666*T303^2*T200^9*T011^8*T002*T120^2*T102^4-39820896*T303^2*T200^6*T300^2*T011^8*T002*T120^2*T102^4+1349151552*T303^2*T200^3*T300^4*T011^8*T002*T120^2*T102^4-2448880128*T303^2*T300^6*T011^8*T002*T120^2*T102^4-52488*T211^6*T303^2*T300^2*T020*T002^2*T120^2*T102^4-227448*T211^5*T303^2*T200^4*T020*T011*T002^2*T120^2*T102^4-1364688*T211^5*T303^2*T200*T300^2*T020*T011*T002^2*T120^2*T102^4+463644*T211^4*T303^2*T200^5*T020*T011^2*T002^2*T120^2*T102^4-35744328*T211^4*T303^2*T200^2*T300^2*T020*T011^2*T002^2*T120^2*T102^4+349920*T211^3*T303^2*T200^6*T020*T011^3*T002^2*T120^2*T102^4+135419040*T211^3*T303^2*T200^3*T300^2*T020*T011^3*T002^2*T120^2*T102^4-22674816*T211^3*T303^2*T300^4*T020*T011^3*T002^2*T120^2*T102^4-1172232*T211^2*T303^2*T200^7*T020*T011^4*T002^2*T120^2*T102^4-198037224*T211^2*T303^2*T200^4*T300^2*T020*T011^4*T002^2*T120^2*T102^4-402477984*T211^2*T303^2*T200*T300^4*T020*T011^4*T002^2*T120^2*T102^4-402408*T211*T303^2*T200^8*T020*T011^5*T002^2*T120^2*T102^4+172265616*T211*T303^2*T200^5*T300^2*T020*T011^5*T002^2*T120^2*T102^4+714256704*T211*T303^2*T200^2*T300^4*T020*T011^5*T002^2*T120^2*T102^4+428652*T303^2*T200^9*T020*T011^6*T002^2*T120^2*T102^4-38053800*T303^2*T200^6*T300^2*T020*T011^6*T002^2*T120^2*T102^4-742600224*T303^2*T200^3*T300^4*T020*T011^6*T002^2*T120^2*T102^4-1836660096*T303^2*T300^6*T020*T011^6*T002^2*T120^2*T102^4+170586*T211^4*T303^2*T200^5*T020^2*T002^3*T120^2*T102^4+419904*T211^4*T303^2*T200^2*T300^2*T020^2*T002^3*T120^2*T102^4-262440*T211^3*T303^2*T200^6*T020^2*T011*T002^3*T120^2*T102^4+38211264*T211^3*T303^2*T200^3*T300^2*T020^2*T011*T002^3*T120^2*T102^4-45349632*T211^3*T303^2*T300^4*T020^2*T011*T002^3*T120^2*T102^4-393660*T211^2*T303^2*T200^7*T020^2*T011^2*T002^3*T120^2*T102^4-72118512*T211^2*T303^2*T200^4*T300^2*T020^2*T011^2*T002^3*T120^2*T102^4-249422976*T211^2*T303^2*T200*T300^4*T020^2*T011^2*T002^3*T120^2*T102^4+682344*T211*T303^2*T200^8*T020^2*T011^3*T002^3*T120^2*T102^4-24774336*T211*T303^2*T200^5*T300^2*T020^2*T011^3*T002^3*T120^2*T102^4+1530550080*T211*T303^2*T200^2*T300^4*T020^2*T011^3*T002^3*T120^2*T102^4+642978*T303^2*T200^9*T020^2*T011^4*T002^3*T120^2*T102^4+68129424*T303^2*T200^6*T300^2*T020^2*T011^4*T002^3*T120^2*T102^4-391140576*T303^2*T200^3*T300^4*T020^2*T011^4*T002^3*T120^2*T102^4-3673320192*T303^2*T300^6*T020^2*T011^4*T002^3*T120^2*T102^4-2834352*T211^2*T303^2*T200^4*T300^2*T020^3*T002^4*T120^2*T102^4+66134880*T211^2*T303^2*T200*T300^4*T020^3*T002^4*T120^2*T102^4+5668704*T211*T303^2*T200^5*T300^2*T020^3*T011*T002^4*T120^2*T102^4-355238784*T211*T303^2*T200^2*T300^4*T020^3*T011*T002^4*T120^2*T102^4-42515280*T303^2*T200^6*T300^2*T020^3*T011^2*T002^4*T120^2*T102^4+1211213088*T303^2*T200^3*T300^4*T020^3*T011^2*T002^4*T120^2*T102^4-1836660096*T303^2*T300^6*T020^3*T011^2*T002^4*T120^2*T102^4-4251528*T303^2*T200^6*T300^2*T020^4*T002^5*T120^2*T102^4+17006112*T303^2*T200^3*T300^4*T020^4*T002^5*T120^2*T102^4-166212*T211^6*T303^2*T200*T300*T002^2*T120^3*T102^4+3709152*T211^5*T303^2*T200^2*T300*T011*T002^2*T120^3*T102^4-17303544*T211^4*T303^2*T200^3*T300*T011^2*T002^2*T120^3*T102^4-51018336*T211^4*T303^2*T300^3*T011^2*T002^2*T120^3*T102^4+22639824*T211^3*T303^2*T200^4*T300*T011^3*T002^2*T120^3*T102^4+615999168*T211^3*T303^2*T200*T300^3*T011^3*T002^2*T120^3*T102^4+3472956*T211^2*T303^2*T200^5*T300*T011^4*T002^2*T120^3*T102^4-1910353248*T211^2*T303^2*T200^2*T300^3*T011^4*T002^2*T120^3*T102^4-25019280*T211*T303^2*T200^6*T300*T011^5*T002^2*T120^3*T102^4+1711948608*T211*T303^2*T200^3*T300^3*T011^5*T002^2*T120^3*T102^4+1632586752*T211*T303^2*T300^5*T011^5*T002^2*T120^3*T102^4+15326496*T303^2*T200^7*T300*T011^6*T002^2*T120^3*T102^4-540416448*T303^2*T200^4*T300^3*T011^6*T002^2*T120^3*T102^4+1122403392*T303^2*T200*T300^5*T011^6*T002^2*T120^3*T102^4+524880*T211^4*T303^2*T200^3*T300*T020*T002^3*T120^3*T102^4+5668704*T211^4*T303^2*T300^3*T020*T002^3*T120^3*T102^4+1154736*T211^3*T303^2*T200^4*T300*T020*T011*T002^3*T120^3*T102^4-80621568*T211^3*T303^2*T200*T300^3*T020*T011*T002^3*T120^3*T102^4+6928416*T211^2*T303^2*T200^5*T300*T020*T011^2*T002^3*T120^3*T102^4+502625088*T211^2*T303^2*T200^2*T300^3*T020*T011^2*T002^3*T120^3*T102^4+1154736*T211*T303^2*T200^6*T300*T020*T011^3*T002^3*T120^3*T102^4-691581888*T211*T303^2*T200^3*T300^3*T020*T011^3*T002^3*T120^3*T102^4+816293376*T211*T303^2*T300^5*T020*T011^3*T002^3*T120^3*T102^4-5143824*T303^2*T200^7*T300*T020*T011^4*T002^3*T120^3*T102^4+386101728*T303^2*T200^4*T300^3*T020*T011^4*T002^3*T120^3*T102^4+2040733440*T303^2*T200*T300^5*T020*T011^4*T002^3*T120^3*T102^4-2834352*T211^2*T303^2*T200^5*T300*T020^2*T002^4*T120^3*T102^4+13226976*T211^2*T303^2*T200^2*T300^3*T020^2*T002^4*T120^3*T102^4-2834352*T211*T303^2*T200^6*T300*T020^2*T011*T002^4*T120^3*T102^4-251312544*T211*T303^2*T200^3*T300^3*T020^2*T011*T002^4*T120^3*T102^4-136048896*T211*T303^2*T300^5*T020^2*T011*T002^4*T120^3*T102^4-332563968*T303^2*T200^4*T300^3*T020^2*T011^2*T002^4*T120^3*T102^4+2414867904*T303^2*T200*T300^5*T020^2*T011^2*T002^4*T120^3*T102^4+85030560*T303^2*T200^4*T300^3*T020^3*T002^5*T120^3*T102^4-408146688*T303^2*T200*T300^5*T020^3*T002^5*T120^3*T102^4-144342*T211^4*T303^2*T200^4*T002^3*T120^4*T102^4+2624400*T211^4*T303^2*T200*T300^2*T002^3*T120^4*T102^4+209952*T211^3*T303^2*T200^5*T011*T002^3*T120^4*T102^4-43670016*T211^3*T303^2*T200^2*T300^2*T011*T002^3*T120^4*T102^4+314928*T211^2*T303^2*T200^6*T011^2*T002^3*T120^4*T102^4+106445664*T211^2*T303^2*T200^3*T300^2*T011^2*T002^3*T120^4*T102^4+328784832*T211^2*T303^2*T300^4*T011^2*T002^3*T120^4*T102^4-577368*T211*T303^2*T200^7*T011^3*T002^3*T120^4*T102^4-33907248*T211*T303^2*T200^4*T300^2*T011^3*T002^3*T120^4*T102^4-1632586752*T211*T303^2*T200*T300^4*T011^3*T002^3*T120^4*T102^4-538002*T303^2*T200^8*T011^4*T002^3*T120^4*T102^4-25089264*T303^2*T200^5*T300^2*T011^4*T002^3*T120^4*T102^4+79361856*T303^2*T200^2*T300^4*T011^4*T002^3*T120^4*T102^4-34012224*T211^2*T303^2*T300^4*T020*T002^4*T120^4*T102^4-14171760*T211*T303^2*T200^4*T300^2*T020*T011*T002^4*T120^4*T102^4+249422976*T211*T303^2*T200*T300^4*T020*T011*T002^4*T120^4*T102^4+28343520*T303^2*T200^5*T300^2*T020*T011^2*T002^4*T120^4*T102^4-1009029312*T303^2*T200^2*T300^4*T020*T011^2*T002^4*T120^4*T102^4+8503056*T303^2*T200^5*T300^2*T020^2*T002^5*T120^4*T102^4-17006112*T303^2*T200^2*T300^4*T020^2*T002^5*T120^4*T102^4+1417176*T211^2*T303^2*T200^4*T300*T002^4*T120^5*T102^4-20785248*T211^2*T303^2*T200*T300^3*T002^4*T120^5*T102^4+1417176*T211*T303^2*T200^5*T300*T011*T002^4*T120^5*T102^4+151165440*T211*T303^2*T200^2*T300^3*T011*T002^4*T120^5*T102^4+120932352*T303^2*T200^3*T300^3*T011^2*T002^4*T120^5*T102^4-408146688*T303^2*T300^5*T011^2*T002^4*T120^5*T102^4-34012224*T303^2*T200^3*T300^3*T020*T002^5*T120^5*T102^4-4251528*T303^2*T200^4*T300^2*T002^5*T120^6*T102^4+68024448*T303^2*T200*T300^4*T002^5*T120^6*T102^4-7776*T211^8*T303^2*T300*T020^2*T102^5+77760*T211^7*T303^2*T200*T300*T020^2*T011*T102^5+100116*T211^6*T303^2*T200^2*T300*T020^2*T011^2*T102^5-2412504*T211^5*T303^2*T200^3*T300*T020^2*T011^3*T102^5+1679616*T211^5*T303^2*T300^3*T020^2*T011^3*T102^5+4713228*T211^4*T303^2*T200^4*T300*T020^2*T011^4*T102^5-3044304*T211^4*T303^2*T200*T300^3*T020^2*T011^4*T102^5-1006992*T211^3*T303^2*T200^5*T300*T020^2*T011^5*T102^5-28973376*T211^3*T303^2*T200^2*T300^3*T020^2*T011^5*T102^5-4058100*T211^2*T303^2*T200^6*T300*T020^2*T011^6*T102^5+82301184*T211^2*T303^2*T200^3*T300^3*T020^2*T011^6*T102^5-238085568*T211^2*T303^2*T300^5*T020^2*T011^6*T102^5+3139560*T211*T303^2*T200^7*T300*T020^2*T011^7*T102^5-63825408*T211*T303^2*T200^4*T300^3*T020^2*T011^7*T102^5+294772608*T211*T303^2*T200*T300^5*T020^2*T011^7*T102^5-949644*T303^2*T200^8*T300*T020^2*T011^8*T102^5+33697296*T303^2*T200^5*T300^3*T020^2*T011^8*T102^5-351459648*T303^2*T200^2*T300^5*T020^2*T011^8*T102^5+8748*T211^6*T303^2*T200^2*T300*T020^3*T002*T102^5+349920*T211^5*T303^2*T200^3*T300*T020^3*T011*T002*T102^5-6718464*T211^5*T303^2*T300^3*T020^3*T011*T002*T102^5-113724*T211^4*T303^2*T200^4*T300*T020^3*T011^2*T002*T102^5+10287648*T211^4*T303^2*T200*T300^3*T020^3*T011^2*T002*T102^5+3149280*T211^3*T303^2*T200^5*T300*T020^3*T011^3*T002*T102^5-13856832*T211^3*T303^2*T200^2*T300^3*T020^3*T011^3*T002*T102^5-1618380*T211^2*T303^2*T200^6*T300*T020^3*T011^4*T002*T102^5-26873856*T211^2*T303^2*T200^3*T300^3*T020^3*T011^4*T002*T102^5+1349151552*T211^2*T303^2*T300^5*T020^3*T011^4*T002*T102^5-3499200*T211*T303^2*T200^7*T300*T020^3*T011^5*T002*T102^5+51228288*T211*T303^2*T200^4*T300^3*T020^3*T011^5*T002*T102^5-1405838592*T211*T303^2*T200*T300^5*T020^3*T011^5*T002*T102^5+1723356*T303^2*T200^8*T300*T020^3*T011^6*T002*T102^5-20785248*T303^2*T200^5*T300^3*T020^3*T011^6*T002*T102^5+238085568*T303^2*T200^2*T300^5*T020^3*T011^6*T002*T102^5-157464*T211^4*T303^2*T200^4*T300*T020^4*T002^2*T102^5+2834352*T211^4*T303^2*T200*T300^3*T020^4*T002^2*T102^5-2204496*T211^3*T303^2*T200^5*T300*T020^4*T011*T002^2*T102^5+35271936*T211^3*T303^2*T200^2*T300^3*T020^4*T011*T002^2*T102^5-1653372*T211^2*T303^2*T200^6*T300*T020^4*T011^2*T002^2*T102^5+22674816*T211^2*T303^2*T200^3*T300^3*T020^4*T011^2*T002^2*T102^5-714256704*T211^2*T303^2*T300^5*T020^4*T011^2*T002^2*T102^5-157464*T211*T303^2*T200^7*T300*T020^4*T011^3*T002^2*T102^5-9447840*T211*T303^2*T200^4*T300^3*T020^4*T011^3*T002^2*T102^5-68024448*T211*T303^2*T200*T300^5*T020^4*T011^3*T002^2*T102^5-551124*T303^2*T200^8*T300*T020^4*T011^4*T002^2*T102^5-42200352*T303^2*T200^5*T300^3*T020^4*T011^4*T002^2*T102^5+170061120*T303^2*T200^2*T300^5*T020^4*T011^4*T002^2*T102^5+708588*T211^2*T303^2*T200^6*T300*T020^5*T002^3*T102^5-22674816*T211^2*T303^2*T200^3*T300^3*T020^5*T002^3*T102^5-34012224*T211^2*T303^2*T300^5*T020^5*T002^3*T102^5+2834352*T211*T303^2*T200^7*T300*T020^5*T011*T002^3*T102^5-5668704*T211*T303^2*T200^4*T300^3*T020^5*T011*T002^3*T102^5+90699264*T211*T303^2*T200*T300^5*T020^5*T011*T002^3*T102^5+2125764*T303^2*T200^8*T300*T020^5*T011^2*T002^3*T102^5-68024448*T303^2*T200^5*T300^3*T020^5*T011^2*T002^3*T102^5+260760384*T303^2*T200^2*T300^5*T020^5*T011^2*T002^3*T102^5-8503056*T303^2*T200^5*T300^3*T020^6*T002^4*T102^5+408146688*T303^2*T200^2*T300^5*T020^6*T002^4*T102^5+2106*T211^8*T303^2*T200*T020*T120*T102^5-25920*T211^7*T303^2*T200^2*T020*T011*T120*T102^5+173664*T211^6*T303^2*T200^3*T020*T011^2*T120*T102^5+629856*T211^6*T303^2*T300^2*T020*T011^2*T120*T102^5-465264*T211^5*T303^2*T200^4*T020*T011^3*T120*T102^5+8817984*T211^5*T303^2*T200*T300^2*T020*T011^3*T120*T102^5-159732*T211^4*T303^2*T200^5*T020*T011^4*T120*T102^5-43302600*T211^4*T303^2*T200^2*T300^2*T020*T011^4*T120*T102^5+953856*T211^3*T303^2*T200^6*T020*T011^5*T120*T102^5+81251424*T211^3*T303^2*T200^3*T300^2*T020*T011^5*T120*T102^5+105815808*T211^3*T303^2*T300^4*T020*T011^5*T120*T102^5-261792*T211^2*T303^2*T200^7*T020*T011^6*T120*T102^5-60151248*T211^2*T303^2*T200^4*T300^2*T020*T011^6*T120*T102^5-517741632*T211^2*T303^2*T200*T300^4*T020*T011^6*T120*T102^5-457488*T211*T303^2*T200^8*T020*T011^7*T120*T102^5+11967264*T211*T303^2*T200^5*T300^2*T020*T011^7*T120*T102^5+597103488*T211*T303^2*T200^2*T300^4*T020*T011^7*T120*T102^5+250938*T303^2*T200^9*T020*T011^8*T120*T102^5+787320*T303^2*T200^6*T300^2*T020*T011^8*T120*T102^5-207852480*T303^2*T200^3*T300^4*T020*T011^8*T120*T102^5+408146688*T303^2*T300^6*T020*T011^8*T120*T102^5+33534*T211^6*T303^2*T200^3*T020^2*T002*T120*T102^5-69984*T211^6*T303^2*T300^2*T020^2*T002*T120*T102^5-148716*T211^5*T303^2*T200^4*T020^2*T011*T002*T120*T102^5-419904*T211^5*T303^2*T200*T300^2*T020^2*T011*T002*T120*T102^5+538002*T211^4*T303^2*T200^5*T020^2*T011^2*T002*T120*T102^5-13122000*T211^4*T303^2*T200^2*T300^2*T020^2*T011^2*T002*T120*T102^5+530712*T211^3*T303^2*T200^6*T020^2*T011^3*T002*T120*T102^5+2589408*T211^3*T303^2*T200^3*T300^2*T020^2*T011^3*T002*T120*T102^5+30233088*T211^3*T303^2*T300^4*T020^2*T011^3*T002*T120*T102^5-791694*T211^2*T303^2*T200^7*T020^2*T011^4*T002*T120*T102^5+63510480*T211^2*T303^2*T200^4*T300^2*T020^2*T011^4*T002*T120*T102^5+141717600*T211^2*T303^2*T200*T300^4*T020^2*T011^4*T002*T120*T102^5-78732*T211*T303^2*T200^8*T020^2*T011^5*T002*T120*T102^5-67604544*T211*T303^2*T200^5*T300^2*T020^2*T011^5*T002*T120*T102^5-192735936*T211*T303^2*T200^2*T300^4*T020^2*T011^5*T002*T120*T102^5+523422*T303^2*T200^9*T020^2*T011^6*T002*T120*T102^5-13716864*T303^2*T200^6*T300^2*T020^2*T011^6*T002*T120*T102^5+342011808*T303^2*T200^3*T300^4*T020^2*T011^6*T002*T120*T102^5+408146688*T303^2*T300^6*T020^2*T011^6*T002*T120*T102^5+39366*T211^4*T303^2*T200^5*T020^3*T002^2*T120*T102^5-2676888*T211^4*T303^2*T200^2*T300^2*T020^3*T002^2*T120*T102^5-472392*T211^3*T303^2*T200^6*T020^3*T011*T002^2*T120*T102^5+15746400*T211^3*T303^2*T200^3*T300^2*T020^3*T011*T002^2*T120*T102^5+136048896*T211^3*T303^2*T300^4*T020^3*T011*T002^2*T120*T102^5-708588*T211^2*T303^2*T200^7*T020^3*T011^2*T002^2*T120*T102^5-47239200*T211^2*T303^2*T200^4*T300^2*T020^3*T011^2*T002^2*T120*T102^5-158723712*T211^2*T303^2*T200*T300^4*T020^3*T011^2*T002^2*T120*T102^5+157464*T211*T303^2*T200^8*T020^3*T011^3*T002^2*T120*T102^5+62985600*T211*T303^2*T200^5*T300^2*T020^3*T011^3*T002^2*T120*T102^5+22674816*T211*T303^2*T200^2*T300^4*T020^3*T011^3*T002^2*T120*T102^5+354294*T303^2*T200^9*T020^3*T011^4*T002^2*T120*T102^5-41413032*T303^2*T200^6*T300^2*T020^3*T011^4*T002^2*T120*T102^5-651900960*T303^2*T200^3*T300^4*T020^3*T011^4*T002^2*T120*T102^5+4897760256*T303^2*T300^6*T020^3*T011^4*T002^2*T120*T102^5+118098*T211^2*T303^2*T200^7*T020^4*T002^3*T120*T102^5-1889568*T211^2*T303^2*T200^4*T300^2*T020^4*T002^3*T120*T102^5-24564384*T211^2*T303^2*T200*T300^4*T020^4*T002^3*T120*T102^5+236196*T211*T303^2*T200^8*T020^4*T011*T002^3*T120*T102^5+27398736*T211*T303^2*T200^5*T300^2*T020^4*T011*T002^3*T120*T102^5-366576192*T211*T303^2*T200^2*T300^4*T020^4*T011*T002^3*T120*T102^5+118098*T303^2*T200^9*T020^4*T011^2*T002^3*T120*T102^5+33539832*T303^2*T200^6*T300^2*T020^4*T011^2*T002^3*T120*T102^5-478060704*T303^2*T200^3*T300^4*T020^4*T011^2*T002^3*T120*T102^5+408146688*T303^2*T300^6*T020^4*T011^2*T002^3*T120*T102^5-4251528*T303^2*T200^6*T300^2*T020^5*T002^4*T120*T102^5+255091680*T303^2*T200^3*T300^4*T020^5*T002^4*T120*T102^5+408146688*T303^2*T300^6*T020^5*T002^4*T120*T102^5+46656*T211^7*T303^2*T300*T011*T120^2*T102^5-1845828*T211^6*T303^2*T200*T300*T011^2*T120^2*T102^5+13944312*T211^5*T303^2*T200^2*T300*T011^3*T120^2*T102^5-28293948*T211^4*T303^2*T200^3*T300*T011^4*T120^2*T102^5-242809488*T211^4*T303^2*T300^3*T011^4*T120^2*T102^5+11162448*T211^3*T303^2*T200^4*T300*T011^5*T120^2*T102^5+860383296*T211^3*T303^2*T200*T300^3*T011^5*T120^2*T102^5+21791268*T211^2*T303^2*T200^5*T300*T011^6*T120^2*T102^5-1122403392*T211^2*T303^2*T200^2*T300^3*T011^6*T120^2*T102^5-25480008*T211*T303^2*T200^6*T300*T011^7*T120^2*T102^5+755827200*T211*T303^2*T200^3*T300^3*T011^7*T120^2*T102^5-1360488960*T211*T303^2*T300^5*T011^7*T120^2*T102^5+8021916*T303^2*T200^7*T300*T011^8*T120^2*T102^5-215725680*T303^2*T200^4*T300^3*T011^8*T120^2*T102^5+884317824*T303^2*T200*T300^5*T011^8*T120^2*T102^5+145800*T211^6*T303^2*T200*T300*T020*T002*T120^2*T102^5-1942056*T211^5*T303^2*T200^2*T300*T020*T011*T002*T120^2*T102^5+1277208*T211^4*T303^2*T200^3*T300*T020*T011^2*T002*T120^2*T102^5+72748368*T211^4*T303^2*T300^3*T020*T011^2*T002*T120^2*T102^5-5936976*T211^3*T303^2*T200^4*T300*T020*T011^3*T002*T120^2*T102^5-176359680*T211^3*T303^2*T200*T300^3*T020*T011^3*T002*T120^2*T102^5+3936600*T211^2*T303^2*T200^5*T300*T020*T011^4*T002*T120^2*T102^5+272097792*T211^2*T303^2*T200^2*T300^3*T020*T011^4*T002*T120^2*T102^5+7365816*T211*T303^2*T200^6*T300*T020*T011^5*T002*T120^2*T102^5-120932352*T211*T303^2*T200^3*T300^3*T020*T011^5*T002*T120^2*T102^5-408146688*T211*T303^2*T300^5*T020*T011^5*T002*T120^2*T102^5-5872824*T303^2*T200^7*T300*T020*T011^6*T002*T120^2*T102^5+38106288*T303^2*T200^4*T300^3*T020*T011^6*T002*T120^2*T102^5-1156415616*T303^2*T200*T300^5*T020*T011^6*T002*T120^2*T102^5-708588*T211^4*T303^2*T200^3*T300*T020^2*T002^2*T120^2*T102^5+9447840*T211^3*T303^2*T200^4*T300*T020^2*T011*T002^2*T120^2*T102^5-34012224*T211^3*T303^2*T200*T300^3*T020^2*T011*T002^2*T120^2*T102^5-7558272*T211^2*T303^2*T200^5*T300*T020^2*T011^2*T002^2*T120^2*T102^5-150220656*T211^2*T303^2*T200^2*T300^3*T020^2*T011^2*T002^2*T120^2*T102^5-6613488*T211*T303^2*T200^6*T300*T020^2*T011^3*T002^2*T120^2*T102^5+867311712*T211*T303^2*T200^3*T300^3*T020^2*T011^3*T002^2*T120^2*T102^5-1836660096*T211*T303^2*T300^5*T020^2*T011^3*T002^2*T120^2*T102^5+11101212*T303^2*T200^7*T300*T020^2*T011^4*T002^2*T120^2*T102^5-427987152*T303^2*T200^4*T300^3*T020^2*T011^4*T002^2*T120^2*T102^5-612220032*T303^2*T200*T300^5*T020^2*T011^4*T002^2*T120^2*T102^5-944784*T211^2*T303^2*T200^5*T300*T020^3*T002^3*T120^2*T102^5+61410960*T211^2*T303^2*T200^2*T300^3*T020^3*T002^3*T120^2*T102^5-4723920*T211*T303^2*T200^6*T300*T020^3*T011*T002^3*T120^2*T102^5-200294208*T211*T303^2*T200^3*T300^3*T020^3*T011*T002^3*T120^2*T102^5+68024448*T211*T303^2*T300^5*T020^3*T011*T002^3*T120^2*T102^5-3779136*T303^2*T200^7*T300*T020^3*T011^2*T002^3*T120^2*T102^5+469557648*T303^2*T200^4*T300^3*T020^3*T011^2*T002^3*T120^2*T102^5-2176782336*T303^2*T200*T300^5*T020^3*T011^2*T002^3*T120^2*T102^5+34012224*T303^2*T200^4*T300^3*T020^4*T002^4*T120^2*T102^5+68024448*T303^2*T200*T300^5*T020^4*T002^4*T120^2*T102^5-39366*T211^6*T303^2*T200^2*T002*T120^3*T102^5+358668*T211^5*T303^2*T200^3*T011*T002*T120^3*T102^5-419904*T211^5*T303^2*T300^2*T011*T002*T120^3*T102^5-607986*T211^4*T303^2*T200^4*T011^2*T002*T120^3*T102^5+18318312*T211^4*T303^2*T200*T300^2*T011^2*T002*T120^3*T102^5-507384*T211^3*T303^2*T200^5*T011^3*T002*T120^3*T102^5-39051072*T211^3*T303^2*T200^2*T300^2*T011^3*T002*T120^3*T102^5+1579014*T211^2*T303^2*T200^6*T011^4*T002*T120^3*T102^5-60256224*T211^2*T303^2*T200^3*T300^2*T011^4*T002*T120^3*T102^5-827630784*T211^2*T303^2*T300^4*T011^4*T002*T120^3*T102^5+218700*T211*T303^2*T200^7*T011^5*T002*T120^3*T102^5+49338720*T211*T303^2*T200^4*T300^2*T011^5*T002*T120^3*T102^5+2471554944*T211*T303^2*T200*T300^4*T011^5*T002*T120^3*T102^5-861678*T303^2*T200^8*T011^6*T002*T120^3*T102^5+17793432*T303^2*T200^5*T300^2*T011^6*T002*T120^3*T102^5-1360488960*T303^2*T200^2*T300^4*T011^6*T002*T120^3*T102^5-39366*T211^4*T303^2*T200^4*T020*T002^2*T120^3*T102^5-314928*T211^4*T303^2*T200*T300^2*T020*T002^2*T120^3*T102^5+472392*T211^3*T303^2*T200^5*T020*T011*T002^2*T120^3*T102^5-9447840*T211^3*T303^2*T200^2*T300^2*T020*T011*T002^2*T120^3*T102^5+708588*T211^2*T303^2*T200^6*T020*T011^2*T002^2*T120^3*T102^5+80306640*T211^2*T303^2*T200^3*T300^2*T020*T011^2*T002^2*T120^3*T102^5-157464*T211*T303^2*T200^7*T020*T011^3*T002^2*T120^3*T102^5-141087744*T211*T303^2*T200^4*T300^2*T020*T011^3*T002^2*T120^3*T102^5+1020366720*T211*T303^2*T200*T300^4*T020*T011^3*T002^2*T120^3*T102^5-354294*T303^2*T200^8*T020*T011^4*T002^2*T120^3*T102^5+75582720*T303^2*T200^5*T300^2*T020*T011^4*T002^2*T120^3*T102^5+289103904*T303^2*T200^2*T300^4*T020*T011^4*T002^2*T120^3*T102^5-236196*T211^2*T303^2*T200^6*T020^2*T002^3*T120^3*T102^5+11809800*T211^2*T303^2*T200^3*T300^2*T020^2*T002^3*T120^3*T102^5+11337408*T211^2*T303^2*T300^4*T020^2*T002^3*T120^3*T102^5-472392*T211*T303^2*T200^7*T020^2*T011*T002^3*T120^3*T102^5-78417072*T211*T303^2*T200^4*T300^2*T020^2*T011*T002^3*T120^3*T102^5-79361856*T211*T303^2*T200*T300^4*T020^2*T011*T002^3*T120^3*T102^5-236196*T303^2*T200^8*T020^2*T011^2*T002^3*T120^3*T102^5-30705480*T303^2*T200^5*T300^2*T020^2*T011^2*T002^3*T120^3*T102^5+1320808032*T303^2*T200^2*T300^4*T020^2*T011^2*T002^3*T120^3*T102^5+8503056*T303^2*T200^5*T300^2*T020^3*T002^4*T120^3*T102^5-340122240*T303^2*T200^2*T300^4*T020^3*T002^4*T120^3*T102^5+944784*T211^4*T303^2*T200^2*T300*T002^2*T120^4*T102^5-8188128*T211^3*T303^2*T200^3*T300*T011*T002^2*T120^4*T102^5-22674816*T211^3*T303^2*T300^3*T011*T002^2*T120^4*T102^5+7794468*T211^2*T303^2*T200^4*T300*T011^2*T002^2*T120^4*T102^5+300441312*T211^2*T303^2*T200*T300^3*T011^2*T002^2*T120^4*T102^5+7085880*T211*T303^2*T200^5*T300*T011^3*T002^2*T120^4*T102^5-1082722464*T211*T303^2*T200^2*T300^3*T011^3*T002^2*T120^4*T102^5-9841500*T303^2*T200^6*T300*T011^4*T002^2*T120^4*T102^5+524355120*T303^2*T200^3*T300^3*T011^4*T002^2*T120^4*T102^5+612220032*T303^2*T300^5*T011^4*T002^2*T120^4*T102^5+236196*T211^2*T303^2*T200^4*T300*T020*T002^3*T120^4*T102^5-26453952*T211^2*T303^2*T200*T300^3*T020*T002^3*T120^4*T102^5+1889568*T211*T303^2*T200^5*T300*T020*T011*T002^3*T120^4*T102^5+145496736*T211*T303^2*T200^2*T300^3*T020*T011*T002^3*T120^4*T102^5+1653372*T303^2*T200^6*T300*T020*T011^2*T002^3*T120^4*T102^5-338232672*T303^2*T200^3*T300^3*T020*T011^2*T002^3*T120^4*T102^5+612220032*T303^2*T300^5*T020*T011^2*T002^3*T120^4*T102^5-59521392*T303^2*T200^3*T300^3*T020^2*T002^4*T120^4*T102^5-204073344*T303^2*T300^5*T020^2*T002^4*T120^4*T102^5+118098*T211^2*T303^2*T200^5*T002^3*T120^5*T102^5-9447840*T211^2*T303^2*T200^2*T300^2*T002^3*T120^5*T102^5+236196*T211*T303^2*T200^6*T011*T002^3*T120^5*T102^5+51963120*T211*T303^2*T200^3*T300^2*T011*T002^3*T120^5*T102^5+136048896*T211*T303^2*T300^4*T011*T002^3*T120^5*T102^5+118098*T303^2*T200^7*T011^2*T002^3*T120^5*T102^5-2361960*T303^2*T200^4*T300^2*T011^2*T002^3*T120^5*T102^5-510183360*T303^2*T200*T300^4*T011^2*T002^3*T120^5*T102^5-4251528*T303^2*T200^4*T300^2*T020*T002^4*T120^5*T102^5+68024448*T303^2*T200*T300^4*T020*T002^4*T120^5*T102^5+34012224*T303^2*T200^2*T300^3*T002^4*T120^6*T102^5-1458*T211^6*T303^2*T200^3*T020^3*T102^6-209952*T211^6*T303^2*T300^2*T020^3*T102^6-61236*T211^5*T303^2*T200^4*T020^3*T011*T102^6+839808*T211^5*T303^2*T200*T300^2*T020^3*T011*T102^6+214326*T211^4*T303^2*T200^5*T020^3*T011^2*T102^6-7820712*T211^4*T303^2*T200^2*T300^2*T020^3*T011^2*T102^6+180792*T211^3*T303^2*T200^6*T020^3*T011^3*T102^6+11547360*T211^3*T303^2*T200^3*T300^2*T020^3*T011^3*T102^6+141087744*T211^3*T303^2*T300^4*T020^3*T011^3*T102^6-389286*T211^2*T303^2*T200^7*T020^3*T011^4*T102^6-6088608*T211^2*T303^2*T200^4*T300^2*T020^3*T011^4*T102^6-221079456*T211^2*T303^2*T200*T300^4*T020^3*T011^4*T102^6-166212*T211*T303^2*T200^8*T020^3*T011^5*T102^6+7138368*T211*T303^2*T200^5*T300^2*T020^3*T011^5*T102^6+64245312*T211*T303^2*T200^2*T300^4*T020^3*T011^5*T102^6+129762*T303^2*T200^9*T020^3*T011^6*T102^6-367416*T303^2*T200^6*T300^2*T020^3*T011^6*T102^6-49758624*T303^2*T200^3*T300^4*T020^3*T011^6*T102^6-68024448*T303^2*T300^6*T020^3*T011^6*T102^6+1732104*T211^4*T303^2*T200^2*T300^2*T020^4*T002*T102^6-157464*T211^3*T303^2*T200^6*T020^4*T011*T002*T102^6+9447840*T211^3*T303^2*T200^3*T300^2*T020^4*T011*T002*T102^6-60466176*T211^3*T303^2*T300^4*T020^4*T011*T002*T102^6-236196*T211^2*T303^2*T200^7*T020^4*T011^2*T002*T102^6+3306744*T211^2*T303^2*T200^4*T300^2*T020^4*T011^2*T002*T102^6-26453952*T211^2*T303^2*T200*T300^4*T020^4*T011^2*T002*T102^6-17635968*T211*T303^2*T200^5*T300^2*T020^4*T011^3*T002*T102^6+71803584*T211*T303^2*T200^2*T300^4*T020^4*T011^3*T002*T102^6+78732*T303^2*T200^9*T020^4*T011^4*T002*T102^6-4723920*T303^2*T200^6*T300^2*T020^4*T011^4*T002*T102^6+71803584*T303^2*T200^3*T300^4*T020^4*T011^4*T002*T102^6-1020366720*T303^2*T300^6*T020^4*T011^4*T002*T102^6+118098*T211^2*T303^2*T200^7*T020^5*T002^2*T102^6-6141096*T211^2*T303^2*T200^4*T300^2*T020^5*T002^2*T102^6-24564384*T211^2*T303^2*T200*T300^4*T020^5*T002^2*T102^6+236196*T211*T303^2*T200^8*T020^5*T011*T002^2*T102^6-6613488*T211*T303^2*T200^5*T300^2*T020^5*T011*T002^2*T102^6+30233088*T211*T303^2*T200^2*T300^4*T020^5*T011*T002^2*T102^6+118098*T303^2*T200^9*T020^5*T011^2*T002^2*T102^6-13226976*T303^2*T200^6*T300^2*T020^5*T011^2*T002^2*T102^6+88809696*T303^2*T200^3*T300^4*T020^5*T011^2*T002^2*T102^6-1020366720*T303^2*T300^6*T020^5*T011^2*T002^2*T102^6+136048896*T303^2*T200^3*T300^4*T020^6*T002^3*T102^6-68024448*T303^2*T300^6*T020^6*T002^3*T102^6+104976*T211^6*T303^2*T200*T300*T020^2*T120*T102^6-34992*T211^5*T303^2*T200^2*T300*T020^2*T011*T120*T102^6-5817420*T211^4*T303^2*T200^3*T300*T020^2*T011^2*T120*T102^6+9447840*T211^4*T303^2*T300^3*T020^2*T011^2*T120*T102^6+11932272*T211^3*T303^2*T200^4*T300*T020^2*T011^3*T120*T102^6+55427328*T211^3*T303^2*T200*T300^3*T020^2*T011^3*T120*T102^6+752328*T211^2*T303^2*T200^5*T300*T020^2*T011^4*T120*T102^6-205962912*T211^2*T303^2*T200^2*T300^3*T020^2*T011^4*T120*T102^6-11407392*T211*T303^2*T200^6*T300*T020^2*T011^5*T120*T102^6+230527296*T211*T303^2*T200^3*T300^3*T020^2*T011^5*T120*T102^6-408146688*T211*T303^2*T300^5*T020^2*T011^5*T120*T102^6+5450004*T303^2*T200^7*T300*T020^2*T011^6*T120*T102^6-129750336*T303^2*T200^4*T300^3*T020^2*T011^6*T120*T102^6+782281152*T303^2*T200*T300^5*T020^2*T011^6*T120*T102^6+262440*T211^4*T303^2*T200^3*T300*T020^3*T002*T120*T102^6+629856*T211^4*T303^2*T300^3*T020^3*T002*T120*T102^6+104976*T211^3*T303^2*T200^4*T300*T020^3*T011*T002*T120*T102^6+5038848*T211^3*T303^2*T200*T300^3*T020^3*T011*T002*T120*T102^6+5353776*T211^2*T303^2*T200^5*T300*T020^3*T011^2*T002*T120*T102^6+9447840*T211^2*T303^2*T200^2*T300^3*T020^3*T011^2*T002*T120*T102^6+104976*T211*T303^2*T200^6*T300*T020^3*T011^3*T002*T120*T102^6-277136640*T211*T303^2*T200^3*T300^3*T020^3*T011^3*T002*T120*T102^6+2993075712*T211*T303^2*T300^5*T020^3*T011^3*T002*T120*T102^6-5406264*T303^2*T200^7*T300*T020^3*T011^4*T002*T120*T102^6+23934528*T303^2*T200^4*T300^3*T020^3*T011^4*T002*T120*T102^6-680244480*T303^2*T200*T300^5*T020^3*T011^4*T002*T120*T102^6-1180980*T211^2*T303^2*T200^5*T300*T020^4*T002^2*T120*T102^6-13226976*T211^2*T303^2*T200^2*T300^3*T020^4*T002^2*T120*T102^6+1889568*T211*T303^2*T200^6*T300*T020^4*T011*T002^2*T120*T102^6-111484512*T211*T303^2*T200^3*T300^3*T020^4*T011*T002^2*T120*T102^6-136048896*T211*T303^2*T300^5*T020^4*T011*T002^2*T120*T102^6+3070548*T303^2*T200^7*T300*T020^4*T011^2*T002^2*T120*T102^6-149275872*T303^2*T200^4*T300^3*T020^4*T011^2*T002^2*T120*T102^6+646232256*T303^2*T200*T300^5*T020^4*T011^2*T002^2*T120*T102^6+85030560*T303^2*T200^4*T300^3*T020^5*T002^3*T120*T102^6+340122240*T303^2*T200*T300^5*T020^5*T002^3*T120*T102^6-13122*T211^6*T303^2*T200^2*T020*T120^2*T102^6+148716*T211^5*T303^2*T200^3*T020*T011*T120^2*T102^6-660474*T211^4*T303^2*T200^4*T020*T011^2*T120^2*T102^6+10865016*T211^4*T303^2*T200*T300^2*T020*T011^2*T120^2*T102^6-612360*T211^3*T303^2*T200^5*T020*T011^3*T120^2*T102^6-42200352*T211^3*T303^2*T200^2*T300^2*T020*T011^3*T120^2*T102^6+975402*T211^2*T303^2*T200^6*T020*T011^4*T120^2*T102^6+107705376*T211^2*T303^2*T200^3*T300^2*T020*T011^4*T120^2*T102^6-68024448*T211^2*T303^2*T300^4*T020*T011^4*T120^2*T102^6+323676*T211*T303^2*T200^7*T020*T011^5*T120^2*T102^6-68024448*T211*T303^2*T200^4*T300^2*T020*T011^5*T120^2*T102^6-476171136*T211*T303^2*T200*T300^4*T020*T011^5*T120^2*T102^6-441774*T303^2*T200^8*T020*T011^6*T120^2*T102^6+9290376*T303^2*T200^5*T300^2*T020*T011^6*T120^2*T102^6+272097792*T303^2*T200^2*T300^4*T020*T011^6*T120^2*T102^6-118098*T211^4*T303^2*T200^4*T020^2*T002*T120^2*T102^6-2204496*T211^4*T303^2*T200*T300^2*T020^2*T002*T120^2*T102^6+472392*T211^3*T303^2*T200^5*T020^2*T011*T002*T120^2*T102^6-13226976*T211^3*T303^2*T200^2*T300^2*T020^2*T011*T002*T120^2*T102^6+708588*T211^2*T303^2*T200^6*T020^2*T011^2*T002*T120^2*T102^6+52907904*T211^2*T303^2*T200^3*T300^2*T020^2*T011^2*T002*T120^2*T102^6-85030560*T211^2*T303^2*T300^4*T020^2*T011^2*T002*T120^2*T102^6-472392*T211*T303^2*T200^7*T020^2*T011^3*T002*T120^2*T102^6+51648192*T211*T303^2*T200^4*T300^2*T020^2*T011^3*T002*T120^2*T102^6-136048896*T211*T303^2*T200*T300^4*T020^2*T011^3*T002*T120^2*T102^6-590490*T303^2*T200^8*T020^2*T011^4*T002*T120^2*T102^6-29288304*T303^2*T200^5*T300^2*T020^2*T011^4*T002*T120^2*T102^6-442158912*T303^2*T200^2*T300^4*T020^2*T011^4*T002*T120^2*T102^6-236196*T211^2*T303^2*T200^6*T020^3*T002^2*T120^2*T102^6+10865016*T211^2*T303^2*T200^3*T300^2*T020^3*T002^2*T120^2*T102^6+39680928*T211^2*T303^2*T300^4*T020^3*T002^2*T120^2*T102^6-472392*T211*T303^2*T200^7*T020^3*T011*T002^2*T120^2*T102^6-17950896*T211*T303^2*T200^4*T300^2*T020^3*T011*T002^2*T120^2*T102^6-374134464*T211*T303^2*T200*T300^4*T020^3*T011*T002^2*T120^2*T102^6-236196*T303^2*T200^8*T020^3*T011^2*T002^2*T120^2*T102^6+64717704*T303^2*T200^5*T300^2*T020^3*T011^2*T002^2*T120^2*T102^6-328784832*T303^2*T200^2*T300^4*T020^3*T011^2*T002^2*T120^2*T102^6+8503056*T303^2*T200^5*T300^2*T020^4*T002^3*T120^2*T102^6+85030560*T303^2*T200^2*T300^4*T020^4*T002^3*T120^2*T102^6+5832*T211^6*T303^2*T300*T120^3*T102^6-839808*T211^5*T303^2*T200*T300*T011*T120^3*T102^6+10751292*T211^4*T303^2*T200^2*T300*T011^2*T120^3*T102^6-21543408*T211^3*T303^2*T200^3*T300*T011^3*T120^3*T102^6-330044544*T211^3*T303^2*T300^3*T011^3*T120^3*T102^6+314928*T211^2*T303^2*T200^4*T300*T011^4*T120^3*T102^6+895655232*T211^2*T303^2*T200*T300^3*T011^4*T120^3*T102^6+21800016*T211*T303^2*T200^5*T300*T011^5*T120^3*T102^6-801176832*T211*T303^2*T200^2*T300^3*T011^5*T120^3*T102^6-11655252*T303^2*T200^6*T300*T011^6*T120^3*T102^6+285954624*T303^2*T200^3*T300^3*T011^6*T120^3*T102^6-510183360*T303^2*T300^5*T011^6*T120^3*T102^6-498636*T211^4*T303^2*T200^2*T300*T020*T002*T120^3*T102^6+209952*T211^3*T303^2*T200^3*T300*T020*T011*T002*T120^3*T102^6+45349632*T211^3*T303^2*T300^3*T020*T011*T002*T120^3*T102^6-4881384*T211^2*T303^2*T200^4*T300*T020*T011^2*T002*T120^3*T102^6-43460064*T211^2*T303^2*T200*T300^3*T020*T011^2*T002*T120^3*T102^6-1049760*T211*T303^2*T200^5*T300*T020*T011^3*T002*T120^3*T102^6+377913600*T211*T303^2*T200^2*T300^3*T020*T011^3*T002*T120^3*T102^6+4540212*T303^2*T200^6*T300*T020*T011^4*T002*T120^3*T102^6-111484512*T303^2*T200^3*T300^3*T020*T011^4*T002*T120^3*T102^6-306110016*T303^2*T300^5*T020*T011^4*T002*T120^3*T102^6+2834352*T211^2*T303^2*T200^4*T300*T020^2*T002^2*T120^3*T102^6+21730032*T211^2*T303^2*T200*T300^3*T020^2*T002^2*T120^3*T102^6-2834352*T211*T303^2*T200^5*T300*T020^2*T011*T002^2*T120^3*T102^6-41570496*T211*T303^2*T200^2*T300^3*T020^2*T011*T002^2*T120^3*T102^6-5668704*T303^2*T200^6*T300*T020^2*T011^2*T002^2*T120^3*T102^6+463888944*T303^2*T200^3*T300^3*T020^2*T011^2*T002^2*T120^3*T102^6-510183360*T303^2*T300^5*T020^2*T011^2*T002^2*T120^3*T102^6-136048896*T303^2*T200^3*T300^3*T020^3*T002^3*T120^3*T102^6-34012224*T303^2*T300^5*T020^3*T002^3*T120^3*T102^6+118098*T211^4*T303^2*T200^3*T002*T120^4*T102^6-314928*T211^3*T303^2*T200^4*T011*T002*T120^4*T102^6+10707552*T211^3*T303^2*T200*T300^2*T011*T002*T120^4*T102^6-472392*T211^2*T303^2*T200^5*T011^2*T002*T120^4*T102^6-65662488*T211^2*T303^2*T200^2*T300^2*T011^2*T002*T120^4*T102^6+472392*T211*T303^2*T200^6*T011^3*T002*T120^4*T102^6-7558272*T211*T303^2*T200^3*T300^2*T011^3*T002*T120^4*T102^6-442158912*T211*T303^2*T300^4*T011^3*T002*T120^4*T102^6+511758*T303^2*T200^7*T011^4*T002*T120^4*T102^6+9290376*T303^2*T200^4*T300^2*T011^4*T002*T120^4*T102^6+697250592*T303^2*T200*T300^4*T011^4*T002*T120^4*T102^6+118098*T211^2*T303^2*T200^5*T020*T002^2*T120^4*T102^6-4251528*T211^2*T303^2*T200^2*T300^2*T020*T002^2*T120^4*T102^6+236196*T211*T303^2*T200^6*T020*T011*T002^2*T120^4*T102^6+25509168*T211*T303^2*T200^3*T300^2*T020*T011*T002^2*T120^4*T102^6+34012224*T211*T303^2*T300^4*T020*T011*T002^2*T120^4*T102^6+118098*T303^2*T200^7*T020*T011^2*T002^2*T120^4*T102^6-51018336*T303^2*T200^4*T300^2*T020*T011^2*T002^2*T120^4*T102^6+476171136*T303^2*T200*T300^4*T020*T011^2*T002^2*T120^4*T102^6-17006112*T303^2*T200^4*T300^2*T020^2*T002^3*T120^4*T102^6-221079456*T303^2*T200*T300^4*T020^2*T002^3*T120^4*T102^6-1653372*T211^2*T303^2*T200^3*T300*T002^2*T120^5*T102^6-5668704*T211^2*T303^2*T300^3*T002^2*T120^5*T102^6+944784*T211*T303^2*T200^4*T300*T011*T002^2*T120^5*T102^6+85030560*T211*T303^2*T200*T300^3*T011*T002^2*T120^5*T102^6+2598156*T303^2*T200^5*T300*T011^2*T002^2*T120^5*T102^6-249422976*T303^2*T200^2*T300^3*T011^2*T002^2*T120^5*T102^6+51018336*T303^2*T200^2*T300^3*T020*T002^3*T120^5*T102^6+8503056*T303^2*T200^3*T300^2*T002^3*T120^6*T102^6+34012224*T303^2*T300^4*T002^3*T120^6*T102^6+236196*T211^4*T303^2*T200^3*T300*T020^4*T102^7-2519424*T211^4*T303^2*T300^3*T020^4*T102^7+944784*T211^3*T303^2*T200^4*T300*T020^4*T011*T102^7-5038848*T211^3*T303^2*T200*T300^3*T020^4*T011*T102^7-1180980*T211^2*T303^2*T200^5*T300*T020^4*T011^2*T102^7+25509168*T211^2*T303^2*T200^2*T300^3*T020^4*T011^2*T102^7-1417176*T211*T303^2*T200^6*T300*T020^4*T011^3*T102^7-629856*T211*T303^2*T200^3*T300^3*T020^4*T011^3*T102^7-272097792*T211*T303^2*T300^5*T020^4*T011^3*T102^7+472392*T303^2*T200^7*T300*T020^4*T011^4*T102^7-3149280*T303^2*T200^4*T300^3*T020^4*T011^4*T102^7+34012224*T303^2*T200*T300^5*T020^4*T011^4*T102^7-472392*T211^2*T303^2*T200^5*T300*T020^5*T002*T102^7+4723920*T211^2*T303^2*T200^2*T300^3*T020^5*T002*T102^7-2361960*T211*T303^2*T200^6*T300*T020^5*T011*T002*T102^7+15116544*T211*T303^2*T200^3*T300^3*T020^5*T011*T002*T102^7-272097792*T211*T303^2*T300^5*T020^5*T011*T002*T102^7-1889568*T303^2*T200^7*T300*T020^5*T011^2*T002*T102^7+35901792*T303^2*T200^4*T300^3*T020^5*T011^2*T002*T102^7-476171136*T303^2*T200*T300^5*T020^5*T011^2*T002*T102^7+17006112*T303^2*T200^4*T300^3*T020^6*T002^2*T102^7-102036672*T303^2*T200*T300^5*T020^6*T002^2*T102^7-39366*T211^4*T303^2*T200^4*T020^3*T120*T102^7+1574640*T211^4*T303^2*T200*T300^2*T020^3*T120*T102^7+472392*T211^3*T303^2*T200^5*T020^3*T011*T120*T102^7-13856832*T211^3*T303^2*T200^2*T300^2*T020^3*T011*T120*T102^7+708588*T211^2*T303^2*T200^6*T020^3*T011^2*T120*T102^7+8503056*T211^2*T303^2*T200^3*T300^2*T020^3*T011^2*T120*T102^7+385471872*T211^2*T303^2*T300^4*T020^3*T011^2*T120*T102^7-157464*T211*T303^2*T200^7*T020^3*T011^3*T120*T102^7-37161504*T211*T303^2*T200^4*T300^2*T020^3*T011^3*T120*T102^7-226748160*T211*T303^2*T200*T300^4*T020^3*T011^3*T120*T102^7-354294*T303^2*T200^8*T020^3*T011^4*T120*T102^7+6928416*T303^2*T200^5*T300^2*T020^3*T011^4*T120*T102^7+119042784*T303^2*T200^2*T300^4*T020^3*T011^4*T120*T102^7-118098*T211^2*T303^2*T200^6*T020^4*T002*T120*T102^7-2361960*T211^2*T303^2*T200^3*T300^2*T020^4*T002*T120*T102^7-236196*T211*T303^2*T200^7*T020^4*T011*T002*T120*T102^7-21730032*T211*T303^2*T200^4*T300^2*T020^4*T011*T002*T120*T102^7+90699264*T211*T303^2*T200*T300^4*T020^4*T011*T002*T120*T102^7-118098*T303^2*T200^8*T020^4*T011^2*T002*T120*T102^7-23619600*T303^2*T200^5*T300^2*T020^4*T011^2*T002*T120*T102^7+56687040*T303^2*T200^2*T300^4*T020^4*T011^2*T002*T120*T102^7+8503056*T303^2*T200^5*T300^2*T020^5*T002^2*T120*T102^7+17006112*T303^2*T200^2*T300^4*T020^5*T002^2*T120*T102^7-209952*T211^4*T303^2*T200^2*T300*T020^2*T120^2*T102^7-3989088*T211^3*T303^2*T200^3*T300*T020^2*T011*T120^2*T102^7+11494872*T211^2*T303^2*T200^4*T300*T020^2*T011^2*T120^2*T102^7+121877136*T211^2*T303^2*T200*T300^3*T020^2*T011^2*T120^2*T102^7+5773680*T211*T303^2*T200^5*T300*T020^2*T011^3*T120^2*T102^7-334453536*T211*T303^2*T200^2*T300^3*T020^2*T011^3*T120^2*T102^7-9500328*T303^2*T200^6*T300*T020^2*T011^4*T120^2*T102^7+172895472*T303^2*T200^3*T300^3*T020^2*T011^4*T120^2*T102^7-306110016*T303^2*T300^5*T020^2*T011^4*T120^2*T102^7+472392*T211^2*T303^2*T200^4*T300*T020^3*T002*T120^2*T102^7-24564384*T211^2*T303^2*T200*T300^3*T020^3*T002*T120^2*T102^7+3779136*T211*T303^2*T200^5*T300*T020^3*T011*T002*T120^2*T102^7+24564384*T211*T303^2*T200^2*T300^3*T020^3*T011*T002*T120^2*T102^7+3306744*T303^2*T200^6*T300*T020^3*T011^2*T002*T120^2*T102^7-222969024*T303^2*T200^3*T300^3*T020^3*T011^2*T002*T120^2*T102^7+1326476736*T303^2*T300^5*T020^3*T011^2*T002*T120^2*T102^7+17006112*T303^2*T200^3*T300^3*T020^4*T002^2*T120^2*T102^7+39366*T211^4*T303^2*T200^3*T020*T120^3*T102^7-314928*T211^4*T303^2*T300^2*T020*T120^3*T102^7-472392*T211^3*T303^2*T200^4*T020*T011*T120^3*T102^7+10077696*T211^3*T303^2*T200*T300^2*T020*T011*T120^3*T102^7-708588*T211^2*T303^2*T200^5*T020*T011^2*T120^3*T102^7-19840464*T211^2*T303^2*T200^2*T300^2*T020*T011^2*T120^3*T102^7+157464*T211*T303^2*T200^6*T020*T011^3*T120^3*T102^7+76212576*T211*T303^2*T200^3*T300^2*T020*T011^3*T120^3*T102^7-136048896*T211*T303^2*T300^4*T020*T011^3*T120^3*T102^7+354294*T303^2*T200^7*T020*T011^4*T120^3*T102^7-29603232*T303^2*T200^4*T300^2*T020*T011^4*T120^3*T102^7-119042784*T303^2*T200*T300^4*T020*T011^4*T120^3*T102^7+236196*T211^2*T303^2*T200^5*T020^2*T002*T120^3*T102^7+472392*T211^2*T303^2*T200^2*T300^2*T020^2*T002*T120^3*T102^7+472392*T211*T303^2*T200^6*T020^2*T011*T002*T120^3*T102^7+51963120*T211*T303^2*T200^3*T300^2*T020^2*T011*T002*T120^3*T102^7+236196*T303^2*T200^7*T020^2*T011^2*T002*T120^3*T102^7+25981560*T303^2*T200^4*T300^2*T020^2*T011^2*T002*T120^3*T102^7-85030560*T303^2*T200*T300^4*T020^2*T011^2*T002*T120^3*T102^7-17006112*T303^2*T200^4*T300^2*T020^3*T002^2*T120^3*T102^7+17006112*T303^2*T200*T300^4*T020^3*T002^2*T120^3*T102^7-104976*T211^4*T303^2*T200*T300*T120^4*T102^7+3989088*T211^3*T303^2*T200^2*T300*T011*T120^4*T102^7-8896716*T211^2*T303^2*T200^3*T300*T011^2*T120^4*T102^7-252257328*T211^2*T303^2*T300^3*T011^2*T120^4*T102^7-4671432*T211*T303^2*T200^4*T300*T011^3*T120^4*T102^7+459165024*T211*T303^2*T200*T300^3*T011^3*T120^4*T102^7+8319348*T303^2*T200^5*T300*T011^4*T120^4*T102^7-215410752*T303^2*T200^2*T300^3*T011^4*T120^4*T102^7+14171760*T211^2*T303^2*T300^3*T020*T002*T120^4*T102^7-1417176*T211*T303^2*T200^4*T300*T020*T011*T002*T120^4*T102^7-11337408*T211*T303^2*T200*T300^3*T020*T011*T002*T120^4*T102^7-1417176*T303^2*T200^5*T300*T020*T011^2*T002*T120^4*T102^7+153055008*T303^2*T200^2*T300^3*T020*T011^2*T002*T120^4*T102^7-51018336*T303^2*T200^2*T300^3*T020^2*T002^2*T120^4*T102^7-118098*T211^2*T303^2*T200^4*T002*T120^5*T102^7+1417176*T211^2*T303^2*T200*T300^2*T002*T120^5*T102^7-236196*T211*T303^2*T200^5*T011*T002*T120^5*T102^7-31177872*T211*T303^2*T200^2*T300^2*T011*T002*T120^5*T102^7-118098*T303^2*T200^6*T011^2*T002*T120^5*T102^7-2834352*T303^2*T200^3*T300^2*T011^2*T002*T120^5*T102^7-102036672*T303^2*T300^4*T011^2*T002*T120^5*T102^7+8503056*T303^2*T200^3*T300^2*T020*T002^2*T120^5*T102^7+17006112*T303^2*T200*T300^3*T002^2*T120^6*T102^7-118098*T211^2*T303^2*T200^6*T020^5*T102^8+4251528*T211^2*T303^2*T200^3*T300^2*T020^5*T102^8-11337408*T211^2*T303^2*T300^4*T020^5*T102^8-236196*T211*T303^2*T200^7*T020^5*T011*T102^8+2834352*T211*T303^2*T200^4*T300^2*T020^5*T011*T102^8-90699264*T211*T303^2*T200*T300^4*T020^5*T011*T102^8-118098*T303^2*T200^8*T020^5*T011^2*T102^8+2834352*T303^2*T200^5*T300^2*T020^5*T011^2*T102^8-28343520*T303^2*T200^2*T300^4*T020^5*T011^2*T102^8-51018336*T303^2*T200^2*T300^4*T020^6*T002*T102^8+3779136*T211^2*T303^2*T200*T300^3*T020^4*T120*T102^8-2834352*T211*T303^2*T200^5*T300*T020^4*T011*T120*T102^8+18895680*T211*T303^2*T200^2*T300^3*T020^4*T011*T120*T102^8-2834352*T303^2*T200^6*T300*T020^4*T011^2*T120*T102^8+23619600*T303^2*T200^3*T300^3*T020^4*T011^2*T120*T102^8-306110016*T303^2*T300^5*T020^4*T011^2*T120*T102^8-34012224*T303^2*T200^3*T300^3*T020^5*T002*T120*T102^8-102036672*T303^2*T300^5*T020^5*T002*T120*T102^8+236196*T211^2*T303^2*T200^5*T020^3*T120^2*T102^8-8975448*T211^2*T303^2*T200^2*T300^2*T020^3*T120^2*T102^8+472392*T211*T303^2*T200^6*T020^3*T011*T120^2*T102^8+4723920*T211*T303^2*T200^3*T300^2*T020^3*T011*T120^2*T102^8+272097792*T211*T303^2*T300^4*T020^3*T011*T120^2*T102^8+236196*T303^2*T200^7*T020^3*T011^2*T120^2*T102^8-28815912*T303^2*T200^4*T300^2*T020^3*T011^2*T120^2*T102^8-51018336*T303^2*T200*T300^4*T020^3*T011^2*T120^2*T102^8-4251528*T303^2*T200^4*T300^2*T020^4*T002*T120^2*T102^8-17006112*T303^2*T200*T300^4*T020^4*T002*T120^2*T102^8-472392*T211^2*T303^2*T200^3*T300*T020^2*T120^3*T102^8-5668704*T211^2*T303^2*T300^3*T020^2*T120^3*T102^8+4723920*T211*T303^2*T200^4*T300*T020^2*T011*T120^3*T102^8+113374080*T211*T303^2*T200*T300^3*T020^2*T011*T120^3*T102^8+5196312*T303^2*T200^5*T300*T020^2*T011^2*T120^3*T102^8-153055008*T303^2*T200^2*T300^3*T020^2*T011^2*T120^3*T102^8+51018336*T303^2*T200^2*T300^3*T020^3*T002*T120^3*T102^8-118098*T211^2*T303^2*T200^4*T020*T120^4*T102^8+4251528*T211^2*T303^2*T200*T300^2*T020*T120^4*T102^8-236196*T211*T303^2*T200^5*T020*T011*T120^4*T102^8-8503056*T211*T303^2*T200^2*T300^2*T020*T011*T120^4*T102^8-118098*T303^2*T200^6*T020*T011^2*T120^4*T102^8+25509168*T303^2*T200^3*T300^2*T020*T011^2*T120^4*T102^8-51018336*T303^2*T300^4*T020*T011^2*T120^4*T102^8+8503056*T303^2*T200^3*T300^2*T020^2*T002*T120^4*T102^8+51018336*T303^2*T300^4*T020^2*T002*T120^4*T102^8+472392*T211^2*T303^2*T200^2*T300*T120^5*T102^8-1889568*T211*T303^2*T200^3*T300*T011*T120^5*T102^8-102036672*T211*T303^2*T300^3*T011*T120^5*T102^8-2361960*T303^2*T200^4*T300*T011^2*T120^5*T102^8+93533616*T303^2*T200*T300^3*T011^2*T120^5*T102^8-17006112*T303^2*T200*T300^3*T020*T002*T120^5*T102^8-4251528*T303^2*T200^2*T300^2*T002*T120^6*T102^8-8503056*T303^2*T200^3*T300^3*T020^6*T102^9-4251528*T303^2*T200^4*T300^2*T020^5*T120*T102^9-51018336*T303^2*T200*T300^4*T020^5*T120*T102^9-17006112*T303^2*T200^2*T300^3*T020^4*T120^2*T102^9+8503056*T303^2*T200^3*T300^2*T020^3*T120^3*T102^9+34012224*T303^2*T300^4*T020^3*T120^3*T102^9+42515280*T303^2*T200*T300^3*T020^2*T120^4*T102^9-4251528*T303^2*T200^2*T300^2*T020*T120^5*T102^9-17006112*T303^2*T300^3*T120^6*T102^9+256*T211^12*T300^2*T002^6-4608*T211^11*T200*T300^2*T011*T002^6+36096*T211^10*T200^2*T300^2*T011^2*T002^6-158720*T211^9*T200^3*T300^2*T011^3*T002^6-138240*T211^9*T300^4*T011^3*T002^6+414720*T211^8*T200^4*T300^2*T011^4*T002^6+1866240*T211^8*T200*T300^4*T011^4*T002^6-589824*T211^7*T200^5*T300^2*T011^5*T002^6-10699776*T211^7*T200^2*T300^4*T011^5*T002^6+172032*T211^6*T200^6*T300^2*T011^6*T002^6+33302016*T211^6*T200^3*T300^4*T011^6*T002^6+17915904*T211^6*T300^6*T011^6*T002^6+884736*T211^5*T200^7*T300^2*T011^7*T002^6-58226688*T211^5*T200^4*T300^4*T011^7*T002^6-161243136*T211^5*T200*T300^6*T011^7*T002^6-1474560*T211^4*T200^8*T300^2*T011^8*T002^6+47278080*T211^4*T200^5*T300^4*T011^8*T002^6+613059840*T211^4*T200^2*T300^6*T011^8*T002^6+655360*T211^3*T200^9*T300^2*T011^9*T002^6+13271040*T211^3*T200^6*T300^4*T011^9*T002^6-1270909440*T211^3*T200^3*T300^6*T011^9*T002^6+201553920*T211^3*T300^8*T011^9*T002^6+589824*T211^2*T200^10*T300^2*T011^10*T002^6-65691648*T211^2*T200^7*T300^4*T011^10*T002^6+1526770944*T211^2*T200^4*T300^6*T011^10*T002^6-906992640*T211^2*T200*T300^8*T011^10*T002^6-786432*T211*T200^11*T300^2*T011^11*T002^6+55738368*T211*T200^8*T300^4*T011^11*T002^6-1014488064*T211*T200^5*T300^6*T011^11*T002^6+1390722048*T211*T200^2*T300^8*T011^11*T002^6+262144*T200^12*T300^2*T011^12*T002^6-16809984*T200^9*T300^4*T011^12*T002^6+293372928*T200^6*T300^6*T011^12*T002^6-765904896*T200^3*T300^8*T011^12*T002^6+544195584*T300^10*T011^12*T002^6+82944*T211^9*T300^4*T020*T011*T002^7-995328*T211^8*T200*T300^4*T020*T011^2*T002^7+4976640*T211^7*T200^2*T300^4*T020*T011^3*T002^7-13188096*T211^6*T200^3*T300^4*T020*T011^4*T002^7-20155392*T211^6*T300^6*T020*T011^4*T002^7+18911232*T211^5*T200^4*T300^4*T020*T011^5*T002^7+147806208*T211^5*T200*T300^6*T020*T011^5*T002^7-10948608*T211^4*T200^5*T300^4*T020*T011^6*T002^7-456855552*T211^4*T200^2*T300^6*T020*T011^6*T002^7-7962624*T211^3*T200^6*T300^4*T020*T011^7*T002^7+806215680*T211^3*T200^3*T300^6*T020*T011^7*T002^7-725594112*T211^3*T300^8*T020*T011^7*T002^7+19906560*T211^2*T200^7*T300^4*T020*T011^8*T002^7-920429568*T211^2*T200^4*T300^6*T020*T011^8*T002^7+3083774976*T211^2*T200*T300^8*T020*T011^8*T002^7-15925248*T211*T200^8*T300^4*T020*T011^9*T002^7+671846400*T211*T200^5*T300^6*T020*T011^9*T002^7-4534963200*T211*T200^2*T300^8*T020*T011^9*T002^7+5308416*T200^9*T300^4*T020*T011^10*T002^7-241864704*T200^6*T300^6*T020*T011^10*T002^7+2539579392*T200^3*T300^8*T020*T011^10*T002^7-3265173504*T300^10*T020*T011^10*T002^7-41472*T211^8*T200*T300^4*T020^2*T002^8+414720*T211^7*T200^2*T300^4*T020^2*T011*T002^8-1534464*T211^6*T200^3*T300^4*T020^2*T011^2*T002^8+4478976*T211^6*T300^6*T020^2*T011^2*T002^8+2156544*T211^5*T200^4*T300^4*T020^2*T011^3*T002^8-8957952*T211^5*T200*T300^6*T020^2*T011^3*T002^8+829440*T211^4*T200^5*T300^4*T020^2*T011^4*T002^8-27993600*T211^4*T200^2*T300^6*T020^2*T011^4*T002^8-5308416*T211^3*T200^6*T300^4*T020^2*T011^5*T002^8+47029248*T211^3*T200^3*T300^6*T020^2*T011^5*T002^8+967458816*T211^3*T300^8*T020^2*T011^5*T002^8+3317760*T211^2*T200^7*T300^4*T020^2*T011^6*T002^8+122052096*T211^2*T200^4*T300^6*T020^2*T011^6*T002^8-3748902912*T211^2*T200*T300^8*T020^2*T011^6*T002^8+2654208*T211*T200^8*T300^4*T020^2*T011^7*T002^8-300091392*T211*T200^5*T300^6*T020^2*T011^7*T002^8+5200091136*T211*T200^2*T300^8*T020^2*T011^7*T002^8-2654208*T200^9*T300^4*T020^2*T011^8*T002^8+183638016*T200^6*T300^6*T020^2*T011^8*T002^8-3144241152*T200^3*T300^8*T020^2*T011^8*T002^8+8162933760*T300^10*T020^2*T011^8*T002^8+746496*T211^6*T300^6*T020^3*T002^9-13436928*T211^5*T200*T300^6*T020^3*T011*T002^9+49268736*T211^4*T200^2*T300^6*T020^3*T011^2*T002^9-56733696*T211^3*T200^3*T300^6*T020^3*T011^3*T002^9-564350976*T211^3*T300^8*T020^3*T011^3*T002^9-6718464*T211^2*T200^4*T300^6*T020^3*T011^4*T002^9+1813985280*T211^2*T200*T300^8*T020^3*T011^4*T002^9+62705664*T211*T200^5*T300^6*T020^3*T011^5*T002^9-2297714688*T211*T200^2*T300^8*T020^3*T011^5*T002^9-50761728*T200^6*T300^6*T020^3*T011^6*T002^9+1854296064*T200^3*T300^8*T020^3*T011^6*T002^9-10883911680*T300^10*T020^3*T011^6*T002^9+1679616*T211^4*T200^2*T300^6*T020^4*T002^10-3359232*T211^3*T200^3*T300^6*T020^4*T011*T002^10+120932352*T211^3*T300^8*T020^4*T011*T002^10-5038848*T211^2*T200^4*T300^6*T020^4*T011^2*T002^10-181398528*T211^2*T200*T300^8*T020^4*T011^2*T002^10+6718464*T211*T200^5*T300^6*T020^4*T011^3*T002^10+181398528*T211*T200^2*T300^8*T020^4*T011^3*T002^10+6718464*T200^6*T300^6*T020^4*T011^4*T002^10-604661760*T200^3*T300^8*T020^4*T011^4*T002^10+8162933760*T300^10*T020^4*T011^4*T002^10-60466176*T211^2*T200*T300^8*T020^5*T002^11+60466176*T211*T200^2*T300^8*T020^5*T011*T002^11+120932352*T200^3*T300^8*T020^5*T011^2*T002^11-3265173504*T300^10*T020^5*T011^2*T002^11+544195584*T300^10*T020^6*T002^12-13824*T211^10*T300^3*T002^7*T120+207360*T211^9*T200*T300^3*T011*T002^7*T120-1327104*T211^8*T200^2*T300^3*T011^2*T002^7*T120+4644864*T211^7*T200^3*T300^3*T011^3*T002^7*T120+4478976*T211^7*T300^5*T011^3*T002^7*T120-9289728*T211^6*T200^4*T300^3*T011^4*T002^7*T120-47029248*T211^6*T200*T300^5*T011^4*T002^7*T120+9289728*T211^5*T200^5*T300^3*T011^5*T002^7*T120+203793408*T211^5*T200^2*T300^5*T011^5*T002^7*T120-463574016*T211^4*T200^3*T300^5*T011^6*T002^7*T120-181398528*T211^4*T300^7*T011^6*T002^7*T120-10616832*T211^3*T200^7*T300^3*T011^7*T002^7*T120+573308928*T211^3*T200^4*T300^5*T011^7*T002^7*T120+1088391168*T211^3*T200*T300^7*T011^7*T002^7*T120+10616832*T211^2*T200^8*T300^3*T011^8*T002^7*T120-340402176*T211^2*T200^5*T300^5*T011^8*T002^7*T120-2509346304*T211^2*T200^2*T300^7*T011^8*T002^7*T120-3538944*T211*T200^9*T300^3*T011^9*T002^7*T120+35831808*T211*T200^6*T300^5*T011^9*T002^7*T120+2690744832*T211*T200^3*T300^7*T011^9*T002^7*T120-1088391168*T211*T300^9*T011^9*T002^7*T120+35831808*T200^7*T300^5*T011^10*T002^7*T120-1148857344*T200^4*T300^7*T011^10*T002^7*T120+1632586752*T200*T300^9*T011^10*T002^7*T120-2985984*T211^7*T300^5*T020*T011*T002^8*T120+27620352*T211^6*T200*T300^5*T020*T011^2*T002^8*T120-103016448*T211^5*T200^2*T300^5*T020*T011^3*T002^8*T120+195581952*T211^4*T200^3*T300^5*T020*T011^4*T002^8*T120+262020096*T211^4*T300^7*T020*T011^4*T002^8*T120-191102976*T211^3*T200^4*T300^5*T020*T011^5*T002^8*T120-1289945088*T211^3*T200*T300^7*T020*T011^5*T002^8*T120+71663616*T211^2*T200^5*T300^5*T020*T011^6*T002^8*T120+2479113216*T211^2*T200^2*T300^7*T020*T011^6*T002^8*T120+23887872*T211*T200^6*T300^5*T020*T011^7*T002^8*T120-2458957824*T211*T200^3*T300^7*T020*T011^7*T002^8*T120+4353564672*T211*T300^9*T020*T011^7*T002^8*T120-23887872*T200^7*T300^5*T020*T011^8*T002^8*T120+1128701952*T200^4*T300^7*T020*T011^8*T002^8*T120-5986151424*T200*T300^9*T020*T011^8*T002^8*T120+1492992*T211^6*T200*T300^5*T020^2*T002^9*T120-11197440*T211^5*T200^2*T300^5*T020^2*T011*T002^9*T120+29113344*T211^4*T200^3*T300^5*T020^2*T011^2*T002^9*T120-60466176*T211^4*T300^7*T020^2*T011^2*T002^9*T120-23887872*T211^3*T200^4*T300^5*T020^2*T011^3*T002^9*T120-40310784*T211^3*T200*T300^7*T020^2*T011^3*T002^9*T120-17915904*T211^2*T200^5*T300^5*T020^2*T011^4*T002^9*T120+604661760*T211^2*T200^2*T300^7*T020^2*T011^4*T002^9*T120+35831808*T211*T200^6*T300^5*T020^2*T011^5*T002^9*T120-544195584*T211*T200^3*T300^7*T020^2*T011^5*T002^9*T120-6530347008*T211*T300^9*T020^2*T011^5*T002^9*T120-11943936*T200^7*T300^5*T020^2*T011^6*T002^9*T120-40310784*T200^4*T300^7*T020^2*T011^6*T002^9*T120+7618738176*T200*T300^9*T020^2*T011^6*T002^9*T120-20155392*T211^4*T300^7*T020^3*T002^10*T120+241864704*T211^3*T200*T300^7*T020^3*T011*T002^10*T120-544195584*T211^2*T200^2*T300^7*T020^3*T011^2*T002^10*T120+282175488*T211*T200^3*T300^7*T020^3*T011^3*T002^10*T120+4353564672*T211*T300^9*T020^3*T011^3*T002^10*T120-3265173504*T200*T300^9*T020^3*T011^4*T002^10*T120-30233088*T211^2*T200^2*T300^7*T020^4*T002^11*T120+30233088*T211*T200^3*T300^7*T020^4*T011*T002^11*T120-1088391168*T211*T300^9*T020^4*T011*T002^11*T120+60466176*T200^4*T300^7*T020^4*T011^2*T002^11*T120-544195584*T200*T300^9*T020^4*T011^2*T002^11*T120+544195584*T200*T300^9*T020^5*T002^12*T120+311040*T211^8*T300^4*T002^8*T120^2-3732480*T211^7*T200*T300^4*T011*T002^8*T120^2+18537984*T211^6*T200^2*T300^4*T011^2*T002^8*T120^2-48273408*T211^5*T200^3*T300^4*T011^3*T002^8*T120^2-53747712*T211^5*T300^6*T011^3*T002^8*T120^2+67184640*T211^4*T200^4*T300^4*T011^4*T002^8*T120^2+403107840*T211^4*T200*T300^6*T011^4*T002^8*T120^2-39813120*T211^3*T200^5*T300^4*T011^5*T002^8*T120^2-1175731200*T211^3*T200^2*T300^6*T011^5*T002^8*T120^2-9953280*T211^2*T200^6*T300^4*T011^6*T002^8*T120^2+1649382912*T211^2*T200^3*T300^6*T011^6*T002^8*T120^2+362797056*T211^2*T300^8*T011^6*T002^8*T120^2+23887872*T211*T200^7*T300^4*T011^7*T002^8*T120^2-1088391168*T211*T200^4*T300^6*T011^7*T002^8*T120^2-1088391168*T211*T200*T300^8*T011^7*T002^8*T120^2-7962624*T200^8*T300^4*T011^8*T002^8*T120^2+255301632*T200^5*T300^6*T011^8*T002^8*T120^2+861643008*T200^2*T300^8*T011^8*T002^8*T120^2+40310784*T211^5*T300^6*T020*T011*T002^9*T120^2-262020096*T211^4*T200*T300^6*T020*T011^2*T002^9*T120^2+644972544*T211^3*T200^2*T300^6*T020*T011^3*T002^9*T120^2-745749504*T211^2*T200^3*T300^6*T020*T011^4*T002^9*T120^2-544195584*T211^2*T300^8*T020*T011^4*T002^9*T120^2+403107840*T211*T200^4*T300^6*T020*T011^5*T002^9*T120^2+1088391168*T211*T200*T300^8*T020*T011^5*T002^9*T120^2-80621568*T200^5*T300^6*T020*T011^6*T002^9*T120^2-544195584*T200^2*T300^8*T020*T011^6*T002^9*T120^2-20155392*T211^4*T200*T300^6*T020^2*T002^10*T120^2+100776960*T211^3*T200^2*T300^6*T020^2*T011*T002^10*T120^2-151165440*T211^2*T200^3*T300^6*T020^2*T011^2*T002^10*T120^2+40310784*T211*T200^4*T300^6*T020^2*T011^3*T002^10*T120^2+1088391168*T211*T200*T300^8*T020^2*T011^3*T002^10*T120^2+40310784*T200^5*T300^6*T020^2*T011^4*T002^10*T120^2-1360488960*T200^2*T300^8*T020^2*T011^4*T002^10*T120^2+181398528*T211^2*T300^8*T020^3*T002^11*T120^2-1088391168*T211*T200*T300^8*T020^3*T011*T002^11*T120^2+906992640*T200^2*T300^8*T020^3*T011^2*T002^11*T120^2+136048896*T200^2*T300^8*T020^4*T002^12*T120^2-3732480*T211^6*T300^5*T002^9*T120^3+33592320*T211^5*T200*T300^5*T011*T002^9*T120^3-118692864*T211^4*T200^2*T300^5*T011^2*T002^9*T120^3+203046912*T211^3*T200^3*T300^5*T011^3*T002^9*T120^3+282175488*T211^3*T300^7*T011^3*T002^9*T120^3-161243136*T211^2*T200^4*T300^5*T011^4*T002^9*T120^3-1269789696*T211^2*T200*T300^7*T011^4*T002^9*T120^3+35831808*T211*T200^5*T300^5*T011^5*T002^9*T120^3+1874451456*T211*T200^2*T300^7*T011^5*T002^9*T120^3+11943936*T200^6*T300^5*T011^6*T002^9*T120^3-927148032*T200^3*T300^7*T011^6*T002^9*T120^3+544195584*T300^9*T011^6*T002^9*T120^3-241864704*T211^3*T300^7*T020*T011*T002^10*T120^3+906992640*T211^2*T200*T300^7*T020*T011^2*T002^10*T120^3-1088391168*T211*T200^2*T300^7*T020*T011^3*T002^10*T120^3+483729408*T200^3*T300^7*T020*T011^4*T002^10*T120^3-1632586752*T300^9*T020*T011^4*T002^10*T120^3+120932352*T211^2*T200*T300^7*T020^2*T002^11*T120^3-302330880*T211*T200^2*T300^7*T020^2*T011*T002^11*T120^3+120932352*T200^3*T300^7*T020^2*T011^2*T002^11*T120^3+1632586752*T300^9*T020^2*T011^2*T002^11*T120^3-544195584*T300^9*T020^3*T002^12*T120^3+25194240*T211^4*T300^6*T002^10*T120^4-151165440*T211^3*T200*T300^6*T011*T002^10*T120^4+317447424*T211^2*T200^2*T300^6*T011^2*T002^10*T120^4-262020096*T211*T200^3*T300^6*T011^3*T002^10*T120^4-544195584*T211*T300^8*T011^3*T002^10*T120^4+60466176*T200^4*T300^6*T011^4*T002^10*T120^4+816293376*T200*T300^8*T011^4*T002^10*T120^4+544195584*T211*T300^8*T020*T011*T002^11*T120^4-544195584*T200*T300^8*T020*T011^2*T002^11*T120^4-272097792*T200*T300^8*T020^2*T002^12*T120^4-90699264*T211^2*T300^7*T002^11*T120^5+272097792*T211*T200*T300^7*T011*T002^11*T120^5-181398528*T200^2*T300^7*T011^2*T002^11*T120^5+136048896*T300^8*T002^12*T120^6-128*T211^12*T200*T300*T002^5*T102+1920*T211^11*T200^2*T300*T011*T002^5*T102-11904*T211^10*T200^3*T300*T011^2*T002^5*T102-20736*T211^10*T300^3*T011^2*T002^5*T102+37504*T211^9*T200^4*T300*T011^3*T002^5*T102+317952*T211^9*T200*T300^3*T011^3*T002^5*T102-52992*T211^8*T200^5*T300*T011^4*T002^5*T102-1990656*T211^8*T200^2*T300^3*T011^4*T002^5*T102-18432*T211^7*T200^6*T300*T011^5*T002^5*T102+6531840*T211^7*T200^3*T300^3*T011^5*T002^5*T102+3359232*T211^7*T300^5*T011^5*T002^5*T102+172032*T211^6*T200^7*T300*T011^6*T002^5*T102-11549952*T211^6*T200^4*T300^3*T011^6*T002^5*T102-29113344*T211^6*T200*T300^5*T011^6*T002^5*T102-184320*T211^5*T200^8*T300*T011^7*T002^5*T102+8522496*T211^5*T200^5*T300^3*T011^7*T002^5*T102+107495424*T211^5*T200^2*T300^5*T011^7*T002^5*T102-73728*T211^4*T200^9*T300*T011^8*T002^5*T102+5101056*T211^4*T200^6*T300^3*T011^8*T002^5*T102-246063744*T211^4*T200^3*T300^5*T011^8*T002^5*T102+634894848*T211^4*T300^7*T011^8*T002^5*T102+262144*T211^3*T200^10*T300*T011^9*T002^5*T102-15095808*T211^3*T200^7*T300^3*T011^9*T002^5*T102+407866752*T211^3*T200^4*T300^5*T011^9*T002^5*T102-3365950464*T211^3*T200*T300^7*T011^9*T002^5*T102-98304*T211^2*T200^11*T300*T011^10*T002^5*T102+9953280*T211^2*T200^8*T300^3*T011^10*T002^5*T102-464413824*T211^2*T200^5*T300^5*T011^10*T002^5*T102+6636162816*T211^2*T200^2*T300^7*T011^10*T002^5*T102-98304*T211*T200^12*T300*T011^11*T002^5*T102-331776*T211*T200^9*T300^3*T011^11*T002^5*T102+299811456*T211*T200^6*T300^5*T011^11*T002^5*T102-5925685248*T211*T200^3*T300^7*T011^11*T002^5*T102+3265173504*T211*T300^9*T011^11*T002^5*T102+65536*T200^13*T300*T011^12*T002^5*T102-1548288*T200^10*T300^3*T011^12*T002^5*T102-74462976*T200^7*T300^5*T011^12*T002^5*T102+1939956480*T200^4*T300^7*T011^12*T002^5*T102-2720977920*T200*T300^9*T011^12*T002^5*T102+6912*T211^10*T300^3*T020*T002^6*T102-82944*T211^9*T200*T300^3*T020*T011*T002^6*T102+352512*T211^8*T200^2*T300^3*T020*T011^2*T002^6*T102-580608*T211^7*T200^3*T300^3*T020*T011^3*T002^6*T102-2239488*T211^7*T300^5*T020*T011^3*T002^6*T102+41472*T211^6*T200^4*T300^3*T020*T011^4*T002^6*T102+6718464*T211^6*T200*T300^5*T020*T011^4*T002^6*T102+705024*T211^5*T200^5*T300^3*T020*T011^5*T002^6*T102+12317184*T211^5*T200^2*T300^5*T020*T011^5*T002^6*T102-248832*T211^4*T200^6*T300^3*T020*T011^6*T002^6*T102-16796160*T211^4*T200^3*T300^5*T020*T011^6*T002^6*T102-1269789696*T211^4*T300^7*T020*T011^6*T002^6*T102+331776*T211^3*T200^7*T300^3*T020*T011^7*T002^6*T102-138848256*T211^3*T200^4*T300^5*T020*T011^7*T002^6*T102+5441955840*T211^3*T200*T300^7*T020*T011^7*T002^6*T102-1327104*T211^2*T200^8*T300^3*T020*T011^8*T002^6*T102+294492672*T211^2*T200^5*T300^5*T020*T011^8*T002^6*T102-8087351040*T211^2*T200^2*T300^7*T020*T011^8*T002^6*T102-221184*T211*T200^9*T300^3*T020*T011^9*T002^6*T102-155644416*T211*T200^6*T300^5*T020*T011^9*T002^6*T102+5230324224*T211*T200^3*T300^7*T020*T011^9*T002^6*T102-14149085184*T211*T300^9*T020*T011^9*T002^6*T102+1327104*T200^10*T300^3*T020*T011^10*T002^6*T102-24634368*T200^7*T300^5*T020*T011^10*T002^6*T102-650011392*T200^4*T300^7*T020*T011^10*T002^6*T102+8162933760*T200*T300^9*T020*T011^10*T002^6*T102-20736*T211^8*T200^2*T300^3*T020^2*T002^7*T102+269568*T211^7*T200^3*T300^3*T020^2*T011*T002^7*T102+373248*T211^7*T300^5*T020^2*T011*T002^7*T102-1264896*T211^6*T200^4*T300^3*T020^2*T011^2*T002^7*T102+2985984*T211^6*T200*T300^5*T020^2*T011^2*T002^7*T102+2384640*T211^5*T200^5*T300^3*T020^2*T011^3*T002^7*T102-6718464*T211^5*T200^2*T300^5*T020^2*T011^3*T002^7*T102-207360*T211^4*T200^6*T300^3*T020^2*T011^4*T002^7*T102-73716480*T211^4*T200^3*T300^5*T020^2*T011^4*T002^7*T102+806215680*T211^4*T300^7*T020^2*T011^4*T002^7*T102-5142528*T211^3*T200^7*T300^3*T020^2*T011^5*T002^7*T102+217043712*T211^3*T200^4*T300^5*T020^2*T011^5*T002^7*T102-1894606848*T211^3*T200*T300^7*T020^2*T011^5*T002^7*T102+4644864*T211^2*T200^8*T300^3*T020^2*T011^6*T002^7*T102-99097344*T211^2*T200^5*T300^5*T020^2*T011^6*T002^7*T102-211631616*T211^2*T200^2*T300^7*T020^2*T011^6*T002^7*T102+2322432*T211*T200^9*T300^3*T020^2*T011^7*T002^7*T102-188303616*T211*T200^6*T300^5*T020^2*T011^7*T002^7*T102+2136471552*T211*T200^3*T300^7*T020^2*T011^7*T002^7*T102+23944605696*T211*T300^9*T020^2*T011^7*T002^7*T102-3317760*T200^10*T300^3*T020^2*T011^8*T002^7*T102+192222720*T200^7*T300^5*T020^2*T011^8*T002^7*T102-2529501696*T200^4*T300^7*T020^2*T011^8*T002^7*T102-4353564672*T200*T300^9*T020^2*T011^8*T002^7*T102-10077696*T211^5*T200^2*T300^5*T020^3*T011*T002^8*T102+50388480*T211^4*T200^3*T300^5*T020^3*T011^2*T002^8*T102-181398528*T211^4*T300^7*T020^3*T011^2*T002^8*T102-60466176*T211^3*T200^4*T300^5*T020^3*T011^3*T002^8*T102-362797056*T211^3*T200*T300^7*T020^3*T011^3*T002^8*T102-10077696*T211^2*T200^5*T300^5*T020^3*T011^4*T002^8*T102+1904684544*T211^2*T200^2*T300^7*T020^3*T011^4*T002^8*T102+50388480*T211*T200^6*T300^5*T020^3*T011^5*T002^8*T102-1269789696*T211*T200^3*T300^7*T020^3*T011^5*T002^8*T102-19591041024*T211*T300^9*T020^3*T011^5*T002^8*T102-60466176*T200^7*T300^5*T020^3*T011^6*T002^8*T102+2086083072*T200^4*T300^7*T020^3*T011^6*T002^8*T102-9795520512*T200*T300^9*T020^3*T011^6*T002^8*T102+2519424*T211^4*T200^3*T300^5*T020^4*T002^9*T102+10077696*T211^4*T300^7*T020^4*T002^9*T102-7558272*T211^3*T200^4*T300^5*T020^4*T011*T002^9*T102+181398528*T211^3*T200*T300^7*T020^4*T011*T002^9*T102-7558272*T211^2*T200^5*T300^5*T020^4*T011^2*T002^9*T102-136048896*T211^2*T200^2*T300^7*T020^4*T011^2*T002^9*T102+17635968*T211*T200^6*T300^5*T020^4*T011^3*T002^9*T102-322486272*T211*T200^3*T300^7*T020^4*T011^3*T002^9*T102+7618738176*T211*T300^9*T020^4*T011^3*T002^9*T102+15116544*T200^7*T300^5*T020^4*T011^4*T002^9*T102-1103507712*T200^4*T300^7*T020^4*T011^4*T002^9*T102+14693280768*T200*T300^9*T020^4*T011^4*T002^9*T102-105815808*T211^2*T200^2*T300^7*T020^5*T002^10*T102+151165440*T211*T200^3*T300^7*T020^5*T011*T002^10*T102-1088391168*T211*T300^9*T020^5*T011*T002^10*T102+256981248*T200^4*T300^7*T020^5*T011^2*T002^10*T102-7074542592*T200*T300^9*T020^5*T011^2*T002^10*T102+1088391168*T200*T300^9*T020^6*T002^11*T102+1152*T211^10*T200*T300^2*T002^6*T120*T102-2304*T211^9*T200^2*T300^2*T011*T002^6*T120*T102-72576*T211^8*T200^3*T300^2*T011^2*T002^6*T120*T102+373248*T211^8*T300^4*T011^2*T002^6*T120*T102+511488*T211^7*T200^4*T300^2*T011^3*T002^6*T120*T102-2612736*T211^7*T200*T300^4*T011^3*T002^6*T120*T102-1354752*T211^6*T200^5*T300^2*T011^4*T002^6*T120*T102+1306368*T211^6*T200^2*T300^4*T011^4*T002^6*T120*T102+1161216*T211^5*T200^6*T300^2*T011^5*T002^6*T120*T102+30979584*T211^5*T200^3*T300^4*T011^5*T002^6*T120*T102+80621568*T211^5*T300^6*T011^5*T002^6*T120*T102+1548288*T211^4*T200^7*T300^2*T011^6*T002^6*T120*T102-89766144*T211^4*T200^4*T300^4*T011^6*T002^6*T120*T102-786060288*T211^4*T200*T300^6*T011^6*T002^6*T120*T102-3760128*T211^3*T200^8*T300^2*T011^7*T002^6*T120*T102+54120960*T211^3*T200^5*T300^4*T011^7*T002^6*T120*T102+2872143360*T211^3*T200^2*T300^6*T011^7*T002^6*T120*T102+1327104*T211^2*T200^9*T300^2*T011^8*T002^6*T120*T102+124664832*T211^2*T200^6*T300^4*T011^8*T002^6*T120*T102-4990978944*T211^2*T200^3*T300^6*T011^8*T002^6*T120*T102-2993075712*T211^2*T300^8*T011^8*T002^6*T120*T102+2064384*T211*T200^10*T300^2*T011^9*T002^6*T120*T102-216483840*T211*T200^7*T300^4*T011^9*T002^6*T120*T102+4338448128*T211*T200^4*T300^6*T011^9*T002^6*T120*T102+5804752896*T211*T200*T300^8*T011^9*T002^6*T120*T102-1474560*T200^11*T300^2*T011^10*T002^6*T120*T102+101523456*T200^8*T300^4*T011^10*T002^6*T120*T102-1625028480*T200^5*T300^6*T011^10*T002^6*T120*T102-1813985280*T200^2*T300^8*T011^10*T002^6*T120*T102-248832*T211^8*T300^4*T020*T002^7*T120*T102+1119744*T211^7*T200*T300^4*T020*T011*T002^7*T120*T102+3608064*T211^6*T200^2*T300^4*T020*T011^2*T002^7*T120*T102-29237760*T211^5*T200^3*T300^4*T020*T011^3*T002^7*T120*T102-53747712*T211^5*T300^6*T020*T011^3*T002^7*T120*T102+57853440*T211^4*T200^4*T300^4*T020*T011^4*T002^7*T120*T102+604661760*T211^4*T200*T300^6*T020*T011^4*T002^7*T120*T102-31601664*T211^3*T200^5*T300^4*T020*T011^5*T002^7*T120*T102-2012179968*T211^3*T200^2*T300^6*T020*T011^5*T002^7*T120*T102-32348160*T211^2*T200^6*T300^4*T020*T011^6*T002^7*T120*T102+2737774080*T211^2*T200^3*T300^6*T020*T011^6*T002^7*T120*T102+6893144064*T211^2*T300^8*T020*T011^6*T002^7*T120*T102+56733696*T211*T200^7*T300^4*T020*T011^7*T002^7*T120*T102-2126393856*T211*T200^4*T300^6*T020*T011^7*T002^7*T120*T102-6530347008*T211*T200*T300^8*T020*T011^7*T002^7*T120*T102-31850496*T200^8*T300^4*T020*T011^8*T002^7*T120*T102+1172371968*T200^5*T300^6*T020*T011^8*T002^7*T120*T102-4716361728*T200^2*T300^8*T020*T011^8*T002^7*T120*T102+1306368*T211^6*T200^2*T300^4*T020^2*T002^8*T120*T102-11197440*T211^5*T200^3*T300^4*T020^2*T011*T002^8*T120*T102+31912704*T211^4*T200^4*T300^4*T020^2*T011^2*T002^8*T120*T102-60466176*T211^4*T200*T300^6*T020^2*T011^2*T002^8*T120*T102-26500608*T211^3*T200^5*T300^4*T020^2*T011^3*T002^8*T120*T102-171320832*T211^3*T200^2*T300^6*T020^2*T011^3*T002^8*T120*T102-24634368*T211^2*T200^6*T300^4*T020^2*T011^4*T002^8*T120*T102+1194206976*T211^2*T200^3*T300^6*T020^2*T011^4*T002^8*T120*T102-4897760256*T211^2*T300^8*T020^2*T011^4*T002^8*T120*T102+40310784*T211*T200^7*T300^4*T020^2*T011^5*T002^8*T120*T102-786060288*T211*T200^4*T300^6*T020^2*T011^5*T002^8*T120*T102-6530347008*T211*T200*T300^8*T020^2*T011^5*T002^8*T120*T102-5971968*T200^8*T300^4*T020^2*T011^6*T002^8*T120*T102-458535168*T200^5*T300^6*T020^2*T011^6*T002^8*T120*T102+15237476352*T200^2*T300^8*T020^2*T011^6*T002^8*T120*T102-13436928*T211^4*T200*T300^6*T020^3*T002^9*T120*T102+278816256*T211^3*T200^2*T300^6*T020^3*T011*T002^9*T120*T102-715516416*T211^2*T200^3*T300^6*T020^3*T011^2*T002^9*T120*T102+1088391168*T211^2*T300^8*T020^3*T011^2*T002^9*T120*T102+218350080*T211*T200^4*T300^6*T020^3*T011^3*T002^9*T120*T102+9432723456*T211*T200*T300^8*T020^3*T011^3*T002^9*T120*T102+137728512*T200^5*T300^6*T020^3*T011^4*T002^9*T120*T102-7981535232*T200^2*T300^8*T020^3*T011^4*T002^9*T120*T102-52907904*T211^2*T200^3*T300^6*T020^4*T002^10*T120*T102-90699264*T211^2*T300^8*T020^4*T002^10*T120*T102+75582720*T211*T200^4*T300^6*T020^4*T011*T002^10*T120*T102-2176782336*T211*T200*T300^8*T020^4*T011*T002^10*T120*T102+128490624*T200^5*T300^6*T020^4*T011^2*T002^10*T120*T102-1813985280*T200^2*T300^8*T020^4*T011^2*T002^10*T120*T102+1088391168*T200^2*T300^8*T020^5*T002^11*T120*T102+103680*T211^8*T200*T300^3*T002^7*T120^2*T102-1472256*T211^7*T200^2*T300^3*T011*T002^7*T120^2*T102+8066304*T211^6*T200^3*T300^3*T011^2*T002^7*T120^2*T102+2239488*T211^6*T300^5*T011^2*T002^7*T120^2*T102-21254400*T211^5*T200^4*T300^3*T011^3*T002^7*T120^2*T102-68304384*T211^5*T200*T300^5*T011^3*T002^7*T120^2*T102+24675840*T211^4*T200^5*T300^3*T011^4*T002^7*T120^2*T102+439499520*T211^4*T200^2*T300^5*T011^4*T002^7*T120^2*T102+829440*T211^3*T200^6*T300^3*T011^5*T002^7*T120^2*T102-1137100032*T211^3*T200^3*T300^5*T011^5*T002^7*T120^2*T102-1420955136*T211^3*T300^7*T011^5*T002^7*T120^2*T102-29196288*T211^2*T200^7*T300^3*T011^6*T002^7*T120^2*T102+1277068032*T211^2*T200^4*T300^5*T011^6*T002^7*T120^2*T102+6923377152*T211^2*T200*T300^7*T011^6*T002^7*T120^2*T102+22228992*T211*T200^8*T300^3*T011^7*T002^7*T120^2*T102-447337728*T211*T200^5*T300^5*T011^7*T002^7*T120^2*T102-11276941824*T211*T200^2*T300^7*T011^7*T002^7*T120^2*T102-3317760*T200^9*T300^3*T011^8*T002^7*T120^2*T102-106375680*T200^6*T300^5*T011^8*T002^7*T120^2*T102+6500113920*T200^3*T300^7*T011^8*T002^7*T120^2*T102-3265173504*T300^9*T011^8*T002^7*T120^2*T102+3359232*T211^6*T300^5*T020*T002^8*T120^2*T102+10077696*T211^5*T200*T300^5*T020*T011*T002^8*T120^2*T102-161243136*T211^4*T200^2*T300^5*T020*T011^2*T002^8*T120^2*T102+429981696*T211^3*T200^3*T300^5*T020*T011^3*T002^8*T120^2*T102+1269789696*T211^3*T300^7*T020*T011^3*T002^8*T120^2*T102-413185536*T211^2*T200^4*T300^5*T020*T011^4*T002^8*T120^2*T102-5441955840*T211^2*T200*T300^7*T020*T011^4*T002^8*T120^2*T102+110854656*T211*T200^5*T300^5*T020*T011^5*T002^8*T120^2*T102+7074542592*T211*T200^2*T300^7*T020*T011^5*T002^8*T120^2*T102+33592320*T200^6*T300^5*T020*T011^6*T002^8*T120^2*T102-3627970560*T200^3*T300^7*T020*T011^6*T002^8*T120^2*T102+9795520512*T300^9*T020*T011^6*T002^8*T120^2*T102-25194240*T211^4*T200^2*T300^5*T020^2*T002^9*T120^2*T102+136048896*T211^3*T200^3*T300^5*T020^2*T011*T002^9*T120^2*T102-90699264*T211^3*T300^7*T020^2*T011*T002^9*T120^2*T102-196515072*T211^2*T200^4*T300^5*T020^2*T011^2*T002^9*T120^2*T102-272097792*T211^2*T200*T300^7*T020^2*T011^2*T002^9*T120^2*T102+5038848*T211*T200^5*T300^5*T020^2*T011^3*T002^9*T120^2*T102+2993075712*T211*T200^2*T300^7*T020^2*T011^3*T002^9*T120^2*T102+90699264*T200^6*T300^5*T020^2*T011^4*T002^9*T120^2*T102-2539579392*T200^3*T300^7*T020^2*T011^4*T002^9*T120^2*T102-9795520512*T300^9*T020^2*T011^4*T002^9*T120^2*T102+241864704*T211^2*T200*T300^7*T020^3*T002^10*T120^2*T102-1693052928*T211*T200^2*T300^7*T020^3*T011*T002^10*T120^2*T102+1330255872*T200^3*T300^7*T020^3*T011^2*T002^10*T120^2*T102+3265173504*T300^9*T020^3*T011^2*T002^10*T120^2*T102+272097792*T200^3*T300^7*T020^4*T002^11*T120^2*T102-2799360*T211^6*T200*T300^4*T002^8*T120^3*T102+26873856*T211^5*T200^2*T300^4*T011*T002^8*T120^3*T102-95738112*T211^4*T200^3*T300^4*T011^2*T002^8*T120^3*T102-90699264*T211^4*T300^6*T011^2*T002^8*T120^3*T102+148925952*T211^3*T200^4*T300^4*T011^3*T002^8*T120^3*T102+937225728*T211^3*T200*T300^6*T011^3*T002^8*T120^3*T102-73903104*T211^2*T200^5*T300^4*T011^4*T002^8*T120^3*T102-2947726080*T211^2*T200^2*T300^6*T011^4*T002^8*T120^3*T102-40310784*T211*T200^6*T300^4*T011^5*T002^8*T120^3*T102+3446572032*T211*T200^3*T300^6*T011^5*T002^8*T120^3*T102+4897760256*T211*T300^8*T011^5*T002^8*T120^3*T102+35831808*T200^7*T300^4*T011^6*T002^8*T120^3*T102-1284906240*T200^4*T300^6*T011^6*T002^8*T120^3*T102-5714053632*T200*T300^8*T011^6*T002^8*T120^3*T102-20155392*T211^4*T300^6*T020*T002^9*T120^3*T102-211631616*T211^3*T200*T300^6*T020*T011*T002^9*T120^3*T102+997691904*T211^2*T200^2*T300^6*T020*T011^2*T002^9*T120^3*T102-1078313472*T211*T200^3*T300^6*T020*T011^3*T002^9*T120^3*T102-5441955840*T211*T300^8*T020*T011^3*T002^9*T120^3*T102+453496320*T200^4*T300^6*T020*T011^4*T002^9*T120^3*T102+1632586752*T200*T300^8*T020*T011^4*T002^9*T120^3*T102+196515072*T211^2*T200^2*T300^6*T020^2*T002^10*T120^3*T102-513962496*T211*T200^3*T300^6*T020^2*T011*T002^10*T120^3*T102+544195584*T211*T300^8*T020^2*T011*T002^10*T120^3*T102+105815808*T200^4*T300^6*T020^2*T011^2*T002^10*T120^3*T102+5169858048*T200*T300^8*T020^2*T011^2*T002^10*T120^3*T102-1088391168*T200*T300^8*T020^3*T002^11*T120^3*T102+29393280*T211^4*T200*T300^5*T002^9*T120^4*T102-182238336*T211^3*T200^2*T300^5*T011*T002^9*T120^4*T102+365316480*T211^2*T200^3*T300^5*T011^2*T002^9*T120^4*T102+680244480*T211^2*T300^7*T011^2*T002^9*T120^4*T102-237665664*T211*T200^4*T300^5*T011^3*T002^9*T120^4*T102-3083774976*T211*T200*T300^7*T011^3*T002^9*T120^4*T102+1679616*T200^5*T300^5*T011^4*T002^9*T120^4*T102+3038425344*T200^2*T300^7*T011^4*T002^9*T120^4*T102+45349632*T211^2*T300^7*T020*T002^10*T120^4*T102+816293376*T211*T200*T300^7*T020*T011*T002^10*T120^4*T102-861643008*T200^2*T300^7*T020*T011^2*T002^10*T120^4*T102-544195584*T200^2*T300^7*T020^2*T002^11*T120^4*T102-143607168*T211^2*T200*T300^6*T002^10*T120^5*T102+438379776*T211*T200^2*T300^6*T011*T002^10*T120^5*T102-234306432*T200^3*T300^6*T011^2*T002^10*T120^5*T102-1632586752*T300^8*T011^2*T002^10*T120^5*T102+272097792*T200*T300^7*T002^11*T120^6*T102+16*T211^12*T200^2*T002^4*T102^2-192*T211^11*T200^3*T011*T002^4*T102^2+3456*T211^11*T300^2*T011*T002^4*T102^2+864*T211^10*T200^4*T011^2*T002^4*T102^2-43200*T211^10*T200*T300^2*T011^2*T002^4*T102^2-1472*T211^9*T200^5*T011^3*T002^4*T102^2+238464*T211^9*T200^2*T300^2*T011^3*T002^4*T102^2-1008*T211^8*T200^6*T011^4*T002^4*T102^2-728352*T211^8*T200^3*T300^2*T011^4*T002^4*T102^2-1819584*T211^8*T300^4*T011^4*T002^4*T102^2+6912*T211^7*T200^7*T011^5*T002^4*T102^2+1161216*T211^7*T200^4*T300^2*T011^5*T002^4*T102^2+18755712*T211^7*T200*T300^4*T011^5*T002^4*T102^2-5376*T211^6*T200^8*T011^6*T002^4*T102^2-311040*T211^6*T200^5*T300^2*T011^6*T002^4*T102^2-78801984*T211^6*T200^2*T300^4*T011^6*T002^4*T102^2-9216*T211^5*T200^9*T011^7*T002^4*T102^2-2073600*T211^5*T200^6*T300^2*T011^7*T002^4*T102^2+150885504*T211^5*T200^3*T300^4*T011^7*T002^4*T102^2+438379776*T211^5*T300^6*T011^7*T002^4*T102^2+13824*T211^4*T200^10*T011^8*T002^4*T102^2+2941920*T211^4*T200^7*T300^2*T011^8*T002^4*T102^2-82056240*T211^4*T200^4*T300^4*T011^8*T002^4*T102^2-2463996672*T211^4*T200*T300^6*T011^8*T002^4*T102^2+4096*T211^3*T200^11*T011^9*T002^4*T102^2-311040*T211^3*T200^8*T300^2*T011^9*T002^4*T102^2-140387904*T211^3*T200^5*T300^4*T011^9*T002^4*T102^2+5190013440*T211^3*T200^2*T300^6*T011^9*T002^4*T102^2-12288*T211^2*T200^12*T011^10*T002^4*T102^2-1831680*T211^2*T200^9*T300^2*T011^10*T002^4*T102^2+228917664*T211^2*T200^6*T300^4*T011^10*T002^4*T102^2-5313465216*T211^2*T200^3*T300^6*T011^10*T002^4*T102^2+6802444800*T211^2*T300^8*T011^10*T002^4*T102^2+967680*T211*T200^10*T300^2*T011^11*T002^4*T102^2-96717888*T211*T200^7*T300^4*T011^11*T002^4*T102^2+2388413952*T211*T200^4*T300^6*T011^11*T002^4*T102^2-10339716096*T211*T200*T300^8*T011^11*T002^4*T102^2+4096*T200^14*T011^12*T002^4*T102^2-41472*T200^11*T300^2*T011^12*T002^4*T102^2+2344464*T200^8*T300^4*T011^12*T002^4*T102^2-259500672*T200^5*T300^6*T011^12*T002^4*T102^2+3673320192*T200^2*T300^8*T011^12*T002^4*T102^2-1728*T211^10*T200*T300^2*T020*T002^5*T102^2+3456*T211^9*T200^2*T300^2*T020*T011*T002^5*T102^2+36288*T211^8*T200^3*T300^2*T020*T011^2*T002^5*T102^2+1399680*T211^8*T300^4*T020*T011^2*T002^5*T102^2-103680*T211^7*T200^4*T300^2*T020*T011^3*T002^5*T102^2-13996800*T211^7*T200*T300^4*T020*T011^3*T002^5*T102^2-108864*T211^6*T200^5*T300^2*T020*T011^4*T002^5*T102^2+55847232*T211^6*T200^2*T300^4*T020*T011^4*T002^5*T102^2+445824*T211^5*T200^6*T300^2*T020*T011^5*T002^5*T102^2-85940352*T211^5*T200^3*T300^4*T020*T011^5*T002^5*T102^2-650011392*T211^5*T300^6*T020*T011^5*T002^5*T102^2+171072*T211^4*T200^7*T300^2*T020*T011^6*T002^5*T102^2+9097920*T211^4*T200^4*T300^4*T020*T011^6*T002^5*T102^2+2751211008*T211^4*T200*T300^6*T020*T011^6*T002^5*T102^2-787968*T211^3*T200^8*T300^2*T020*T011^7*T002^5*T102^2+81741312*T211^3*T200^5*T300^4*T020*T011^7*T002^5*T102^2-4021000704*T211^3*T200^2*T300^6*T020*T011^7*T002^5*T102^2-290304*T211^2*T200^9*T300^2*T020*T011^8*T002^5*T102^2-55847232*T211^2*T200^6*T300^4*T020*T011^8*T002^5*T102^2+3627970560*T211^2*T200^3*T300^6*T020*T011^8*T002^5*T102^2-20407334400*T211^2*T300^8*T020*T011^8*T002^5*T102^2+552960*T211*T200^10*T300^2*T020*T011^9*T002^5*T102^2+9237888*T211*T200^7*T300^4*T020*T011^9*T002^5*T102^2-1617470208*T211*T200^4*T300^6*T020*T011^9*T002^5*T102^2+17414258688*T211*T200*T300^8*T020*T011^9*T002^5*T102^2+304128*T200^11*T300^2*T020*T011^10*T002^5*T102^2-19455552*T200^8*T300^4*T020*T011^10*T002^5*T102^2+393030144*T200^5*T300^6*T020*T011^10*T002^5*T102^2-1360488960*T200^2*T300^8*T020*T011^10*T002^5*T102^2+7776*T211^8*T200^3*T300^2*T020^2*T002^6*T102^2-15552*T211^8*T300^4*T020^2*T002^6*T102^2-31104*T211^7*T200^4*T300^2*T020^2*T011*T002^6*T102^2-279936*T211^7*T200*T300^4*T020^2*T011*T002^6*T102^2-108864*T211^6*T200^5*T300^2*T020^2*T011^2*T002^6*T102^2+4774464*T211^6*T200^2*T300^4*T020^2*T011^2*T002^6*T102^2+715392*T211^5*T200^6*T300^2*T020^2*T011^3*T002^6*T102^2-27091584*T211^5*T200^3*T300^4*T020^2*T011^3*T002^6*T102^2+253622016*T211^5*T300^6*T020^2*T011^3*T002^6*T102^2-832032*T211^4*T200^7*T300^2*T020^2*T011^4*T002^6*T102^2+22511520*T211^4*T200^4*T300^4*T020^2*T011^4*T002^6*T102^2-272097792*T211^4*T200*T300^6*T020^2*T011^4*T002^6*T102^2-1057536*T211^3*T200^8*T300^2*T020^2*T011^5*T002^6*T102^2+72347904*T211^3*T200^5*T300^4*T020^2*T011^5*T002^6*T102^2-762545664*T211^3*T200^2*T300^6*T020^2*T011^5*T002^6*T102^2+2177280*T211^2*T200^9*T300^2*T020^2*T011^6*T002^6*T102^2-77044608*T211^2*T200^6*T300^4*T020^2*T011^6*T002^6*T102^2-673526016*T211^2*T200^3*T300^6*T020^2*T011^6*T002^6*T102^2+22674816000*T211^2*T300^8*T020^2*T011^6*T002^6*T102^2+248832*T211*T200^10*T300^2*T020^2*T011^7*T002^6*T102^2-24447744*T211*T200^7*T300^4*T020^2*T011^7*T002^6*T102^2+488768256*T211*T200^4*T300^6*T020^2*T011^7*T002^6*T102^2+3265173504*T211*T200*T300^8*T020^2*T011^7*T002^6*T102^2-1368576*T200^11*T300^2*T020^2*T011^8*T002^6*T102^2+70302816*T200^8*T300^4*T020^2*T011^8*T002^6*T102^2-707118336*T200^5*T300^6*T020^2*T011^8*T002^6*T102^2-5804752896*T200^2*T300^8*T020^2*T011^8*T002^6*T102^2-419904*T211^6*T200^2*T300^4*T020^3*T002^7*T102^2+839808*T211^5*T200^3*T300^4*T020^3*T011*T002^7*T102^2-15116544*T211^5*T300^6*T020^3*T011*T002^7*T102^2+13856832*T211^4*T200^4*T300^4*T020^3*T011^2*T002^7*T102^2-272097792*T211^4*T200*T300^6*T020^3*T011^2*T002^7*T102^2-21835008*T211^3*T200^5*T300^4*T020^3*T011^3*T002^7*T102^2+332563968*T211^3*T200^2*T300^6*T020^3*T011^3*T002^7*T102^2-13017024*T211^2*T200^6*T300^4*T020^3*T011^4*T002^7*T102^2+1027924992*T211^2*T200^3*T300^6*T020^3*T011^4*T002^7*T102^2-11428107264*T211^2*T300^8*T020^3*T011^4*T002^7*T102^2-2519424*T211*T200^7*T300^4*T020^3*T011^5*T002^7*T102^2+680244480*T211*T200^4*T300^6*T020^3*T011^5*T002^7*T102^2-19591041024*T211*T200*T300^8*T020^3*T011^5*T002^7*T102^2-23934528*T200^8*T300^4*T020^3*T011^6*T002^7*T102^2+786060288*T200^5*T300^6*T020^3*T011^6*T002^7*T102^2-3265173504*T200^2*T300^8*T020^3*T011^6*T002^7*T102^2+944784*T211^4*T200^4*T300^4*T020^4*T002^8*T102^2+15116544*T211^4*T200*T300^6*T020^4*T002^8*T102^2-6298560*T211^3*T200^5*T300^4*T020^4*T011*T002^8*T102^2+120932352*T211^3*T200^2*T300^6*T020^4*T011*T002^8*T102^2-1889568*T211^2*T200^6*T300^4*T020^4*T011^2*T002^8*T102^2-113374080*T211^2*T200^3*T300^6*T020^4*T011^2*T002^8*T102^2+2448880128*T211^2*T300^8*T020^4*T011^2*T002^8*T102^2+18895680*T211*T200^7*T300^4*T020^4*T011^3*T002^8*T102^2-801176832*T211*T200^4*T300^6*T020^4*T011^3*T002^8*T102^2+11428107264*T211*T200*T300^8*T020^4*T011^3*T002^8*T102^2+13541904*T200^8*T300^4*T020^4*T011^4*T002^8*T102^2-854084736*T200^5*T300^6*T020^4*T011^4*T002^8*T102^2+11836253952*T200^2*T300^8*T020^4*T011^4*T002^8*T102^2-60466176*T211^2*T200^3*T300^6*T020^5*T002^9*T102^2-90699264*T211^2*T300^8*T020^5*T002^9*T102^2+151165440*T211*T200^4*T300^6*T020^5*T011*T002^9*T102^2-2176782336*T211*T200*T300^8*T020^5*T011*T002^9*T102^2+211631616*T200^5*T300^6*T020^5*T011^2*T002^9*T102^2-5895452160*T200^2*T300^8*T020^5*T011^2*T002^9*T102^2+816293376*T200^2*T300^8*T020^6*T002^10*T102^2+1728*T211^10*T200^2*T300*T002^5*T120*T102^2-20736*T211^9*T200^3*T300*T011*T002^5*T120*T102^2-217728*T211^9*T300^3*T011*T002^5*T120*T102^2+93312*T211^8*T200^4*T300*T011^2*T002^5*T120*T102^2+2752704*T211^8*T200*T300^3*T011^2*T002^5*T120*T102^2-165888*T211^7*T200^5*T300*T011^3*T002^5*T120*T102^2-15303168*T211^7*T200^2*T300^3*T011^3*T002^5*T120*T102^2-46656*T211^6*T200^6*T300*T011^4*T002^5*T120*T102^2+44743104*T211^6*T200^3*T300^3*T011^4*T002^5*T120*T102^2+78102144*T211^6*T300^5*T011^4*T002^5*T120*T102^2+559872*T211^5*T200^7*T300*T011^5*T002^5*T120*T102^2-64478592*T211^5*T200^4*T300^3*T011^5*T002^5*T120*T102^2-607181184*T211^5*T200*T300^5*T011^5*T002^5*T120*T102^2-476928*T211^4*T200^8*T300*T011^6*T002^5*T120*T102^2+20202048*T211^4*T200^5*T300^3*T011^6*T002^5*T120*T102^2+1830361536*T211^4*T200^2*T300^5*T011^6*T002^5*T120*T102^2-497664*T211^3*T200^9*T300*T011^7*T002^5*T120*T102^2+61026048*T211^3*T200^6*T300^3*T011^7*T002^5*T120*T102^2-2705861376*T211^3*T200^3*T300^5*T011^7*T002^5*T120*T102^2+746496*T211^2*T200^10*T300*T011^8*T002^5*T120*T102^2-73109952*T211^2*T200^7*T300^3*T011^8*T002^5*T120*T102^2+2287636992*T211^2*T200^4*T300^5*T011^8*T002^5*T120*T102^2-5850102528*T211^2*T200*T300^7*T011^8*T002^5*T120*T102^2+110592*T211*T200^11*T300*T011^9*T002^5*T120*T102^2+19968768*T211*T200^8*T300^3*T011^9*T002^5*T120*T102^2-1332775296*T211*T200^5*T300^5*T011^9*T002^5*T120*T102^2+14693280768*T211*T200^2*T300^7*T011^9*T002^5*T120*T102^2-331776*T200^12*T300*T011^10*T002^5*T120*T102^2+6407424*T200^9*T300^3*T011^10*T002^5*T120*T102^2+409406400*T200^6*T300^5*T011^10*T002^5*T120*T102^2-8843178240*T200^3*T300^7*T011^10*T002^5*T120*T102^2+4897760256*T300^9*T011^10*T002^5*T120*T102^2-36288*T211^8*T200*T300^3*T020*T002^6*T120*T102^2+829440*T211^7*T200^2*T300^3*T020*T011*T002^6*T120*T102^2-3068928*T211^6*T200^3*T300^3*T020*T011^2*T002^6*T120*T102^2-56547072*T211^6*T300^5*T020*T011^2*T002^6*T120*T102^2+1886976*T211^5*T200^4*T300^3*T020*T011^3*T002^6*T120*T102^2+370075392*T211^5*T200*T300^5*T020*T011^3*T002^6*T120*T102^2+4318272*T211^4*T200^5*T300^3*T020*T011^4*T002^6*T120*T102^2-845826624*T211^4*T200^2*T300^5*T020*T011^4*T002^6*T120*T102^2-3338496*T211^3*T200^6*T300^3*T020*T011^5*T002^6*T120*T102^2+784380672*T211^3*T200^3*T300^5*T020*T011^5*T002^6*T120*T102^2+1934917632*T211^3*T300^7*T020*T011^5*T002^6*T120*T102^2+2063232*T211^2*T200^7*T300^3*T020*T011^6*T002^6*T120*T102^2-705718656*T211^2*T200^4*T300^5*T020*T011^6*T002^6*T120*T102^2+4474497024*T211^2*T200*T300^7*T020*T011^6*T002^6*T120*T102^2-2529792*T211*T200^8*T300^3*T020*T011^7*T002^6*T120*T102^2+639373824*T211*T200^5*T300^5*T020*T011^7*T002^6*T120*T102^2-10823445504*T211*T200^2*T300^7*T020*T011^7*T002^6*T120*T102^2-6428160*T200^9*T300^3*T020*T011^8*T002^6*T120*T102^2+136748736*T200^6*T300^5*T020*T011^8*T002^6*T120*T102^2+786060288*T200^3*T300^7*T020*T011^8*T002^6*T120*T102^2-13060694016*T300^9*T020*T011^8*T002^6*T120*T102^2+46656*T211^6*T200^3*T300^3*T020^2*T002^7*T120*T102^2+839808*T211^6*T300^5*T020^2*T002^7*T120*T102^2-2239488*T211^5*T200^4*T300^3*T020^2*T011*T002^7*T120*T102^2+17635968*T211^5*T200*T300^5*T020^2*T011*T002^7*T120*T102^2+10357632*T211^4*T200^5*T300^3*T020^2*T011^2*T002^7*T120*T102^2-127230912*T211^4*T200^2*T300^5*T020^2*T011^2*T002^7*T120*T102^2-10824192*T211^3*T200^6*T300^3*T020^2*T011^3*T002^7*T120*T102^2+122611968*T211^3*T200^3*T300^5*T020^2*T011^3*T002^7*T120*T102^2-1451188224*T211^3*T300^7*T020^2*T011^3*T002^7*T120*T102^2-11897280*T211^2*T200^7*T300^3*T020^2*T011^4*T002^7*T120*T102^2+644972544*T211^2*T200^4*T300^5*T020^2*T011^4*T002^7*T120*T102^2-4625662464*T211^2*T200*T300^7*T020^2*T011^4*T002^7*T120*T102^2+16236288*T211*T200^8*T300^3*T020^2*T011^5*T002^7*T120*T102^2-440899200*T211*T200^5*T300^5*T020^2*T011^5*T002^7*T120*T102^2-1088391168*T211*T200^2*T300^7*T020^2*T011^5*T002^7*T120*T102^2+4665600*T200^9*T300^3*T020^2*T011^6*T002^7*T120*T102^2-547134912*T200^6*T300^5*T020^2*T011^6*T002^7*T120*T102^2+11065310208*T200^3*T300^7*T020^2*T011^6*T002^7*T120*T102^2+9795520512*T300^9*T020^2*T011^6*T002^7*T120*T102^2+3779136*T211^4*T200^2*T300^5*T020^3*T002^8*T120*T102^2+75582720*T211^3*T200^3*T300^5*T020^3*T011*T002^8*T120*T102^2-340122240*T211^2*T200^4*T300^5*T020^3*T011^2*T002^8*T120*T102^2+3265173504*T211^2*T200*T300^7*T020^3*T011^2*T002^8*T120*T102^2+15116544*T211*T200^5*T300^5*T020^3*T011^3*T002^8*T120*T102^2+4897760256*T211*T200^2*T300^7*T020^3*T011^3*T002^8*T120*T102^2+154944576*T200^6*T300^5*T020^3*T011^4*T002^8*T120*T102^2-5714053632*T200^3*T300^7*T020^3*T011^4*T002^8*T120*T102^2-30233088*T211^2*T200^4*T300^5*T020^4*T002^9*T120*T102^2-166281984*T211^2*T200*T300^7*T020^4*T002^9*T120*T102^2+75582720*T211*T200^5*T300^5*T020^4*T011*T002^9*T120*T102^2-1874451456*T211*T200^2*T300^7*T020^4*T011*T002^9*T120*T102^2+105815808*T200^6*T300^5*T020^4*T011^2*T002^9*T120*T102^2-1980267264*T200^3*T300^7*T020^4*T011^2*T002^9*T120*T102^2-1632586752*T300^9*T020^4*T011^2*T002^9*T120*T102^2+816293376*T200^3*T300^7*T020^5*T002^10*T120*T102^2-44064*T211^8*T200^2*T300^2*T002^6*T120^2*T102^2+300672*T211^7*T200^3*T300^2*T011*T002^6*T120^2*T102^2+4945536*T211^7*T300^4*T011*T002^6*T120^2*T102^2-440640*T211^6*T200^4*T300^2*T011^2*T002^6*T120^2*T102^2-47915712*T211^6*T200*T300^4*T011^2*T002^6*T120^2*T102^2-1067904*T211^5*T200^5*T300^2*T011^3*T002^6*T120^2*T102^2+179998848*T211^5*T200^2*T300^4*T011^3*T002^6*T120^2*T102^2+2910816*T211^4*T200^6*T300^2*T011^4*T002^6*T120^2*T102^2-286491168*T211^4*T200^3*T300^4*T011^4*T002^6*T120^2*T102^2-666387648*T211^4*T300^6*T011^4*T002^6*T120^2*T102^2+518400*T211^3*T200^7*T300^2*T011^5*T002^6*T120^2*T102^2+135115776*T211^3*T200^4*T300^4*T011^5*T002^6*T120^2*T102^2+2030655744*T211^3*T200*T300^6*T011^5*T002^6*T120^2*T102^2-4872960*T211^2*T200^8*T300^2*T011^6*T002^6*T120^2*T102^2-7278336*T211^2*T200^5*T300^4*T011^6*T002^6*T120^2*T102^2+158723712*T211^2*T200^2*T300^6*T011^6*T002^6*T120^2*T102^2+580608*T211*T200^9*T300^2*T011^7*T002^6*T120^2*T102^2+205099776*T211*T200^6*T300^4*T011^7*T002^6*T120^2*T102^2-4177204992*T211*T200^3*T300^6*T011^7*T002^6*T120^2*T102^2-15781671936*T211*T300^8*T011^7*T002^6*T120^2*T102^2+2778624*T200^10*T300^2*T011^8*T002^6*T120^2*T102^2-221546016*T200^7*T300^4*T011^8*T002^6*T120^2*T102^2+3258874944*T200^4*T300^6*T011^8*T002^6*T120^2*T102^2+14149085184*T200*T300^8*T011^8*T002^6*T120^2*T102^2+1819584*T211^6*T200*T300^4*T020*T002^7*T120^2*T102^2-10917504*T211^5*T200^2*T300^4*T020*T011*T002^7*T120^2*T102^2-7138368*T211^4*T200^3*T300^4*T020*T011^2*T002^7*T120^2*T102^2+657569664*T211^4*T300^6*T020*T011^2*T002^7*T120^2*T102^2+66624768*T211^3*T200^4*T300^4*T020*T011^3*T002^7*T120^2*T102^2-1693052928*T211^3*T200*T300^6*T020*T011^3*T002^7*T120^2*T102^2-29813184*T211^2*T200^5*T300^4*T020*T011^4*T002^7*T120^2*T102^2-90699264*T211^2*T200^2*T300^6*T020*T011^4*T002^7*T120^2*T102^2-41150592*T211*T200^6*T300^4*T020*T011^5*T002^7*T120^2*T102^2+1179090432*T211*T200^3*T300^6*T020*T011^5*T002^7*T120^2*T102^2+19591041024*T211*T300^8*T020*T011^5*T002^7*T120^2*T102^2+49688640*T200^7*T300^4*T020*T011^6*T002^7*T120^2*T102^2-1625028480*T200^4*T300^6*T020*T011^6*T002^7*T120^2*T102^2+1632586752*T200*T300^8*T020*T011^6*T002^7*T120^2*T102^2-7768224*T211^4*T200^3*T300^4*T020^2*T002^8*T120^2*T102^2-11337408*T211^4*T300^6*T020^2*T002^8*T120^2*T102^2+59626368*T211^3*T200^4*T300^4*T020^2*T011*T002^8*T120^2*T102^2-317447424*T211^3*T200*T300^6*T020^2*T011*T002^8*T120^2*T102^2-91958976*T211^2*T200^5*T300^4*T020^2*T011^2*T002^8*T120^2*T102^2+340122240*T211^2*T200^2*T300^6*T020^2*T011^2*T002^8*T120^2*T102^2-31072896*T211*T200^6*T300^4*T020^2*T011^3*T002^8*T120^2*T102^2+2312831232*T211*T200^3*T300^6*T020^2*T011^3*T002^8*T120^2*T102^2-4897760256*T211*T300^8*T020^2*T011^3*T002^8*T120^2*T102^2+60256224*T200^7*T300^4*T020^2*T011^4*T002^8*T120^2*T102^2-1122403392*T200^4*T300^6*T020^2*T011^4*T002^8*T120^2*T102^2-19591041024*T200*T300^8*T020^2*T011^4*T002^8*T120^2*T102^2+90699264*T211^2*T200^2*T300^6*T020^3*T002^9*T120^2*T102^2-906992640*T211*T200^3*T300^6*T020^3*T011*T002^9*T120^2*T102^2+1088391168*T211*T300^8*T020^3*T011*T002^9*T120^2*T102^2+634894848*T200^4*T300^6*T020^3*T011^2*T002^9*T120^2*T102^2+3809369088*T200*T300^8*T020^3*T011^2*T002^9*T120^2*T102^2+204073344*T200^4*T300^6*T020^4*T002^10*T120^2*T102^2-46656*T211^6*T200^2*T300^3*T002^7*T120^3*T102^2+3359232*T211^5*T200^3*T300^3*T011*T002^7*T120^3*T102^2-52907904*T211^5*T300^5*T011*T002^7*T120^3*T102^2-18195840*T211^4*T200^4*T300^3*T011^2*T002^7*T120^3*T102^2+290993472*T211^4*T200*T300^5*T011^2*T002^7*T120^3*T102^2+28740096*T211^3*T200^5*T300^3*T011^3*T002^7*T120^3*T102^2-327525120*T211^3*T200^2*T300^5*T011^3*T002^7*T120^3*T102^2+2939328*T211^2*T200^6*T300^3*T011^4*T002^7*T120^3*T102^2-597103488*T211^2*T200^3*T300^5*T011^4*T002^7*T120^3*T102^2+408146688*T211^2*T300^7*T011^4*T002^7*T120^3*T102^2-34152192*T211*T200^7*T300^3*T011^5*T002^7*T120^3*T102^2+899434368*T211*T200^4*T300^5*T011^5*T002^7*T120^3*T102^2+8162933760*T211*T200*T300^7*T011^5*T002^7*T120^3*T102^2+13250304*T200^8*T300^3*T011^6*T002^7*T120^3*T102^2+8817984*T200^5*T300^5*T011^6*T002^7*T120^3*T102^2-11564156160*T200^2*T300^7*T011^6*T002^7*T120^3*T102^2-18895680*T211^4*T200*T300^5*T020*T002^8*T120^3*T102^2-15116544*T211^3*T200^2*T300^5*T020*T011*T002^8*T120^3*T102^2+340122240*T211^2*T200^3*T300^5*T020*T011^2*T002^8*T120^3*T102^2-2448880128*T211^2*T300^7*T020*T011^2*T002^8*T120^3*T102^2-256981248*T211*T200^4*T300^5*T020*T011^3*T002^8*T120^3*T102^2-3265173504*T211*T200*T300^7*T020*T011^3*T002^8*T120^3*T102^2+86920128*T200^5*T300^5*T020*T011^4*T002^8*T120^3*T102^2+2040733440*T200^2*T300^7*T020*T011^4*T002^8*T120^3*T102^2+105815808*T211^2*T200^3*T300^5*T020^2*T002^9*T120^3*T102^2+45349632*T211^2*T300^7*T020^2*T002^9*T120^3*T102^2-332563968*T211*T200^4*T300^5*T020^2*T011*T002^9*T120^3*T102^2+1632586752*T211*T200*T300^7*T020^2*T011*T002^9*T120^3*T102^2-30233088*T200^5*T300^5*T020^2*T011^2*T002^9*T120^3*T102^2+5260557312*T200^2*T300^7*T020^2*T011^2*T002^9*T120^3*T102^2-816293376*T200^2*T300^7*T020^3*T002^10*T120^3*T102^2+8503056*T211^4*T200^2*T300^4*T002^8*T120^4*T102^2-66764736*T211^3*T200^3*T300^4*T011*T002^8*T120^4*T102^2+272097792*T211^3*T300^6*T011*T002^8*T120^4*T102^2+134159328*T211^2*T200^4*T300^4*T011^2*T002^8*T120^4*T102^2-204073344*T211^2*T200*T300^6*T011^2*T002^8*T120^4*T102^2-41570496*T211*T200^5*T300^4*T011^3*T002^8*T120^4*T102^2-2040733440*T211*T200^2*T300^6*T011^3*T002^8*T120^4*T102^2-46924272*T200^6*T300^4*T011^4*T002^8*T120^4*T102^2+2040733440*T200^3*T300^6*T011^4*T002^8*T120^4*T102^2+7346640384*T300^8*T011^4*T002^8*T120^4*T102^2+60466176*T211^2*T200*T300^6*T020*T002^9*T120^4*T102^2+393030144*T211*T200^2*T300^6*T020*T011*T002^9*T120^4*T102^2-483729408*T200^3*T300^6*T020*T011^2*T002^9*T120^4*T102^2+816293376*T300^8*T020*T011^2*T002^9*T120^4*T102^2-408146688*T200^3*T300^6*T020^2*T002^10*T120^4*T102^2-75582720*T211^2*T200^2*T300^5*T002^9*T120^5*T102^2+256981248*T211*T200^3*T300^5*T011*T002^9*T120^5*T102^2-544195584*T211*T300^7*T011*T002^9*T120^5*T102^2-75582720*T200^4*T300^5*T011^2*T002^9*T120^5*T102^2-2312831232*T200*T300^7*T011^2*T002^9*T120^5*T102^2+204073344*T200^2*T300^6*T002^10*T120^6*T102^2+32*T211^12*T300*T002^3*T102^3-1728*T211^11*T200*T300*T011*T002^3*T102^3+18048*T211^10*T200^2*T300*T011^2*T002^3*T102^3-80320*T211^9*T200^3*T300*T011^3*T002^3*T102^3-328320*T211^9*T300^3*T011^3*T002^3*T102^3+152064*T211^8*T200^4*T300*T011^4*T002^3*T102^3+3709152*T211^8*T200*T300^3*T011^4*T002^3*T102^3+10944*T211^7*T200^5*T300*T011^5*T002^3*T102^3-16687296*T211^7*T200^2*T300^3*T011^5*T002^3*T102^3-476160*T211^6*T200^6*T300*T011^6*T002^3*T102^3+33742656*T211^6*T200^3*T300^3*T011^6*T002^3*T102^3+86640192*T211^6*T300^5*T011^6*T002^3*T102^3+485568*T211^5*T200^7*T300*T011^7*T002^3*T102^3-19922112*T211^5*T200^4*T300^3*T011^7*T002^3*T102^3-498845952*T211^5*T200*T300^5*T011^7*T002^3*T102^3+348768*T211^4*T200^8*T300*T011^8*T002^3*T102^3-28708992*T211^4*T200^5*T300^3*T011^8*T002^3*T102^3+1032124032*T211^4*T200^2*T300^5*T011^8*T002^3*T102^3-685312*T211^3*T200^9*T300*T011^9*T002^3*T102^3+46775232*T211^3*T200^6*T300^3*T011^9*T002^3*T102^3-1248514560*T211^3*T200^3*T300^5*T011^9*T002^3*T102^3+5875296768*T211^3*T300^7*T011^9*T002^3*T102^3+20736*T211^2*T200^10*T300*T011^10*T002^3*T102^3-12363840*T211^2*T200^7*T300^3*T011^10*T002^3*T102^3+825111360*T211^2*T200^4*T300^5*T011^10*T002^3*T102^3-11156009472*T211^2*T200*T300^7*T011^10*T002^3*T102^3+270336*T211*T200^11*T300*T011^11*T002^3*T102^3-9782208*T211*T200^8*T300^3*T011^11*T002^3*T102^3-159563520*T211*T200^5*T300^5*T011^11*T002^3*T102^3+5593121280*T211*T200^2*T300^7*T011^11*T002^3*T102^3-64000*T200^12*T300*T011^12*T002^3*T102^3+3676320*T200^9*T300^3*T011^12*T002^3*T102^3-41430528*T200^6*T300^5*T011^12*T002^3*T102^3-231787008*T200^3*T300^7*T011^12*T002^3*T102^3-544195584*T300^9*T011^12*T002^3*T102^3-576*T211^10*T200^2*T300*T020*T002^4*T102^3+4608*T211^9*T200^3*T300*T020*T011*T002^4*T102^3+134784*T211^9*T300^3*T020*T011*T002^4*T102^3-5184*T211^8*T200^4*T300*T020*T011^2*T002^4*T102^3-1244160*T211^8*T200*T300^3*T020*T011^2*T002^4*T102^3-27648*T211^7*T200^5*T300*T020*T011^3*T002^4*T102^3+4354560*T211^7*T200^2*T300^3*T020*T011^3*T002^4*T102^3+39744*T211^6*T200^6*T300*T020*T011^4*T002^4*T102^3-2674944*T211^6*T200^3*T300^3*T020*T011^4*T002^4*T102^3-91958976*T211^6*T300^5*T020*T011^4*T002^4*T102^3+82944*T211^5*T200^7*T300*T020*T011^5*T002^4*T102^3-10233216*T211^5*T200^4*T300^3*T020*T011^5*T002^4*T102^3+298131840*T211^5*T200*T300^5*T020*T011^5*T002^4*T102^3-84672*T211^4*T200^8*T300*T020*T011^6*T002^4*T102^3+6936192*T211^4*T200^5*T300^3*T020*T011^6*T002^4*T102^3-96158016*T211^4*T200^2*T300^5*T020*T011^6*T002^4*T102^3-152064*T211^3*T200^9*T300*T020*T011^7*T002^4*T102^3+4416768*T211^3*T200^6*T300^3*T020*T011^7*T002^4*T102^3+418224384*T211^3*T200^3*T300^5*T020*T011^7*T002^4*T102^3-13967686656*T211^3*T300^7*T020*T011^7*T002^4*T102^3+41472*T211^2*T200^10*T300*T020*T011^8*T002^4*T102^3-4790016*T211^2*T200^7*T300^3*T020*T011^8*T002^4*T102^3-428721984*T211^2*T200^4*T300^5*T020*T011^8*T002^4*T102^3+16099119360*T211^2*T200*T300^7*T020*T011^8*T002^4*T102^3+129024*T211*T200^11*T300*T020*T011^9*T002^4*T102^3-1617408*T211*T200^8*T300^3*T020*T011^9*T002^4*T102^3+177199488*T211*T200^5*T300^5*T020*T011^9*T002^4*T102^3-6802444800*T211*T200^2*T300^7*T020*T011^9*T002^4*T102^3+46080*T200^12*T300*T020*T011^10*T002^4*T102^3-1171584*T200^9*T300^3*T020*T011^10*T002^4*T102^3-122192064*T200^6*T300^5*T020*T011^10*T002^4*T102^3+3401222400*T200^3*T300^7*T020*T011^10*T002^4*T102^3-1632586752*T300^9*T020*T011^10*T002^4*T102^3+2592*T211^8*T200^4*T300*T020^2*T002^5*T102^3+2592*T211^8*T200*T300^3*T020^2*T002^5*T102^3-25920*T211^7*T200^5*T300*T020^2*T011*T002^5*T102^3-368064*T211^7*T200^2*T300^3*T020^2*T011*T002^5*T102^3+72576*T211^6*T200^6*T300*T020^2*T011^2*T002^5*T102^3+1550016*T211^6*T200^3*T300^3*T020^2*T011^2*T002^5*T102^3+27013824*T211^6*T300^5*T020^2*T011^2*T002^5*T102^3+5184*T211^5*T200^7*T300*T020^2*T011^3*T002^5*T102^3-9419328*T211^5*T200^4*T300^3*T020^2*T011^3*T002^5*T102^3+15676416*T211^5*T200*T300^5*T020^2*T011^3*T002^5*T102^3-261792*T211^4*T200^8*T300*T020^2*T011^4*T002^5*T102^3+18416160*T211^4*T200^5*T300^3*T020^2*T011^4*T002^5*T102^3-86640192*T211^4*T200^2*T300^5*T020^2*T011^4*T002^5*T102^3+145152*T211^3*T200^9*T300*T020^2*T011^5*T002^5*T102^3+14110848*T211^3*T200^6*T300^3*T020^2*T011^5*T002^5*T102^3-920429568*T211^3*T200^3*T300^5*T020^2*T011^5*T002^5*T102^3+9916452864*T211^3*T300^7*T020^2*T011^5*T002^5*T102^3+352512*T211^2*T200^10*T300*T020^2*T011^6*T002^5*T102^3-19569600*T211^2*T200^7*T300^3*T020^2*T011^6*T002^5*T102^3-48568896*T211^2*T200^4*T300^5*T020^2*T011^6*T002^5*T102^3+7376873472*T211^2*T200*T300^7*T020^2*T011^6*T002^5*T102^3-165888*T211*T200^11*T300*T020^2*T011^7*T002^5*T102^3+5837184*T211*T200^8*T300^3*T020^2*T011^7*T002^5*T102^3+179159040*T211*T200^5*T300^5*T020^2*T011^7*T002^5*T102^3-4655895552*T211*T200^2*T300^7*T020^2*T011^7*T002^5*T102^3-207360*T200^12*T300*T020^2*T011^8*T002^5*T102^3+9761472*T200^9*T300^3*T020^2*T011^8*T002^5*T102^3-73203264*T200^6*T300^5*T020^2*T011^8*T002^5*T102^3-1572120576*T200^3*T300^7*T020^2*T011^8*T002^5*T102^3+6530347008*T300^9*T020^2*T011^8*T002^5*T102^3-1539648*T211^6*T300^5*T020^3*T002^6*T102^3+1679616*T211^5*T200^4*T300^3*T020^3*T011*T002^6*T102^3-7558272*T211^5*T200*T300^5*T020^3*T011*T002^6*T102^3-145706688*T211^4*T200^2*T300^5*T020^3*T011^2*T002^6*T102^3-6718464*T211^3*T200^6*T300^3*T020^3*T011^3*T002^6*T102^3+499965696*T211^3*T200^3*T300^5*T020^3*T011^3*T002^6*T102^3-2237248512*T211^3*T300^7*T020^3*T011^3*T002^6*T102^3-10917504*T211^2*T200^7*T300^3*T020^3*T011^4*T002^6*T102^3+621038016*T211^2*T200^4*T300^5*T020^3*T011^4*T002^6*T102^3-13876987392*T211^2*T200*T300^7*T020^3*T011^4*T002^6*T102^3-10077696*T211*T200^8*T300^3*T020^3*T011^5*T002^6*T102^3+457695360*T211*T200^5*T300^5*T020^3*T011^5*T002^6*T102^3-3083774976*T211*T200^2*T300^7*T020^3*T011^5*T002^6*T102^3-4199040*T200^9*T300^3*T020^3*T011^6*T002^6*T102^3+204213312*T200^6*T300^5*T020^3*T011^6*T002^6*T102^3-2600045568*T200^3*T300^7*T020^3*T011^6*T002^6*T102^3-3265173504*T300^9*T020^3*T011^6*T002^6*T102^3-209952*T211^4*T200^5*T300^3*T020^4*T002^7*T102^3+6298560*T211^4*T200^2*T300^5*T020^4*T002^7*T102^3-2099520*T211^3*T200^6*T300^3*T020^4*T011*T002^7*T102^3+40310784*T211^3*T200^3*T300^5*T020^4*T011*T002^7*T102^3+90699264*T211^3*T300^7*T020^4*T011*T002^7*T102^3+2519424*T211^2*T200^7*T300^3*T020^4*T011^2*T002^7*T102^3-166281984*T211^2*T200^4*T300^5*T020^4*T011^2*T002^7*T102^3+3537271296*T211^2*T200*T300^7*T020^4*T011^2*T002^7*T102^3+10497600*T211*T200^8*T300^3*T020^4*T011^3*T002^7*T102^3-564350976*T211*T200^5*T300^5*T020^4*T011^3*T002^7*T102^3+6802444800*T211*T200^2*T300^7*T020^4*T011^3*T002^7*T102^3+6088608*T200^9*T300^3*T020^4*T011^4*T002^7*T102^3-364056768*T200^6*T300^5*T020^4*T011^4*T002^7*T102^3+5804752896*T200^3*T300^7*T020^4*T011^4*T002^7*T102^3-4897760256*T300^9*T020^4*T011^4*T002^7*T102^3-7558272*T211^2*T200^4*T300^5*T020^5*T002^8*T102^3-45349632*T211^2*T200*T300^7*T020^5*T002^8*T102^3+75582720*T211*T200^5*T300^5*T020^5*T011*T002^8*T102^3-1723286016*T211*T200^2*T300^7*T020^5*T011*T002^8*T102^3+83140992*T200^6*T300^5*T020^5*T011^2*T002^8*T102^3-2494229760*T200^3*T300^7*T020^5*T011^2*T002^8*T102^3+4897760256*T300^9*T020^5*T011^2*T002^8*T102^3+272097792*T200^3*T300^7*T020^6*T002^9*T102^3-1088391168*T300^9*T020^6*T002^9*T102^3-288*T211^10*T200^3*T002^4*T120*T102^3+864*T211^10*T300^2*T002^4*T120*T102^3+2304*T211^9*T200^4*T011*T002^4*T120*T102^3-5184*T211^8*T200^5*T011^2*T002^4*T120*T102^3-25920*T211^8*T200^2*T300^2*T011^2*T002^4*T120*T102^3-3456*T211^7*T200^6*T011^3*T002^4*T120*T102^3-196992*T211^7*T200^3*T300^2*T011^3*T002^4*T120*T102^3+5598720*T211^7*T300^4*T011^3*T002^4*T120*T102^3+25056*T211^6*T200^7*T011^4*T002^4*T120*T102^3+1684800*T211^6*T200^4*T300^2*T011^4*T002^4*T120*T102^3-24564384*T211^6*T200*T300^4*T011^4*T002^4*T120*T102^3-10368*T211^5*T200^8*T011^5*T002^4*T120*T102^3-2664576*T211^5*T200^5*T300^2*T011^5*T002^4*T120*T102^3-22394880*T211^5*T200^2*T300^4*T011^5*T002^4*T120*T102^3-44928*T211^4*T200^9*T011^6*T002^4*T120*T102^3-2286144*T211^4*T200^6*T300^2*T011^6*T002^4*T120*T102^3+176779584*T211^4*T200^3*T300^4*T011^6*T002^4*T120*T102^3+1587237120*T211^4*T300^6*T011^6*T002^4*T120*T102^3+27648*T211^3*T200^10*T011^7*T002^4*T120*T102^3+6355584*T211^3*T200^7*T300^2*T011^7*T002^4*T120*T102^3+42270336*T211^3*T200^4*T300^4*T011^7*T002^4*T120*T102^3-9523422720*T211^3*T200*T300^6*T011^7*T002^4*T120*T102^3+41472*T211^2*T200^11*T011^8*T002^4*T120*T102^3+90720*T211^2*T200^8*T300^2*T011^8*T002^4*T120*T102^3-626426784*T211^2*T200^5*T300^4*T011^8*T002^4*T120*T102^3+17678798208*T211^2*T200^2*T300^6*T011^8*T002^4*T120*T102^3-18432*T211*T200^12*T011^9*T002^4*T120*T102^3-3417984*T211*T200^9*T300^2*T011^9*T002^4*T120*T102^3+522640512*T211*T200^6*T300^4*T011^9*T002^4*T120*T102^3-12440915712*T211*T200^3*T300^6*T011^9*T002^4*T120*T102^3+19046845440*T211*T300^8*T011^9*T002^4*T120*T102^3-18432*T200^13*T011^10*T002^4*T120*T102^3+611712*T200^10*T300^2*T011^10*T002^4*T120*T102^3-66064896*T200^7*T300^4*T011^10*T002^4*T120*T102^3+2305272960*T200^4*T300^6*T011^10*T002^4*T120*T102^3-14693280768*T200*T300^8*T011^10*T002^4*T120*T102^3+41472*T211^8*T200^2*T300^2*T020*T002^5*T120*T102^3-103680*T211^7*T200^3*T300^2*T020*T011*T002^5*T120*T102^3-3732480*T211^7*T300^4*T020*T011*T002^5*T120*T102^3-254016*T211^6*T200^4*T300^2*T020*T011^2*T002^5*T120*T102^3+4432320*T211^6*T200*T300^4*T020*T011^2*T002^5*T120*T102^3+176256*T211^5*T200^5*T300^2*T020*T011^3*T002^5*T120*T102^3+84260736*T211^5*T200^2*T300^4*T020*T011^3*T002^5*T120*T102^3+1099008*T211^4*T200^6*T300^2*T020*T011^4*T002^5*T120*T102^3-244850688*T211^4*T200^3*T300^4*T020*T011^4*T002^5*T120*T102^3-1169012736*T211^4*T300^6*T020*T011^4*T002^5*T120*T102^3+984960*T211^3*T200^7*T300^2*T020*T011^5*T002^5*T120*T102^3+37418112*T211^3*T200^4*T300^4*T020*T011^5*T002^5*T120*T102^3+7941224448*T211^3*T200*T300^6*T020*T011^5*T002^5*T120*T102^3-1404864*T211^2*T200^8*T300^2*T020*T011^6*T002^5*T120*T102^3+208132416*T211^2*T200^5*T300^4*T020*T011^6*T002^5*T120*T102^3-11926953216*T211^2*T200^2*T300^6*T020*T011^6*T002^5*T120*T102^3-2716416*T211*T200^9*T300^2*T020*T011^7*T002^5*T120*T102^3-46282752*T211*T200^6*T300^4*T020*T011^7*T002^5*T120*T102^3+7054387200*T211*T200^3*T300^6*T020*T011^7*T002^5*T120*T102^3-23944605696*T211*T300^8*T020*T011^7*T002^5*T120*T102^3-1140480*T200^10*T300^2*T020*T011^8*T002^5*T120*T102^3+103949568*T200^7*T300^4*T020*T011^8*T002^5*T120*T102^3-2383375104*T200^4*T300^6*T020*T011^8*T002^5*T120*T102^3-2176782336*T200*T300^8*T020*T011^8*T002^5*T120*T102^3-163296*T211^6*T200^4*T300^2*T020^2*T002^6*T120*T102^3-209952*T211^6*T200*T300^4*T020^2*T002^6*T120*T102^3+559872*T211^5*T200^5*T300^2*T020^2*T011*T002^6*T120*T102^3+20995200*T211^5*T200^2*T300^4*T020^2*T011*T002^6*T120*T102^3+839808*T211^4*T200^6*T300^2*T020^2*T011^2*T002^6*T120*T102^3-112114368*T211^4*T200^3*T300^4*T020^2*T011^2*T002^6*T120*T102^3-45349632*T211^4*T300^6*T020^2*T011^2*T002^6*T120*T102^3-2985984*T211^3*T200^7*T300^2*T020^2*T011^3*T002^6*T120*T102^3+206592768*T211^3*T200^4*T300^4*T020^2*T011^3*T002^6*T120*T102^3-816293376*T211^3*T200*T300^6*T020^2*T011^3*T002^6*T120*T102^3-2169504*T211^2*T200^8*T300^2*T020^2*T011^4*T002^6*T120*T102^3+148855968*T211^2*T200^5*T300^4*T020^2*T011^4*T002^6*T120*T102^3-3310523136*T211^2*T200^2*T300^6*T020^2*T011^4*T002^6*T120*T102^3+4199040*T211*T200^9*T300^2*T020^2*T011^5*T002^6*T120*T102^3-241864704*T211*T200^6*T300^4*T020^2*T011^5*T002^6*T120*T102^3+2811677184*T211*T200^3*T300^6*T020^2*T011^5*T002^6*T120*T102^3+9795520512*T211*T300^8*T020^2*T011^5*T002^6*T120*T102^3+3265920*T200^10*T300^2*T020^2*T011^6*T002^6*T120*T102^3-186857280*T200^7*T300^4*T020^2*T011^6*T002^6*T120*T102^3+2494229760*T200^4*T300^6*T020^2*T011^6*T002^6*T120*T102^3+9795520512*T200*T300^8*T020^2*T011^6*T002^6*T120*T102^3+2519424*T211^4*T200^3*T300^4*T020^3*T002^7*T120*T102^3+30233088*T211^4*T300^6*T020^3*T002^7*T120*T102^3-15116544*T211^3*T200^4*T300^4*T020^3*T011*T002^7*T120*T102^3-181398528*T211^3*T200*T300^6*T020^3*T011*T002^7*T120*T102^3-75582720*T211^2*T200^5*T300^4*T020^3*T011^2*T002^7*T120*T102^3+3129124608*T211^2*T200^2*T300^6*T020^3*T011^2*T002^7*T120*T102^3-5038848*T211*T200^6*T300^4*T020^3*T011^3*T002^7*T120*T102^3-423263232*T211*T200^3*T300^6*T020^3*T011^3*T002^7*T120*T102^3-6530347008*T211*T300^8*T020^3*T011^3*T002^7*T120*T102^3+52907904*T200^7*T300^4*T020^3*T011^4*T002^7*T120*T102^3-1587237120*T200^4*T300^6*T020^3*T011^4*T002^7*T120*T102^3+9795520512*T200*T300^8*T020^3*T011^4*T002^7*T120*T102^3-3779136*T211^2*T200^5*T300^4*T020^4*T002^8*T120*T102^3-68024448*T211^2*T200^2*T300^6*T020^4*T002^8*T120*T102^3+37791360*T211*T200^6*T300^4*T020^4*T011*T002^8*T120*T102^3-952342272*T211*T200^3*T300^6*T020^4*T011*T002^8*T120*T102^3+1632586752*T211*T300^8*T020^4*T011*T002^8*T120*T102^3+41570496*T200^7*T300^4*T020^4*T011^2*T002^8*T120*T102^3-1020366720*T200^4*T300^6*T020^4*T011^2*T002^8*T120*T102^3-1632586752*T200*T300^8*T020^4*T011^2*T002^8*T120*T102^3+272097792*T200^4*T300^6*T020^5*T002^9*T120*T102^3-1088391168*T200*T300^8*T020^5*T002^9*T120*T102^3-7776*T211^8*T200^3*T300*T002^5*T120^2*T102^3-101088*T211^8*T300^3*T002^5*T120^2*T102^3+77760*T211^7*T200^4*T300*T011*T002^5*T120^2*T102^3+2659392*T211^7*T200*T300^3*T011*T002^5*T120^2*T102^3-217728*T211^6*T200^5*T300*T011^2*T002^5*T120^2*T102^3-21523968*T211^6*T200^2*T300^3*T011^2*T002^5*T120^2*T102^3-15552*T211^5*T200^6*T300*T011^3*T002^5*T120^2*T102^3+79486272*T211^5*T200^3*T300^3*T011^3*T002^5*T120^2*T102^3+76422528*T211^5*T300^5*T011^3*T002^5*T120^2*T102^3+785376*T211^4*T200^7*T300*T011^4*T002^5*T120^2*T102^3-122028768*T211^4*T200^4*T300^3*T011^4*T002^5*T120^2*T102^3-1145078208*T211^4*T200*T300^5*T011^4*T002^5*T120^2*T102^3-435456*T211^3*T200^8*T300*T011^5*T002^5*T120^2*T102^3+8087040*T211^3*T200^5*T300^3*T011^5*T002^5*T120^2*T102^3+4226753664*T211^3*T200^2*T300^5*T011^5*T002^5*T120^2*T102^3-1057536*T211^2*T200^9*T300*T011^6*T002^5*T120^2*T102^3+141523200*T211^2*T200^6*T300^3*T011^6*T002^5*T120^2*T102^3-5284911744*T211^2*T200^3*T300^5*T011^6*T002^5*T120^2*T102^3-11382757632*T211^2*T300^7*T011^6*T002^5*T120^2*T102^3+497664*T211*T200^10*T300*T011^7*T002^5*T120^2*T102^3-95084928*T211*T200^7*T300^3*T011^7*T002^5*T120^2*T102^3+3033386496*T211*T200^4*T300^5*T011^7*T002^5*T120^2*T102^3+3265173504*T211*T200*T300^7*T011^7*T002^5*T120^2*T102^3+622080*T200^11*T300*T011^8*T002^5*T120^2*T102^3-2721600*T200^8*T300^3*T011^8*T002^5*T120^2*T102^3-926728128*T200^5*T300^5*T011^8*T002^5*T120^2*T102^3+10838562048*T200^2*T300^7*T011^8*T002^5*T120^2*T102^3-326592*T211^6*T200^2*T300^3*T020*T002^6*T120^2*T102^3-2799360*T211^5*T200^3*T300^3*T020*T011*T002^6*T120^2*T102^3+22674816*T211^5*T300^5*T020*T011*T002^6*T120^2*T102^3+5598720*T211^4*T200^4*T300^3*T020*T011^2*T002^6*T120^2*T102^3+427042368*T211^4*T200*T300^5*T020*T011^2*T002^6*T120^2*T102^3+8584704*T211^3*T200^5*T300^3*T020*T011^3*T002^6*T120^2*T102^3-1839179520*T211^3*T200^2*T300^5*T020*T011^3*T002^6*T120^2*T102^3-699840*T211^2*T200^6*T300^3*T020*T011^4*T002^6*T120^2*T102^3+1488979584*T211^2*T200^3*T300^5*T020*T011^4*T002^6*T120^2*T102^3+14693280768*T211^2*T300^7*T020*T011^4*T002^6*T120^2*T102^3+7278336*T211*T200^7*T300^3*T020*T011^5*T002^6*T120^2*T102^3-1337814144*T211*T200^4*T300^5*T020*T011^5*T002^6*T120^2*T102^3-1632586752*T211*T200*T300^7*T020*T011^5*T002^6*T120^2*T102^3+8491392*T200^8*T300^3*T020*T011^6*T002^6*T120^2*T102^3-172580544*T200^5*T300^5*T020*T011^6*T002^6*T120^2*T102^3+5986151424*T200^2*T300^7*T020*T011^6*T002^6*T120^2*T102^3+1259712*T211^4*T200^4*T300^3*T020^2*T002^7*T120^2*T102^3+7558272*T211^4*T200*T300^5*T020^2*T002^7*T120^2*T102^3+7558272*T211^3*T200^5*T300^3*T020^2*T011*T002^7*T120^2*T102^3-377913600*T211^3*T200^2*T300^5*T020^2*T011*T002^7*T120^2*T102^3-22674816*T211^2*T200^6*T300^3*T020^2*T011^2*T002^7*T120^2*T102^3+884317824*T211^2*T200^3*T300^5*T020^2*T011^2*T002^7*T120^2*T102^3-1224440064*T211^2*T300^7*T020^2*T011^2*T002^7*T120^2*T102^3-17635968*T211*T200^7*T300^3*T020^2*T011^3*T002^7*T120^2*T102^3+801176832*T211*T200^4*T300^5*T020^2*T011^3*T002^7*T120^2*T102^3-11428107264*T211*T200*T300^7*T020^2*T011^3*T002^7*T120^2*T102^3+11337408*T200^8*T300^3*T020^2*T011^4*T002^7*T120^2*T102^3+75582720*T200^5*T300^5*T020^2*T011^4*T002^7*T120^2*T102^3-10203667200*T200^2*T300^7*T020^2*T011^4*T002^7*T120^2*T102^3-272097792*T211^2*T300^7*T020^3*T002^8*T120^2*T102^3-181398528*T211*T200^4*T300^5*T020^3*T011*T002^8*T120^2*T102^3+3265173504*T211*T200*T300^7*T020^3*T011*T002^8*T120^2*T102^3+90699264*T200^5*T300^5*T020^3*T011^2*T002^8*T120^2*T102^3-544195584*T200^2*T300^7*T020^3*T011^2*T002^8*T120^2*T102^3+68024448*T200^5*T300^5*T020^4*T002^9*T120^2*T102^3-272097792*T200^2*T300^7*T020^4*T002^9*T120^2*T102^3+256608*T211^6*T200^3*T300^2*T002^6*T120^3*T102^3+2449440*T211^6*T300^4*T002^6*T120^3*T102^3-1119744*T211^5*T200^4*T300^2*T011*T002^6*T120^3*T102^3-57946752*T211^5*T200*T300^4*T011*T002^6*T120^3*T102^3+320386752*T211^4*T200^2*T300^4*T011^2*T002^6*T120^3*T102^3+3732480*T211^3*T200^6*T300^2*T011^3*T002^6*T120^3*T102^3-632095488*T211^3*T200^3*T300^4*T011^3*T002^6*T120^3*T102^3-1511654400*T211^3*T300^6*T011^3*T002^6*T120^3*T102^3-69984*T211^2*T200^7*T300^2*T011^4*T002^6*T120^3*T102^3+307999584*T211^2*T200^4*T300^4*T011^4*T002^6*T120^3*T102^3+7414664832*T211^2*T200*T300^6*T011^4*T002^6*T120^3*T102^3-4199040*T211*T200^8*T300^2*T011^5*T002^6*T120^3*T102^3+16796160*T211*T200^5*T300^4*T011^5*T002^6*T120^3*T102^3-5396606208*T211*T200^2*T300^6*T011^5*T002^6*T120^3*T102^3-1772928*T200^9*T300^2*T011^6*T002^6*T120^3*T102^3+192456000*T200^6*T300^4*T011^6*T002^6*T120^3*T102^3-1670378112*T200^3*T300^6*T011^6*T002^6*T120^3*T102^3-15509574144*T300^8*T011^6*T002^6*T120^3*T102^3-2519424*T211^4*T200^2*T300^4*T020*T002^7*T120^3*T102^3+25194240*T211^3*T200^3*T300^4*T020*T011*T002^7*T120^3*T102^3+90699264*T211^3*T300^6*T020*T011*T002^7*T120^3*T102^3+45349632*T211^2*T200^4*T300^4*T020*T011^2*T002^7*T120^3*T102^3-3401222400*T211^2*T200*T300^6*T020*T011^2*T002^7*T120^3*T102^3+5038848*T211*T200^5*T300^4*T020*T011^3*T002^7*T120^3*T102^3+2176782336*T211*T200^2*T300^6*T020*T011^3*T002^7*T120^3*T102^3-12597120*T200^6*T300^4*T020*T011^4*T002^7*T120^3*T102^3-317447424*T200^3*T300^6*T020*T011^4*T002^7*T120^3*T102^3-4897760256*T300^8*T020*T011^4*T002^7*T120^3*T102^3+15116544*T211^2*T200^4*T300^4*T020^2*T002^8*T120^3*T102^3-113374080*T211^2*T200*T300^6*T020^2*T002^8*T120^3*T102^3-105815808*T211*T200^5*T300^4*T020^2*T011*T002^8*T120^3*T102^3+2086083072*T211*T200^2*T300^6*T020^2*T011*T002^8*T120^3*T102^3-52907904*T200^6*T300^4*T020^2*T011^2*T002^8*T120^3*T102^3+1995383808*T200^3*T300^6*T020^2*T011^2*T002^8*T120^3*T102^3-2448880128*T300^8*T020^2*T011^2*T002^8*T120^3*T102^3-272097792*T200^3*T300^6*T020^3*T002^9*T120^3*T102^3+1088391168*T300^8*T020^3*T002^9*T120^3*T102^3-1049760*T211^4*T200^3*T300^3*T002^7*T120^4*T102^3-26453952*T211^4*T300^5*T002^7*T120^4*T102^3-5458752*T211^3*T200^4*T300^3*T011*T002^7*T120^4*T102^3+453496320*T211^3*T200*T300^5*T011*T002^7*T120^4*T102^3+20155392*T211^2*T200^5*T300^3*T011^2*T002^7*T120^4*T102^3-1156415616*T211^2*T200^2*T300^5*T011^2*T002^7*T120^4*T102^3+7138368*T211*T200^6*T300^3*T011^3*T002^7*T120^4*T102^3+120932352*T211*T200^3*T300^5*T011^3*T002^7*T120^4*T102^3+5714053632*T211*T300^7*T011^3*T002^7*T120^4*T102^3-17426016*T200^7*T300^3*T011^4*T002^7*T120^4*T102^3+124711488*T200^4*T300^5*T011^4*T002^7*T120^4*T102^3+4897760256*T200*T300^7*T011^4*T002^7*T120^4*T102^3+22674816*T211^2*T200^2*T300^5*T020*T002^8*T120^4*T102^3+45349632*T211*T200^3*T300^5*T020*T011*T002^8*T120^4*T102^3-816293376*T211*T300^7*T020*T011*T002^8*T120^4*T102^3-113374080*T200^4*T300^5*T020*T011^2*T002^8*T120^4*T102^3+2040733440*T200*T300^7*T020*T011^2*T002^8*T120^4*T102^3-136048896*T200^4*T300^5*T020^2*T002^9*T120^4*T102^3+544195584*T200*T300^7*T020^2*T002^9*T120^4*T102^3-11337408*T211^2*T200^3*T300^4*T002^8*T120^5*T102^3+136048896*T211^2*T300^6*T002^8*T120^5*T102^3+68024448*T211*T200^4*T300^4*T011*T002^8*T120^5*T102^3-1224440064*T211*T200*T300^6*T011*T002^8*T120^5*T102^3+11337408*T200^5*T300^4*T011^2*T002^8*T120^5*T102^3-748268928*T200^2*T300^6*T011^2*T002^8*T120^5*T102^3+68024448*T200^3*T300^5*T002^9*T120^6*T102^3-272097792*T300^7*T002^9*T120^6*T102^3-8*T211^12*T200*T002^2*T102^4+192*T211^11*T200^2*T011*T002^2*T102^4-1536*T211^10*T200^3*T011^2*T002^2*T102^4+10368*T211^10*T300^2*T011^2*T002^2*T102^4+4288*T211^9*T200^4*T011^3*T002^2*T102^4-42336*T211^9*T200*T300^2*T011^3*T002^2*T102^4+144*T211^8*T200^5*T011^4*T002^2*T102^4-13608*T211^8*T200^2*T300^2*T011^4*T002^2*T102^4-18432*T211^7*T200^6*T011^5*T002^2*T102^4+186624*T211^7*T200^3*T300^2*T011^5*T002^2*T102^4-1679616*T211^7*T300^4*T011^5*T002^2*T102^4+15936*T211^6*T200^7*T011^6*T002^2*T102^4+106272*T211^6*T200^4*T300^2*T011^6*T002^2*T102^4+13926816*T211^6*T200*T300^4*T011^6*T002^2*T102^4+28224*T211^5*T200^8*T011^7*T002^2*T102^4-15552*T211^5*T200^5*T300^2*T011^7*T002^2*T102^4-62565696*T211^5*T200^2*T300^4*T011^7*T002^2*T102^4-32904*T211^4*T200^9*T011^8*T002^2*T102^4-19440*T211^4*T200^6*T300^2*T011^8*T002^2*T102^4-25614144*T211^4*T200^3*T300^4*T011^8*T002^2*T102^4+2437542720*T211^4*T300^6*T011^8*T002^2*T102^4-19904*T211^3*T200^10*T011^9*T002^2*T102^4-290304*T211^3*T200^7*T300^2*T011^9*T002^2*T102^4+195395328*T211^3*T200^4*T300^4*T011^9*T002^2*T102^4-5346217728*T211^3*T200*T300^6*T011^9*T002^2*T102^4+24384*T211^2*T200^11*T011^10*T002^2*T102^4-194400*T211^2*T200^8*T300^2*T011^10*T002^2*T102^4-129960288*T211^2*T200^5*T300^4*T011^10*T002^2*T102^4+3439013760*T211^2*T200^2*T300^6*T011^10*T002^2*T102^4+5376*T211*T200^12*T011^11*T002^2*T102^4+189216*T211*T200^9*T300^2*T011^11*T002^2*T102^4+3779136*T211*T200^6*T300^4*T011^11*T002^2*T102^4-347680512*T211*T200^3*T300^6*T011^11*T002^2*T102^4-1632586752*T211*T300^8*T011^11*T002^2*T102^4-6272*T200^13*T011^12*T002^2*T102^4+138456*T200^10*T300^2*T011^12*T002^2*T102^4+4478976*T200^7*T300^4*T011^12*T002^2*T102^4-142347456*T200^4*T300^6*T011^12*T002^2*T102^4+1360488960*T200*T300^8*T011^12*T002^2*T102^4+144*T211^10*T200^3*T020*T002^3*T102^4+2160*T211^10*T300^2*T020*T002^3*T102^4-288*T211^9*T200^4*T020*T011*T002^3*T102^4-44064*T211^9*T200*T300^2*T020*T011*T002^3*T102^4-1296*T211^8*T200^5*T020*T011^2*T002^3*T102^4+141264*T211^8*T200^2*T300^2*T020*T011^2*T002^3*T102^4+1728*T211^7*T200^6*T020*T011^3*T002^3*T102^4+160704*T211^7*T200^3*T300^2*T020*T011^3*T002^3*T102^4+2239488*T211^7*T300^4*T020*T011^3*T002^3*T102^4+5616*T211^6*T200^7*T020*T011^4*T002^3*T102^4-861840*T211^6*T200^4*T300^2*T020*T011^4*T002^3*T102^4-32752512*T211^6*T200*T300^4*T020*T011^4*T002^3*T102^4-2592*T211^5*T200^8*T020*T011^5*T002^3*T102^4-1117152*T211^5*T200^5*T300^2*T020*T011^5*T002^3*T102^4+153544896*T211^5*T200^2*T300^4*T020*T011^5*T002^3*T102^4-12528*T211^4*T200^9*T020*T011^6*T002^3*T102^4+11664*T211^4*T200^6*T300^2*T020*T011^6*T002^3*T102^4+15956352*T211^4*T200^3*T300^4*T020*T011^6*T002^3*T102^4-4557638016*T211^4*T300^6*T020*T011^6*T002^3*T102^4-3456*T211^3*T200^10*T020*T011^7*T002^3*T102^4+228096*T211^3*T200^7*T300^2*T020*T011^7*T002^3*T102^4-78662016*T211^3*T200^4*T300^4*T020*T011^7*T002^3*T102^4+5623354368*T211^3*T200*T300^6*T020*T011^7*T002^3*T102^4+10368*T211^2*T200^11*T020*T011^8*T002^3*T102^4+106272*T211^2*T200^8*T300^2*T020*T011^8*T002^3*T102^4+33872256*T211^2*T200^5*T300^4*T020*T011^8*T002^3*T102^4-3023308800*T211^2*T200^2*T300^6*T020*T011^8*T002^3*T102^4+9216*T211*T200^12*T020*T011^9*T002^3*T102^4+412992*T211*T200^9*T300^2*T020*T011^9*T002^3*T102^4-68164416*T211*T200^6*T300^4*T020*T011^9*T002^3*T102^4+2207015424*T211*T200^3*T300^6*T020*T011^9*T002^3*T102^4-8707129344*T211*T300^8*T020*T011^9*T002^3*T102^4+2304*T200^13*T020*T011^10*T002^3*T102^4+241056*T200^10*T300^2*T020*T011^10*T002^3*T102^4-8118144*T200^7*T300^4*T020*T011^10*T002^3*T102^4-370355328*T200^4*T300^6*T020*T011^10*T002^3*T102^4+8162933760*T200*T300^8*T020*T011^10*T002^3*T102^4-648*T211^8*T200^5*T020^2*T002^4*T102^4-1944*T211^8*T200^2*T300^2*T020^2*T002^4*T102^4+2592*T211^7*T200^6*T020^2*T011*T002^4*T102^4-23328*T211^7*T200^3*T300^2*T020^2*T011*T002^4*T102^4+1306368*T211^7*T300^4*T020^2*T011*T002^4*T102^4+1296*T211^6*T200^7*T020^2*T011^2*T002^4*T102^4-3888*T211^6*T200^4*T300^2*T020^2*T011^2*T002^4*T102^4-3895776*T211^6*T200*T300^4*T020^2*T011^2*T002^4*T102^4-12960*T211^5*T200^8*T020^2*T011^3*T002^4*T102^4-272160*T211^5*T200^5*T300^2*T020^2*T011^3*T002^4*T102^4+10637568*T211^5*T200^2*T300^4*T020^2*T011^3*T002^4*T102^4-648*T211^4*T200^9*T020^2*T011^4*T002^4*T102^4+4053240*T211^4*T200^6*T300^2*T020^2*T011^4*T002^4*T102^4-164719008*T211^4*T200^3*T300^4*T020^2*T011^4*T002^4*T102^4+2141510400*T211^4*T300^6*T020^2*T011^4*T002^4*T102^4+25920*T211^3*T200^10*T020^2*T011^5*T002^4*T102^4+4447872*T211^3*T200^7*T300^2*T020^2*T011^5*T002^4*T102^4-289267200*T211^3*T200^4*T300^4*T020^2*T011^5*T002^4*T102^4+3194629632*T211^3*T200*T300^6*T020^2*T011^5*T002^4*T102^4+5184*T211^2*T200^11*T020^2*T011^6*T002^4*T102^4-2737152*T211^2*T200^8*T300^2*T020^2*T011^6*T002^4*T102^4+67114656*T211^2*T200^5*T300^4*T020^2*T011^6*T002^4*T102^4+695361024*T211^2*T200^2*T300^6*T020^2*T011^6*T002^4*T102^4-20736*T211*T200^12*T020^2*T011^7*T002^4*T102^4-1119744*T211*T200^9*T300^2*T020^2*T011^7*T002^4*T102^4+166748544*T211*T200^6*T300^4*T020^2*T011^7*T002^4*T102^4-3889990656*T211*T200^3*T300^6*T020^2*T011^7*T002^4*T102^4+10339716096*T211*T300^8*T020^2*T011^7*T002^4*T102^4-10368*T200^13*T020^2*T011^8*T002^4*T102^4+1722384*T200^10*T300^2*T020^2*T011^8*T002^4*T102^4-77099040*T200^7*T300^4*T020^2*T011^8*T002^4*T102^4+1025405568*T200^4*T300^6*T020^2*T011^8*T002^4*T102^4+1088391168*T200*T300^8*T020^2*T011^8*T002^4*T102^4+69984*T211^6*T200^4*T300^2*T020^3*T002^5*T102^4-419904*T211^6*T200*T300^4*T020^3*T002^5*T102^4+139968*T211^5*T200^5*T300^2*T020^3*T011*T002^5*T102^4-2519424*T211^5*T200^2*T300^4*T020^3*T011*T002^5*T102^4-769824*T211^4*T200^6*T300^2*T020^3*T011^2*T002^5*T102^4+3779136*T211^4*T200^3*T300^4*T020^3*T011^2*T002^5*T102^4-158723712*T211^4*T300^6*T020^3*T011^2*T002^5*T102^4-3079296*T211^3*T200^7*T300^2*T020^3*T011^3*T002^5*T102^4+233466624*T211^3*T200^4*T300^4*T020^3*T011^3*T002^5*T102^4-2720977920*T211^3*T200*T300^6*T020^3*T011^3*T002^5*T102^4-4269024*T211^2*T200^8*T300^2*T020^3*T011^4*T002^5*T102^4+235566144*T211^2*T200^5*T300^4*T020^3*T011^4*T002^5*T102^4-4489613568*T211^2*T200^2*T300^6*T020^3*T011^4*T002^5*T102^4-2659392*T211*T200^9*T300^2*T020^3*T011^5*T002^5*T102^4+68024448*T211*T200^6*T300^4*T020^3*T011^5*T002^5*T102^4+453496320*T211*T200^3*T300^6*T020^3*T011^5*T002^5*T102^4+4897760256*T211*T300^8*T020^3*T011^5*T002^5*T102^4-629856*T200^10*T300^2*T020^3*T011^6*T002^5*T102^4+60046272*T200^7*T300^4*T020^3*T011^6*T002^5*T102^4-884317824*T200^4*T300^6*T020^3*T011^6*T002^5*T102^4-9795520512*T200*T300^8*T020^3*T011^6*T002^5*T102^4-157464*T211^4*T200^6*T300^2*T020^4*T002^6*T102^4-629856*T211^4*T200^3*T300^4*T020^4*T002^6*T102^4-3779136*T211^4*T300^6*T020^4*T002^6*T102^4+136048896*T211^3*T200*T300^6*T020^4*T011*T002^6*T102^4+1889568*T211^2*T200^8*T300^2*T020^4*T011^2*T002^6*T102^4-102036672*T211^2*T200^5*T300^4*T020^4*T011^2*T002^6*T102^4+1700611200*T211^2*T200^2*T300^6*T020^4*T011^2*T002^6*T102^4+3149280*T211*T200^9*T300^2*T020^4*T011^3*T002^6*T102^4-195255360*T211*T200^6*T300^4*T020^4*T011^3*T002^6*T102^4+2705861376*T211*T200^3*T300^6*T020^4*T011^3*T002^6*T102^4-6530347008*T211*T300^8*T020^4*T011^3*T002^6*T102^4+1417176*T200^10*T300^2*T020^4*T011^4*T002^6*T102^4-92588832*T200^7*T300^4*T020^4*T011^4*T002^6*T102^4+1927359360*T200^4*T300^6*T020^4*T011^4*T002^6*T102^4-7346640384*T200*T300^8*T020^4*T011^4*T002^6*T102^4+3779136*T211^2*T200^5*T300^4*T020^5*T002^7*T102^4+45349632*T211^2*T200^2*T300^6*T020^5*T002^7*T102^4+18895680*T211*T200^6*T300^4*T020^5*T011*T002^7*T102^4-725594112*T211*T200^3*T300^6*T020^5*T011*T002^7*T102^4+1632586752*T211*T300^8*T020^5*T011*T002^7*T102^4+15116544*T200^7*T300^4*T020^5*T011^2*T002^7*T102^4-702919296*T200^4*T300^6*T020^5*T011^2*T002^7*T102^4+8162933760*T200*T300^8*T020^5*T011^2*T002^7*T102^4+34012224*T200^4*T300^6*T020^6*T002^8*T102^4-1632586752*T200*T300^8*T020^6*T002^8*T102^4-1152*T211^10*T200*T300*T002^3*T120*T102^4+29088*T211^9*T200^2*T300*T011*T002^3*T120*T102^4-187920*T211^8*T200^3*T300*T011^2*T002^3*T120*T102^4-1388016*T211^8*T300^3*T011^2*T002^3*T120*T102^4+452736*T211^7*T200^4*T300*T011^3*T002^3*T120*T102^4+14929920*T211^7*T200*T300^3*T011^3*T002^3*T120*T102^4+23760*T211^6*T200^5*T300*T011^4*T002^3*T120*T102^4-69225840*T211^6*T200^2*T300^3*T011^4*T002^3*T120*T102^4-1588896*T211^5*T200^6*T300*T011^5*T002^3*T120*T102^4+133272864*T211^5*T200^3*T300^3*T011^5*T002^3*T120*T102^4+584506368*T211^5*T300^5*T011^5*T002^3*T120*T102^4+1091664*T211^4*T200^7*T300*T011^6*T002^3*T120*T102^4-38339568*T211^4*T200^4*T300^3*T011^6*T002^3*T120*T102^4-3049762752*T211^4*T200*T300^5*T011^6*T002^3*T120*T102^4+1857600*T211^3*T200^8*T300*T011^7*T002^3*T120*T102^4-155317824*T211^3*T200^5*T300^3*T011^7*T002^3*T120*T102^4+5215207680*T211^3*T200^2*T300^5*T011^7*T002^3*T120*T102^4-1354320*T211^2*T200^9*T300*T011^8*T002^3*T120*T102^4+129412080*T211^2*T200^6*T300^3*T011^8*T002^3*T120*T102^4-4366161792*T211^2*T200^3*T300^5*T011^8*T002^3*T120*T102^4+20543383296*T211^2*T300^7*T011^8*T002^3*T120*T102^4-773568*T211*T200^10*T300*T011^9*T002^3*T120*T102^4+8981280*T211*T200^7*T300^3*T011^9*T002^3*T120*T102^4+1496537856*T211*T200^4*T300^5*T011^9*T002^3*T120*T102^4-23763207168*T211*T200*T300^7*T011^9*T002^3*T120*T102^4+404928*T200^11*T300*T011^10*T002^3*T120*T102^4-18592416*T200^8*T300^3*T011^10*T002^3*T120*T102^4+18895680*T200^5*T300^5*T011^10*T002^3*T120*T102^4+4126816512*T200^2*T300^7*T011^10*T002^3*T120*T102^4+1296*T211^8*T200^3*T300*T020*T002^4*T120*T102^4+3888*T211^8*T300^3*T020*T002^4*T120*T102^4-20736*T211^7*T200^4*T300*T020*T011*T002^4*T120*T102^4-933120*T211^7*T200*T300^3*T020*T011*T002^4*T120*T102^4-41472*T211^6*T200^5*T300*T020*T011^2*T002^4*T120*T102^4+10622016*T211^6*T200^2*T300^3*T020*T011^2*T002^4*T120*T102^4+119232*T211^5*T200^6*T300*T020*T011^3*T002^4*T120*T102^4-15132096*T211^5*T200^3*T300^3*T020*T011^3*T002^4*T120*T102^4-429981696*T211^5*T300^5*T020*T011^3*T002^4*T120*T102^4+296784*T211^4*T200^7*T300*T020*T011^4*T002^4*T120*T102^4-28261872*T211^4*T200^4*T300^3*T020*T011^4*T002^4*T120*T102^4+1793829888*T211^4*T200*T300^5*T020*T011^4*T002^4*T120*T102^4-36288*T211^3*T200^8*T300*T020*T011^5*T002^4*T120*T102^4+21570624*T211^3*T200^5*T300^3*T020*T011^5*T002^4*T120*T102^4-1807266816*T211^3*T200^2*T300^5*T020*T011^5*T002^4*T120*T102^4-546912*T211^2*T200^9*T300*T020*T011^6*T002^4*T120*T102^4+17301600*T211^2*T200^6*T300^3*T020*T011^6*T002^4*T120*T102^4+1547766144*T211^2*T200^3*T300^5*T020*T011^6*T002^4*T120*T102^4-23219011584*T211^2*T300^7*T020*T011^6*T002^4*T120*T102^4-487296*T211*T200^10*T300*T020*T011^7*T002^4*T120*T102^4+2799360*T211*T200^7*T300^3*T020*T011^7*T002^4*T120*T102^4-478690560*T211*T200^4*T300^5*T020*T011^7*T002^4*T120*T102^4+13604889600*T211*T200*T300^7*T020*T011^7*T002^4*T120*T102^4-134784*T200^11*T300*T020*T011^8*T002^4*T120*T102^4+8639136*T200^8*T300^3*T020*T011^8*T002^4*T120*T102^4+336763008*T200^5*T300^5*T020*T011^8*T002^4*T120*T102^4-11745554688*T200^2*T300^7*T020*T011^8*T002^4*T120*T102^4-11664*T211^6*T200^5*T300*T020^2*T002^5*T120*T102^4-221616*T211^6*T200^2*T300^3*T020^2*T002^5*T120*T102^4+139968*T211^5*T200^6*T300*T020^2*T011*T002^5*T120*T102^4+4059072*T211^5*T200^3*T300^3*T020^2*T011*T002^5*T120*T102^4-69984*T211^4*T200^7*T300*T020^2*T011^2*T002^5*T120*T102^4-27293760*T211^4*T200^4*T300^3*T020^2*T011^2*T002^5*T120*T102^4+94478400*T211^4*T200*T300^5*T020^2*T011^2*T002^5*T120*T102^4-653184*T211^3*T200^8*T300*T020^2*T011^3*T002^5*T120*T102^4+63732096*T211^3*T200^5*T300^3*T020^2*T011^3*T002^5*T120*T102^4-297292032*T211^3*T200^2*T300^5*T020^2*T011^3*T002^5*T120*T102^4+34992*T211^2*T200^9*T300*T020^2*T011^4*T002^5*T120*T102^4+28518480*T211^2*T200^6*T300^3*T020^2*T011^4*T002^5*T120*T102^4-1557004032*T211^2*T200^3*T300^5*T020^2*T011^4*T002^5*T120*T102^4+4897760256*T211^2*T300^7*T020^2*T011^4*T002^5*T120*T102^4+979776*T211*T200^10*T300*T020^2*T011^5*T002^5*T120*T102^4-83560896*T211*T200^7*T300^3*T020^2*T011^5*T002^5*T120*T102^4+1148857344*T211*T200^4*T300^5*T020^2*T011^5*T002^5*T120*T102^4+13876987392*T211*T200*T300^7*T020^2*T011^5*T002^5*T120*T102^4+513216*T200^11*T300*T020^2*T011^6*T002^5*T120*T102^4-16772832*T200^8*T300^3*T020^2*T011^6*T002^5*T120*T102^4+273357504*T200^5*T300^5*T020^2*T011^6*T002^5*T120*T102^4-5033809152*T200^2*T300^7*T020^2*T011^6*T002^5*T120*T102^4-629856*T211^4*T200^4*T300^3*T020^3*T002^6*T120*T102^4+12597120*T211^4*T200*T300^5*T020^3*T002^6*T120*T102^4-7558272*T211^3*T200^5*T300^3*T020^3*T011*T002^6*T120*T102^4-100776960*T211^3*T200^2*T300^5*T020^3*T011*T002^6*T120*T102^4-7558272*T211^2*T200^6*T300^3*T020^3*T011^2*T002^6*T120*T102^4+1095949440*T211^2*T200^3*T300^5*T020^3*T011^2*T002^6*T120*T102^4-1632586752*T211^2*T300^7*T020^3*T011^2*T002^6*T120*T102^4+5038848*T211*T200^7*T300^3*T020^3*T011^3*T002^6*T120*T102^4-584506368*T211*T200^4*T300^5*T020^3*T011^3*T002^6*T120*T102^4-7618738176*T211*T200*T300^7*T020^3*T011^3*T002^6*T120*T102^4+5668704*T200^8*T300^3*T020^3*T011^4*T002^6*T120*T102^4-433340928*T200^5*T300^5*T020^3*T011^4*T002^6*T120*T102^4+13196742912*T200^2*T300^7*T020^3*T011^4*T002^6*T120*T102^4+1889568*T211^2*T200^6*T300^3*T020^4*T002^7*T120*T102^4+22674816*T211^2*T200^3*T300^5*T020^4*T002^7*T120*T102^4+136048896*T211^2*T300^7*T020^4*T002^7*T120*T102^4+9447840*T211*T200^7*T300^3*T020^4*T011*T002^7*T120*T102^4-340122240*T211*T200^4*T300^5*T020^4*T011*T002^7*T120*T102^4+2448880128*T211*T200*T300^7*T020^4*T011*T002^7*T120*T102^4+7558272*T200^8*T300^3*T020^4*T011^2*T002^7*T120*T102^4-328784832*T200^5*T300^5*T020^4*T011^2*T002^7*T120*T102^4+1088391168*T200^2*T300^7*T020^4*T011^2*T002^7*T120*T102^4+34012224*T200^5*T300^5*T020^5*T002^8*T120*T102^4-1632586752*T200^2*T300^7*T020^5*T002^8*T120*T102^4+1944*T211^8*T200^4*T002^4*T120^2*T102^4+22680*T211^8*T200*T300^2*T002^4*T120^2*T102^4-7776*T211^7*T200^5*T011*T002^4*T120^2*T102^4-603936*T211^7*T200^2*T300^2*T011*T002^4*T120^2*T102^4-3888*T211^6*T200^6*T011^2*T002^4*T120^2*T102^4+2474064*T211^6*T200^3*T300^2*T011^2*T002^4*T120^2*T102^4+33662304*T211^6*T300^4*T011^2*T002^4*T120^2*T102^4+38880*T211^5*T200^7*T011^3*T002^4*T120^2*T102^4-806112*T211^5*T200^4*T300^2*T011^3*T002^4*T120^2*T102^4-244524096*T211^5*T200*T300^4*T011^3*T002^4*T120^2*T102^4+1944*T211^4*T200^8*T011^4*T002^4*T120^2*T102^4-8177112*T211^4*T200^5*T300^2*T011^4*T002^4*T120^2*T102^4+571734288*T211^4*T200^2*T300^4*T011^4*T002^4*T120^2*T102^4-77760*T211^3*T200^9*T011^5*T002^4*T120^2*T102^4+1892160*T211^3*T200^6*T300^2*T011^5*T002^4*T120^2*T102^4-283435200*T211^3*T200^3*T300^4*T011^5*T002^4*T120^2*T102^4-1027924992*T211^3*T300^6*T011^5*T002^4*T120^2*T102^4-15552*T211^2*T200^10*T011^6*T002^4*T120^2*T102^4+7586784*T211^2*T200^7*T300^2*T011^6*T002^4*T120^2*T102^4+421863552*T211^2*T200^4*T300^4*T011^6*T002^4*T120^2*T102^4-11571714432*T211^2*T200*T300^6*T011^6*T002^4*T120^2*T102^4+62208*T211*T200^11*T011^7*T002^4*T120^2*T102^4+72576*T211*T200^8*T300^2*T011^7*T002^4*T120^2*T102^4-852685056*T211*T200^5*T300^4*T011^7*T002^4*T120^2*T102^4+20120120064*T211*T200^2*T300^6*T011^7*T002^4*T120^2*T102^4+31104*T200^12*T011^8*T002^4*T120^2*T102^4-1351728*T200^9*T300^2*T011^8*T002^4*T120^2*T102^4+245048976*T200^6*T300^4*T011^8*T002^4*T120^2*T102^4-6545463552*T200^3*T300^6*T011^8*T002^4*T120^2*T102^4+14285134080*T300^8*T011^8*T002^4*T120^2*T102^4-186624*T211^6*T200^3*T300^2*T020*T002^5*T120^2*T102^4-1469664*T211^6*T300^4*T020*T002^5*T120^2*T102^4+139968*T211^5*T200^4*T300^2*T020*T011*T002^5*T120^2*T102^4+27713664*T211^5*T200*T300^4*T020*T011*T002^5*T120^2*T102^4+1189728*T211^4*T200^5*T300^2*T020*T011^2*T002^5*T120^2*T102^4-42830208*T211^4*T200^2*T300^4*T020*T011^2*T002^5*T120^2*T102^4+2146176*T211^3*T200^6*T300^2*T020*T011^3*T002^5*T120^2*T102^4-304010496*T211^3*T200^3*T300^4*T020*T011^3*T002^5*T120^2*T102^4+2811677184*T211^3*T300^6*T020*T011^3*T002^5*T120^2*T102^4+3499200*T211^2*T200^7*T300^2*T020*T011^4*T002^5*T120^2*T102^4-83770848*T211^2*T200^4*T300^4*T020*T011^4*T002^5*T120^2*T102^4+7074542592*T211^2*T200*T300^6*T020*T011^4*T002^5*T120^2*T102^4+3499200*T211*T200^8*T300^2*T020*T011^5*T002^5*T120^2*T102^4-27713664*T211*T200^5*T300^4*T020*T011^5*T002^5*T120^2*T102^4-7074542592*T211*T200^2*T300^6*T020*T011^5*T002^5*T120^2*T102^4+1283040*T200^9*T300^2*T020*T011^6*T002^5*T120^2*T102^4-175939776*T200^6*T300^4*T020*T011^6*T002^5*T120^2*T102^4+4716361728*T200^3*T300^6*T020*T011^6*T002^5*T120^2*T102^4+12244400640*T300^8*T020*T011^6*T002^5*T120^2*T102^4+734832*T211^4*T200^5*T300^2*T020^2*T002^6*T120^2*T102^4+11337408*T211^4*T200^2*T300^4*T020^2*T002^6*T120^2*T102^4-839808*T211^3*T200^6*T300^2*T020^2*T011*T002^6*T120^2*T102^4-153684864*T211^3*T200^3*T300^4*T020^2*T011*T002^6*T120^2*T102^4-5038848*T211^2*T200^7*T300^2*T020^2*T011^2*T002^6*T120^2*T102^4+491287680*T211^2*T200^4*T300^4*T020^2*T011^2*T002^6*T120^2*T102^4-1836660096*T211^2*T200*T300^6*T020^2*T011^2*T002^6*T120^2*T102^4-4618944*T211*T200^8*T300^2*T020^2*T011^3*T002^6*T120^2*T102^4+287214336*T211*T200^5*T300^4*T020^2*T011^3*T002^6*T120^2*T102^4-8979227136*T211*T200^2*T300^6*T020^2*T011^3*T002^6*T120^2*T102^4-1154736*T200^9*T300^2*T020^2*T011^4*T002^6*T120^2*T102^4+39051072*T200^6*T300^4*T020^2*T011^4*T002^6*T120^2*T102^4+136048896*T200^3*T300^6*T020^2*T011^4*T002^6*T120^2*T102^4+11019960576*T300^8*T020^2*T011^4*T002^6*T120^2*T102^4-3779136*T211^2*T200^4*T300^4*T020^3*T002^7*T120^2*T102^4-226748160*T211^2*T200*T300^6*T020^3*T002^7*T120^2*T102^4-7558272*T211*T200^5*T300^4*T020^3*T011*T002^7*T120^2*T102^4+2539579392*T211*T200^2*T300^6*T020^3*T011*T002^7*T120^2*T102^4-3779136*T200^6*T300^4*T020^3*T011^2*T002^7*T120^2*T102^4-1723286016*T200^3*T300^6*T020^3*T011^2*T002^7*T120^2*T102^4-4897760256*T300^8*T020^3*T011^2*T002^7*T120^2*T102^4+8503056*T200^6*T300^4*T020^4*T002^8*T120^2*T102^4-408146688*T200^3*T300^6*T020^4*T002^8*T120^2*T102^4+11664*T211^6*T200^4*T300*T002^5*T120^3*T102^4+594864*T211^6*T200*T300^3*T002^5*T120^3*T102^4-139968*T211^5*T200^5*T300*T011*T002^5*T120^3*T102^4-7978176*T211^5*T200^2*T300^3*T011*T002^5*T120^3*T102^4+69984*T211^4*T200^6*T300*T011^2*T002^5*T120^3*T102^4+57946752*T211^4*T200^3*T300^3*T011^2*T002^5*T120^3*T102^4-249422976*T211^4*T300^5*T011^2*T002^5*T120^3*T102^4+653184*T211^3*T200^7*T300*T011^3*T002^5*T120^3*T102^4-121212288*T211^3*T200^4*T300^3*T011^3*T002^5*T120^3*T102^4+15116544*T211^3*T200*T300^5*T011^3*T002^5*T120^3*T102^4-34992*T211^2*T200^8*T300*T011^4*T002^5*T120^3*T102^4-21520080*T211^2*T200^5*T300^3*T011^4*T002^5*T120^3*T102^4+3559946112*T211^2*T200^2*T300^5*T011^4*T002^5*T120^3*T102^4-979776*T211*T200^9*T300*T011^5*T002^5*T120^3*T102^4+142347456*T211*T200^6*T300^3*T011^5*T002^5*T120^3*T102^4-3990767616*T211*T200^3*T300^5*T011^5*T002^5*T120^3*T102^4-19591041024*T211*T300^7*T011^5*T002^5*T120^3*T102^4-513216*T200^10*T300*T011^6*T002^5*T120^3*T102^4-23864544*T200^7*T300^3*T011^6*T002^5*T120^3*T102^4+1284906240*T200^4*T300^5*T011^6*T002^5*T120^3*T102^4+2040733440*T200*T300^7*T011^6*T002^5*T120^3*T102^4+1469664*T211^4*T200^3*T300^3*T020*T002^6*T120^3*T102^4+18895680*T211^4*T300^5*T020*T002^6*T120^3*T102^4+5878656*T211^3*T200^4*T300^3*T020*T011*T002^6*T120^3*T102^4-45349632*T211^3*T200*T300^5*T020*T011*T002^6*T120^3*T102^4+5038848*T211^2*T200^5*T300^3*T020*T011^2*T002^6*T120^3*T102^4-1156415616*T211^2*T200^2*T300^5*T020*T011^2*T002^6*T120^3*T102^4-1679616*T211*T200^6*T300^3*T020*T011^3*T002^6*T120^3*T102^4+1390722048*T211*T200^3*T300^5*T020*T011^3*T002^6*T120^3*T102^4+3265173504*T211*T300^7*T020*T011^3*T002^6*T120^3*T102^4-2309472*T200^7*T300^3*T020*T011^4*T002^6*T120^3*T102^4-238085568*T200^4*T300^5*T020*T011^4*T002^6*T120^3*T102^4-8571080448*T200*T300^7*T020*T011^4*T002^6*T120^3*T102^4-3779136*T211^2*T200^5*T300^3*T020^2*T002^7*T120^3*T102^4-170061120*T211^2*T200^2*T300^5*T020^2*T002^7*T120^3*T102^4-18895680*T211*T200^6*T300^3*T020^2*T011*T002^7*T120^3*T102^4+1224440064*T211*T200^3*T300^5*T020^2*T011*T002^7*T120^3*T102^4-816293376*T211*T300^7*T020^2*T011*T002^7*T120^3*T102^4-15116544*T200^7*T300^3*T020^2*T011^2*T002^7*T120^3*T102^4+238085568*T200^4*T300^5*T020^2*T011^2*T002^7*T120^3*T102^4-6530347008*T200*T300^7*T020^2*T011^2*T002^7*T120^3*T102^4-34012224*T200^4*T300^5*T020^3*T002^8*T120^3*T102^4+1632586752*T200*T300^7*T020^3*T002^8*T120^3*T102^4-577368*T211^4*T200^4*T300^2*T002^6*T120^4*T102^4-17635968*T211^4*T200*T300^4*T002^6*T120^4*T102^4+839808*T211^3*T200^5*T300^2*T011*T002^6*T120^4*T102^4+193995648*T211^3*T200^2*T300^4*T011*T002^6*T120^4*T102^4+3149280*T211^2*T200^6*T300^2*T011^2*T002^6*T120^4*T102^4-570649536*T211^2*T200^3*T300^4*T011^2*T002^6*T120^4*T102^4+204073344*T211^2*T300^6*T011^2*T002^6*T120^4*T102^4+1469664*T211*T200^7*T300^2*T011^3*T002^6*T120^4*T102^4+122192064*T211*T200^4*T300^4*T011^3*T002^6*T120^4*T102^4+7482689280*T211*T200*T300^6*T011^3*T002^6*T120^4*T102^4-262440*T200^8*T300^2*T011^4*T002^6*T120^4*T102^4-47869056*T200^5*T300^4*T011^4*T002^6*T120^4*T102^4-2414867904*T200^2*T300^6*T011^4*T002^6*T120^4*T102^4-68024448*T211^2*T300^6*T020*T002^7*T120^4*T102^4-11337408*T211*T200^4*T300^4*T020*T011*T002^7*T120^4*T102^4-816293376*T211*T200*T300^6*T020*T011*T002^7*T120^4*T102^4-11337408*T200^5*T300^4*T020*T011^2*T002^7*T120^4*T102^4+1496537856*T200^2*T300^6*T020*T011^2*T002^7*T120^4*T102^4-17006112*T200^5*T300^4*T020^2*T002^8*T120^4*T102^4+816293376*T200^2*T300^6*T020^2*T002^8*T120^4*T102^4+1889568*T211^2*T200^4*T300^3*T002^7*T120^5*T102^4+147386304*T211^2*T200*T300^5*T002^7*T120^5*T102^4+9447840*T211*T200^5*T300^3*T011*T002^7*T120^5*T102^4-861643008*T211*T200^2*T300^5*T011*T002^7*T120^5*T102^4+7558272*T200^6*T300^3*T011^2*T002^7*T120^5*T102^4+113374080*T200^3*T300^5*T011^2*T002^7*T120^5*T102^4+2448880128*T300^7*T011^2*T002^7*T120^5*T102^4+8503056*T200^4*T300^4*T002^8*T120^6*T102^4-408146688*T200*T300^6*T002^8*T120^6*T102^4+216*T211^11*T300*T011*T002*T102^5-4968*T211^10*T200*T300*T011^2*T002*T102^5+37800*T211^9*T200^2*T300*T011^3*T002*T102^5-104328*T211^8*T200^3*T300*T011^4*T002*T102^5-1294704*T211^8*T300^3*T011^4*T002*T102^5+45360*T211^7*T200^4*T300*T011^5*T002*T102^5+9097920*T211^7*T200*T300^3*T011^5*T002*T102^5+371952*T211^6*T200^5*T300*T011^6*T002*T102^5-27433728*T211^6*T200^2*T300^3*T011^6*T002*T102^5-320112*T211^5*T200^6*T300*T011^7*T002*T102^5+11897280*T211^5*T200^3*T300^3*T011^7*T002*T102^5+461054592*T211^5*T300^5*T011^7*T002*T102^5-390096*T211^4*T200^7*T300*T011^8*T002*T102^5+34362144*T211^4*T200^4*T300^3*T011^8*T002*T102^5-1092170304*T211^4*T200*T300^5*T011^8*T002*T102^5+362232*T211^3*T200^8*T300*T011^9*T002*T102^5-29253312*T211^3*T200^5*T300^3*T011^9*T002*T102^5+778502016*T211^3*T200^2*T300^5*T011^9*T002*T102^5+116856*T211^2*T200^9*T300*T011^10*T002*T102^5-4758912*T211^2*T200^6*T300^3*T011^10*T002*T102^5-15116544*T211^2*T200^3*T300^5*T011^10*T002*T102^5-952342272*T211^2*T300^7*T011^10*T002*T102^5-125496*T211*T200^10*T300*T011^11*T002*T102^5+8258112*T211*T200^7*T300^3*T011^11*T002*T102^5-151165440*T211*T200^4*T300^5*T011^11*T002*T102^5+1088391168*T211*T200*T300^7*T011^11*T002*T102^5+10584*T200^11*T300*T011^12*T002*T102^5-874800*T200^8*T300^3*T011^12*T002*T102^5+18895680*T200^5*T300^5*T011^12*T002*T102^5-136048896*T200^2*T300^7*T011^12*T002*T102^5-432*T211^10*T200*T300*T020*T002^2*T102^5-1728*T211^9*T200^2*T300*T020*T011*T002^2*T102^5+9072*T211^8*T200^3*T300*T020*T011^2*T002^2*T102^5+559872*T211^8*T300^3*T020*T011^2*T002^2*T102^5-10368*T211^7*T200^4*T300*T020*T011^3*T002^2*T102^5-3079296*T211^7*T200*T300^3*T020*T011^3*T002^2*T102^5-159408*T211^6*T200^5*T300*T020*T011^4*T002^2*T102^5+11652336*T211^6*T200^2*T300^3*T020*T011^4*T002^2*T102^5-261792*T211^5*T200^6*T300*T020*T011^5*T002^2*T102^5+20505312*T211^5*T200^3*T300^3*T020*T011^5*T002^2*T102^5-627336576*T211^5*T300^5*T020*T011^5*T002^2*T102^5-42768*T211^4*T200^7*T300*T020*T011^6*T002^2*T102^5-8013168*T211^4*T200^4*T300^3*T020*T011^6*T002^2*T102^5+472392000*T211^4*T200*T300^5*T020*T011^6*T002^2*T102^5+222912*T211^3*T200^8*T300*T020*T011^7*T002^2*T102^5-16096320*T211^3*T200^5*T300^3*T020*T011^7*T002^2*T102^5+151165440*T211^3*T200^2*T300^5*T020*T011^7*T002^2*T102^5+184032*T211^2*T200^9*T300*T020*T011^8*T002^2*T102^5-4933872*T211^2*T200^6*T300^3*T020*T011^8*T002^2*T102^5+340122240*T211^2*T200^3*T300^5*T020*T011^8*T002^2*T102^5-8162933760*T211^2*T300^7*T020*T011^8*T002^2*T102^5+37152*T211*T200^10*T300*T020*T011^9*T002^2*T102^5-209952*T211*T200^7*T300^3*T020*T011^9*T002^2*T102^5-370355328*T211*T200^4*T300^5*T020*T011^9*T002^2*T102^5+9251324928*T211*T200*T300^7*T020*T011^9*T002^2*T102^5-4320*T200^11*T300*T020*T011^10*T002^2*T102^5+1854576*T200^8*T300^3*T020*T011^10*T002^2*T102^5-26453952*T200^5*T300^5*T020*T011^10*T002^2*T102^5-544195584*T200^2*T300^7*T020*T011^10*T002^2*T102^5-3888*T211^8*T200^3*T300*T020^2*T002^3*T102^5+50544*T211^8*T300^3*T020^2*T002^3*T102^5+58320*T211^7*T200^4*T300*T020^2*T011*T002^3*T102^5-233280*T211^7*T200*T300^3*T020^2*T011*T002^3*T102^5-101088*T211^6*T200^5*T300*T020^2*T011^2*T002^3*T102^5-3736368*T211^6*T200^2*T300^3*T020^2*T011^2*T002^3*T102^5+260496*T211^5*T200^6*T300*T020^2*T011^3*T002^3*T102^5-1041984*T211^5*T200^3*T300^3*T020^2*T011^3*T002^3*T102^5+207432576*T211^5*T300^5*T020^2*T011^3*T002^3*T102^5+1143072*T211^4*T200^7*T300*T020^2*T011^4*T002^3*T102^5-64793520*T211^4*T200^4*T300^3*T020^2*T011^4*T002^3*T102^5+524040192*T211^4*T200*T300^5*T020^2*T011^4*T002^3*T102^5+206064*T211^3*T200^8*T300*T020^2*T011^5*T002^3*T102^5-22752576*T211^3*T200^5*T300^3*T020^2*T011^5*T002^3*T102^5+646652160*T211^3*T200^2*T300^5*T020^2*T011^5*T002^3*T102^5-785376*T211^2*T200^9*T300*T020^2*T011^6*T002^3*T102^5+57484080*T211^2*T200^6*T300^3*T020^2*T011^6*T002^3*T102^5-1140459264*T211^2*T200^3*T300^5*T020^2*T011^6*T002^3*T102^5+4671012096*T211^2*T300^7*T020^2*T011^6*T002^3*T102^5+34992*T211*T200^10*T300*T020^2*T011^7*T002^3*T102^5-419904*T211*T200^7*T300^3*T020^2*T011^7*T002^3*T102^5-78102144*T211*T200^4*T300^5*T020^2*T011^7*T002^3*T102^5+544195584*T211*T200*T300^7*T020^2*T011^7*T002^3*T102^5+307152*T200^11*T300*T020^2*T011^8*T002^3*T102^5-13452480*T200^8*T300^3*T020^2*T011^8*T002^3*T102^5+31912704*T200^5*T300^5*T020^2*T011^8*T002^3*T102^5+3219823872*T200^2*T300^7*T020^2*T011^8*T002^3*T102^5+139968*T211^6*T200^2*T300^3*T020^3*T002^4*T102^5-69984*T211^5*T200^6*T300*T020^3*T011*T002^4*T102^5-7558272*T211^5*T300^5*T020^3*T011*T002^4*T102^5-349920*T211^4*T200^7*T300*T020^3*T011^2*T002^4*T102^5+20995200*T211^4*T200^4*T300^3*T020^3*T011^2*T002^4*T102^5-102036672*T211^4*T200*T300^5*T020^3*T011^2*T002^4*T102^5-699840*T211^3*T200^8*T300*T020^3*T011^3*T002^4*T102^5+46469376*T211^3*T200^5*T300^3*T020^3*T011^3*T002^4*T102^5-1073274624*T211^3*T200^2*T300^5*T020^3*T011^3*T002^4*T102^5-699840*T211^2*T200^9*T300*T020^3*T011^4*T002^4*T102^5+34012224*T211^2*T200^6*T300^3*T020^3*T011^4*T002^4*T102^5-347680512*T211^2*T200^3*T300^5*T020^3*T011^4*T002^4*T102^5+5305906944*T211^2*T300^7*T020^3*T011^4*T002^4*T102^5-349920*T211*T200^10*T300*T020^3*T011^5*T002^4*T102^5+13436928*T211*T200^7*T300^3*T020^3*T011^5*T002^4*T102^5-113374080*T211*T200^4*T300^5*T020^3*T011^5*T002^4*T102^5-2448880128*T211*T200*T300^7*T020^3*T011^5*T002^4*T102^5-69984*T200^11*T300*T020^3*T011^6*T002^4*T102^5+4758912*T200^8*T300^3*T020^3*T011^6*T002^4*T102^5+71803584*T200^5*T300^5*T020^3*T011^6*T002^4*T102^5-3673320192*T200^2*T300^7*T020^3*T011^6*T002^4*T102^5-629856*T211^4*T200^4*T300^3*T020^4*T002^5*T102^5-3779136*T211^4*T200*T300^5*T020^4*T002^5*T102^5+157464*T211^3*T200^8*T300*T020^4*T011*T002^5*T102^5-3779136*T211^3*T200^5*T300^3*T020^4*T011*T002^5*T102^5+37791360*T211^3*T200^2*T300^5*T020^4*T011*T002^5*T102^5+472392*T211^2*T200^9*T300*T020^4*T011^2*T002^5*T102^5-27398736*T211^2*T200^6*T300^3*T020^4*T011^2*T002^5*T102^5+453496320*T211^2*T200^3*T300^5*T020^4*T011^2*T002^5*T102^5-2448880128*T211^2*T300^7*T020^4*T011^2*T002^5*T102^5+472392*T211*T200^10*T300*T020^4*T011^3*T002^5*T102^5-40310784*T211*T200^7*T300^3*T020^4*T011^3*T002^5*T102^5+982575360*T211*T200^4*T300^5*T020^4*T011^3*T002^5*T102^5-6530347008*T211*T200*T300^7*T020^4*T011^3*T002^5*T102^5+157464*T200^11*T300*T020^4*T011^4*T002^5*T102^5-16061328*T200^8*T300^3*T020^4*T011^4*T002^5*T102^5+536637312*T200^5*T300^5*T020^4*T011^4*T002^5*T102^5-5714053632*T200^2*T300^7*T020^4*T011^4*T002^5*T102^5+944784*T211^2*T200^6*T300^3*T020^5*T002^6*T102^5+22674816*T211^2*T200^3*T300^5*T020^5*T002^6*T102^5+136048896*T211^2*T300^7*T020^5*T002^6*T102^5+1889568*T211*T200^7*T300^3*T020^5*T011*T002^6*T102^5-204073344*T211*T200^4*T300^5*T020^5*T011*T002^6*T102^5+2448880128*T211*T200*T300^7*T020^5*T011*T002^6*T102^5+944784*T200^8*T300^3*T020^5*T011^2*T002^6*T102^5-192735936*T200^5*T300^5*T020^5*T011^2*T002^6*T102^5+4761711360*T200^2*T300^7*T020^5*T011^2*T002^6*T102^5-816293376*T200^2*T300^7*T020^6*T002^7*T102^5+216*T211^10*T200^2*T002^2*T120*T102^5-3456*T211^9*T200^3*T011*T002^2*T120*T102^5+3888*T211^9*T300^2*T011*T002^2*T120*T102^5+14256*T211^8*T200^4*T011^2*T002^2*T120*T102^5+110808*T211^8*T200*T300^2*T011^2*T002^2*T120*T102^5-1446336*T211^7*T200^2*T300^2*T011^3*T002^2*T120*T102^5-69984*T211^6*T200^6*T011^4*T002^2*T120*T102^5+2927664*T211^6*T200^3*T300^2*T011^4*T002^2*T120*T102^5+40310784*T211^6*T300^4*T011^4*T002^2*T120*T102^5+28512*T211^5*T200^7*T011^5*T002^2*T120*T102^5+2286144*T211^5*T200^4*T300^2*T011^5*T002^2*T120*T102^5-157464000*T211^5*T200*T300^4*T011^5*T002^2*T120*T102^5+133488*T211^4*T200^8*T011^6*T002^2*T120*T102^5-5132160*T211^4*T200^5*T300^2*T011^6*T002^2*T120*T102^5+91958976*T211^4*T200^2*T300^4*T011^6*T002^2*T120*T102^5-36288*T211^3*T200^9*T011^7*T002^2*T120*T102^5+1119744*T211^3*T200^6*T300^2*T011^7*T002^2*T120*T102^5-385471872*T211^3*T200^3*T300^4*T011^7*T002^2*T120*T102^5+9795520512*T211^3*T300^6*T011^7*T002^2*T120*T102^5-108216*T211^2*T200^10*T011^8*T002^2*T120*T102^5+2437776*T211^2*T200^7*T300^2*T011^8*T002^2*T120*T102^5+556792704*T211^2*T200^4*T300^4*T011^8*T002^2*T120*T102^5-14625256320*T211^2*T200*T300^6*T011^8*T002^2*T120*T102^5+11232*T211*T200^11*T011^9*T002^2*T120*T102^5-1901232*T211*T200^8*T300^2*T011^9*T002^2*T120*T102^5-142347456*T211*T200^5*T300^4*T011^9*T002^2*T120*T102^5+5033809152*T211*T200^2*T300^6*T011^9*T002^2*T120*T102^5+30240*T200^12*T011^10*T002^2*T120*T102^5-281880*T200^9*T300^2*T011^10*T002^2*T120*T102^5-13856832*T200^6*T300^4*T011^10*T002^2*T120*T102^5+68024448*T200^3*T300^6*T011^10*T002^2*T120*T102^5-2448880128*T300^8*T011^10*T002^2*T120*T102^5-1296*T211^8*T200^4*T020*T002^3*T120*T102^5-29808*T211^8*T200*T300^2*T020*T002^3*T120*T102^5-2592*T211^7*T200^5*T020*T011*T002^3*T120*T102^5+570240*T211^7*T200^2*T300^2*T020*T011*T002^3*T120*T102^5+6480*T211^6*T200^6*T020*T011^2*T002^3*T120*T102^5-130896*T211^6*T200^3*T300^2*T020*T011^2*T002^3*T120*T102^5-21555072*T211^6*T300^4*T020*T011^2*T002^3*T120*T102^5+20736*T211^5*T200^7*T020*T011^3*T002^3*T120*T102^5-2672352*T211^5*T200^4*T300^2*T020*T011^3*T002^3*T120*T102^5-6438528*T211^5*T200*T300^4*T020*T011^3*T002^3*T120*T102^5+6480*T211^4*T200^8*T020*T011^4*T002^3*T120*T102^5-1950480*T211^4*T200^5*T300^2*T020*T011^4*T002^3*T120*T102^5+320526720*T211^4*T200^2*T300^4*T020*T011^4*T002^3*T120*T102^5-33696*T211^3*T200^9*T020*T011^5*T002^3*T120*T102^5-285120*T211^3*T200^6*T300^2*T020*T011^5*T002^3*T120*T102^5+3359232*T211^3*T200^3*T300^4*T020*T011^5*T002^3*T120*T102^5-10642046976*T211^3*T300^6*T020*T011^5*T002^3*T120*T102^5-47952*T211^2*T200^10*T020*T011^6*T002^3*T120*T102^5-1102896*T211^2*T200^7*T300^2*T020*T011^6*T002^3*T120*T102^5-6438528*T211^2*T200^4*T300^4*T020*T011^6*T002^3*T120*T102^5+11080426752*T211^2*T200*T300^6*T020*T011^6*T002^3*T120*T102^5-25920*T211*T200^11*T020*T011^7*T002^3*T120*T102^5-806112*T211*T200^8*T300^2*T020*T011^7*T002^3*T120*T102^5+255021696*T211*T200^5*T300^4*T020*T011^7*T002^3*T120*T102^5-9583888896*T211*T200^2*T300^6*T020*T011^7*T002^3*T120*T102^5-5184*T200^12*T020*T011^8*T002^3*T120*T102^5+20736*T200^9*T300^2*T020*T011^8*T002^3*T120*T102^5-40590720*T200^6*T300^4*T020*T011^8*T002^3*T120*T102^5+2433763584*T200^3*T300^6*T020*T011^8*T002^3*T120*T102^5-16325867520*T300^8*T020*T011^8*T002^3*T120*T102^5+5832*T211^6*T200^6*T020^2*T002^4*T120*T102^5+134136*T211^6*T200^3*T300^2*T020^2*T002^4*T120*T102^5-839808*T211^6*T300^4*T020^2*T002^4*T120*T102^5-1679616*T211^5*T200^4*T300^2*T020^2*T011*T002^4*T120*T102^5-6298560*T211^5*T200*T300^4*T020^2*T011*T002^4*T120*T102^5-34992*T211^4*T200^8*T020^2*T011^2*T002^4*T120*T102^5+349920*T211^4*T200^5*T300^2*T020^2*T011^2*T002^4*T120*T102^5+142347456*T211^4*T200^2*T300^4*T020^2*T011^2*T002^4*T120*T102^5-23328*T211^3*T200^9*T020^2*T011^3*T002^4*T120*T102^5+8281440*T211^3*T200^6*T300^2*T020^2*T011^3*T002^4*T120*T102^5-389670912*T211^3*T200^3*T300^4*T020^2*T011^3*T002^4*T120*T102^5+1451188224*T211^3*T300^6*T020^2*T011^3*T002^4*T120*T102^5+52488*T211^2*T200^10*T020^2*T011^4*T002^4*T120*T102^5+3936600*T211^2*T200^7*T300^2*T020^2*T011^4*T002^4*T120*T102^5-297292032*T211^2*T200^4*T300^4*T020^2*T011^4*T002^4*T120*T102^5+5237882496*T211^2*T200*T300^6*T020^2*T011^4*T002^4*T120*T102^5+69984*T211*T200^11*T020^2*T011^5*T002^4*T120*T102^5-6368544*T211*T200^8*T300^2*T020^2*T011^5*T002^4*T120*T102^5+36531648*T211*T200^5*T300^4*T020^2*T011^5*T002^4*T120*T102^5+2720977920*T211*T200^2*T300^6*T020^2*T011^5*T002^4*T120*T102^5+23328*T200^12*T020^2*T011^6*T002^4*T120*T102^5-4187376*T200^9*T300^2*T020^2*T011^6*T002^4*T120*T102^5+272517696*T200^6*T300^4*T020^2*T011^6*T002^4*T120*T102^5-4671012096*T200^3*T300^6*T020^2*T011^6*T002^4*T120*T102^5-9795520512*T300^8*T020^2*T011^6*T002^4*T120*T102^5-209952*T211^4*T200^5*T300^2*T020^3*T002^5*T120*T102^5-3779136*T211^4*T200^2*T300^4*T020^3*T002^5*T120*T102^5-209952*T211^3*T200^6*T300^2*T020^3*T011*T002^5*T120*T102^5+15116544*T211^3*T200^3*T300^4*T020^3*T011*T002^5*T120*T102^5+629856*T211^2*T200^7*T300^2*T020^3*T011^2*T002^5*T120*T102^5+124711488*T211^2*T200^4*T300^4*T020^3*T011^2*T002^5*T120*T102^5-3265173504*T211^2*T200*T300^6*T020^3*T011^2*T002^5*T120*T102^5+1049760*T211*T200^8*T300^2*T020^3*T011^3*T002^5*T120*T102^5-60466176*T211*T200^5*T300^4*T020^3*T011^3*T002^5*T120*T102^5+419904*T200^9*T300^2*T020^3*T011^4*T002^5*T120*T102^5-166281984*T200^6*T300^4*T020^3*T011^4*T002^5*T120*T102^5+4489613568*T200^3*T300^6*T020^3*T011^4*T002^5*T120*T102^5+472392*T211^2*T200^7*T300^2*T020^4*T002^6*T120*T102^5+13226976*T211^2*T200^4*T300^4*T020^4*T002^6*T120*T102^5+181398528*T211^2*T200*T300^6*T020^4*T002^6*T120*T102^5+944784*T211*T200^8*T300^2*T020^4*T011*T002^6*T120*T102^5-98257536*T211*T200^5*T300^4*T020^4*T011*T002^6*T120*T102^5+1587237120*T211*T200^2*T300^6*T020^4*T011*T002^6*T120*T102^5+472392*T200^9*T300^2*T020^4*T011^2*T002^6*T120*T102^5-94478400*T200^6*T300^4*T020^4*T011^2*T002^6*T120*T102^5+1609911936*T200^3*T300^6*T020^4*T011^2*T002^6*T120*T102^5+2448880128*T300^8*T020^4*T011^2*T002^6*T120*T102^5-816293376*T200^3*T300^6*T020^5*T002^7*T120*T102^5+10368*T211^8*T200^2*T300*T002^3*T120^2*T102^5-146448*T211^7*T200^3*T300*T011*T002^3*T120^2*T102^5-1166400*T211^7*T300^3*T011*T002^3*T120^2*T102^5+527472*T211^6*T200^4*T300*T011^2*T002^3*T120^2*T102^5+17962560*T211^6*T200*T300^3*T011^2*T002^3*T120^2*T102^5-107568*T211^5*T200^5*T300*T011^3*T002^3*T120^2*T102^5-98467488*T211^5*T200^2*T300^3*T011^3*T002^3*T120^2*T102^5-2334096*T211^4*T200^6*T300*T011^4*T002^3*T120^2*T102^5+215457408*T211^4*T200^3*T300^3*T011^4*T002^3*T120^2*T102^5+836448768*T211^4*T300^5*T011^4*T002^3*T120^2*T102^5+436752*T211^3*T200^7*T300*T011^5*T002^3*T120^2*T102^5+11850624*T211^3*T200^4*T300^3*T011^5*T002^3*T120^2*T102^5-6051656448*T211^3*T200*T300^5*T011^5*T002^3*T120^2*T102^5+2961360*T211^2*T200^8*T300*T011^6*T002^3*T120^2*T102^5-268318656*T211^2*T200^5*T300^3*T011^6*T002^3*T120^2*T102^5+8631546624*T211^2*T200^2*T300^5*T011^6*T002^3*T120^2*T102^5+86832*T211*T200^9*T300*T011^7*T002^3*T120^2*T102^5+81624672*T211*T200^6*T300^3*T011^7*T002^3*T120^2*T102^5-4408992000*T211*T200^3*T300^5*T011^7*T002^3*T120^2*T102^5+23128312320*T211*T300^7*T011^7*T002^3*T120^2*T102^5-895536*T200^10*T300*T011^8*T002^3*T120^2*T102^5+28740096*T200^7*T300^3*T011^8*T002^3*T120^2*T102^5+478690560*T200^4*T300^5*T011^8*T002^3*T120^2*T102^5-10883911680*T200*T300^7*T011^8*T002^3*T120^2*T102^5+11664*T211^6*T200^4*T300*T020*T002^4*T120^2*T102^5+174960*T211^6*T200*T300^3*T020*T002^4*T120^2*T102^5+69984*T211^5*T200^5*T300*T020*T011*T002^4*T120^2*T102^5+839808*T211^5*T200^2*T300^3*T020*T011*T002^4*T120^2*T102^5+279936*T211^4*T200^6*T300*T020*T011^2*T002^4*T120^2*T102^5-31912704*T211^4*T200^3*T300^3*T020*T011^2*T002^4*T120^2*T102^5-147386304*T211^4*T300^5*T020*T011^2*T002^4*T120^2*T102^5+653184*T211^3*T200^7*T300*T020*T011^3*T002^4*T120^2*T102^5-46889280*T211^3*T200^4*T300^3*T020*T011^3*T002^4*T120^2*T102^5+3008192256*T211^3*T200*T300^5*T020*T011^3*T002^4*T120^2*T102^5+804816*T211^2*T200^8*T300*T020*T011^4*T002^4*T120^2*T102^5-11442384*T211^2*T200^5*T300^3*T020*T011^4*T002^4*T120^2*T102^5-3038425344*T211^2*T200^2*T300^5*T020*T011^4*T002^4*T120^2*T102^5+489888*T211*T200^9*T300*T020*T011^5*T002^4*T120^2*T102^5-13017024*T211*T200^6*T300^3*T020*T011^5*T002^4*T120^2*T102^5+1541887488*T211*T200^3*T300^5*T020*T011^5*T002^4*T120^2*T102^5+2448880128*T211*T300^7*T020*T011^5*T002^4*T120^2*T102^5+116640*T200^10*T300*T020*T011^6*T002^4*T120^2*T102^5-15886368*T200^7*T300^3*T020*T011^6*T002^4*T120^2*T102^5-290993472*T200^4*T300^5*T020*T011^6*T002^4*T120^2*T102^5+6938493696*T200*T300^7*T020*T011^6*T002^4*T120^2*T102^5+209952*T211^4*T200^3*T300^3*T020^2*T002^5*T120^2*T102^5+11337408*T211^4*T300^5*T020^2*T002^5*T120^2*T102^5-314928*T211^3*T200^7*T300*T020^2*T011*T002^5*T120^2*T102^5-7348320*T211^3*T200^4*T300^3*T020^2*T011*T002^5*T120^2*T102^5+181398528*T211^3*T200*T300^5*T020^2*T011*T002^5*T120^2*T102^5-944784*T211^2*T200^8*T300*T020^2*T011^2*T002^5*T120^2*T102^5+107075520*T211^2*T200^5*T300^3*T020^2*T011^2*T002^5*T120^2*T102^5-1666598976*T211^2*T200^2*T300^5*T020^2*T011^2*T002^5*T120^2*T102^5-944784*T211*T200^9*T300*T020^2*T011^3*T002^5*T120^2*T102^5+89649504*T211*T200^6*T300^3*T020^2*T011^3*T002^5*T120^2*T102^5-2312831232*T211*T200^3*T300^5*T020^2*T011^3*T002^5*T120^2*T102^5+4897760256*T211*T300^7*T020^2*T011^3*T002^5*T120^2*T102^5-314928*T200^10*T300*T020^2*T011^4*T002^5*T120^2*T102^5-24984288*T200^7*T300^3*T020^2*T011^4*T002^5*T120^2*T102^5+408146688*T200^4*T300^5*T020^2*T011^4*T002^5*T120^2*T102^5+15917720832*T200*T300^7*T020^2*T011^4*T002^5*T120^2*T102^5-22674816*T211^2*T200^2*T300^5*T020^3*T002^6*T120^2*T102^5+634894848*T211*T200^3*T300^5*T020^3*T011*T002^6*T120^2*T102^5-1632586752*T211*T300^7*T020^3*T011*T002^6*T120^2*T102^5-430821504*T200^4*T300^5*T020^3*T011^2*T002^6*T120^2*T102^5-3265173504*T200*T300^7*T020^3*T011^2*T002^6*T120^2*T102^5-204073344*T200^4*T300^5*T020^4*T002^7*T120^2*T102^5-5832*T211^6*T200^5*T002^4*T120^3*T102^5-320760*T211^6*T200^2*T300^2*T002^4*T120^3*T102^5+3359232*T211^5*T200^3*T300^2*T011*T002^4*T120^3*T102^5+30233088*T211^5*T300^4*T011*T002^4*T120^3*T102^5+34992*T211^4*T200^7*T011^2*T002^4*T120^3*T102^5-3639168*T211^4*T200^4*T300^2*T011^2*T002^4*T120^3*T102^5-364686624*T211^4*T200*T300^4*T011^2*T002^4*T120^3*T102^5+23328*T211^3*T200^8*T011^3*T002^4*T120^3*T102^5-11733984*T211^3*T200^5*T300^2*T011^3*T002^4*T120^3*T102^5+1098468864*T211^3*T200^2*T300^4*T011^3*T002^4*T120^3*T102^5-52488*T211^2*T200^9*T011^4*T002^4*T120^3*T102^5+2361960*T211^2*T200^6*T300^2*T011^4*T002^4*T120^3*T102^5-570649536*T211^2*T200^3*T300^4*T011^4*T002^4*T120^3*T102^5-6530347008*T211^2*T300^6*T011^4*T002^4*T120^3*T102^5-69984*T211*T200^10*T011^5*T002^4*T120^3*T102^5+6648480*T211*T200^7*T300^2*T011^5*T002^4*T120^3*T102^5+529079040*T211*T200^4*T300^4*T011^5*T002^4*T120^3*T102^5-6938493696*T211*T200*T300^6*T011^5*T002^4*T120^3*T102^5-23328*T200^11*T011^6*T002^4*T120^3*T102^5-128304*T200^8*T300^2*T011^6*T002^4*T120^3*T102^5-331934112*T200^5*T300^4*T011^6*T002^4*T120^3*T102^5+7278615936*T200^2*T300^6*T011^6*T002^4*T120^3*T102^5+209952*T211^4*T200^4*T300^2*T020*T002^5*T120^3*T102^5+7558272*T211^4*T200*T300^4*T020*T002^5*T120^3*T102^5+209952*T211^3*T200^5*T300^2*T020*T011*T002^5*T120^3*T102^5-52907904*T211^3*T200^2*T300^4*T020*T011*T002^5*T120^3*T102^5-629856*T211^2*T200^6*T300^2*T020*T011^2*T002^5*T120^3*T102^5-34012224*T211^2*T200^3*T300^4*T020*T011^2*T002^5*T120^3*T102^5+2448880128*T211^2*T300^6*T020*T011^2*T002^5*T120^3*T102^5-1049760*T211*T200^7*T300^2*T020*T011^3*T002^5*T120^3*T102^5+98257536*T211*T200^4*T300^4*T020*T011^3*T002^5*T120^3*T102^5-1632586752*T211*T200*T300^6*T020*T011^3*T002^5*T120^3*T102^5-419904*T200^8*T300^2*T020*T011^4*T002^5*T120^3*T102^5+71803584*T200^5*T300^4*T020*T011^4*T002^5*T120^3*T102^5-2040733440*T200^2*T300^6*T020*T011^4*T002^5*T120^3*T102^5-944784*T211^2*T200^6*T300^2*T020^2*T002^6*T120^3*T102^5-51018336*T211^2*T200^3*T300^4*T020^2*T002^6*T120^3*T102^5-68024448*T211^2*T300^6*T020^2*T002^6*T120^3*T102^5-1889568*T211*T200^7*T300^2*T020^2*T011*T002^6*T120^3*T102^5+328784832*T211*T200^4*T300^4*T020^2*T011*T002^6*T120^3*T102^5-2040733440*T211*T200*T300^6*T020^2*T011*T002^6*T120^3*T102^5-944784*T200^8*T300^2*T020^2*T011^2*T002^6*T120^3*T102^5+73693152*T200^5*T300^4*T020^2*T011^2*T002^6*T120^3*T102^5-4625662464*T200^2*T300^6*T020^2*T011^2*T002^6*T120^3*T102^5+816293376*T200^2*T300^6*T020^3*T002^7*T120^3*T102^5+157464*T211^3*T200^6*T300*T011*T002^5*T120^4*T102^5+10077696*T211^3*T200^3*T300^3*T011*T002^5*T120^4*T102^5-272097792*T211^3*T300^5*T011*T002^5*T120^4*T102^5+472392*T211^2*T200^7*T300*T011^2*T002^5*T120^4*T102^5-80306640*T211^2*T200^4*T300^3*T011^2*T002^5*T120^4*T102^5+1428513408*T211^2*T200*T300^5*T011^2*T002^5*T120^4*T102^5+472392*T211*T200^8*T300*T011^3*T002^5*T120^4*T102^5-49128768*T211*T200^5*T300^3*T011^3*T002^5*T120^4*T102^5+1428513408*T211*T200^2*T300^5*T011^3*T002^5*T120^4*T102^5+157464*T200^9*T300*T011^4*T002^5*T120^4*T102^5+41255568*T200^6*T300^3*T011^4*T002^5*T120^4*T102^5-1122403392*T200^3*T300^5*T011^4*T002^5*T120^4*T102^5-7346640384*T300^7*T011^4*T002^5*T120^4*T102^5-944784*T211^2*T200^4*T300^3*T020*T002^6*T120^4*T102^5-56687040*T211^2*T200*T300^5*T020*T002^6*T120^4*T102^5-1889568*T211*T200^5*T300^3*T020*T011*T002^6*T120^4*T102^5-181398528*T211*T200^2*T300^5*T020*T011*T002^6*T120^4*T102^5-944784*T200^6*T300^3*T020*T011^2*T002^6*T120^4*T102^5+385471872*T200^3*T300^5*T020*T011^2*T002^6*T120^4*T102^5-1224440064*T300^7*T020*T011^2*T002^6*T120^4*T102^5+408146688*T200^3*T300^5*T020^2*T002^7*T120^4*T102^5+472392*T211^2*T200^5*T300^2*T002^6*T120^5*T102^5+39680928*T211^2*T200^2*T300^4*T002^6*T120^5*T102^5+944784*T211*T200^6*T300^2*T011*T002^6*T120^5*T102^5-226748160*T211*T200^3*T300^4*T011*T002^6*T120^5*T102^5+816293376*T211*T300^6*T011*T002^6*T120^5*T102^5+472392*T200^7*T300^2*T011^2*T002^6*T120^5*T102^5+22674816*T200^4*T300^4*T011^2*T002^6*T120^5*T102^5+2244806784*T200*T300^6*T011^2*T002^6*T120^5*T102^5-204073344*T200^2*T300^5*T002^7*T120^6*T102^5+T211^12*T102^6-36*T211^11*T200*T011*T102^6+474*T211^10*T200^2*T011^2*T102^6-2564*T211^9*T200^3*T011^3*T102^6-11232*T211^9*T300^2*T011^3*T102^6+2943*T211^8*T200^4*T011^4*T102^6+215784*T211^8*T200*T300^2*T011^4*T102^6+14328*T211^7*T200^5*T011^5*T102^6-1088640*T211^7*T200^2*T300^2*T011^5*T102^6-11316*T211^6*T200^6*T011^6*T102^6+277344*T211^6*T200^3*T300^2*T011^6*T102^6+31562784*T211^6*T300^4*T011^6*T102^6-23976*T211^5*T200^7*T011^7*T102^6+2192832*T211^5*T200^4*T300^2*T011^7*T102^6-76842432*T211^5*T200*T300^4*T011^7*T102^6+15327*T211^4*T200^8*T011^8*T102^6-1419120*T211^4*T200^5*T300^2*T011^8*T102^6+55322352*T211^4*T200^2*T300^4*T011^8*T102^6+16492*T211^3*T200^9*T011^9*T102^6-1161216*T211^3*T200^6*T300^2*T011^9*T102^6+8538048*T211^3*T200^3*T300^4*T011^9*T102^6-131010048*T211^3*T300^6*T011^9*T102^6-9702*T211^2*T200^10*T011^10*T102^6+1049760*T211^2*T200^7*T300^2*T011^10*T102^6-21415104*T211^2*T200^4*T300^4*T011^10*T102^6+158723712*T211^2*T200*T300^6*T011^10*T102^6-4116*T211*T200^11*T011^11*T102^6+54432*T211*T200^8*T300^2*T011^11*T102^6+839808*T211*T200^5*T300^4*T011^11*T102^6-15116544*T211*T200^2*T300^6*T011^11*T102^6+2401*T200^12*T011^12*T102^6-137592*T200^9*T300^2*T011^12*T102^6+3114288*T200^6*T300^4*T011^12*T102^6-32752512*T200^3*T300^6*T011^12*T102^6+136048896*T300^8*T011^12*T102^6-36*T211^10*T200^2*T020*T002*T102^6+504*T211^9*T200^3*T020*T011*T002*T102^6+16848*T211^9*T300^2*T020*T011*T002*T102^6-324*T211^8*T200^4*T020*T011^2*T002*T102^6-143856*T211^8*T200*T300^2*T020*T011^2*T002*T102^6-9504*T211^7*T200^5*T020*T011^3*T002*T102^6+497664*T211^7*T200^2*T300^2*T020*T011^3*T002*T102^6-19224*T211^6*T200^6*T020*T011^4*T002*T102^6+1800144*T211^6*T200^3*T300^2*T020*T011^4*T002*T102^6-28343520*T211^6*T300^4*T020*T011^4*T002*T102^6-6480*T211^5*T200^7*T020*T011^5*T002*T102^6-171072*T211^5*T200^4*T300^2*T020*T011^5*T002*T102^6-31072896*T211^5*T200*T300^4*T020*T011^5*T002*T102^6+17064*T211^4*T200^8*T020*T011^6*T002*T102^6-2865456*T211^4*T200^5*T300^2*T020*T011^6*T002*T102^6+135838944*T211^4*T200^2*T300^4*T020*T011^6*T002*T102^6+16416*T211^3*T200^9*T020*T011^7*T002*T102^6-637632*T211^3*T200^6*T300^2*T020*T011^7*T002*T102^6+35271936*T211^3*T200^3*T300^4*T020*T011^7*T002*T102^6-2630278656*T211^3*T300^6*T020*T011^7*T002*T102^6-324*T211^2*T200^10*T020*T011^8*T002*T102^6+1652400*T211^2*T200^7*T300^2*T020*T011^8*T002*T102^6-126181152*T211^2*T200^4*T300^4*T020*T011^8*T002*T102^6+3219823872*T211^2*T200*T300^6*T020*T011^8*T002*T102^6-5544*T211*T200^11*T020*T011^9*T002*T102^6+625968*T211*T200^8*T300^2*T020*T011^9*T002*T102^6-10917504*T211*T200^5*T300^4*T020*T011^9*T002*T102^6-362797056*T211*T200^2*T300^6*T020*T011^9*T002*T102^6-1764*T200^12*T020*T011^10*T002*T102^6-111456*T200^9*T300^2*T020*T011^10*T002*T102^6+11967264*T200^6*T300^4*T020*T011^10*T002*T102^6-226748160*T200^3*T300^6*T020*T011^10*T002*T102^6+1632586752*T300^8*T020*T011^10*T002*T102^6+1134*T211^8*T200^4*T020^2*T002^2*T102^6-8424*T211^8*T200*T300^2*T020^2*T002^2*T102^6-2592*T211^7*T200^5*T020^2*T011*T002^2*T102^6-82944*T211^7*T200^2*T300^2*T020^2*T011*T002^2*T102^6+14256*T211^6*T200^6*T020^2*T011^2*T002^2*T102^6-420552*T211^6*T200^3*T300^2*T020^2*T011^2*T002^2*T102^6+11827296*T211^6*T300^4*T020^2*T011^2*T002^2*T102^6+63504*T211^5*T200^7*T020^2*T011^3*T002^2*T102^6-2652912*T211^5*T200^4*T300^2*T020^2*T011^3*T002^2*T102^6+13296960*T211^5*T200*T300^4*T020^2*T011^3*T002^2*T102^6+38556*T211^4*T200^8*T020^2*T011^4*T002^2*T102^6-3495960*T211^4*T200^5*T300^2*T020^2*T011^4*T002^2*T102^6+66064896*T211^4*T200^2*T300^4*T020^2*T011^4*T002^2*T102^6-41472*T211^3*T200^9*T020^2*T011^5*T002^2*T102^6+1526688*T211^3*T200^6*T300^2*T020^2*T011^5*T002^2*T102^6-15116544*T211^3*T200^3*T300^4*T020^2*T011^5*T002^2*T102^6+513962496*T211^3*T300^6*T020^2*T011^5*T002^2*T102^6-20736*T211^2*T200^10*T020^2*T011^6*T002^2*T102^6+3829032*T211^2*T200^7*T300^2*T020^2*T011^6*T002^2*T102^6-85590432*T211^2*T200^4*T300^4*T020^2*T011^6*T002^2*T102^6-506404224*T211^2*T200*T300^6*T020^2*T011^6*T002^2*T102^6+32400*T211*T200^11*T020^2*T011^7*T002^2*T102^6+348624*T211*T200^8*T300^2*T020^2*T011^7*T002^2*T102^6-129190464*T211*T200^5*T300^4*T020^2*T011^7*T002^2*T102^6+2796560640*T211*T200^2*T300^6*T020^2*T011^7*T002^2*T102^6+18630*T200^12*T020^2*T011^8*T002^2*T102^6-764640*T200^9*T300^2*T020^2*T011^8*T002^2*T102^6+12737088*T200^6*T300^4*T020^2*T011^8*T002^2*T102^6-400588416*T200^3*T300^6*T020^2*T011^8*T002^2*T102^6+5714053632*T300^8*T020^2*T011^8*T002^2*T102^6-2916*T211^6*T200^6*T020^3*T002^3*T102^6-23328*T211^6*T200^3*T300^2*T020^3*T002^3*T102^6+349920*T211^6*T300^4*T020^3*T002^3*T102^6-17496*T211^5*T200^7*T020^3*T011*T002^3*T102^6+664848*T211^5*T200^4*T300^2*T020^3*T011*T002^3*T102^6-5038848*T211^5*T200*T300^4*T020^3*T011*T002^3*T102^6-43740*T211^4*T200^8*T020^3*T011^2*T002^3*T102^6+2939328*T211^4*T200^5*T300^2*T020^3*T011^2*T002^3*T102^6-19735488*T211^4*T200^2*T300^4*T020^3*T011^2*T002^3*T102^6-58320*T211^3*T200^9*T020^3*T011^3*T002^3*T102^6+4642272*T211^3*T200^6*T300^2*T020^3*T011^3*T002^3*T102^6-195395328*T211^3*T200^3*T300^4*T020^3*T011^3*T002^3*T102^6+1300022784*T211^3*T300^6*T020^3*T011^3*T002^3*T102^6-43740*T211^2*T200^10*T020^3*T011^4*T002^3*T102^6+3289248*T211^2*T200^7*T300^2*T020^3*T011^4*T002^3*T102^6-96367968*T211^2*T200^4*T300^4*T020^3*T011^4*T002^3*T102^6+2720977920*T211^2*T200*T300^6*T020^3*T011^4*T002^3*T102^6-17496*T211*T200^11*T020^3*T011^5*T002^3*T102^6+944784*T211*T200^8*T300^2*T020^3*T011^5*T002^3*T102^6+69704064*T211*T200^5*T300^4*T020^3*T011^5*T002^3*T102^6-2947726080*T211*T200^2*T300^6*T020^3*T011^5*T002^3*T102^6-2916*T200^12*T020^3*T011^6*T002^3*T102^6+46656*T200^9*T300^2*T020^3*T011^6*T002^3*T102^6-14976576*T200^6*T300^4*T020^3*T011^6*T002^3*T102^6+393030144*T200^3*T300^6*T020^3*T011^6*T002^3*T102^6+4081466880*T300^8*T020^3*T011^6*T002^3*T102^6+6561*T211^4*T200^8*T020^4*T002^4*T102^6+104976*T211^4*T200^5*T300^2*T020^4*T002^4*T102^6-944784*T211^4*T200^2*T300^4*T020^4*T002^4*T102^6+26244*T211^3*T200^9*T020^4*T011*T002^4*T102^6-839808*T211^3*T200^6*T300^2*T020^4*T011*T002^4*T102^6+3779136*T211^3*T200^3*T300^4*T020^4*T011*T002^4*T102^6-181398528*T211^3*T300^6*T020^4*T011*T002^4*T102^6+39366*T211^2*T200^10*T020^4*T011^2*T002^4*T102^6-4566456*T211^2*T200^7*T300^2*T020^4*T011^2*T002^4*T102^6+158723712*T211^2*T200^4*T300^4*T020^4*T011^2*T002^4*T102^6-2176782336*T211^2*T200*T300^6*T020^4*T011^2*T002^4*T102^6+26244*T211*T200^11*T020^4*T011^3*T002^4*T102^6-6193584*T211*T200^8*T300^2*T020^4*T011^3*T002^4*T102^6+279656064*T211*T200^5*T300^4*T020^4*T011^3*T002^4*T102^6-2857026816*T211*T200^2*T300^6*T020^4*T011^3*T002^4*T102^6+6561*T200^12*T020^4*T011^4*T002^4*T102^6-2571912*T200^9*T300^2*T020^4*T011^4*T002^4*T102^6+134159328*T200^6*T300^4*T020^4*T011^4*T002^4*T102^6-2086083072*T200^3*T300^6*T020^4*T011^4*T002^4*T102^6-1224440064*T300^8*T020^4*T011^4*T002^4*T102^6-5668704*T211^2*T200^4*T300^4*T020^5*T002^5*T102^6+90699264*T211^2*T200*T300^6*T020^5*T002^5*T102^6-45349632*T211*T200^5*T300^4*T020^5*T011*T002^5*T102^6+1269789696*T211*T200^2*T300^6*T020^5*T011*T002^5*T102^6-39680928*T200^6*T300^4*T020^5*T011^2*T002^5*T102^6+1179090432*T200^3*T300^6*T020^5*T011^2*T002^5*T102^6-2448880128*T300^8*T020^5*T011^2*T002^5*T102^6-136048896*T200^3*T300^6*T020^6*T002^6*T102^6+816293376*T300^8*T020^6*T002^6*T102^6+108*T211^10*T300*T002*T120*T102^6-7128*T211^9*T200*T300*T011*T002*T120*T102^6+85212*T211^8*T200^2*T300*T011^2*T002*T120*T102^6-292896*T211^7*T200^3*T300*T011^3*T002*T120*T102^6-3919104*T211^7*T300^3*T011^3*T002*T120*T102^6+132840*T211^6*T200^4*T300*T011^4*T002*T120*T102^6+30338064*T211^6*T200*T300^3*T011^4*T002*T120*T102^6+1307664*T211^5*T200^5*T300*T011^5*T002*T120*T102^6-95808096*T211^5*T200^2*T300^3*T011^5*T002*T120*T102^6-414072*T211^4*T200^6*T300*T011^6*T002*T120*T102^6+3254256*T211^4*T200^3*T300^3*T011^6*T002*T120*T102^6+2108757888*T211^4*T300^5*T011^6*T002*T120*T102^6-1480032*T211^3*T200^7*T300*T011^7*T002*T120*T102^6+122751936*T211^3*T200^4*T300^3*T011^7*T002*T120*T102^6-3673320192*T211^3*T200*T300^5*T011^7*T002*T120*T102^6+330156*T211^2*T200^8*T300*T011^8*T002*T120*T102^6-43215120*T211^2*T200^5*T300^3*T011^8*T002*T120*T102^6+1617470208*T211^2*T200^2*T300^5*T011^8*T002*T120*T102^6+500040*T211*T200^9*T300*T011^9*T002*T120*T102^6-25264224*T211*T200^6*T300^3*T011^9*T002*T120*T102^6+196515072*T211*T200^3*T300^5*T011^9*T002*T120*T102^6-1904684544*T211*T300^7*T011^9*T002*T120*T102^6-106596*T200^10*T300*T011^10*T002*T120*T102^6+7383312*T200^7*T300^3*T011^10*T002*T120*T102^6-128490624*T200^4*T300^5*T011^10*T002*T120*T102^6+816293376*T200*T300^7*T011^10*T002*T120*T102^6+3564*T211^8*T200^2*T300*T020*T002^2*T120*T102^6+5184*T211^7*T200^3*T300*T020*T011*T002^2*T120*T102^6+93312*T211^7*T300^3*T020*T011*T002^2*T120*T102^6-40176*T211^6*T200^4*T300*T020*T011^2*T002^2*T120*T102^6-4082400*T211^6*T200*T300^3*T020*T011^2*T002^2*T120*T102^6-290304*T211^5*T200^5*T300*T020*T011^3*T002^2*T120*T102^6+28553472*T211^5*T200^2*T300^3*T020*T011^3*T002^2*T120*T102^6-706968*T211^4*T200^6*T300*T020*T011^4*T002^2*T120*T102^6+47075904*T211^4*T200^3*T300^3*T020*T011^4*T002^2*T120*T102^6-1861854336*T211^4*T300^5*T020*T011^4*T002^2*T120*T102^6-710208*T211^3*T200^7*T300*T020*T011^5*T002^2*T120*T102^6+9331200*T211^3*T200^4*T300^3*T020*T011^5*T002^2*T120*T102^6+1521732096*T211^3*T200*T300^5*T020*T011^5*T002^2*T120*T102^6-180144*T211^2*T200^8*T300*T020*T011^6*T002^2*T120*T102^6+3569184*T211^2*T200^5*T300^3*T020*T011^6*T002^2*T120*T102^6-801176832*T211^2*T200^2*T300^5*T020*T011^6*T002^2*T120*T102^6+145152*T211*T200^9*T300*T020*T011^7*T002^2*T120*T102^6-466560*T211*T200^6*T300^3*T020*T011^7*T002^2*T120*T102^6+896914944*T211*T200^3*T300^5*T020*T011^7*T002^2*T120*T102^6-18502649856*T211*T300^7*T020*T011^7*T002^2*T120*T102^6+73548*T200^10*T300*T020*T011^8*T002^2*T120*T102^6-9051264*T200^7*T300^3*T020*T011^8*T002^2*T120*T102^6-88179840*T200^4*T300^5*T020*T011^8*T002^2*T120*T102^6+6258249216*T200*T300^7*T020*T011^8*T002^2*T120*T102^6+26244*T211^6*T200^4*T300*T020^2*T002^3*T120*T102^6-174960*T211^6*T200*T300^3*T020^2*T002^3*T120*T102^6-297432*T211^5*T200^5*T300*T020^2*T011*T002^3*T120*T102^6-1889568*T211^5*T200^2*T300^3*T020^2*T011*T002^3*T120*T102^6+218700*T211^4*T200^6*T300*T020^2*T011^2*T002^3*T120*T102^6+24774336*T211^4*T200^3*T300^3*T020^2*T011^2*T002^3*T120*T102^6+90699264*T211^4*T300^5*T020^2*T011^2*T002^3*T120*T102^6+1854576*T211^3*T200^7*T300*T020^2*T011^3*T002^3*T120*T102^6-127370880*T211^3*T200^4*T300^3*T020^2*T011^3*T002^3*T120*T102^6+801176832*T211^3*T200*T300^5*T020^2*T011^3*T002^3*T120*T102^6+883548*T211^2*T200^8*T300*T020^2*T011^4*T002^3*T120*T102^6-78417072*T211^2*T200^5*T300^3*T020^2*T011^4*T002^3*T120*T102^6+2278819008*T211^2*T200^2*T300^5*T020^2*T011^4*T002^3*T120*T102^6-1277208*T211*T200^9*T300*T020^2*T011^5*T002^3*T120*T102^6+106025760*T211*T200^6*T300^3*T020^2*T011^5*T002^3*T120*T102^6-1927359360*T211*T200^3*T300^5*T020^2*T011^5*T002^3*T120*T102^6-4897760256*T211*T300^7*T020^2*T011^5*T002^3*T120*T102^6-848556*T200^10*T300*T020^2*T011^6*T002^3*T120*T102^6+30583008*T200^7*T300^3*T020^2*T011^6*T002^3*T120*T102^6+41570496*T200^4*T300^5*T020^2*T011^6*T002^3*T120*T102^6-6938493696*T200*T300^7*T020^2*T011^6*T002^3*T120*T102^6+26244*T211^4*T200^6*T300*T020^3*T002^4*T120*T102^6-15116544*T211^4*T300^5*T020^3*T002^4*T120*T102^6+104976*T211^3*T200^7*T300*T020^3*T011*T002^4*T120*T102^6+12597120*T211^3*T200^4*T300^3*T020^3*T011*T002^4*T120*T102^6+157464*T211^2*T200^8*T300*T020^3*T011^2*T002^4*T120*T102^6+9447840*T211^2*T200^5*T300^3*T020^3*T011^2*T002^4*T120*T102^6-1496537856*T211^2*T200^2*T300^5*T020^3*T011^2*T002^4*T120*T102^6+104976*T211*T200^9*T300*T020^3*T011^3*T002^4*T120*T102^6-18895680*T211*T200^6*T300^3*T020^3*T011^3*T002^4*T120*T102^6+1300022784*T211*T200^3*T300^5*T020^3*T011^3*T002^4*T120*T102^6+3265173504*T211*T300^7*T020^3*T011^3*T002^4*T120*T102^6+26244*T200^10*T300*T020^3*T011^4*T002^4*T120*T102^6-15746400*T200^7*T300^3*T020^3*T011^4*T002^4*T120*T102^6+396809280*T200^4*T300^5*T020^3*T011^4*T002^4*T120*T102^6-7346640384*T200*T300^7*T020^3*T011^4*T002^4*T120*T102^6-2834352*T211^2*T200^5*T300^3*T020^4*T002^5*T120*T102^6+56687040*T211^2*T200^2*T300^5*T020^4*T002^5*T120*T102^6-22674816*T211*T200^6*T300^3*T020^4*T011*T002^5*T120*T102^6+589545216*T211*T200^3*T300^5*T020^4*T011*T002^5*T120*T102^6-816293376*T211*T300^7*T020^4*T011*T002^5*T120*T102^6-19840464*T200^7*T300^3*T020^4*T011^2*T002^5*T120*T102^6+532858176*T200^4*T300^5*T020^4*T011^2*T002^5*T120*T102^6+2040733440*T200*T300^7*T020^4*T011^2*T002^5*T120*T102^6-136048896*T200^4*T300^5*T020^5*T002^6*T120*T102^6+816293376*T200*T300^7*T020^5*T002^6*T120*T102^6-2106*T211^8*T200^3*T002^2*T120^2*T102^6-972*T211^8*T300^2*T002^2*T120^2*T102^6+18144*T211^7*T200^4*T011*T002^2*T120^2*T102^6+233280*T211^7*T200*T300^2*T011*T002^2*T120^2*T102^6-6480*T211^6*T200^5*T011^2*T002^2*T120^2*T102^6-3407832*T211^6*T200^2*T300^2*T011^2*T002^2*T120^2*T102^6-117936*T211^5*T200^6*T011^3*T002^2*T120^2*T102^6+7772112*T211^5*T200^3*T300^2*T011^3*T002^2*T120^2*T102^6+133949376*T211^5*T300^4*T011^3*T002^2*T120^2*T102^6-24948*T211^4*T200^7*T011^4*T002^2*T120^2*T102^6+8876304*T211^4*T200^4*T300^2*T011^4*T002^2*T120^2*T102^6-633635136*T211^4*T200*T300^4*T011^4*T002^2*T120^2*T102^6+196992*T211^3*T200^8*T011^5*T002^2*T120^2*T102^6-12775968*T211^3*T200^5*T300^2*T011^5*T002^2*T120^2*T102^6+610540416*T211^3*T200^2*T300^4*T011^5*T002^2*T120^2*T102^6+98496*T211^2*T200^9*T011^6*T002^2*T120^2*T102^6-3170664*T211^2*T200^6*T300^2*T011^6*T002^2*T120^2*T102^6-759186432*T211^2*T200^3*T300^4*T011^6*T002^2*T120^2*T102^6+14171760000*T211^2*T300^6*T011^6*T002^2*T120^2*T102^6-86832*T211*T200^10*T011^7*T002^2*T120^2*T102^6+6543504*T211*T200^7*T300^2*T011^7*T002^2*T120^2*T102^6+429561792*T211*T200^4*T300^4*T011^7*T002^2*T120^2*T102^6-12380449536*T211*T200*T300^6*T011^7*T002^2*T120^2*T102^6-54594*T200^11*T011^8*T002^2*T120^2*T102^6-523908*T200^8*T300^2*T011^8*T002^2*T120^2*T102^6-18055872*T200^5*T300^4*T011^8*T002^2*T120^2*T102^6+1609911936*T200^2*T300^6*T011^8*T002^2*T120^2*T102^6+2916*T211^6*T200^5*T020*T002^3*T120^2*T102^6+239112*T211^6*T200^2*T300^2*T020*T002^3*T120^2*T102^6+17496*T211^5*T200^6*T020*T011*T002^3*T120^2*T102^6-1399680*T211^5*T200^3*T300^2*T020*T011*T002^3*T120^2*T102^6-18895680*T211^5*T300^4*T020*T011*T002^3*T120^2*T102^6+43740*T211^4*T200^7*T020*T011^2*T002^3*T120^2*T102^6-3971592*T211^4*T200^4*T300^2*T020*T011^2*T002^3*T120^2*T102^6+98257536*T211^4*T200*T300^4*T020*T011^2*T002^3*T120^2*T102^6+58320*T211^3*T200^8*T020*T011^3*T002^3*T120^2*T102^6-2146176*T211^3*T200^5*T300^2*T020*T011^3*T002^3*T120^2*T102^6+191476224*T211^3*T200^2*T300^4*T020*T011^3*T002^3*T120^2*T102^6+43740*T211^2*T200^9*T020*T011^4*T002^3*T120^2*T102^6-192456*T211^2*T200^6*T300^2*T020*T011^4*T002^3*T120^2*T102^6-192735936*T211^2*T200^3*T300^4*T020*T011^4*T002^3*T120^2*T102^6-5101833600*T211^2*T300^6*T020*T011^4*T002^3*T120^2*T102^6+17496*T211*T200^10*T020*T011^5*T002^3*T120^2*T102^6-1399680*T211*T200^7*T300^2*T020*T011^5*T002^3*T120^2*T102^6-109594944*T211*T200^4*T300^4*T020*T011^5*T002^3*T120^2*T102^6+10611813888*T211*T200*T300^6*T020*T011^5*T002^3*T120^2*T102^6+2916*T200^11*T020*T011^6*T002^3*T120^2*T102^6-1020600*T200^8*T300^2*T020*T011^6*T002^3*T120^2*T102^6+157464000*T200^5*T300^4*T020*T011^6*T002^3*T120^2*T102^6-5373931392*T200^2*T300^6*T020*T011^6*T002^3*T120^2*T102^6-13122*T211^4*T200^7*T020^2*T002^4*T120^2*T102^6-1285956*T211^4*T200^4*T300^2*T020^2*T002^4*T120^2*T102^6+1889568*T211^4*T200*T300^4*T020^2*T002^4*T120^2*T102^6-52488*T211^3*T200^8*T020^2*T011*T002^4*T120^2*T102^6+4933872*T211^3*T200^5*T300^2*T020^2*T011*T002^4*T120^2*T102^6+143607168*T211^3*T200^2*T300^4*T020^2*T011*T002^4*T120^2*T102^6-78732*T211^2*T200^9*T020^2*T011^2*T002^4*T120^2*T102^6+14014296*T211^2*T200^6*T300^2*T020^2*T011^2*T002^4*T120^2*T102^6-753937632*T211^2*T200^3*T300^4*T020^2*T011^2*T002^4*T120^2*T102^6+1224440064*T211^2*T300^6*T020^2*T011^2*T002^4*T120^2*T102^6-52488*T211*T200^10*T020^2*T011^3*T002^4*T120^2*T102^6+8083152*T211*T200^7*T300^2*T020^2*T011^3*T002^4*T120^2*T102^6-253202112*T211*T200^4*T300^4*T020^2*T011^3*T002^4*T120^2*T102^6+8162933760*T211*T200*T300^6*T020^2*T011^3*T002^4*T120^2*T102^6-13122*T200^11*T020^2*T011^4*T002^4*T120^2*T102^6+288684*T200^8*T300^2*T020^2*T011^4*T002^4*T120^2*T102^6-190846368*T200^5*T300^4*T020^2*T011^4*T002^4*T120^2*T102^6+4183503552*T200^2*T300^6*T020^2*T011^4*T002^4*T120^2*T102^6+11337408*T211^2*T200^3*T300^4*T020^3*T002^5*T120^2*T102^6+136048896*T211^2*T300^6*T020^3*T002^5*T120^2*T102^6+22674816*T211*T200^4*T300^4*T020^3*T011*T002^5*T120^2*T102^6-2448880128*T211*T200*T300^6*T020^3*T011*T002^5*T120^2*T102^6+11337408*T200^5*T300^4*T020^3*T011^2*T002^5*T120^2*T102^6+1088391168*T200^2*T300^6*T020^3*T011^2*T002^5*T120^2*T102^6-34012224*T200^5*T300^4*T020^4*T002^6*T120^2*T102^6+204073344*T200^2*T300^6*T020^4*T002^6*T120^2*T102^6-32076*T211^6*T200^3*T300*T002^3*T120^3*T102^6-279936*T211^6*T300^3*T002^3*T120^3*T102^6+262440*T211^5*T200^4*T300*T011*T002^3*T120^3*T102^6+8188128*T211^5*T200*T300^3*T011*T002^3*T120^3*T102^6-306180*T211^4*T200^5*T300*T011^2*T002^3*T120^3*T102^6-58471632*T211^4*T200^2*T300^3*T011^2*T002^3*T120^3*T102^6-1971216*T211^3*T200^6*T300*T011^3*T002^3*T120^3*T102^6+192595968*T211^3*T200^3*T300^3*T011^3*T002^3*T120^3*T102^6-60466176*T211^3*T300^5*T011^3*T002^3*T120^3*T102^6-971028*T211^2*T200^7*T300*T011^4*T002^3*T120^3*T102^6+92588832*T211^2*T200^4*T300^3*T011^4*T002^3*T120^3*T102^6-5748065856*T211^2*T200*T300^5*T011^4*T002^3*T120^3*T102^6+1242216*T211*T200^8*T300*T011^5*T002^3*T120^3*T102^6-170271072*T211*T200^5*T300^3*T011^5*T002^3*T120^3*T102^6+5827427712*T211*T200^2*T300^5*T011^5*T002^3*T120^3*T102^6+842724*T200^9*T300*T011^6*T002^3*T120^3*T102^6-3324240*T200^6*T300^3*T011^6*T002^3*T120^3*T102^6-1273568832*T200^3*T300^5*T011^6*T002^3*T120^3*T102^6+7754787072*T300^7*T011^6*T002^3*T120^3*T102^6-26244*T211^4*T200^5*T300*T020*T002^4*T120^3*T102^6-2204496*T211^4*T200^2*T300^3*T020*T002^4*T120^3*T102^6-104976*T211^3*T200^6*T300*T020*T011*T002^4*T120^3*T102^6-6298560*T211^3*T200^3*T300^3*T020*T011*T002^4*T120^3*T102^6+90699264*T211^3*T300^5*T020*T011*T002^4*T120^3*T102^6-157464*T211^2*T200^7*T300*T020*T011^2*T002^4*T120^3*T102^6+1496537856*T211^2*T200*T300^5*T020*T011^2*T002^4*T120^3*T102^6-104976*T211*T200^8*T300*T020*T011^3*T002^4*T120^3*T102^6+10077696*T211*T200^5*T300^3*T020*T011^3*T002^4*T120^3*T102^6-2176782336*T211*T200^2*T300^5*T020*T011^3*T002^4*T120^3*T102^6-26244*T200^9*T300*T020*T011^4*T002^4*T120^3*T102^6+5983632*T200^6*T300^3*T020*T011^4*T002^4*T120^3*T102^6+464833728*T200^3*T300^5*T020*T011^4*T002^4*T120^3*T102^6+6122200320*T300^7*T020*T011^4*T002^4*T120^3*T102^6+5668704*T211^2*T200^4*T300^3*T020^2*T002^5*T120^3*T102^6+22674816*T211^2*T200*T300^5*T020^2*T002^5*T120^3*T102^6+45349632*T211*T200^5*T300^3*T020^2*T011*T002^5*T120^3*T102^6-1655261568*T211*T200^2*T300^5*T020^2*T011*T002^5*T120^3*T102^6+39680928*T200^6*T300^3*T020^2*T011^2*T002^5*T120^3*T102^6-861643008*T200^3*T300^5*T020^2*T011^2*T002^5*T120^3*T102^6+1224440064*T300^7*T020^2*T011^2*T002^5*T120^3*T102^6+136048896*T200^3*T300^5*T020^3*T002^6*T120^3*T102^6-816293376*T300^7*T020^3*T002^6*T120^3*T102^6+6561*T211^4*T200^6*T002^4*T120^4*T102^6+1207224*T211^4*T200^3*T300^2*T002^4*T120^4*T102^6+7558272*T211^4*T300^4*T002^4*T120^4*T102^6+26244*T211^3*T200^7*T011*T002^4*T120^4*T102^6-3989088*T211^3*T200^4*T300^2*T011*T002^4*T120^4*T102^6-204073344*T211^3*T200*T300^4*T011*T002^4*T120^4*T102^6+39366*T211^2*T200^8*T011^2*T002^4*T120^4*T102^6-9290376*T211^2*T200^5*T300^2*T011^2*T002^4*T120^4*T102^6+867311712*T211^2*T200^2*T300^4*T011^2*T002^4*T120^4*T102^6+26244*T211*T200^9*T011^3*T002^4*T120^4*T102^6-1784592*T211*T200^6*T300^2*T011^3*T002^4*T120^4*T102^6-366576192*T211*T200^3*T300^4*T011^3*T002^4*T120^4*T102^6-5305906944*T211*T300^6*T011^3*T002^4*T120^4*T102^6+6561*T200^10*T011^4*T002^4*T120^4*T102^6+2309472*T200^7*T300^2*T011^4*T002^4*T120^4*T102^6+195570288*T200^4*T300^4*T011^4*T002^4*T120^4*T102^6-1836660096*T200*T300^6*T011^4*T002^4*T120^4*T102^6-5668704*T211^2*T200^2*T300^4*T020*T002^5*T120^4*T102^6+22674816*T211*T200^3*T300^4*T020*T011*T002^5*T120^4*T102^6+408146688*T211*T300^6*T020*T011*T002^5*T120^4*T102^6+28343520*T200^4*T300^4*T020*T011^2*T002^5*T120^4*T102^6-1632586752*T200*T300^6*T020*T011^2*T002^5*T120^4*T102^6+68024448*T200^4*T300^4*T020^2*T002^6*T120^4*T102^6-408146688*T200*T300^6*T020^2*T002^6*T120^4*T102^6-2834352*T211^2*T200^3*T300^3*T002^5*T120^5*T102^6-68024448*T211^2*T300^5*T002^5*T120^5*T102^6-22674816*T211*T200^4*T300^3*T011*T002^5*T120^5*T102^6+1020366720*T211*T200*T300^5*T011*T002^5*T120^5*T102^6-19840464*T200^5*T300^3*T011^2*T002^5*T120^5*T102^6+272097792*T200^2*T300^5*T011^2*T002^5*T120^5*T102^6-34012224*T200^3*T300^4*T002^6*T120^6*T102^6+204073344*T300^6*T002^6*T120^6*T102^6+108*T211^10*T300*T020*T102^7-1944*T211^9*T200*T300*T020*T011*T102^7+7452*T211^8*T200^2*T300*T020*T011^2*T102^7+18144*T211^7*T200^3*T300*T020*T011^3*T102^7-559872*T211^7*T300^3*T020*T011^3*T102^7-46008*T211^6*T200^4*T300*T020*T011^4*T102^7-104976*T211^6*T200*T300^3*T020*T011^4*T102^7-107568*T211^5*T200^5*T300*T020*T011^5*T102^7+7068384*T211^5*T200^2*T300^3*T020*T011^5*T102^7-1944*T211^4*T200^6*T300*T020*T011^6*T102^7+3464208*T211^4*T200^3*T300^3*T020*T011^6*T102^7-260760384*T211^4*T300^5*T020*T011^6*T102^7+106272*T211^3*T200^7*T300*T020*T011^7*T102^7-9097920*T211^3*T200^4*T300^3*T020*T011^7*T102^7+317447424*T211^3*T200*T300^5*T020*T011^7*T102^7+42444*T211^2*T200^8*T300*T020*T011^8*T102^7-2694384*T211^2*T200^5*T300^3*T020*T011^8*T102^7-37791360*T211^2*T200^2*T300^5*T020*T011^8*T102^7-28728*T211*T200^9*T300*T020*T011^9*T102^7+3709152*T211*T200^6*T300^3*T020*T011^9*T102^7-75582720*T211*T200^3*T300^5*T020*T011^9*T102^7+544195584*T211*T300^7*T020*T011^9*T102^7-15876*T200^10*T300*T020*T011^10*T102^7+454896*T200^7*T300^3*T020*T011^10*T102^7-3779136*T200^4*T300^5*T020*T011^10*T102^7-1620*T211^8*T200^2*T300*T020^2*T002*T102^7-32400*T211^7*T200^3*T300*T020^2*T011*T002*T102^7+513216*T211^7*T300^3*T020^2*T011*T002*T102^7+98496*T211^6*T200^4*T300*T020^2*T011^2*T002*T102^7+256608*T211^6*T200*T300^3*T020^2*T011^2*T002*T102^7-9072*T211^5*T200^5*T300*T020^2*T011^3*T002*T102^7-7208352*T211^5*T200^2*T300^3*T020^2*T011^3*T002*T102^7-443880*T211^4*T200^6*T300*T020^2*T011^4*T002*T102^7+24261120*T211^4*T200^3*T300^3*T020^2*T011^4*T002*T102^7-81881280*T211^4*T300^5*T020^2*T011^4*T002*T102^7+68688*T211^3*T200^7*T300*T020^2*T011^5*T002*T102^7+3872448*T211^3*T200^4*T300^3*T020^2*T011^5*T002*T102^7-307369728*T211^3*T200*T300^5*T020^2*T011^5*T002*T102^7+666144*T211^2*T200^8*T300*T020^2*T011^6*T002*T102^7-40380768*T211^2*T200^5*T300^3*T020^2*T011^6*T002*T102^7+634894848*T211^2*T200^2*T300^5*T020^2*T011^6*T002*T102^7+200880*T211*T200^9*T300*T020^2*T011^7*T002*T102^7-6695136*T211*T200^6*T300^3*T020^2*T011^7*T002*T102^7-85660416*T211*T200^3*T300^5*T020^2*T011^7*T002*T102^7+3537271296*T211*T300^7*T020^2*T011^7*T002*T102^7-91044*T200^10*T300*T020^2*T011^8*T002*T102^7+6345216*T200^7*T300^3*T020^2*T011^8*T002*T102^7-129750336*T200^4*T300^5*T020^2*T011^8*T002*T102^7+544195584*T200*T300^7*T020^2*T011^8*T002*T102^7+2916*T211^6*T200^4*T300*T020^3*T002^2*T102^7-104976*T211^6*T200*T300^3*T020^3*T002^2*T102^7+52488*T211^5*T200^5*T300*T020^3*T011*T002^2*T102^7+218700*T211^4*T200^6*T300*T020^3*T011^2*T002^2*T102^7-16376256*T211^4*T200^3*T300^3*T020^3*T011^2*T002^2*T102^7+124711488*T211^4*T300^5*T020^3*T011^2*T002^2*T102^7+408240*T211^3*T200^7*T300*T020^3*T011^3*T002^2*T102^7-29813184*T211^3*T200^4*T300^3*T020^3*T011^3*T002^2*T102^7+770943744*T211^3*T200*T300^5*T020^3*T011^3*T002^2*T102^7+393660*T211^2*T200^8*T300*T020^3*T011^4*T002^2*T102^7-12282192*T211^2*T200^5*T300^3*T020^3*T011^4*T002^2*T102^7-170061120*T211^2*T200^2*T300^5*T020^3*T011^4*T002^2*T102^7+192456*T211*T200^9*T300*T020^3*T011^5*T002^2*T102^7-1259712*T211*T200^6*T300^3*T020^3*T011^5*T002^2*T102^7-113374080*T211*T200^3*T300^5*T020^3*T011^5*T002^2*T102^7+2448880128*T211*T300^7*T020^3*T011^5*T002^2*T102^7+37908*T200^10*T300*T020^3*T011^6*T002^2*T102^7-2309472*T200^7*T300^3*T020^3*T011^6*T002^2*T102^7-113374080*T200^4*T300^5*T020^3*T011^6*T002^2*T102^7+3673320192*T200*T300^7*T020^3*T011^6*T002^2*T102^7+26244*T211^4*T200^6*T300*T020^4*T002^3*T102^7+629856*T211^4*T200^3*T300^3*T020^4*T002^3*T102^7-3779136*T211^4*T300^5*T020^4*T002^3*T102^7-209952*T211^3*T200^7*T300*T020^4*T011*T002^3*T102^7+8188128*T211^3*T200^4*T300^3*T020^4*T011*T002^3*T102^7-136048896*T211^3*T200*T300^5*T020^4*T011*T002^3*T102^7-787320*T211^2*T200^8*T300*T020^4*T011^2*T002^3*T102^7+43460064*T211^2*T200^5*T300^3*T020^4*T011^2*T002^3*T102^7-578207808*T211^2*T200^2*T300^5*T020^4*T011^2*T002^3*T102^7-839808*T211*T200^9*T300*T020^4*T011^3*T002^3*T102^7+53537760*T211*T200^6*T300^3*T020^4*T011^3*T002^3*T102^7-831409920*T211*T200^3*T300^5*T020^4*T011^3*T002^3*T102^7+816293376*T211*T300^7*T020^4*T011^3*T002^3*T102^7-288684*T200^10*T300*T020^4*T011^4*T002^3*T102^7+17635968*T200^7*T300^3*T020^4*T011^4*T002^3*T102^7-283435200*T200^4*T300^5*T020^4*T011^4*T002^3*T102^7-2834352*T211^2*T200^5*T300^3*T020^5*T002^4*T102^7-5668704*T211*T200^6*T300^3*T020^5*T011*T002^4*T102^7+272097792*T211*T200^3*T300^5*T020^5*T011*T002^4*T102^7-816293376*T211*T300^7*T020^5*T011*T002^4*T102^7-2834352*T200^7*T300^3*T020^5*T011^2*T002^4*T102^7+170061120*T200^4*T300^5*T020^5*T011^2*T002^4*T102^7-2857026816*T200*T300^7*T020^5*T011^2*T002^4*T102^7+816293376*T200*T300^7*T020^6*T002^5*T102^7-36*T211^10*T200*T120*T102^7+936*T211^9*T200^2*T011*T120*T102^7-7452*T211^8*T200^3*T011^2*T120*T102^7-29160*T211^8*T300^2*T011^2*T120*T102^7+11232*T211^7*T200^4*T011^3*T120*T102^7+746496*T211^7*T200*T300^2*T011^3*T120*T102^7+58536*T211^6*T200^5*T011^4*T120*T102^7-4397328*T211^6*T200^2*T300^2*T011^4*T120*T102^7-9072*T211^5*T200^6*T011^5*T120*T102^7-1003104*T211^5*T200^3*T300^2*T011^5*T120*T102^7+163762560*T211^5*T300^4*T011^5*T120*T102^7-93096*T211^4*T200^7*T011^6*T120*T102^7+8491392*T211^4*T200^4*T300^2*T011^6*T120*T102^7-307999584*T211^4*T200*T300^4*T011^6*T120*T102^7-4320*T211^3*T200^8*T011^7*T120*T102^7-1166400*T211^3*T200^5*T300^2*T011^7*T120*T102^7+143607168*T211^3*T200^2*T300^4*T011^7*T120*T102^7+56700*T211^2*T200^9*T011^8*T120*T102^7-4700592*T211^2*T200^6*T300^2*T011^8*T120*T102^7+46609344*T211^2*T200^3*T300^4*T011^8*T120*T102^7-340122240*T211^2*T300^6*T011^8*T120*T102^7+3528*T211*T200^10*T011^9*T120*T102^7+1236384*T211*T200^7*T300^2*T011^9*T120*T102^7-30233088*T211*T200^4*T300^4*T011^9*T120*T102^7+226748160*T211*T200*T300^6*T011^9*T120*T102^7-12348*T200^11*T011^10*T120*T102^7+449064*T200^8*T300^2*T011^10*T120*T102^7-5668704*T200^5*T300^4*T011^10*T120*T102^7+22674816*T200^2*T300^6*T011^10*T120*T102^7+648*T211^8*T200^3*T020*T002*T120*T102^7+7776*T211^8*T300^2*T020*T002*T120*T102^7-2592*T211^7*T200^4*T020*T011*T002*T120*T102^7-233280*T211^7*T200*T300^2*T020*T011*T002*T120*T102^7-24624*T211^6*T200^5*T020*T011^2*T002*T120*T102^7+1520208*T211^6*T200^2*T300^2*T020*T011^2*T002*T120*T102^7-57024*T211^5*T200^6*T020*T011^3*T002*T120*T102^7+4657824*T211^5*T200^3*T300^2*T020*T011^3*T002*T120*T102^7-89019648*T211^5*T300^4*T020*T011^3*T002*T120*T102^7-51840*T211^4*T200^7*T020*T011^4*T002*T120*T102^7+1434672*T211^4*T200^4*T300^2*T020*T011^4*T002*T120*T102^7-84400704*T211^4*T200*T300^4*T020*T011^4*T002*T120*T102^7-2592*T211^3*T200^8*T020*T011^5*T002*T120*T102^7-4354560*T211^3*T200^5*T300^2*T020*T011^5*T002*T120*T102^7+288054144*T211^3*T200^2*T300^4*T020*T011^5*T002*T120*T102^7+29808*T211^2*T200^9*T020*T011^6*T002*T120*T102^7-3013200*T211^2*T200^6*T300^2*T020*T011^6*T002*T120*T102^7+178039296*T211^2*T200^3*T300^4*T020*T011^6*T002*T120*T102^7-7255941120*T211^2*T300^6*T020*T011^6*T002*T120*T102^7+20736*T211*T200^10*T020*T011^7*T002*T120*T102^7+303264*T211*T200^7*T300^2*T020*T011^7*T002*T120*T102^7-128490624*T211*T200^4*T300^4*T020*T011^7*T002*T120*T102^7+4625662464*T211*T200*T300^6*T020*T011^7*T002*T120*T102^7+4536*T200^11*T020*T011^8*T002*T120*T102^7+423792*T200^8*T300^2*T020*T011^8*T002*T120*T102^7-23094720*T200^5*T300^4*T020*T011^8*T002*T120*T102^7-90699264*T200^2*T300^6*T020*T011^8*T002*T120*T102^7-8748*T211^6*T200^5*T020^2*T002^2*T120*T102^7+46656*T211^6*T200^2*T300^2*T020^2*T002^2*T120*T102^7+17496*T211^5*T200^6*T020^2*T011*T002^2*T120*T102^7+1084752*T211^5*T200^3*T300^2*T020^2*T011*T002^2*T120*T102^7+113724*T211^4*T200^7*T020^2*T011^2*T002^2*T120*T102^7-5983632*T211^4*T200^4*T300^2*T020^2*T011^2*T002^2*T120*T102^7-32122656*T211^4*T200*T300^4*T020^2*T011^2*T002^2*T120*T102^7+104976*T211^3*T200^8*T020^2*T011^3*T002^2*T120*T102^7-11174112*T211^3*T200^5*T300^2*T020^2*T011^3*T002^2*T120*T102^7+350199936*T211^3*T200^2*T300^4*T020^2*T011^3*T002^2*T120*T102^7-61236*T211^2*T200^9*T020^2*T011^4*T002^2*T120*T102^7+1189728*T211^2*T200^6*T300^2*T020^2*T011^4*T002^2*T120*T102^7+3779136*T211^2*T200^3*T300^4*T020^2*T011^4*T002^2*T120*T102^7-1224440064*T211^2*T300^6*T020^2*T011^4*T002^2*T120*T102^7-122472*T211*T200^10*T020^2*T011^5*T002^2*T120*T102^7+6823440*T211*T200^7*T300^2*T020^2*T011^5*T002^2*T120*T102^7+98257536*T211*T200^4*T300^4*T020^2*T011^5*T002^2*T120*T102^7-5305906944*T211*T200*T300^6*T020^2*T011^5*T002^2*T120*T102^7-43740*T200^11*T020^2*T011^6*T002^2*T120*T102^7+1481328*T200^8*T300^2*T020^2*T011^6*T002^2*T120*T102^7-67394592*T200^5*T300^4*T020^2*T011^6*T002^2*T120*T102^7+1768635648*T200^2*T300^6*T020^2*T011^6*T002^2*T120*T102^7+524880*T211^4*T200^4*T300^2*T020^3*T002^3*T120*T102^7-2519424*T211^4*T200*T300^4*T020^3*T002^3*T120*T102^7+839808*T211^3*T200^5*T300^2*T020^3*T011*T002^3*T120*T102^7-17635968*T211^3*T200^2*T300^4*T020^3*T011*T002^3*T120*T102^7-629856*T211^2*T200^6*T300^2*T020^3*T011^2*T002^3*T120*T102^7-83140992*T211^2*T200^3*T300^4*T020^3*T011^2*T002^3*T120*T102^7+816293376*T211^2*T300^6*T020^3*T011^2*T002^3*T120*T102^7-1679616*T211*T200^7*T300^2*T020^3*T011^3*T002^3*T120*T102^7+103296384*T211*T200^4*T300^4*T020^3*T011^3*T002^3*T120*T102^7+544195584*T211*T200*T300^6*T020^3*T011^3*T002^3*T120*T102^7-734832*T200^8*T300^2*T020^3*T011^4*T002^3*T120*T102^7+171320832*T200^5*T300^4*T020^3*T011^4*T002^3*T120*T102^7-4761711360*T200^2*T300^6*T020^3*T011^4*T002^3*T120*T102^7-1417176*T211^2*T200^6*T300^2*T020^4*T002^4*T120*T102^7-5668704*T211^2*T200^3*T300^4*T020^4*T002^4*T120*T102^7-68024448*T211^2*T300^6*T020^4*T002^4*T120*T102^7-2834352*T211*T200^7*T300^2*T020^4*T011*T002^4*T120*T102^7+124711488*T211*T200^4*T300^4*T020^4*T011*T002^4*T120*T102^7-816293376*T211*T200*T300^6*T020^4*T011*T002^4*T120*T102^7-1417176*T200^8*T300^2*T020^4*T011^2*T002^4*T120*T102^7+79361856*T200^5*T300^4*T020^4*T011^2*T002^4*T120*T102^7-340122240*T200^2*T300^6*T020^4*T011^2*T002^4*T120*T102^7+816293376*T200^2*T300^6*T020^5*T002^5*T120*T102^7-2268*T211^8*T200*T300*T002*T120^2*T102^7+63504*T211^7*T200^2*T300*T011*T002*T120^2*T102^7-320112*T211^6*T200^3*T300*T011^2*T002*T120^2*T102^7-4164048*T211^6*T300^3*T011^2*T002*T120^2*T102^7+187920*T211^5*T200^4*T300*T011^3*T002*T120^2*T102^7+39191040*T211^5*T200*T300^3*T011^3*T002*T120^2*T102^7+1824120*T211^4*T200^5*T300*T011^4*T002*T120^2*T102^7-134194320*T211^4*T200^2*T300^3*T011^4*T002*T120^2*T102^7+444528*T211^3*T200^6*T300*T011^5*T002*T120^2*T102^7-53327808*T211^3*T200^3*T300^3*T011^5*T002*T120^2*T102^7+3726228096*T211^3*T300^5*T011^5*T002*T120^2*T102^7-1533168*T211^2*T200^7*T300*T011^6*T002*T120^2*T102^7+139653072*T211^2*T200^4*T300^3*T011^6*T002*T120^2*T102^7-4414030848*T211^2*T200*T300^5*T011^6*T002*T120^2*T102^7-426384*T211*T200^8*T300*T011^7*T002*T120^2*T102^7-979776*T211*T200^5*T300^3*T011^7*T002*T120^2*T102^7+990133632*T211*T200^2*T300^5*T011^7*T002*T120^2*T102^7+300996*T200^9*T300*T011^8*T002*T120^2*T102^7-16411248*T200^6*T300^3*T011^8*T002*T120^2*T102^7+151165440*T200^3*T300^5*T011^8*T002*T120^2*T102^7-816293376*T300^7*T011^8*T002*T120^2*T102^7-20412*T211^6*T200^3*T300*T020*T002^2*T120^2*T102^7-104976*T211^6*T300^3*T020*T002^2*T120^2*T102^7-17496*T211^5*T200^4*T300*T020*T011*T002^2*T120^2*T102^7+629856*T211^5*T200*T300^3*T020*T011*T002^2*T120^2*T102^7+8748*T211^4*T200^5*T300*T020*T011^2*T002^2*T120^2*T102^7+16376256*T211^4*T200^2*T300^3*T020*T011^2*T002^2*T120^2*T102^7-198288*T211^3*T200^6*T300*T020*T011^3*T002^2*T120^2*T102^7+14276736*T211^3*T200^3*T300^3*T020*T011^3*T002^2*T120^2*T102^7-1723286016*T211^3*T300^5*T020*T011^3*T002^2*T120^2*T102^7-516132*T211^2*T200^7*T300*T020*T011^4*T002^2*T120^2*T102^7-2204496*T211^2*T200^4*T300^3*T020*T011^4*T002^2*T120^2*T102^7+2414867904*T211^2*T200*T300^5*T020*T011^4*T002^2*T120^2*T102^7-437400*T211*T200^8*T300*T020*T011^5*T002^2*T120^2*T102^7+14486688*T211*T200^5*T300^3*T020*T011^5*T002^2*T120^2*T102^7-1292464512*T211*T200^2*T300^5*T020*T011^5*T002^2*T120^2*T102^7-125388*T200^9*T300*T020*T011^6*T002^2*T120^2*T102^7+15326496*T200^6*T300^3*T020*T011^6*T002^2*T120^2*T102^7+283435200*T200^3*T300^5*T020*T011^6*T002^2*T120^2*T102^7-8571080448*T300^7*T020*T011^6*T002^2*T120^2*T102^7-52488*T211^4*T200^5*T300*T020^2*T002^3*T120^2*T102^7-944784*T211^4*T200^2*T300^3*T020^2*T002^3*T120^2*T102^7+419904*T211^3*T200^6*T300*T020^2*T011*T002^3*T120^2*T102^7+6298560*T211^3*T200^3*T300^3*T020^2*T011*T002^3*T120^2*T102^7+68024448*T211^3*T300^5*T020^2*T011*T002^3*T120^2*T102^7+1574640*T211^2*T200^7*T300*T020^2*T011^2*T002^3*T120^2*T102^7-134159328*T211^2*T200^4*T300^3*T020^2*T011^2*T002^3*T120^2*T102^7+1428513408*T211^2*T200*T300^5*T020^2*T011^2*T002^3*T120^2*T102^7+1679616*T211*T200^8*T300*T020^2*T011^3*T002^3*T120^2*T102^7-132269760*T211*T200^5*T300^3*T020^2*T011^3*T002^3*T120^2*T102^7+3061100160*T211*T200^2*T300^5*T020^2*T011^3*T002^3*T120^2*T102^7+577368*T200^9*T300*T020^2*T011^4*T002^3*T120^2*T102^7+9132912*T200^6*T300^3*T020^2*T011^4*T002^3*T120^2*T102^7-680244480*T200^3*T300^5*T020^2*T011^4*T002^3*T120^2*T102^7-3673320192*T300^7*T020^2*T011^4*T002^3*T120^2*T102^7+45349632*T211^2*T200*T300^5*T020^3*T002^4*T120^2*T102^7-861643008*T211*T200^2*T300^5*T020^3*T011*T002^4*T120^2*T102^7+725594112*T200^3*T300^5*T020^3*T011^2*T002^4*T120^2*T102^7+2448880128*T300^7*T020^3*T011^2*T002^4*T120^2*T102^7+204073344*T200^3*T300^5*T020^4*T002^5*T120^2*T102^7+8748*T211^6*T200^4*T002^2*T120^3*T102^7+87480*T211^6*T200*T300^2*T002^2*T120^3*T102^7-17496*T211^5*T200^5*T011*T002^2*T120^3*T102^7-2729376*T211^5*T200^2*T300^2*T011*T002^2*T120^3*T102^7-113724*T211^4*T200^6*T011^2*T002^2*T120^3*T102^7+9605304*T211^4*T200^3*T300^2*T011^2*T002^2*T120^3*T102^7+147386304*T211^4*T300^4*T011^2*T002^2*T120^3*T102^7-104976*T211^3*T200^7*T011^3*T002^2*T120^3*T102^7+14556672*T211^3*T200^4*T300^2*T011^3*T002^2*T120^3*T102^7-922109184*T211^3*T200*T300^4*T011^3*T002^2*T120^3*T102^7+61236*T211^2*T200^8*T011^4*T002^2*T120^3*T102^7-8555544*T211^2*T200^5*T300^2*T011^4*T002^2*T120^3*T102^7+793618560*T211^2*T200^2*T300^4*T011^4*T002^2*T120^3*T102^7+122472*T211*T200^9*T011^5*T002^2*T120^3*T102^7-8188128*T211*T200^6*T300^2*T011^5*T002^2*T120^3*T102^7-498845952*T211*T200^3*T300^4*T011^5*T002^2*T120^3*T102^7+8571080448*T211*T300^6*T011^5*T002^2*T120^3*T102^7+43740*T200^10*T011^6*T002^2*T120^3*T102^7+2501928*T200^7*T300^2*T011^6*T002^2*T120^3*T102^7+86920128*T200^4*T300^4*T011^6*T002^2*T120^3*T102^7-3265173504*T200*T300^6*T011^6*T002^2*T120^3*T102^7-524880*T211^4*T200^3*T300^2*T020*T002^3*T120^3*T102^7-3779136*T211^4*T300^4*T020*T002^3*T120^3*T102^7-839808*T211^3*T200^4*T300^2*T020*T011*T002^3*T120^3*T102^7+68024448*T211^3*T200*T300^4*T020*T011*T002^3*T120^3*T102^7+629856*T211^2*T200^5*T300^2*T020*T011^2*T002^3*T120^3*T102^7+1679616*T211*T200^6*T300^2*T020*T011^3*T002^3*T120^3*T102^7-173840256*T211*T200^3*T300^4*T020*T011^3*T002^3*T120^3*T102^7+816293376*T211*T300^6*T020*T011^3*T002^3*T120^3*T102^7+734832*T200^7*T300^2*T020*T011^4*T002^3*T120^3*T102^7-102036672*T200^4*T300^4*T020*T011^4*T002^3*T120^3*T102^7+3673320192*T200*T300^6*T020*T011^4*T002^3*T120^3*T102^7+2834352*T211^2*T200^5*T300^2*T020^2*T002^4*T120^3*T102^7+39680928*T211^2*T200^2*T300^4*T020^2*T002^4*T120^3*T102^7+5668704*T211*T200^6*T300^2*T020^2*T011*T002^4*T120^3*T102^7-464833728*T211*T200^3*T300^4*T020^2*T011*T002^4*T120^3*T102^7+408146688*T211*T300^6*T020^2*T011*T002^4*T120^3*T102^7+2834352*T200^7*T300^2*T020^2*T011^2*T002^4*T120^3*T102^7+5668704*T200^4*T300^4*T020^2*T011^2*T002^4*T120^3*T102^7+2652953472*T200*T300^6*T020^2*T011^2*T002^4*T120^3*T102^7-816293376*T200*T300^6*T020^3*T002^5*T120^3*T102^7+26244*T211^4*T200^4*T300*T002^3*T120^4*T102^7+1259712*T211^4*T200*T300^3*T002^3*T120^4*T102^7-209952*T211^3*T200^5*T300*T011*T002^3*T120^4*T102^7-11967264*T211^3*T200^2*T300^3*T011*T002^3*T120^4*T102^7-787320*T211^2*T200^6*T300*T011^2*T002^3*T120^4*T102^7+92588832*T211^2*T200^3*T300^3*T011^2*T002^3*T120^4*T102^7-714256704*T211^2*T300^5*T011^2*T002^3*T120^4*T102^7-839808*T211*T200^7*T300*T011^3*T002^3*T120^4*T102^7+78732000*T211*T200^4*T300^3*T011^3*T002^3*T120^4*T102^7-2720977920*T211*T200*T300^5*T011^3*T002^3*T120^4*T102^7-288684*T200^8*T300*T011^4*T002^3*T120^4*T102^7-27083808*T200^5*T300^3*T011^4*T002^3*T120^4*T102^7+1360488960*T200^2*T300^5*T011^4*T002^3*T120^4*T102^7+2834352*T211^2*T200^3*T300^3*T020*T002^4*T120^4*T102^7+34012224*T211^2*T300^5*T020*T002^4*T120^4*T102^7+5668704*T211*T200^4*T300^3*T020*T011*T002^4*T120^4*T102^7+204073344*T211*T200*T300^5*T020*T011*T002^4*T120^4*T102^7+2834352*T200^5*T300^3*T020*T011^2*T002^4*T120^4*T102^7-544195584*T200^2*T300^5*T020*T011^2*T002^4*T120^4*T102^7-408146688*T200^2*T300^5*T020^2*T002^5*T120^4*T102^7-1417176*T211^2*T200^4*T300^2*T002^4*T120^5*T102^7-39680928*T211^2*T200*T300^4*T002^4*T120^5*T102^7-2834352*T211*T200^5*T300^2*T011*T002^4*T120^5*T102^7+328784832*T211*T200^2*T300^4*T011*T002^4*T120^5*T102^7-1417176*T200^6*T300^2*T011^2*T002^4*T120^5*T102^7-90699264*T200^3*T300^4*T011^2*T002^4*T120^5*T102^7-1224440064*T300^6*T011^2*T002^4*T120^5*T102^7+204073344*T200*T300^5*T002^5*T120^6*T102^7-162*T211^8*T200^3*T020^2*T102^8+4860*T211^8*T300^2*T020^2*T102^8+2592*T211^7*T200^4*T020^2*T011*T102^8-23328*T211^7*T200*T300^2*T020^2*T011*T102^8-6480*T211^6*T200^5*T020^2*T011^2*T102^8-95256*T211^6*T200^2*T300^2*T020^2*T011^2*T102^8-32400*T211^5*T200^6*T020^2*T011^3*T102^8+1800144*T211^5*T200^3*T300^2*T020^2*T011^3*T102^8-8398080*T211^5*T300^4*T020^2*T011^3*T102^8-15228*T211^4*T200^7*T020^2*T011^4*T102^8+1662120*T211^4*T200^4*T300^2*T020^2*T011^4*T102^8-52278048*T211^4*T200*T300^4*T020^2*T011^4*T102^8+33696*T211^3*T200^8*T020^2*T011^5*T102^8-2091744*T211^3*T200^5*T300^2*T020^2*T011^5*T102^8+41150592*T211^3*T200^2*T300^4*T020^2*T011^5*T102^8+24624*T211^2*T200^9*T020^2*T011^6*T102^8-1222776*T211^2*T200^6*T300^2*T020^2*T011^6*T102^8-5878656*T211^2*T200^3*T300^4*T020^2*T011^6*T102^8+566870400*T211^2*T300^6*T020^2*T011^6*T102^8-9072*T211*T200^10*T020^2*T011^7*T102^8+1108080*T211*T200^7*T300^2*T020^2*T011^7*T102^8-30233088*T211*T200^4*T300^4*T020^2*T011^7*T102^8+136048896*T211*T200*T300^6*T020^2*T011^7*T102^8-7938*T200^11*T020^2*T011^8*T102^8+444204*T200^8*T300^2*T020^2*T011^8*T102^8-7348320*T200^5*T300^4*T020^2*T011^8*T102^8+45349632*T200^2*T300^6*T020^2*T011^8*T102^8+2916*T211^6*T200^5*T020^3*T002*T102^8-17496*T211^6*T200^2*T300^2*T020^3*T002*T102^8+17496*T211^5*T200^6*T020^3*T011*T002*T102^8-839808*T211^5*T200^3*T300^2*T020^3*T011*T002*T102^8+7558272*T211^5*T300^4*T020^3*T011*T002*T102^8+43740*T211^4*T200^7*T020^3*T011^2*T002*T102^8-2781864*T211^4*T200^4*T300^2*T020^3*T011^2*T002*T102^8+34012224*T211^4*T200*T300^4*T020^3*T011^2*T002*T102^8+58320*T211^3*T200^8*T020^3*T011^3*T002*T102^8-3079296*T211^3*T200^5*T300^2*T020^3*T011^3*T002*T102^8+68024448*T211^3*T200^2*T300^4*T020^3*T011^3*T002*T102^8+43740*T211^2*T200^9*T020^3*T011^4*T002*T102^8-682344*T211^2*T200^6*T300^2*T020^3*T011^4*T002*T102^8-49128768*T211^2*T200^3*T300^4*T020^3*T011^4*T002*T102^8+204073344*T211^2*T300^6*T020^3*T011^4*T002*T102^8+17496*T211*T200^10*T020^3*T011^5*T002*T102^8+839808*T211*T200^7*T300^2*T020^3*T011^5*T002*T102^8-113374080*T211*T200^4*T300^4*T020^3*T011^5*T002*T102^8+2448880128*T211*T200*T300^6*T020^3*T011^5*T002*T102^8+2916*T200^11*T020^3*T011^6*T002*T102^8+402408*T200^8*T300^2*T020^3*T011^6*T002*T102^8-22674816*T200^5*T300^4*T020^3*T011^6*T002*T102^8+204073344*T200^2*T300^6*T020^3*T011^6*T002*T102^8-13122*T211^4*T200^7*T020^4*T002^2*T102^8+236196*T211^4*T200^4*T300^2*T020^4*T002^2*T102^8-1889568*T211^4*T200*T300^4*T020^4*T002^2*T102^8-52488*T211^3*T200^8*T020^4*T011*T002^2*T102^8+2204496*T211^3*T200^5*T300^2*T020^4*T011*T002^2*T102^8-15116544*T211^3*T200^2*T300^4*T020^4*T011*T002^2*T102^8-78732*T211^2*T200^9*T020^4*T011^2*T002^2*T102^8+5196312*T211^2*T200^6*T300^2*T020^4*T011^2*T002^2*T102^8-96367968*T211^2*T200^3*T300^4*T020^4*T011^2*T002^2*T102^8+612220032*T211^2*T300^6*T020^4*T011^2*T002^2*T102^8-52488*T211*T200^10*T020^4*T011^3*T002^2*T102^8+4723920*T211*T200^7*T300^2*T020^4*T011^3*T002^2*T102^8-120932352*T211*T200^4*T300^4*T020^4*T011^3*T002^2*T102^8+408146688*T211*T200*T300^6*T020^4*T011^3*T002^2*T102^8-13122*T200^11*T020^4*T011^4*T002^2*T102^8+1495908*T200^8*T300^2*T020^4*T011^4*T002^2*T102^8-54797472*T200^5*T300^4*T020^4*T011^4*T002^2*T102^8+816293376*T200^2*T300^6*T020^4*T011^4*T002^2*T102^8-68024448*T211^2*T300^6*T020^5*T002^3*T102^8+34012224*T211*T200^4*T300^4*T020^5*T011*T002^3*T102^8-816293376*T211*T200*T300^6*T020^5*T011*T002^3*T102^8+34012224*T200^5*T300^4*T020^5*T011^2*T002^3*T102^8-952342272*T200^2*T300^6*T020^5*T011^2*T002^3*T102^8+204073344*T200^2*T300^6*T020^6*T002^4*T102^8-2268*T211^8*T200*T300*T020*T120*T102^8+20736*T211^7*T200^2*T300*T020*T011*T120*T102^8+22032*T211^6*T200^3*T300*T020*T011^2*T120*T102^8-1539648*T211^6*T300^3*T020*T011^2*T120*T102^8-150336*T211^5*T200^4*T300*T020*T011^3*T120*T102^8+1399680*T211^5*T200*T300^3*T020*T011^3*T120*T102^8-302616*T211^4*T200^5*T300*T020*T011^4*T120*T102^8+20330352*T211^4*T200^2*T300^3*T020*T011^4*T120*T102^8-119232*T211^3*T200^6*T300*T020*T011^5*T120*T102^8+16376256*T211^3*T200^3*T300^3*T020*T011^5*T120*T102^8-876759552*T211^3*T300^5*T020*T011^5*T120*T102^8+123120*T211^2*T200^7*T300*T020*T011^6*T120*T102^8-13087008*T211^2*T200^4*T300^3*T020*T011^6*T120*T102^8+687802752*T211^2*T200*T300^5*T020*T011^6*T120*T102^8+114048*T211*T200^8*T300*T020*T011^7*T120*T102^8-10217664*T211*T200^5*T300^3*T020*T011^7*T120*T102^8+15116544*T211*T200^2*T300^5*T020*T011^7*T120*T102^8+24948*T200^9*T300*T020*T011^8*T120*T102^8+1854576*T200^6*T300^3*T020*T011^8*T120*T102^8-52907904*T200^3*T300^5*T020*T011^8*T120*T102^8+408146688*T300^7*T020*T011^8*T120*T102^8-8748*T211^6*T200^3*T300*T020^2*T002*T120*T102^8+209952*T211^6*T300^3*T020^2*T002*T120*T102^8+192456*T211^5*T200^4*T300*T020^2*T011*T002*T120*T102^8-1259712*T211^5*T200*T300^3*T020^2*T011*T002*T120*T102^8-61236*T211^4*T200^5*T300*T020^2*T011^2*T002*T120*T102^8-13856832*T211^4*T200^2*T300^3*T020^2*T011^2*T002*T120*T102^8-1084752*T211^3*T200^6*T300*T020^2*T011^3*T002*T120*T102^8+65924928*T211^3*T200^3*T300^3*T020^2*T011^3*T002*T120*T102^8-362797056*T211^3*T300^5*T020^2*T011^3*T002*T120*T102^8-831060*T211^2*T200^7*T300*T020^2*T011^4*T002*T120*T102^8+61096032*T211^2*T200^4*T300^3*T020^2*T011^4*T002*T120*T102^8-1462525632*T211^2*T200*T300^5*T020^2*T011^4*T002*T120*T102^8+332424*T211*T200^8*T300*T020^2*T011^5*T002*T120*T102^8-32752512*T211*T200^5*T300^3*T020^2*T011^5*T002*T120*T102^8+748268928*T211*T200^2*T300^5*T020^2*T011^5*T002*T120*T102^8+341172*T200^9*T300*T020^2*T011^6*T002*T120*T102^8-15536448*T200^6*T300^3*T020^2*T011^6*T002*T120*T102^8+79361856*T200^3*T300^5*T020^2*T011^6*T002*T120*T102^8+2448880128*T300^7*T020^2*T011^6*T002*T120*T102^8-52488*T211^4*T200^5*T300*T020^3*T002^2*T120*T102^8+944784*T211^4*T200^2*T300^3*T020^3*T002^2*T120*T102^8-209952*T211^3*T200^6*T300*T020^3*T011*T002^2*T120*T102^8-3779136*T211^3*T200^3*T300^3*T020^3*T011*T002^2*T120*T102^8-314928*T211^2*T200^7*T300*T020^3*T011^2*T002^2*T120*T102^8+5668704*T211^2*T200^4*T300^3*T020^3*T011^2*T002^2*T120*T102^8+816293376*T211^2*T200*T300^5*T020^3*T011^2*T002^2*T120*T102^8-209952*T211*T200^8*T300*T020^3*T011^3*T002^2*T120*T102^8+26453952*T211*T200^5*T300^3*T020^3*T011^3*T002^2*T120*T102^8-1224440064*T211*T200^2*T300^5*T020^3*T011^3*T002^2*T120*T102^8-52488*T200^9*T300*T020^3*T011^4*T002^2*T120*T102^8+16061328*T200^6*T300^3*T020^3*T011^4*T002^2*T120*T102^8-204073344*T200^3*T300^5*T020^3*T011^4*T002^2*T120*T102^8-56687040*T211^2*T200*T300^5*T020^4*T002^3*T120*T102^8+17006112*T211*T200^5*T300^3*T020^4*T011*T002^3*T120*T102^8-385471872*T211*T200^2*T300^5*T020^4*T011*T002^3*T120*T102^8+17006112*T200^6*T300^3*T020^4*T011^2*T002^3*T120*T102^8-430821504*T200^3*T300^5*T020^4*T011^2*T002^3*T120*T102^8-1224440064*T300^7*T020^4*T011^2*T002^3*T120*T102^8+204073344*T200^3*T300^5*T020^5*T002^4*T120*T102^8+486*T211^8*T200^2*T120^2*T102^8-7776*T211^7*T200^3*T011*T120^2*T102^8-23328*T211^7*T300^2*T011*T120^2*T102^8+19440*T211^6*T200^4*T011^2*T120^2*T102^8+950616*T211^6*T200*T300^2*T011^2*T120^2*T102^8+97200*T211^5*T200^5*T011^3*T120^2*T102^8-7313328*T211^5*T200^2*T300^2*T011^3*T120^2*T102^8+45684*T211^4*T200^6*T011^4*T120^2*T102^8-5400432*T211^4*T200^3*T300^2*T011^4*T120^2*T102^8+343586448*T211^4*T300^4*T011^4*T120^2*T102^8-101088*T211^3*T200^7*T011^5*T120^2*T102^8+10894176*T211^3*T200^4*T300^2*T011^5*T120^2*T102^8-474911424*T211^3*T200*T300^4*T011^5*T120^2*T102^8-73872*T211^2*T200^8*T011^6*T120^2*T102^8+3656664*T211^2*T200^5*T300^2*T011^6*T120^2*T102^8+122821920*T211^2*T200^2*T300^4*T011^6*T120^2*T102^8+27216*T211*T200^9*T011^7*T120^2*T102^8-4537296*T211*T200^6*T300^2*T011^7*T120^2*T102^8+51648192*T211*T200^3*T300^4*T011^7*T120^2*T102^8-272097792*T211*T300^6*T011^7*T120^2*T102^8+23814*T200^10*T011^8*T120^2*T102^8-186624*T200^7*T300^2*T011^8*T120^2*T102^8-5353776*T200^4*T300^4*T011^8*T120^2*T102^8+68024448*T200*T300^6*T011^8*T120^2*T102^8-2916*T211^6*T200^4*T020*T002*T120^2*T102^8-69984*T211^6*T200*T300^2*T020*T002*T120^2*T102^8-17496*T211^5*T200^5*T020*T011*T002*T120^2*T102^8+1364688*T211^5*T200^2*T300^2*T020*T011*T002*T120^2*T102^8-43740*T211^4*T200^6*T020*T011^2*T002*T120^2*T102^8+3569184*T211^4*T200^3*T300^2*T020*T011^2*T002*T120^2*T102^8-90699264*T211^4*T300^4*T020*T011^2*T002*T120^2*T102^8-58320*T211^3*T200^7*T020*T011^3*T002*T120^2*T102^8+1749600*T211^3*T200^4*T300^2*T020*T011^3*T002*T120^2*T102^8-60466176*T211^3*T200*T300^4*T020*T011^3*T002*T120^2*T102^8-43740*T211^2*T200^8*T020*T011^4*T002*T120^2*T102^8-1469664*T211^2*T200^5*T300^2*T020*T011^4*T002*T120^2*T102^8+215410752*T211^2*T200^2*T300^4*T020*T011^4*T002*T120^2*T102^8-17496*T211*T200^9*T020*T011^5*T002*T120^2*T102^8-1154736*T211*T200^6*T300^2*T020*T011^5*T002*T120^2*T102^8+158723712*T211*T200^3*T300^4*T020*T011^5*T002*T120^2*T102^8-6122200320*T211*T300^6*T020*T011^5*T002*T120^2*T102^8-2916*T200^10*T020*T011^6*T002*T120^2*T102^8-69984*T200^7*T300^2*T020*T011^6*T002*T120^2*T102^8-26453952*T200^4*T300^4*T020*T011^6*T002*T120^2*T102^8+1632586752*T200*T300^6*T020*T011^6*T002*T120^2*T102^8+26244*T211^4*T200^6*T020^2*T002^2*T120^2*T102^8+419904*T211^4*T200^3*T300^2*T020^2*T002^2*T120^2*T102^8-2834352*T211^4*T300^4*T020^2*T002^2*T120^2*T102^8+104976*T211^3*T200^7*T020^2*T011*T002^2*T120^2*T102^8-8398080*T211^3*T200^4*T300^2*T020^2*T011*T002^2*T120^2*T102^8-11337408*T211^3*T200*T300^4*T020^2*T011*T002^2*T120^2*T102^8+157464*T211^2*T200^8*T020^2*T011^2*T002^2*T120^2*T102^8-16376256*T211^2*T200^5*T300^2*T020^2*T011^2*T002^2*T120^2*T102^8+595213920*T211^2*T200^2*T300^4*T020^2*T011^2*T002^2*T120^2*T102^8+104976*T211*T200^9*T020^2*T011^3*T002^2*T120^2*T102^8-5878656*T211*T200^6*T300^2*T020^2*T011^3*T002^2*T120^2*T102^8-34012224*T211*T200^3*T300^4*T020^2*T011^3*T002^2*T120^2*T102^8-1224440064*T211*T300^6*T020^2*T011^3*T002^2*T120^2*T102^8+26244*T200^10*T020^2*T011^4*T002^2*T120^2*T102^8+1679616*T200^7*T300^2*T020^2*T011^4*T002^2*T120^2*T102^8+76527504*T200^4*T300^4*T020^2*T011^4*T002^2*T120^2*T102^8-3061100160*T200*T300^6*T020^2*T011^4*T002^2*T120^2*T102^8-11337408*T211^2*T200^2*T300^4*T020^3*T002^3*T120^2*T102^8-22674816*T211*T200^3*T300^4*T020^3*T011*T002^3*T120^2*T102^8+816293376*T211*T300^6*T020^3*T011*T002^3*T120^2*T102^8-11337408*T200^4*T300^4*T020^3*T011^2*T002^3*T120^2*T102^8+408146688*T200*T300^6*T020^3*T011^2*T002^3*T120^2*T102^8+51018336*T200^4*T300^4*T020^4*T002^4*T120^2*T102^8+14580*T211^6*T200^2*T300*T002*T120^3*T102^8-157464*T211^5*T200^3*T300*T011*T002*T120^3*T102^8-1889568*T211^5*T300^3*T011*T002*T120^3*T102^8+148716*T211^4*T200^4*T300*T011^2*T002*T120^3*T102^8+24564384*T211^4*T200*T300^3*T011^2*T002*T120^3*T102^8+1201392*T211^3*T200^5*T300*T011^3*T002*T120^3*T102^8-93218688*T211^3*T200^2*T300^3*T011^3*T002*T120^3*T102^8+918540*T211^2*T200^6*T300*T011^4*T002*T120^3*T102^8-75582720*T211^2*T200^3*T300^3*T011^4*T002*T120^3*T102^8+3163136832*T211^2*T300^5*T011^4*T002*T120^3*T102^8-297432*T211*T200^7*T300*T011^5*T002*T120^3*T102^8+54797472*T211*T200^4*T300^3*T011^5*T002*T120^3*T102^8-2244806784*T211*T200*T300^5*T011^5*T002*T120^3*T102^8-335340*T200^8*T300*T011^6*T002*T120^3*T102^8+10707552*T200^5*T300^3*T011^6*T002*T120^3*T102^8+170061120*T200^2*T300^5*T011^6*T002*T120^3*T102^8+52488*T211^4*T200^4*T300*T020*T002^2*T120^3*T102^8+944784*T211^4*T200*T300^3*T020*T002^2*T120^3*T102^8+209952*T211^3*T200^5*T300*T020*T011*T002^2*T120^3*T102^8-3779136*T211^3*T200^2*T300^3*T020*T011*T002^2*T120^3*T102^8+314928*T211^2*T200^6*T300*T020*T011^2*T002^2*T120^3*T102^8-17006112*T211^2*T200^3*T300^3*T020*T011^2*T002^2*T120^3*T102^8-612220032*T211^2*T300^5*T020*T011^2*T002^2*T120^3*T102^8+209952*T211*T200^7*T300*T020*T011^3*T002^2*T120^3*T102^8-18895680*T211*T200^4*T300^3*T020*T011^3*T002^2*T120^3*T102^8+1632586752*T211*T200*T300^5*T020*T011^3*T002^2*T120^3*T102^8+52488*T200^8*T300*T020*T011^4*T002^2*T120^3*T102^8-6613488*T200^5*T300^3*T020*T011^4*T002^2*T120^3*T102^8-408146688*T200^2*T300^5*T020*T011^4*T002^2*T120^3*T102^8+34012224*T211^2*T300^5*T020^2*T002^3*T120^3*T102^8-34012224*T211*T200^4*T300^3*T020^2*T011*T002^3*T120^3*T102^8+816293376*T211*T200*T300^5*T020^2*T011*T002^3*T120^3*T102^8-34012224*T200^5*T300^3*T020^2*T011^2*T002^3*T120^3*T102^8+986354496*T200^2*T300^5*T020^2*T011^2*T002^3*T120^3*T102^8-204073344*T200^2*T300^5*T020^3*T002^4*T120^3*T102^8-13122*T211^4*T200^5*T002^2*T120^4*T102^8-708588*T211^4*T200^2*T300^2*T002^2*T120^4*T102^8-52488*T211^3*T200^6*T011*T002^2*T120^4*T102^8+5983632*T211^3*T200^3*T300^2*T011*T002^2*T120^4*T102^8+68024448*T211^3*T300^4*T011*T002^2*T120^4*T102^8-78732*T211^2*T200^7*T011^2*T002^2*T120^4*T102^8+10865016*T211^2*T200^4*T300^2*T011^2*T002^2*T120^4*T102^8-663238368*T211^2*T200*T300^4*T011^2*T002^2*T120^4*T102^8-52488*T211*T200^8*T011^3*T002^2*T120^4*T102^8+944784*T211*T200^5*T300^2*T011^3*T002^2*T120^4*T102^8+408146688*T211*T200^2*T300^4*T011^3*T002^2*T120^4*T102^8-13122*T200^9*T011^4*T002^2*T120^4*T102^8-3228012*T200^6*T300^2*T011^4*T002^2*T120^4*T102^8-102036672*T200^3*T300^4*T011^4*T002^2*T120^4*T102^8+1836660096*T300^6*T011^4*T002^2*T120^4*T102^8+11337408*T211^2*T200*T300^4*T020*T002^3*T120^4*T102^8-11337408*T211*T200^2*T300^4*T020*T011*T002^3*T120^4*T102^8-22674816*T200^3*T300^4*T020*T011^2*T002^3*T120^4*T102^8+612220032*T300^6*T020*T011^2*T002^3*T120^4*T102^8-102036672*T200^3*T300^4*T020^2*T002^4*T120^4*T102^8+17006112*T211*T200^3*T300^3*T011*T002^3*T120^5*T102^8-408146688*T211*T300^5*T011*T002^3*T120^5*T102^8+17006112*T200^4*T300^3*T011^2*T002^3*T120^5*T102^8-510183360*T200*T300^5*T011^2*T002^3*T120^5*T102^8+51018336*T200^2*T300^4*T002^4*T120^6*T102^8-8748*T211^6*T200^3*T300*T020^3*T102^9+116640*T211^6*T300^3*T020^3*T102^9-17496*T211^5*T200^4*T300*T020^3*T011*T102^9+419904*T211^5*T200*T300^3*T020^3*T011*T102^9+43740*T211^4*T200^5*T300*T020^3*T011^2*T102^9+454896*T211^4*T200^2*T300^3*T020^3*T011^2*T102^9+174960*T211^3*T200^6*T300*T020^3*T011^3*T102^9-7604928*T211^3*T200^3*T300^3*T020^3*T011^3*T102^9-20155392*T211^3*T300^5*T020^3*T011^3*T102^9+218700*T211^2*T200^7*T300*T020^3*T011^4*T102^9-15536448*T211^2*T200^4*T300^3*T020^3*T011^4*T102^9+351459648*T211^2*T200*T300^5*T020^3*T011^4*T102^9+122472*T211*T200^8*T300*T020^3*T011^5*T102^9-7838208*T211*T200^5*T300^3*T020^3*T011^5*T102^9+83140992*T211*T200^2*T300^5*T020^3*T011^5*T102^9+26244*T200^9*T300*T020^3*T011^6*T102^9-58320*T200^6*T300^3*T020^3*T011^6*T102^9-16376256*T200^3*T300^5*T020^3*T011^6*T102^9+136048896*T300^7*T020^3*T011^6*T102^9-26244*T211^4*T200^5*T300*T020^4*T002*T102^9+104976*T211^4*T200^2*T300^3*T020^4*T002*T102^9+52488*T211^3*T200^6*T300*T020^4*T011*T002*T102^9-2099520*T211^3*T200^3*T300^3*T020^4*T011*T002*T102^9+52907904*T211^3*T300^5*T020^4*T011*T002*T102^9+314928*T211^2*T200^7*T300*T020^4*T011^2*T002*T102^9-17321040*T211^2*T200^4*T300^3*T020^4*T011^2*T002*T102^9+226748160*T211^2*T200*T300^5*T020^4*T011^2*T002*T102^9+367416*T211*T200^8*T300*T020^4*T011^3*T002*T102^9-22254912*T211*T200^5*T300^3*T020^4*T011^3*T002*T102^9+317447424*T211*T200^2*T300^5*T020^4*T011^3*T002*T102^9+131220*T200^9*T300*T020^4*T011^4*T002*T102^9-7138368*T200^6*T300^3*T020^4*T011^4*T002*T102^9+75582720*T200^3*T300^5*T020^4*T011^4*T002*T102^9+816293376*T300^7*T020^4*T011^4*T002*T102^9+2834352*T211^2*T200^4*T300^3*T020^5*T002^2*T102^9-26453952*T211^2*T200*T300^5*T020^5*T002^2*T102^9+5668704*T211*T200^5*T300^3*T020^5*T011*T002^2*T102^9-211631616*T211*T200^2*T300^5*T020^5*T011*T002^2*T102^9+2834352*T200^6*T300^3*T020^5*T011^2*T002^2*T102^9-83140992*T200^3*T300^5*T020^5*T011^2*T002^2*T102^9+408146688*T300^7*T020^5*T011^2*T002^2*T102^9-272097792*T300^7*T020^6*T002^3*T102^9+2916*T211^6*T200^4*T020^2*T120*T102^9-46656*T211^6*T200*T300^2*T020^2*T120*T102^9-17496*T211^5*T200^5*T020^2*T011*T120*T102^9-69984*T211^5*T200^2*T300^2*T020^2*T011*T120*T102^9-78732*T211^4*T200^6*T020^2*T011^2*T120*T102^9+4916376*T211^4*T200^3*T300^2*T020^2*T011^2*T120*T102^9-26453952*T211^4*T300^4*T020^2*T011^2*T120*T102^9-81648*T211^3*T200^7*T020^2*T011^3*T120*T102^9+6835104*T211^3*T200^4*T300^2*T020^2*T011^3*T120*T102^9-191476224*T211^3*T200*T300^4*T020^2*T011^3*T120*T102^9+8748*T211^2*T200^8*T020^2*T011^4*T120*T102^9-1434672*T211^2*T200^5*T300^2*T020^2*T011^4*T120*T102^9+71803584*T211^2*T200^2*T300^4*T020^2*T011^4*T120*T102^9+52488*T211*T200^9*T020^2*T011^5*T120*T102^9-3639168*T211*T200^6*T300^2*T020^2*T011^5*T120*T102^9+22674816*T211*T200^3*T300^4*T020^2*T011^5*T120*T102^9+816293376*T211*T300^6*T020^2*T011^5*T120*T102^9+20412*T200^10*T020^2*T011^6*T120*T102^9-309096*T200^7*T300^2*T020^2*T011^6*T120*T102^9-10077696*T200^4*T300^4*T020^2*T011^6*T120*T102^9+68024448*T200*T300^6*T020^2*T011^6*T120*T102^9-314928*T211^4*T200^3*T300^2*T020^3*T002*T120*T102^9+2519424*T211^4*T300^4*T020^3*T002*T120*T102^9-629856*T211^3*T200^4*T300^2*T020^3*T011*T002*T120*T102^9+15116544*T211^3*T200*T300^4*T020^3*T011*T002*T120*T102^9+34012224*T211^2*T200^2*T300^4*T020^3*T011^2*T002*T120*T102^9+629856*T211*T200^6*T300^2*T020^3*T011^3*T002*T120*T102^9-35271936*T211*T200^3*T300^4*T020^3*T011^3*T002*T120*T102^9-544195584*T211*T300^6*T020^3*T011^3*T002*T120*T102^9+314928*T200^7*T300^2*T020^3*T011^4*T002*T120*T102^9-56687040*T200^4*T300^4*T020^3*T011^4*T002*T120*T102^9+1632586752*T200*T300^6*T020^3*T011^4*T002*T120*T102^9+1417176*T211^2*T200^5*T300^2*T020^4*T002^2*T120*T102^9-7558272*T211^2*T200^2*T300^4*T020^4*T002^2*T120*T102^9+2834352*T211*T200^6*T300^2*T020^4*T011*T002^2*T120*T102^9-94478400*T211*T200^3*T300^4*T020^4*T011*T002^2*T120*T102^9+136048896*T211*T300^6*T020^4*T011*T002^2*T120*T102^9+1417176*T200^7*T300^2*T020^4*T011^2*T002^2*T120*T102^9-35901792*T200^4*T300^4*T020^4*T011^2*T002^2*T120*T102^9-544195584*T200*T300^6*T020^4*T011^2*T002^2*T120*T102^9-272097792*T200*T300^6*T020^5*T002^3*T120*T102^9+14580*T211^6*T200^2*T300*T020*T120^2*T102^9-17496*T211^5*T200^3*T300*T020*T011*T120^2*T102^9-1259712*T211^5*T300^3*T020*T011*T120^2*T102^9-201204*T211^4*T200^4*T300*T020*T011^2*T120^2*T102^9+4408992*T211^4*T200*T300^3*T020*T011^2*T120^2*T102^9-338256*T211^3*T200^5*T300*T020*T011^3*T120^2*T102^9+22674816*T211^3*T200^2*T300^3*T020*T011^3*T120^2*T102^9-201204*T211^2*T200^6*T300*T020*T011^4*T120^2*T102^9+21415104*T211^2*T200^3*T300^3*T020*T011^4*T120^2*T102^9-1054378944*T211^2*T300^5*T020*T011^4*T120^2*T102^9-17496*T211*T200^7*T300*T020*T011^5*T120^2*T102^9-1259712*T211*T200^4*T300^3*T020*T011^5*T120^2*T102^9+476171136*T211*T200*T300^5*T020*T011^5*T120^2*T102^9+14580*T200^8*T300*T020*T011^6*T120^2*T102^9-5668704*T200^5*T300^3*T020*T011^6*T120^2*T102^9+34012224*T200^2*T300^5*T020*T011^6*T120^2*T102^9+52488*T211^4*T200^4*T300*T020^2*T002*T120^2*T102^9-314928*T211^4*T200*T300^3*T020^2*T002*T120^2*T102^9-104976*T211^3*T200^5*T300*T020^2*T011*T002*T120^2*T102^9-6928416*T211^3*T200^2*T300^3*T020^2*T011*T002*T120^2*T102^9-629856*T211^2*T200^6*T300*T020^2*T011^2*T002*T120^2*T102^9+47239200*T211^2*T200^3*T300^3*T020^2*T011^2*T002*T120^2*T102^9-306110016*T211^2*T300^5*T020^2*T011^2*T002*T120^2*T102^9-734832*T211*T200^7*T300*T020^2*T011^3*T002*T120^2*T102^9+57316896*T211*T200^4*T300^3*T020^2*T011^3*T002*T120^2*T102^9-1360488960*T211*T200*T300^5*T020^2*T011^3*T002*T120^2*T102^9-262440*T200^8*T300*T020^2*T011^4*T002*T120^2*T102^9+3464208*T200^5*T300^3*T020^2*T011^4*T002*T120^2*T102^9+170061120*T200^2*T300^5*T020^2*T011^4*T002*T120^2*T102^9-22674816*T211^2*T300^5*T020^3*T002^2*T120^2*T102^9+544195584*T211*T200*T300^5*T020^3*T011*T002^2*T120^2*T102^9-521520768*T200^2*T300^5*T020^3*T011^2*T002^2*T120^2*T102^9-68024448*T200^2*T300^5*T020^4*T002^3*T120^2*T102^9-2916*T211^6*T200^3*T120^3*T102^9-5832*T211^6*T300^2*T120^3*T102^9+17496*T211^5*T200^4*T011*T120^3*T102^9+524880*T211^5*T200*T300^2*T011*T120^3*T102^9+78732*T211^4*T200^5*T011^2*T120^3*T102^9-6263568*T211^4*T200^2*T300^2*T011^2*T120^3*T102^9+81648*T211^3*T200^6*T011^3*T120^3*T102^9-7744896*T211^3*T200^3*T300^2*T011^3*T120^3*T102^9+372874752*T211^3*T300^4*T011^3*T120^3*T102^9-8748*T211^2*T200^7*T011^4*T120^3*T102^9+4566456*T211^2*T200^4*T300^2*T011^4*T120^3*T102^9-351459648*T211^2*T200*T300^4*T011^4*T120^3*T102^9-52488*T211*T200^8*T011^5*T120^3*T102^9+4653936*T211*T200^5*T300^2*T011^5*T120^3*T102^9+37791360*T211*T200^2*T300^4*T011^5*T120^3*T102^9-20412*T200^9*T011^6*T120^3*T102^9-863136*T200^6*T300^2*T011^6*T120^3*T102^9+13856832*T200^3*T300^4*T011^6*T120^3*T102^9-68024448*T300^6*T011^6*T120^3*T102^9+314928*T211^4*T200^2*T300^2*T020*T002*T120^3*T102^9+629856*T211^3*T200^3*T300^2*T020*T011*T002*T120^3*T102^9-37791360*T211^3*T300^4*T020*T011*T002*T120^3*T102^9-11337408*T211^2*T200*T300^4*T020*T011^2*T002*T120^3*T102^9-629856*T211*T200^5*T300^2*T020*T011^3*T002*T120^3*T102^9+68024448*T211*T200^2*T300^4*T020*T011^3*T002*T120^3*T102^9-314928*T200^6*T300^2*T020*T011^4*T002*T120^3*T102^9+41570496*T200^3*T300^4*T020*T011^4*T002*T120^3*T102^9-1632586752*T300^6*T020*T011^4*T002*T120^3*T102^9-2834352*T211^2*T200^4*T300^2*T020^2*T002^2*T120^3*T102^9+1889568*T211^2*T200*T300^4*T020^2*T002^2*T120^3*T102^9-5668704*T211*T200^5*T300^2*T020^2*T011*T002^2*T120^3*T102^9+343901376*T211*T200^2*T300^4*T020^2*T011*T002^2*T120^3*T102^9-2834352*T200^6*T300^2*T020^2*T011^2*T002^2*T120^3*T102^9-32122656*T200^3*T300^4*T020^2*T011^2*T002^2*T120^3*T102^9-204073344*T300^6*T020^2*T011^2*T002^2*T120^3*T102^9+272097792*T300^6*T020^3*T002^3*T120^3*T102^9-26244*T211^4*T200^3*T300*T002*T120^4*T102^9-314928*T211^4*T300^3*T002*T120^4*T102^9+52488*T211^3*T200^4*T300*T011*T002*T120^4*T102^9+7558272*T211^3*T200*T300^3*T011*T002*T120^4*T102^9+314928*T211^2*T200^5*T300*T011^2*T002*T120^4*T102^9-31177872*T211^2*T200^2*T300^3*T011^2*T002*T120^4*T102^9+367416*T211*T200^6*T300*T011^3*T002*T120^4*T102^9-35271936*T211*T200^3*T300^3*T011^3*T002*T120^4*T102^9+1292464512*T211*T300^5*T011^3*T002*T120^4*T102^9+131220*T200^7*T300*T011^4*T002*T120^4*T102^9+3779136*T200^4*T300^3*T011^4*T002*T120^4*T102^9-408146688*T200*T300^5*T011^4*T002*T120^4*T102^9-2834352*T211^2*T200^2*T300^3*T020*T002^2*T120^4*T102^9-5668704*T211*T200^3*T300^3*T020*T011*T002^2*T120^4*T102^9-68024448*T211*T300^5*T020*T011*T002^2*T120^4*T102^9-2834352*T200^4*T300^3*T020*T011^2*T002^2*T120^4*T102^9+374134464*T200*T300^5*T020*T011^2*T002^2*T120^4*T102^9+136048896*T200*T300^5*T020^2*T002^3*T120^4*T102^9+1417176*T211^2*T200^3*T300^2*T002^2*T120^5*T102^9+11337408*T211^2*T300^4*T002^2*T120^5*T102^9+2834352*T211*T200^4*T300^2*T011*T002^2*T120^5*T102^9-238085568*T211*T200*T300^4*T011*T002^2*T120^5*T102^9+1417176*T200^5*T300^2*T011^2*T002^2*T120^5*T102^9+73693152*T200^2*T300^4*T011^2*T002^2*T120^5*T102^9-68024448*T300^5*T002^3*T120^6*T102^9+6561*T211^4*T200^6*T020^4*T102^10-157464*T211^4*T200^3*T300^2*T020^4*T102^10+1574640*T211^4*T300^4*T020^4*T102^10+26244*T211^3*T200^7*T020^4*T011*T102^10-1259712*T211^3*T200^4*T300^2*T020^4*T011*T102^10+11337408*T211^3*T200*T300^4*T020^4*T011*T102^10+39366*T211^2*T200^8*T020^4*T011^2*T102^10-2361960*T211^2*T200^5*T300^2*T020^4*T011^2*T102^10+34012224*T211^2*T200^2*T300^4*T020^4*T011^2*T102^10+26244*T211*T200^9*T020^4*T011^3*T102^10-1574640*T211*T200^6*T300^2*T020^4*T011^3*T102^10+17635968*T211*T200^3*T300^4*T020^4*T011^3*T102^10+272097792*T211*T300^6*T020^4*T011^3*T102^10+6561*T200^10*T020^4*T011^4*T102^10-314928*T200^7*T300^2*T020^4*T011^4*T102^10+1889568*T200^4*T300^4*T020^4*T011^4*T102^10+1889568*T211^2*T200^2*T300^4*T020^5*T002*T102^10-7558272*T211*T200^3*T300^4*T020^5*T011*T002*T102^10+136048896*T211*T300^6*T020^5*T011*T002*T102^10-9447840*T200^4*T300^4*T020^5*T011^2*T002*T102^10+272097792*T200*T300^6*T020^5*T011^2*T002*T102^10-136048896*T200*T300^6*T020^6*T002^2*T102^10+26244*T211^4*T200^4*T300*T020^3*T120*T102^10-209952*T211^4*T200*T300^3*T020^3*T120*T102^10+104976*T211^3*T200^5*T300*T020^3*T011*T120*T102^10-839808*T211^3*T200^2*T300^3*T020^3*T011*T120*T102^10+157464*T211^2*T200^6*T300*T020^3*T011^2*T120*T102^10-6928416*T211^2*T200^3*T300^3*T020^3*T011^2*T120*T102^10-136048896*T211^2*T300^5*T020^3*T011^2*T120*T102^10+104976*T211*T200^7*T300*T020^3*T011^3*T120*T102^10-12177216*T211*T200^4*T300^3*T020^3*T011^3*T120*T102^10+453496320*T211*T200*T300^5*T020^3*T011^3*T120*T102^10+26244*T200^8*T300*T020^3*T011^4*T120*T102^10-5878656*T200^5*T300^3*T020^3*T011^4*T120*T102^10+79361856*T200^2*T300^5*T020^3*T011^4*T120*T102^10+944784*T211^2*T200^3*T300^3*T020^4*T002*T120*T102^10+11337408*T211^2*T300^5*T020^4*T002*T120*T102^10-3779136*T211*T200^4*T300^3*T020^4*T011*T002*T120*T102^10+68024448*T211*T200*T300^5*T020^4*T011*T002*T120*T102^10-4723920*T200^5*T300^3*T020^4*T011^2*T002*T120*T102^10+124711488*T200^2*T300^5*T020^4*T011^2*T002*T120*T102^10-136048896*T200^2*T300^5*T020^5*T002^2*T120*T102^10-13122*T211^4*T200^5*T020^2*T120^2*T102^10+78732*T211^4*T200^2*T300^2*T020^2*T120^2*T102^10-52488*T211^3*T200^6*T020^2*T011*T120^2*T102^10+4094064*T211^3*T200^3*T300^2*T020^2*T011*T120^2*T102^10-22674816*T211^3*T300^4*T020^2*T011*T120^2*T102^10-78732*T211^2*T200^7*T020^2*T011^2*T120^2*T102^10+7085880*T211^2*T200^4*T300^2*T020^2*T011^2*T120^2*T102^10-221079456*T211^2*T200*T300^4*T020^2*T011^2*T120^2*T102^10-52488*T211*T200^8*T020^2*T011^3*T120^2*T102^10+2204496*T211*T200^5*T300^2*T020^2*T011^3*T120^2*T102^10+34012224*T211*T200^2*T300^4*T020^2*T011^3*T120^2*T102^10-13122*T200^9*T020^2*T011^4*T120^2*T102^10-866052*T200^6*T300^2*T020^2*T011^4*T120^2*T102^10+11337408*T200^3*T300^4*T020^2*T011^4*T120^2*T102^10+306110016*T300^6*T020^2*T011^4*T120^2*T102^10+3779136*T211^2*T200*T300^4*T020^3*T002*T120^2*T102^10+7558272*T211*T200^2*T300^4*T020^3*T011*T002*T120^2*T102^10+3779136*T200^3*T300^4*T020^3*T011^2*T002*T120^2*T102^10-408146688*T300^6*T020^3*T011^2*T002*T120^2*T102^10-34012224*T200^3*T300^4*T020^4*T002^2*T120^2*T102^10-26244*T211^4*T200^3*T300*T020*T120^3*T102^10-314928*T211^4*T300^3*T020*T120^3*T102^10-104976*T211^3*T200^4*T300*T020*T011*T120^3*T102^10+3779136*T211^3*T200*T300^3*T020*T011*T120^3*T102^10-157464*T211^2*T200^5*T300*T020*T011^2*T120^3*T102^10+11337408*T211^2*T200^2*T300^3*T020*T011^2*T120^3*T102^10-104976*T211*T200^6*T300*T020*T011^3*T120^3*T102^10+10077696*T211*T200^3*T300^3*T020*T011^3*T120^3*T102^10-544195584*T211*T300^5*T020*T011^3*T120^3*T102^10-26244*T200^7*T300*T020*T011^4*T120^3*T102^10+2834352*T200^4*T300^3*T020*T011^4*T120^3*T102^10+102036672*T200*T300^5*T020*T011^4*T120^3*T102^10-1889568*T211^2*T200^2*T300^3*T020^2*T002*T120^3*T102^10+7558272*T211*T200^3*T300^3*T020^2*T011*T002*T120^3*T102^10-68024448*T211*T300^5*T020^2*T011*T002*T120^3*T102^10+9447840*T200^4*T300^3*T020^2*T011^2*T002*T120^3*T102^10-340122240*T200*T300^5*T020^2*T011^2*T002*T120^3*T102^10+136048896*T200*T300^5*T020^3*T002^2*T120^3*T102^10+6561*T211^4*T200^4*T120^4*T102^10+104976*T211^4*T200*T300^2*T120^4*T102^10+26244*T211^3*T200^5*T011*T120^4*T102^10-2729376*T211^3*T200^2*T300^2*T011*T120^4*T102^10+39366*T211^2*T200^6*T011^2*T120^4*T102^10-4566456*T211^2*T200^3*T300^2*T011^2*T120^4*T102^10+221079456*T211^2*T300^4*T011^2*T120^4*T102^10+26244*T211*T200^7*T011^3*T120^4*T102^10-524880*T211*T200^4*T300^2*T011^3*T120^4*T102^10-124711488*T211*T200*T300^4*T011^3*T120^4*T102^10+6561*T200^8*T011^4*T120^4*T102^10+1207224*T200^5*T300^2*T011^4*T120^4*T102^10+2834352*T200^2*T300^4*T011^4*T120^4*T102^10-5668704*T211^2*T300^4*T020*T002*T120^4*T102^10+5668704*T200^2*T300^4*T020*T011^2*T002*T120^4*T102^10+68024448*T200^2*T300^4*T020^2*T002^2*T120^4*T102^10+944784*T211^2*T200*T300^3*T002*T120^5*T102^10-3779136*T211*T200^2*T300^3*T011*T002*T120^5*T102^10-4723920*T200^3*T300^3*T011^2*T002*T120^5*T102^10+204073344*T300^5*T011^2*T002*T120^5*T102^10-34012224*T200*T300^4*T002^2*T120^6*T102^10-944784*T211^2*T200^3*T300^3*T020^5*T102^11+11337408*T211^2*T300^5*T020^5*T102^11-1889568*T211*T200^4*T300^3*T020^5*T011*T102^11+68024448*T211*T200*T300^5*T020^5*T011*T102^11-944784*T200^5*T300^3*T020^5*T011^2*T102^11+22674816*T200^2*T300^5*T020^5*T011^2*T102^11-472392*T211^2*T200^4*T300^2*T020^4*T120*T102^11+3779136*T211^2*T200*T300^4*T020^4*T120*T102^11-944784*T211*T200^5*T300^2*T020^4*T011*T120*T102^11+30233088*T211*T200^2*T300^4*T020^4*T011*T120*T102^11-472392*T200^6*T300^2*T020^4*T011^2*T120*T102^11+9447840*T200^3*T300^4*T020^4*T011^2*T120*T102^11+204073344*T300^6*T020^4*T011^2*T120*T102^11-136048896*T211*T300^5*T020^3*T011*T120^2*T102^11+136048896*T200*T300^5*T020^3*T011^2*T120^2*T102^11+944784*T211^2*T200^3*T300^2*T020^2*T120^3*T102^11-5668704*T211^2*T300^4*T020^2*T120^3*T102^11+1889568*T211*T200^4*T300^2*T020^2*T011*T120^3*T102^11-102036672*T211*T200*T300^4*T020^2*T011*T120^3*T102^11+944784*T200^5*T300^2*T020^2*T011^2*T120^3*T102^11+5668704*T200^2*T300^4*T020^2*T011^2*T120^3*T102^11+944784*T211^2*T200*T300^3*T020*T120^4*T102^11+1889568*T211*T200^2*T300^3*T020*T011*T120^4*T102^11+944784*T200^3*T300^3*T020*T011^2*T120^4*T102^11-102036672*T300^5*T020*T011^2*T120^4*T102^11-472392*T211^2*T200^2*T300^2*T120^5*T102^11-944784*T211*T200^3*T300^2*T011*T120^5*T102^11+68024448*T211*T300^4*T011*T120^5*T102^11-472392*T200^4*T300^2*T011^2*T120^5*T102^11-17006112*T200*T300^4*T011^2*T120^5*T102^11+34012224*T300^6*T020^6*T102^12+34012224*T200*T300^5*T020^5*T120*T102^12+8503056*T200^2*T300^4*T020^4*T120^2*T102^12-34012224*T300^5*T020^3*T120^3*T102^12-17006112*T200*T300^4*T020^2*T120^4*T102^12+8503056*T300^4*T120^6*T102^12}


==> anc/elimination_ideals/T312ideal.m <==
{729*T312^8*T102^2*T120^2-324*T211^4*T312^6*T020*T102^2+1944*T211^3*T312^6*T200*T011*T020*T102^2-216*T211^7*T312^4*T011*T102^2-4212*T211^2*T312^6*T200^2*T011^2*T020*T102^2-2916*T211^2*T312^6*T300*T011^2*T102^2*T120+8748*T211^2*T312^6*T300*T002*T020*T102^2*T120+3402*T211^2*T312^6*T200*T020*T102^3*T120-324*T211^2*T312^6*T200^2*T002^3*T120^2+486*T211^2*T312^6*T200*T002*T102^2*T120^2+144*T211^6*T312^4*T200^2*T002^3*T020+1836*T211^6*T312^4*T200*T011^2*T102^2-108*T211^6*T312^4*T200*T002*T020*T102^2+3888*T211*T312^6*T200^3*T011^3*T020*T102^2+5832*T211*T312^6*T200*T300*T011^3*T102^2*T120-23328*T211*T312^6*T200*T300*T002*T011*T020*T102^2*T120-162*T211^6*T312^4*T102^3*T120-8748*T211*T312^6*T200^2*T011*T020*T102^3*T120+1296*T211*T312^6*T200^3*T002^3*T011*T120^2+5832*T211*T312^6*T200*T300*T002^2*T011*T102*T120^2-4860*T211*T312^6*T200^2*T002*T011*T102^2*T120^2-34992*T211*T312^6*T300*T011*T102^3*T120^2-1440*T211^5*T312^4*T200^3*T002^3*T011*T020-2592*T211^5*T312^4*T200*T300*T002^2*T011*T020*T102-36*T211^10*T312^2*T002*T102^2-6480*T211^5*T312^4*T200^2*T011^3*T102^2+2160*T211^5*T312^4*T200^2*T002*T011*T020*T102^2-1296*T312^6*T200^4*T011^4*T020*T102^2+7776*T211^5*T312^4*T300*T011*T020*T102^3+9720*T211^5*T312^4*T300*T002*T011*T102^2*T120-2916*T312^6*T200^2*T300*T011^4*T102^2*T120+14580*T312^6*T200^2*T300*T002*T011^2*T020*T102^2*T120+4860*T211^5*T312^4*T200*T011*T102^3*T120+5346*T312^6*T200^3*T011^2*T020*T102^3*T120-1296*T312^6*T200^4*T002^3*T011^2*T120^2-14580*T312^6*T200^2*T300*T002^2*T011^2*T102*T120^2+2916*T312^6*T200^2*T300*T002^3*T020*T102*T120^2+3402*T312^6*T200^3*T002*T011^2*T102^2*T120^2-52488*T312^6*T300^2*T002*T011^2*T102^2*T120^2+1458*T312^6*T200^3*T002^2*T020*T102^2*T120^2-52488*T312^6*T300^2*T002^2*T020*T102^2*T120^2+26244*T312^6*T200*T300*T011^2*T102^3*T120^2-34992*T312^6*T200*T300*T002*T020*T102^3*T120^2-7290*T312^6*T200^2*T020*T102^4*T120^2+1458*T312^6*T200^3*T002^3*T102*T120^3+8748*T312^6*T200*T300*T002^2*T102^2*T120^3-7290*T312^6*T200^2*T002*T102^3*T120^3-52488*T312^6*T300*T102^4*T120^3+96*T211^9*T312^2*T200^2*T002^3*T011+5904*T211^4*T312^4*T200^4*T002^3*T011^2*T020+22032*T211^4*T312^4*T200^2*T300*T002^2*T011^2*T020*T102-1296*T211^4*T312^4*T200^2*T300*T002^3*T020^2*T102+288*T211^9*T312^2*T200*T002*T011*T102^2+12312*T211^4*T312^4*T200^3*T011^4*T102^2+2916*T211^4*T312^4*T300^2*T011^4*T102^2-11448*T211^4*T312^4*T200^3*T002*T011^2*T020*T102^2+29160*T211^4*T312^4*T300^2*T002*T011^2*T020*T102^2-648*T211^4*T312^4*T200^3*T002^2*T020^2*T102^2+2916*T211^4*T312^4*T300^2*T002^2*T020^2*T102^2-53460*T211^4*T312^4*T200*T300*T011^2*T020*T102^3+972*T211^4*T312^4*T200*T300*T002*T020^2*T102^3+729*T211^4*T312^4*T200^2*T020^2*T102^4+1296*T211^4*T312^4*T200^2*T300*T002^3*T011^2*T120-3888*T211^4*T312^4*T200^2*T300*T002^4*T020*T120-2160*T211^4*T312^4*T200^3*T002^3*T020*T102*T120-55404*T211^4*T312^4*T200*T300*T002*T011^2*T102^2*T120-2916*T211^4*T312^4*T200*T300*T002^2*T020*T102^2*T120-22842*T211^4*T312^4*T200^2*T011^2*T102^3*T120+3078*T211^4*T312^4*T200^2*T002*T020*T102^3*T120+14580*T211^4*T312^4*T300*T020*T102^4*T120-567*T211^4*T312^4*T200^2*T002^2*T102^2*T120^2+2916*T211^4*T312^4*T300*T002*T102^3*T120^2+2916*T211^4*T312^4*T200*T102^4*T120^2-1200*T211^8*T312^2*T200^3*T002^3*T011^2-48*T211^8*T312^2*T200^3*T002^4*T020-12672*T211^3*T312^4*T200^5*T002^3*T011^3*T020-1728*T211^8*T312^2*T200*T300*T002^2*T011^2*T102-72576*T211^3*T312^4*T200^3*T300*T002^2*T011^3*T020*T102+7776*T211^3*T312^4*T200^3*T300*T002^3*T011*T020^2*T102-288*T211^8*T312^2*T200^2*T002*T011^2*T102^2-13608*T211^3*T312^4*T200^4*T011^5*T102^2-11664*T211^3*T312^4*T200*T300^2*T011^5*T102^2+252*T211^8*T312^2*T200^2*T002^2*T020*T102^2+26784*T211^3*T312^4*T200^4*T002*T011^3*T020*T102^2-174960*T211^3*T312^4*T200*T300^2*T002*T011^3*T020*T102^2+3888*T211^3*T312^4*T200^4*T002^2*T011*T020^2*T102^2-23328*T211^3*T312^4*T200*T300^2*T002^2*T011*T020^2*T102^2+2268*T211^8*T312^2*T300*T011^2*T102^3+972*T211^8*T312^2*T300*T002*T020*T102^3+136080*T211^3*T312^4*T200^2*T300*T011^3*T020*T102^3-9720*T211^3*T312^4*T200^2*T300*T002*T011*T020^2*T102^3-162*T211^8*T312^2*T200*T020*T102^4-4860*T211^3*T312^4*T200^3*T011*T020^2*T102^4-7776*T211^3*T312^4*T200^3*T300*T002^3*T011^3*T120+25920*T211^3*T312^4*T200^3*T300*T002^4*T011*T020*T120+72*T211^8*T312^2*T200^2*T002^3*T102*T120-23328*T211^3*T312^4*T200*T300^2*T002^2*T011^3*T102*T120+13824*T211^3*T312^4*T200^4*T002^3*T011*T020*T102*T120+69984*T211^3*T312^4*T200*T300^2*T002^3*T011*T020*T102*T120+2592*T211^8*T312^2*T300*T002^2*T102^2*T120+132192*T211^3*T312^4*T200^2*T300*T002*T011^3*T102^2*T120+15552*T211^3*T312^4*T200^2*T300*T002^2*T011*T020*T102^2*T120+810*T211^8*T312^2*T200*T002*T102^3*T120+44712*T211^3*T312^4*T200^3*T011^3*T102^3*T120+104976*T211^3*T312^4*T300^2*T011^3*T102^3*T120-30456*T211^3*T312^4*T200^3*T002*T011*T020*T102^3*T120-174960*T211^3*T312^4*T300^2*T002*T011*T020*T102^3*T120-174960*T211^3*T312^4*T200*T300*T011*T020*T102^4*T120+1080*T211^3*T312^4*T200^4*T002^4*T011*T120^2+13608*T211^3*T312^4*T200^2*T300*T002^3*T011*T102*T120^2+324*T211^3*T312^4*T200^3*T002^2*T011*T102^2*T120^2-139968*T211^3*T312^4*T300^2*T002^2*T011*T102^2*T120^2-139968*T211^3*T312^4*T200*T300*T002*T011*T102^3*T120^2-29160*T211^3*T312^4*T200^2*T011*T102^4*T120^2+16*T211^12*T200^2*T002^4+6528*T211^7*T312^2*T200^4*T002^3*T011^3+288*T211^7*T312^2*T200^4*T002^4*T011*T020+14976*T211^2*T312^4*T200^6*T002^3*T011^4*T020+19008*T211^7*T312^2*T200^2*T300*T002^2*T011^3*T102-2592*T211^7*T312^2*T200^2*T300*T002^3*T011*T020*T102+115344*T211^2*T312^4*T200^4*T300*T002^2*T011^4*T020*T102-16848*T211^2*T312^4*T200^4*T300*T002^3*T011^2*T020^2*T102-24*T211^12*T200*T002^2*T102^2-4176*T211^7*T312^2*T200^3*T002*T011^3*T102^2+11664*T211^7*T312^2*T300^2*T002*T011^3*T102^2+8748*T211^2*T312^4*T200^5*T011^6*T102^2+17496*T211^2*T312^4*T200^2*T300^2*T011^6*T102^2-2808*T211^7*T312^2*T200^3*T002^2*T011*T020*T102^2+3888*T211^7*T312^2*T300^2*T002^2*T011*T020*T102^2-31212*T211^2*T312^4*T200^5*T002*T011^4*T020*T102^2+373248*T211^2*T312^4*T200^2*T300^2*T002*T011^4*T020*T102^2-8424*T211^2*T312^4*T200^5*T002^2*T011^2*T020^2*T102^2+64152*T211^2*T312^4*T200^2*T300^2*T002^2*T011^2*T020^2*T102^2-23328*T211^7*T312^2*T200*T300*T011^3*T102^3-6480*T211^7*T312^2*T200*T300*T002*T011*T020*T102^3-161352*T211^2*T312^4*T200^3*T300*T011^4*T020*T102^3+31104*T211^2*T312^4*T200^3*T300*T002*T011^2*T020^2*T102^3+9*T211^12*T102^4+1944*T211^7*T312^2*T200^2*T011*T020*T102^4+12150*T211^2*T312^4*T200^4*T011^2*T020^2*T102^4-4320*T211^7*T312^2*T200^2*T300*T002^4*T011*T120+16848*T211^2*T312^4*T200^4*T300*T002^3*T011^4*T120-63504*T211^2*T312^4*T200^4*T300*T002^4*T011^2*T020*T120-2880*T211^7*T312^2*T200^3*T002^3*T011*T102*T120+104976*T211^2*T312^4*T200^2*T300^2*T002^2*T011^4*T102*T120-32400*T211^2*T312^4*T200^5*T002^3*T011^2*T020*T102*T120-373248*T211^2*T312^4*T200^2*T300^2*T002^3*T011^2*T020*T102*T120+34992*T211^2*T312^4*T200^2*T300^2*T002^4*T020^2*T102*T120-20736*T211^7*T312^2*T200*T300*T002^2*T011*T102^2*T120-157464*T211^2*T312^4*T200^3*T300*T002*T011^4*T102^2*T120+209952*T211^2*T312^4*T300^3*T002*T011^4*T102^2*T120-87480*T211^2*T312^4*T200^3*T300*T002^2*T011^2*T020*T102^2*T120-734832*T211^2*T312^4*T300^3*T002^2*T011^2*T020*T102^2*T120+31104*T211^2*T312^4*T200^3*T300*T002^3*T020^2*T102^2*T120-104976*T211^2*T312^4*T300^3*T002^3*T020^2*T102^2*T120-3024*T211^7*T312^2*T200^2*T002*T011*T102^3*T120-43254*T211^2*T312^4*T200^4*T011^4*T102^3*T120-279936*T211^2*T312^4*T200*T300^2*T011^4*T102^3*T120+78084*T211^2*T312^4*T200^4*T002*T011^2*T020*T102^3*T120+279936*T211^2*T312^4*T200*T300^2*T002*T011^2*T020*T102^3*T120+6804*T211^2*T312^4*T200^4*T002^2*T020^2*T102^3*T120-87480*T211^2*T312^4*T200*T300^2*T002^2*T020^2*T102^3*T120+7776*T211^7*T312^2*T300*T011*T102^4*T120+472392*T211^2*T312^4*T200^2*T300*T011^2*T020*T102^4*T120-40824*T211^2*T312^4*T200^2*T300*T002*T020^2*T102^4*T120-8748*T211^2*T312^4*T200^3*T020^2*T102^5*T120-5508*T211^2*T312^4*T200^5*T002^4*T011^2*T120^2+11664*T211^2*T312^4*T200^2*T300^2*T002^4*T011^2*T120^2-324*T211^2*T312^4*T200^5*T002^5*T020*T120^2+23328*T211^2*T312^4*T200^2*T300^2*T002^5*T020*T120^2-83592*T211^2*T312^4*T200^3*T300*T002^3*T011^2*T102*T120^2+31104*T211^2*T312^4*T200^3*T300*T002^4*T020*T102*T120^2+9558*T211^2*T312^4*T200^4*T002^2*T011^2*T102^2*T120^2+52488*T211^2*T312^4*T200*T300^2*T002^2*T011^2*T102^2*T120^2+10692*T211^2*T312^4*T200^4*T002^3*T020*T102^2*T120^2+139968*T211^2*T312^4*T200*T300^2*T002^3*T020*T102^2*T120^2+472392*T211^2*T312^4*T200^2*T300*T002*T011^2*T102^3*T120^2+8748*T211^2*T312^4*T200^2*T300*T002^2*T020*T102^3*T120^2+57348*T211^2*T312^4*T200^3*T011^2*T102^4*T120^2+787320*T211^2*T312^4*T300^2*T011^2*T102^4*T120^2-23328*T211^2*T312^4*T200^3*T002*T020*T102^4*T120^2-367416*T211^2*T312^4*T300^2*T002*T020*T102^4*T120^2-166212*T211^2*T312^4*T200*T300*T020*T102^5*T120^2+1782*T211^2*T312^4*T200^4*T002^4*T102*T120^3+37908*T211^2*T312^4*T200^2*T300*T002^3*T102^2*T120^3+2916*T211^2*T312^4*T200^3*T002^2*T102^3*T120^3+52488*T211^2*T312^4*T300^2*T002^2*T102^3*T120^3-61236*T211^2*T312^4*T200*T300*T002*T102^4*T120^3-13122*T211^2*T312^4*T200^2*T102^5*T120^3-256*T211^11*T200^3*T002^4*T011-20256*T211^6*T312^2*T200^5*T002^3*T011^4-1296*T211^6*T312^2*T200^2*T300^2*T002^3*T011^4+240*T211^6*T312^2*T200^5*T002^4*T011^2*T020-7776*T211^6*T312^2*T200^2*T300^2*T002^4*T011^2*T020-9216*T211*T312^4*T200^7*T002^3*T011^5*T020+144*T211^6*T312^2*T200^5*T002^5*T020^2-1296*T211^6*T312^2*T200^2*T300^2*T002^5*T020^2-288*T211^11*T200*T300*T002^3*T011*T102-88560*T211^6*T312^2*T200^3*T300*T002^2*T011^4*T102+28944*T211^6*T312^2*T200^3*T300*T002^3*T011^2*T020*T102-88128*T211*T312^4*T200^5*T300*T002^2*T011^5*T020*T102+864*T211^6*T312^2*T200^3*T300*T002^4*T020^2*T102+15552*T211*T312^4*T200^5*T300*T002^3*T011^3*T020^2*T102+432*T211^11*T200^2*T002^2*T011*T102^2+20088*T211^6*T312^2*T200^4*T002*T011^4*T102^2-101088*T211^6*T312^2*T200*T300^2*T002*T011^4*T102^2-3024*T211*T312^4*T200^6*T011^7*T102^2-11664*T211*T312^4*T200^3*T300^2*T011^7*T102^2+11484*T211^6*T312^2*T200^4*T002^2*T011^2*T020*T102^2+23328*T211^6*T312^2*T200*T300^2*T002^2*T011^2*T020*T102^2+17712*T211*T312^4*T200^6*T002*T011^5*T020*T102^2-338256*T211*T312^4*T200^3*T300^2*T002*T011^5*T020*T102^2-396*T211^6*T312^2*T200^4*T002^3*T020^2*T102^2+7776*T211*T312^4*T200^6*T002^2*T011^3*T020^2*T102^2-69984*T211*T312^4*T200^3*T300^2*T002^2*T011^3*T020^2*T102^2+216*T211^11*T300*T002*T011*T102^3+95904*T211^6*T312^2*T200^2*T300*T011^4*T102^3+1944*T211^6*T312^2*T200^2*T300*T002*T011^2*T020*T102^3+89424*T211*T312^4*T200^4*T300*T011^5*T020*T102^3-4536*T211^6*T312^2*T200^2*T300*T002^2*T020^2*T102^3-36936*T211*T312^4*T200^4*T300*T002*T011^3*T020^2*T102^3-180*T211^11*T200*T011*T102^4-9612*T211^6*T312^2*T200^3*T011^2*T020*T102^4-52488*T211^6*T312^2*T300^2*T011^2*T020*T102^4+216*T211^6*T312^2*T200^3*T002*T020^2*T102^4-5832*T211^6*T312^2*T300^2*T002*T020^2*T102^4-12636*T211*T312^4*T200^5*T011^3*T020^2*T102^4+2916*T211^6*T312^2*T200*T300*T020^2*T102^5+41040*T211^6*T312^2*T200^3*T300*T002^4*T011^2*T120-15552*T211*T312^4*T200^5*T300*T002^3*T011^5*T120+2160*T211^6*T312^2*T200^3*T300*T002^5*T020*T120+67392*T211*T312^4*T200^5*T300*T002^4*T011^3*T020*T120+22752*T211^6*T312^2*T200^4*T002^3*T011^2*T102*T120+77760*T211^6*T312^2*T200*T300^2*T002^3*T011^2*T102*T120-139968*T211*T312^4*T200^3*T300^2*T002^2*T011^5*T102*T120+504*T211^6*T312^2*T200^4*T002^4*T020*T102*T120+32832*T211*T312^4*T200^6*T002^3*T011^3*T020*T102*T120+606528*T211*T312^4*T200^3*T300^2*T002^3*T011^3*T020*T102*T120-93312*T211*T312^4*T200^3*T300^2*T002^4*T011*T020^2*T102*T120+91044*T211^6*T312^2*T200^2*T300*T002^2*T011^2*T102^2*T120+91368*T211*T312^4*T200^4*T300*T002*T011^5*T102^2*T120-419904*T211*T312^4*T200*T300^3*T002*T011^5*T102^2*T120-17820*T211^6*T312^2*T200^2*T300*T002^3*T020*T102^2*T120+171072*T211*T312^4*T200^4*T300*T002^2*T011^3*T020*T102^2*T120+1889568*T211*T312^4*T200*T300^3*T002^2*T011^3*T020*T102^2*T120-81648*T211*T312^4*T200^4*T300*T002^3*T011*T020^2*T102^2*T120+419904*T211*T312^4*T200*T300^3*T002^3*T011*T020^2*T102^2*T120-11664*T211^6*T312^2*T200^3*T002*T011^2*T102^3*T120-46656*T211^6*T312^2*T300^2*T002*T011^2*T102^3*T120+20412*T211*T312^4*T200^5*T011^5*T102^3*T120+244944*T211*T312^4*T200^2*T300^2*T011^5*T102^3*T120-5130*T211^6*T312^2*T200^3*T002^2*T020*T102^3*T120-58320*T211^6*T312^2*T300^2*T002^2*T020*T102^3*T120-74520*T211*T312^4*T200^5*T002*T011^3*T020*T102^3*T120+174960*T211*T312^4*T200^2*T300^2*T002*T011^3*T020*T102^3*T120-17496*T211*T312^4*T200^5*T002^2*T011*T020^2*T102^3*T120+384912*T211*T312^4*T200^2*T300^2*T002^2*T011*T020^2*T102^3*T120-111780*T211^6*T312^2*T200*T300*T011^2*T102^4*T120-7776*T211^6*T312^2*T200*T300*T002*T020*T102^4*T120-454896*T211*T312^4*T200^3*T300*T011^3*T020*T102^4*T120+163296*T211*T312^4*T200^3*T300*T002*T011*T020^2*T102^4*T120+3402*T211^6*T312^2*T200^2*T020*T102^5*T120+29160*T211*T312^4*T200^4*T011*T020^2*T102^5*T120+216*T211^6*T312^2*T200^4*T002^5*T120^2+9072*T211*T312^4*T200^6*T002^4*T011^3*T120^2-34992*T211*T312^4*T200^3*T300^2*T002^4*T011^3*T120^2+1296*T211*T312^4*T200^6*T002^5*T011*T020*T120^2-104976*T211*T312^4*T200^3*T300^2*T002^5*T011*T020*T120^2-1296*T211^6*T312^2*T200^2*T300*T002^4*T102*T120^2+165240*T211*T312^4*T200^4*T300*T002^3*T011^3*T102*T120^2-209952*T211*T312^4*T200*T300^3*T002^3*T011^3*T102*T120^2-108864*T211*T312^4*T200^4*T300*T002^4*T011*T020*T102*T120^2-419904*T211*T312^4*T200*T300^3*T002^4*T011*T020*T102*T120^2-2106*T211^6*T312^2*T200^3*T002^3*T102^2*T120^2-69984*T211^6*T312^2*T300^2*T002^3*T102^2*T120^2-15228*T211*T312^4*T200^5*T002^2*T011^3*T102^2*T120^2+664848*T211*T312^4*T200^2*T300^2*T002^2*T011^3*T102^2*T120^2-36936*T211*T312^4*T200^5*T002^3*T011*T020*T102^2*T120^2-524880*T211*T312^4*T200^2*T300^2*T002^3*T011*T020*T102^2*T120^2-50544*T211^6*T312^2*T200*T300*T002^2*T102^3*T120^2-513216*T211*T312^4*T200^3*T300*T002*T011^3*T102^3*T120^2+1889568*T211*T312^4*T300^3*T002*T011^3*T102^3*T120^2+5832*T211*T312^4*T200^3*T300*T002^2*T011*T020*T102^3*T120^2+629856*T211*T312^4*T300^3*T002^2*T011*T020*T102^3*T120^2-5346*T211^6*T312^2*T200^2*T002*T102^4*T120^2-42768*T211*T312^4*T200^4*T011^3*T102^4*T120^2-1259712*T211*T312^4*T200*T300^2*T011^3*T102^4*T120^2+87480*T211*T312^4*T200^4*T002*T011*T020*T102^4*T120^2+1574640*T211*T312^4*T200*T300^2*T002*T011*T020*T102^4*T120^2+5832*T211^6*T312^2*T300*T102^5*T120^2+612360*T211*T312^4*T200^2*T300*T011*T020*T102^5*T120^2-9720*T211*T312^4*T200^4*T300*T002^5*T011*T120^3-13932*T211*T312^4*T200^5*T002^4*T011*T102*T120^3-34992*T211*T312^4*T200^2*T300^2*T002^4*T011*T102*T120^3-169128*T211*T312^4*T200^3*T300*T002^3*T011*T102^2*T120^3+629856*T211*T312^4*T300^3*T002^3*T011*T102^2*T120^3+33048*T211*T312^4*T200^4*T002^2*T011*T102^3*T120^3+699840*T211*T312^4*T200^2*T300*T002*T011*T102^4*T120^3+26244*T211*T312^4*T200^3*T011*T102^5*T120^3+1889568*T211*T312^4*T300^2*T011*T102^5*T120^3+1824*T211^10*T200^4*T002^4*T011^2+39456*T211^5*T312^2*T200^6*T002^3*T011^5+10368*T211^5*T312^2*T200^3*T300^2*T002^3*T011^5-64*T211^10*T200^4*T002^5*T020-6528*T211^5*T312^2*T200^6*T002^4*T011^3*T020+72576*T211^5*T312^2*T200^3*T300^2*T002^4*T011^3*T020+2304*T312^4*T200^8*T002^3*T011^6*T020-1440*T211^5*T312^2*T200^6*T002^5*T011*T020^2+20736*T211^5*T312^2*T200^3*T300^2*T002^5*T011*T020^2+3744*T211^10*T200^2*T300*T002^3*T011^2*T102+228096*T211^5*T312^2*T200^4*T300*T002^2*T011^5*T102+23328*T211^5*T312^2*T200*T300^3*T002^2*T011^5*T102-576*T211^10*T200^2*T300*T002^4*T020*T102-141696*T211^5*T312^2*T200^4*T300*T002^3*T011^3*T020*T102+139968*T211^5*T312^2*T200*T300^3*T002^3*T011^3*T020*T102+25920*T312^4*T200^6*T300*T002^2*T011^6*T020*T102-4320*T211^5*T312^2*T200^4*T300*T002^4*T011*T020^2*T102+23328*T211^5*T312^2*T200*T300^3*T002^4*T011*T020^2*T102-5184*T312^4*T200^6*T300*T002^3*T011^4*T020^2*T102-3360*T211^10*T200^3*T002^2*T011^2*T102^2+1296*T211^10*T300^2*T002^2*T011^2*T102^2-43632*T211^5*T312^2*T200^5*T002*T011^5*T102^2+353808*T211^5*T312^2*T200^2*T300^2*T002*T011^5*T102^2+432*T312^4*T200^7*T011^8*T102^2+2916*T312^4*T200^4*T300^2*T011^8*T102^2+96*T211^10*T200^3*T002^3*T020*T102^2-21024*T211^5*T312^2*T200^5*T002^2*T011^3*T020*T102^2-396576*T211^5*T312^2*T200^2*T300^2*T002^2*T011^3*T020*T102^2-3888*T312^4*T200^7*T002*T011^6*T020*T102^2+110808*T312^4*T200^4*T300^2*T002*T011^6*T020*T102^2+5472*T211^5*T312^2*T200^5*T002^3*T011*T020^2*T102^2-19440*T211^5*T312^2*T200^2*T300^2*T002^3*T011*T020^2*T102^2-2592*T312^4*T200^7*T002^2*T011^4*T020^2*T102^2+26244*T312^4*T200^4*T300^2*T002^2*T011^4*T020^2*T102^2-3240*T211^10*T200*T300*T002*T011^2*T102^3-209952*T211^5*T312^2*T200^3*T300*T011^5*T102^3-69984*T211^5*T312^2*T300^3*T011^5*T102^3+864*T211^10*T200*T300*T002^2*T020*T102^3+95904*T211^5*T312^2*T200^3*T300*T002*T011^3*T020*T102^3-419904*T211^5*T312^2*T300^3*T002*T011^3*T020*T102^3-18468*T312^4*T200^5*T300*T011^6*T020*T102^3+42768*T211^5*T312^2*T200^3*T300*T002^2*T011*T020^2*T102^3-69984*T211^5*T312^2*T300^3*T002^2*T011*T020^2*T102^3+14580*T312^4*T200^5*T300*T002*T011^4*T020^2*T102^3+1530*T211^10*T200^2*T011^2*T102^4-36*T211^10*T200^2*T002*T020*T102^4+25488*T211^5*T312^2*T200^4*T011^3*T020*T102^4+419904*T211^5*T312^2*T200*T300^2*T011^3*T020*T102^4-3672*T211^5*T312^2*T200^4*T002*T011*T020^2*T102^4+58320*T211^5*T312^2*T200*T300^2*T002*T011*T020^2*T102^4+4617*T312^4*T200^6*T011^4*T020^2*T102^4-324*T211^10*T300*T020*T102^5-29160*T211^5*T312^2*T200^2*T300*T011*T020^2*T102^5-1152*T211^10*T200^2*T300*T002^5*T120-165024*T211^5*T312^2*T200^4*T300*T002^4*T011^3*T120+5184*T312^4*T200^6*T300*T002^3*T011^6*T120-8640*T211^5*T312^2*T200^4*T300*T002^5*T011*T020*T120-25920*T312^4*T200^6*T300*T002^4*T011^4*T020*T120-480*T211^10*T200^3*T002^4*T102*T120-82080*T211^5*T312^2*T200^5*T002^3*T011^3*T102*T120-660960*T211^5*T312^2*T200^2*T300^2*T002^3*T011^3*T102*T120+58320*T312^4*T200^4*T300^2*T002^2*T011^6*T102*T120+1296*T211^5*T312^2*T200^5*T002^4*T011*T020*T102*T120+69984*T211^5*T312^2*T200^2*T300^2*T002^4*T011*T020*T102*T120-12096*T312^4*T200^7*T002^3*T011^4*T020*T102*T120-303264*T312^4*T200^4*T300^2*T002^3*T011^4*T020*T102*T120+58320*T312^4*T200^4*T300^2*T002^4*T011^2*T020^2*T102*T120+1296*T211^10*T200*T300*T002^3*T102^2*T120-315576*T211^5*T312^2*T200^3*T300*T002^2*T011^3*T102^2*T120-489888*T211^5*T312^2*T300^3*T002^2*T011^3*T102^2*T120-20412*T312^4*T200^5*T300*T002*T011^6*T102^2*T120+209952*T312^4*T200^2*T300^3*T002*T011^6*T102^2*T120+196992*T211^5*T312^2*T200^3*T300*T002^3*T011*T020*T102^2*T120-209952*T211^5*T312^2*T300^3*T002^3*T011*T020*T102^2*T120-96228*T312^4*T200^5*T300*T002^2*T011^4*T020*T102^2*T120-1154736*T312^4*T200^2*T300^3*T002^2*T011^4*T020*T102^2*T120+50544*T312^4*T200^5*T300*T002^3*T011^2*T020^2*T102^2*T120-314928*T312^4*T200^2*T300^3*T002^3*T011^2*T020^2*T102^2*T120+792*T211^10*T200^2*T002^2*T102^3*T120+82944*T211^5*T312^2*T200^4*T002*T011^3*T102^3*T120+233280*T211^5*T312^2*T200*T300^2*T002*T011^3*T102^3*T120-3726*T312^4*T200^6*T011^6*T102^3*T120-69984*T312^4*T200^3*T300^2*T011^6*T102^3*T120+34452*T211^5*T312^2*T200^4*T002^2*T011*T020*T102^3*T120+384912*T211^5*T312^2*T200*T300^2*T002^2*T011*T020*T102^3*T120+23814*T312^4*T200^6*T002*T011^4*T020*T102^3*T120-279936*T312^4*T200^3*T300^2*T002*T011^4*T020*T102^3*T120+10692*T312^4*T200^6*T002^2*T011^2*T020^2*T102^3*T120-297432*T312^4*T200^3*T300^2*T002^2*T011^2*T020^2*T102^3*T120-324*T211^10*T300*T002*T102^4*T120+515160*T211^5*T312^2*T200^2*T300*T011^3*T102^4*T120-52488*T211^5*T312^2*T200^2*T300*T002*T011*T020*T102^4*T120+142884*T312^4*T200^4*T300*T011^4*T020*T102^4*T120-122472*T312^4*T200^4*T300*T002*T011^2*T020^2*T102^4*T120-324*T211^10*T200*T102^5*T120-27540*T211^5*T312^2*T200^3*T011*T020*T102^5*T120-209952*T211^5*T312^2*T300^2*T011*T020*T102^5*T120-20412*T312^4*T200^5*T011^2*T020^2*T102^5*T120-1440*T211^5*T312^2*T200^5*T002^5*T011*T120^2+62208*T211^5*T312^2*T200^2*T300^2*T002^5*T011*T120^2-4752*T312^4*T200^7*T002^4*T011^4*T120^2+26244*T312^4*T200^4*T300^2*T002^4*T011^4*T120^2-1296*T312^4*T200^7*T002^5*T011^2*T020*T120^2+110808*T312^4*T200^4*T300^2*T002^5*T011^2*T020*T120^2+2916*T312^4*T200^4*T300^2*T002^6*T020^2*T120^2+74520*T211^5*T312^2*T200^3*T300*T002^4*T011*T102*T120^2-99144*T312^4*T200^5*T300*T002^3*T011^4*T102*T120^2+314928*T312^4*T200^2*T300^3*T002^3*T011^4*T102*T120^2+84564*T312^4*T200^5*T300*T002^4*T011^2*T020*T102*T120^2+1154736*T312^4*T200^2*T300^3*T002^4*T011^2*T020*T102*T120^2+2916*T312^4*T200^5*T300*T002^5*T020^2*T102*T120^2-209952*T312^4*T200^2*T300^3*T002^5*T020^2*T102*T120^2+31212*T211^5*T312^2*T200^4*T002^3*T011*T102^2*T120^2+466560*T211^5*T312^2*T200*T300^2*T002^3*T011*T102^2*T120^2+5265*T312^4*T200^6*T002^2*T011^4*T102^2*T120^2-594864*T312^4*T200^3*T300^2*T002^2*T011^4*T102^2*T120^2+944784*T312^4*T300^4*T002^2*T011^4*T102^2*T120^2+28188*T312^4*T200^6*T002^3*T011^2*T020*T102^2*T120^2+804816*T312^4*T200^3*T300^2*T002^3*T011^2*T020*T102^2*T120^2+3779136*T312^4*T300^4*T002^3*T011^2*T020*T102^2*T120^2+729*T312^4*T200^6*T002^4*T020^2*T102^2*T120^2-244944*T312^4*T200^3*T300^2*T002^4*T020^2*T102^2*T120^2+944784*T312^4*T300^4*T002^4*T020^2*T102^2*T120^2+250776*T211^5*T312^2*T200^2*T300*T002^2*T011*T102^3*T120^2+166212*T312^4*T200^4*T300*T002*T011^4*T102^3*T120^2-1574640*T312^4*T200*T300^3*T002*T011^4*T102^3*T120^2+96228*T312^4*T200^4*T300*T002^2*T011^2*T020*T102^3*T120^2+1889568*T312^4*T200*T300^3*T002^2*T011^2*T020*T102^3*T120^2-96228*T312^4*T200^4*T300*T002^3*T020^2*T102^3*T120^2+1259712*T312^4*T200*T300^3*T002^3*T020^2*T102^3*T120^2-8100*T211^5*T312^2*T200^3*T002*T011*T102^4*T120^2-209952*T211^5*T312^2*T300^2*T002*T011*T102^4*T120^2+10692*T312^4*T200^5*T011^4*T102^4*T120^2+498636*T312^4*T200^2*T300^2*T011^4*T102^4*T120^2-55404*T312^4*T200^5*T002*T011^2*T020*T102^4*T120^2-524880*T312^4*T200^2*T300^2*T002*T011^2*T020*T102^4*T120^2-13122*T312^4*T200^5*T002^2*T020^2*T102^4*T120^2+734832*T312^4*T200^2*T300^2*T002^2*T020^2*T102^4*T120^2-186624*T211^5*T312^2*T200*T300*T011*T102^5*T120^2-384912*T312^4*T200^3*T300*T011^2*T020*T102^5*T120^2+209952*T312^4*T200^3*T300*T002*T020^2*T102^5*T120^2+24057*T312^4*T200^4*T020^2*T102^6*T120^2+16524*T312^4*T200^5*T300*T002^5*T011^2*T120^3+2916*T312^4*T200^5*T300*T002^6*T020*T120^3+16362*T312^4*T200^6*T002^4*T011^2*T102*T120^3+227448*T312^4*T200^3*T300^2*T002^4*T011^2*T102*T120^3+1458*T312^4*T200^6*T002^5*T020*T102*T120^3-104976*T312^4*T200^3*T300^2*T002^5*T020*T102*T120^3+288684*T312^4*T200^4*T300*T002^3*T011^2*T102^2*T120^3+629856*T312^4*T200*T300^3*T002^3*T011^2*T102^2*T120^3-99144*T312^4*T200^4*T300*T002^4*T020*T102^2*T120^3-944784*T312^4*T200*T300^3*T002^4*T020*T102^2*T120^3-22356*T312^4*T200^5*T002^2*T011^2*T102^3*T120^3+1417176*T312^4*T200^2*T300^2*T002^2*T011^2*T102^3*T120^3-26244*T312^4*T200^5*T002^3*T020*T102^3*T120^3-577368*T312^4*T200^2*T300^2*T002^3*T020*T102^3*T120^3-437400*T312^4*T200^3*T300*T002*T011^2*T102^4*T120^3+2834352*T312^4*T300^3*T002*T011^2*T102^4*T120^3+8748*T312^4*T200^3*T300*T002^2*T020*T102^4*T120^3+1889568*T312^4*T300^3*T002^2*T020*T102^4*T120^3-10206*T312^4*T200^4*T011^2*T102^5*T120^3-1417176*T312^4*T200*T300^2*T011^2*T102^5*T120^3+48114*T312^4*T200^4*T002*T020*T102^5*T120^3+1574640*T312^4*T200*T300^2*T002*T020*T102^5*T120^3+367416*T312^4*T200^2*T300*T020*T102^6*T120^3+729*T312^4*T200^6*T002^6*T120^4-2916*T312^4*T200^4*T300*T002^5*T102*T120^4-13122*T312^4*T200^5*T002^4*T102^2*T120^4-183708*T312^4*T200^2*T300^2*T002^4*T102^2*T120^4-201204*T312^4*T200^3*T300*T002^3*T102^3*T120^4-944784*T312^4*T300^3*T002^3*T102^3*T120^4+24057*T312^4*T200^4*T002^2*T102^4*T120^4-787320*T312^4*T200*T300^2*T002^2*T102^4*T120^4+367416*T312^4*T200^2*T300*T002*T102^5*T120^4+1417176*T312^4*T300^2*T102^6*T120^4-7616*T211^9*T200^5*T002^4*T011^3-1728*T211^9*T200^2*T300^2*T002^4*T011^3-49968*T211^4*T312^2*T200^7*T002^3*T011^6-33696*T211^4*T312^2*T200^4*T300^2*T002^3*T011^6+960*T211^9*T200^5*T002^5*T011*T020-1728*T211^9*T200^2*T300^2*T002^5*T011*T020+23712*T211^4*T312^2*T200^7*T002^4*T011^4*T020-276048*T211^4*T312^2*T200^4*T300^2*T002^4*T011^4*T020+5904*T211^4*T312^2*T200^7*T002^5*T011^2*T020^2-114048*T211^4*T312^2*T200^4*T300^2*T002^5*T011^2*T020^2-1296*T211^4*T312^2*T200^4*T300^2*T002^6*T020^3-21600*T211^9*T200^3*T300*T002^3*T011^3*T102-355104*T211^4*T312^2*T200^5*T300*T002^2*T011^6*T102-151632*T211^4*T312^2*T200^2*T300^3*T002^2*T011^6*T102+9216*T211^9*T200^3*T300*T002^4*T011*T020*T102+389664*T211^4*T312^2*T200^5*T300*T002^3*T011^4*T020*T102-1084752*T211^4*T312^2*T200^2*T300^3*T002^3*T011^4*T020*T102+4752*T211^4*T312^2*T200^5*T300*T002^4*T011^2*T020^2*T102-268272*T211^4*T312^2*T200^2*T300^3*T002^4*T011^2*T020^2*T102-1296*T211^4*T312^2*T200^5*T300*T002^5*T020^3*T102+11664*T211^4*T312^2*T200^2*T300^3*T002^5*T020^3*T102+14880*T211^9*T200^4*T002^2*T011^3*T102^2-6480*T211^9*T200*T300^2*T002^2*T011^3*T102^2+54576*T211^4*T312^2*T200^6*T002*T011^6*T102^2-657072*T211^4*T312^2*T200^3*T300^2*T002*T011^6*T102^2-209952*T211^4*T312^2*T300^4*T002*T011^6*T102^2-1584*T211^9*T200^4*T002^3*T011*T020*T102^2+11664*T211^9*T200*T300^2*T002^3*T011*T020*T102^2+12996*T211^4*T312^2*T200^6*T002^2*T011^4*T020*T102^2+1681560*T211^4*T312^2*T200^3*T300^2*T002^2*T011^4*T020*T102^2-839808*T211^4*T312^2*T300^4*T002^2*T011^4*T020*T102^2-26712*T211^4*T312^2*T200^6*T002^3*T011^2*T020^2*T102^2+132192*T211^4*T312^2*T200^3*T300^2*T002^3*T011^2*T020^2*T102^2-209952*T211^4*T312^2*T300^4*T002^3*T011^2*T020^2*T102^2-324*T211^4*T312^2*T200^6*T002^4*T020^3*T102^2+9720*T211^4*T312^2*T200^3*T300^2*T002^4*T020^3*T102^2+20520*T211^9*T200^2*T300*T002*T011^3*T102^3+270216*T211^4*T312^2*T200^4*T300*T011^6*T102^3+314928*T211^4*T312^2*T200*T300^3*T011^6*T102^3-14688*T211^9*T200^2*T300*T002^2*T011*T020*T102^3-347328*T211^4*T312^2*T200^4*T300*T002*T011^4*T020*T102^3+2869344*T211^4*T312^2*T200*T300^3*T002*T011^4*T020*T102^3-164268*T211^4*T312^2*T200^4*T300*T002^2*T011^2*T020^2*T102^3+594864*T211^4*T312^2*T200*T300^3*T002^2*T011^2*T020^2*T102^3+3564*T211^4*T312^2*T200^4*T300*T002^3*T020^3*T102^3-7236*T211^9*T200^3*T011^3*T102^4-3888*T211^9*T300^2*T011^3*T102^4+648*T211^9*T200^3*T002*T011*T020*T102^4-7776*T211^9*T300^2*T002*T011*T020*T102^4-39312*T211^4*T312^2*T200^5*T011^4*T020*T102^4-1259712*T211^4*T312^2*T200^2*T300^2*T011^4*T020*T102^4+19980*T211^4*T312^2*T200^5*T002*T011^2*T020^2*T102^4-198288*T211^4*T312^2*T200^2*T300^2*T002*T011^2*T020^2*T102^4+810*T211^4*T312^2*T200^5*T002^2*T020^3*T102^4-5832*T211^4*T312^2*T200^2*T300^2*T002^2*T020^3*T102^4+5832*T211^9*T200*T300*T011*T020*T102^5+126360*T211^4*T312^2*T200^3*T300*T011^2*T020^2*T102^5-1944*T211^4*T312^2*T200^3*T300*T002*T020^3*T102^5-486*T211^4*T312^2*T200^4*T020^3*T102^6+14976*T211^9*T200^3*T300*T002^5*T011*T120+365040*T211^4*T312^2*T200^5*T300*T002^4*T011^4*T120-46656*T211^4*T312^2*T200^2*T300^3*T002^4*T011^4*T120-10800*T211^4*T312^2*T200^5*T300*T002^5*T011^2*T020*T120+186624*T211^4*T312^2*T200^2*T300^3*T002^5*T011^2*T020*T120-5184*T211^4*T312^2*T200^5*T300*T002^6*T020^2*T120+46656*T211^4*T312^2*T200^2*T300^3*T002^6*T020^2*T120+5952*T211^9*T200^4*T002^4*T011*T102*T120+20736*T211^9*T200*T300^2*T002^4*T011*T102*T120+163944*T211^4*T312^2*T200^6*T002^3*T011^4*T102*T120+2256984*T211^4*T312^2*T200^3*T300^2*T002^3*T011^4*T102*T120-27720*T211^4*T312^2*T200^6*T002^4*T011^2*T020*T102*T120-454896*T211^4*T312^2*T200^3*T300^2*T002^4*T011^2*T020*T102*T120-2160*T211^4*T312^2*T200^6*T002^5*T020^2*T102*T120+1944*T211^4*T312^2*T200^3*T300^2*T002^5*T020^2*T102*T120-13824*T211^9*T200^2*T300*T002^3*T011*T102^2*T120+756540*T211^4*T312^2*T200^4*T300*T002^2*T011^4*T102^2*T120+3709152*T211^4*T312^2*T200*T300^3*T002^2*T011^4*T102^2*T120-844020*T211^4*T312^2*T200^4*T300*T002^3*T011^2*T020*T102^2*T120-139968*T211^4*T312^2*T200*T300^3*T002^3*T011^2*T020*T102^2*T120+12312*T211^4*T312^2*T200^4*T300*T002^4*T020^2*T102^2*T120+69984*T211^4*T312^2*T200*T300^3*T002^4*T020^2*T102^2*T120-10944*T211^9*T200^3*T002^2*T011*T102^3*T120-11664*T211^9*T300^2*T002^2*T011*T102^3*T120-185652*T211^4*T312^2*T200^5*T002*T011^4*T102^3*T120-320760*T211^4*T312^2*T200^2*T300^2*T002*T011^4*T102^3*T120-65934*T211^4*T312^2*T200^5*T002^2*T011^2*T020*T102^3*T120-1872072*T211^4*T312^2*T200^2*T300^2*T002^2*T011^2*T020*T102^3*T120+8694*T211^4*T312^2*T200^5*T002^3*T020^2*T102^3*T120+209952*T211^4*T312^2*T200^2*T300^2*T002^3*T020^2*T102^3*T120+648*T211^9*T200*T300*T002*T011*T102^4*T120-1097388*T211^4*T312^2*T200^3*T300*T011^4*T102^4*T120-1364688*T211^4*T312^2*T300^3*T011^4*T102^4*T120+660960*T211^4*T312^2*T200^3*T300*T002*T011^2*T020*T102^4*T120-104976*T211^4*T312^2*T300^3*T002*T011^2*T020*T102^4*T120+67068*T211^4*T312^2*T200^3*T300*T002^2*T020^2*T102^4*T120+209952*T211^4*T312^2*T300^3*T002^2*T020^2*T102^4*T120+4968*T211^9*T200^2*T011*T102^5*T120+85374*T211^4*T312^2*T200^4*T011^2*T020*T102^5*T120+2152008*T211^4*T312^2*T200*T300^2*T011^2*T020*T102^5*T120-5670*T211^4*T312^2*T200^4*T002*T020^2*T102^5*T120-34992*T211^4*T312^2*T200*T300^2*T002*T020^2*T102^5*T120-52488*T211^4*T312^2*T200^2*T300*T020^2*T102^6*T120+2808*T211^4*T312^2*T200^6*T002^5*T011^2*T120^2-404352*T211^4*T312^2*T200^3*T300^2*T002^5*T011^2*T120^2-576*T211^4*T312^2*T200^6*T002^6*T020*T120^2-31104*T211^4*T312^2*T200^3*T300^2*T002^6*T020*T120^2-460728*T211^4*T312^2*T200^4*T300*T002^4*T011^2*T102*T120^2-1119744*T211^4*T312^2*T200*T300^3*T002^4*T011^2*T102*T120^2-22032*T211^4*T312^2*T200^4*T300*T002^5*T020*T102*T120^2-135594*T211^4*T312^2*T200^5*T002^3*T011^2*T102^2*T120^2-2519424*T211^4*T312^2*T200^2*T300^2*T002^3*T011^2*T102^2*T120^2+2592*T211^4*T312^2*T200^5*T002^4*T020*T102^2*T120^2+355752*T211^4*T312^2*T200^2*T300^2*T002^4*T020*T102^2*T120^2-570564*T211^4*T312^2*T200^3*T300*T002^2*T011^2*T102^3*T120^2-629856*T211^4*T312^2*T300^3*T002^2*T011^2*T102^3*T120^2+283824*T211^4*T312^2*T200^3*T300*T002^3*T020*T102^3*T120^2+1259712*T211^4*T312^2*T300^3*T002^3*T020*T102^3*T120^2+136566*T211^4*T312^2*T200^4*T002*T011^2*T102^4*T120^2+2187000*T211^4*T312^2*T200*T300^2*T002*T011^2*T102^4*T120^2+29646*T211^4*T312^2*T200^4*T002^2*T020*T102^4*T120^2+769824*T211^4*T312^2*T200*T300^2*T002^2*T020*T102^4*T120^2+1093500*T211^4*T312^2*T200^2*T300*T011^2*T102^5*T120^2-72900*T211^4*T312^2*T200^2*T300*T002*T020*T102^5*T120^2-21870*T211^4*T312^2*T200^3*T020*T102^6*T120^2-209952*T211^4*T312^2*T300^2*T020*T102^6*T120^2-7776*T211^4*T312^2*T200^4*T300*T002^6*T120^3-3024*T211^4*T312^2*T200^5*T002^5*T102*T120^3-23328*T211^4*T312^2*T200^2*T300^2*T002^5*T102*T120^3+37908*T211^4*T312^2*T200^3*T300*T002^4*T102^2*T120^3+839808*T211^4*T312^2*T300^3*T002^4*T102^2*T120^3+20250*T211^4*T312^2*T200^4*T002^3*T102^3*T120^3+1014768*T211^4*T312^2*T200*T300^2*T002^3*T102^3*T120^3+314928*T211^4*T312^2*T200^2*T300*T002^2*T102^4*T120^3+4374*T211^4*T312^2*T200^3*T002*T102^5*T120^3-104976*T211^4*T312^2*T300^2*T002*T102^5*T120^3-104976*T211^4*T312^2*T200*T300*T102^6*T120^3+20624*T211^8*T200^6*T002^4*T011^4+19872*T211^8*T200^3*T300^2*T002^4*T011^4+41088*T211^3*T312^2*T200^8*T002^3*T011^7+57024*T211^3*T312^2*T200^5*T300^2*T002^3*T011^7-6336*T211^8*T200^6*T002^5*T011^2*T020+24192*T211^8*T200^3*T300^2*T002^5*T011^2*T020-42240*T211^3*T312^2*T200^8*T002^4*T011^5*T020+546912*T211^3*T312^2*T200^5*T300^2*T002^4*T011^5*T020+64*T211^8*T200^6*T002^6*T020^2+864*T211^8*T200^3*T300^2*T002^6*T020^2-12672*T211^3*T312^2*T200^8*T002^5*T011^3*T020^2+300672*T211^3*T312^2*T200^5*T300^2*T002^5*T011^3*T020^2+7776*T211^3*T312^2*T200^5*T300^2*T002^6*T011*T020^3+72288*T211^8*T200^4*T300*T002^3*T011^4*T102+31104*T211^8*T200*T300^3*T002^3*T011^4*T102+342144*T211^3*T312^2*T200^6*T300*T002^2*T011^7*T102+373248*T211^3*T312^2*T200^3*T300^3*T002^2*T011^7*T102-62784*T211^8*T200^4*T300*T002^4*T011^2*T020*T102+31104*T211^8*T200*T300^3*T002^4*T011^2*T020*T102-641952*T211^3*T312^2*T200^6*T300*T002^3*T011^5*T020*T102+3265920*T211^3*T312^2*T200^3*T300^3*T002^3*T011^5*T020*T102+1728*T211^8*T200^4*T300*T002^5*T020^2*T102+8640*T211^3*T312^2*T200^6*T300*T002^4*T011^3*T020^2*T102+1119744*T211^3*T312^2*T200^3*T300^3*T002^4*T011^3*T020^2*T102+7776*T211^3*T312^2*T200^6*T300*T002^5*T011*T020^3*T102-93312*T211^3*T312^2*T200^3*T300^3*T002^5*T011*T020^3*T102-41616*T211^8*T200^5*T002^2*T011^4*T102^2-13608*T211^8*T200^2*T300^2*T002^2*T011^4*T102^2-41328*T211^3*T312^2*T200^7*T002*T011^7*T102^2+703728*T211^3*T312^2*T200^4*T300^2*T002*T011^7*T102^2+839808*T211^3*T312^2*T200*T300^4*T002*T011^7*T102^2+11424*T211^8*T200^5*T002^3*T011^2*T020*T102^2-150336*T211^8*T200^2*T300^2*T002^3*T011^2*T020*T102^2+11592*T211^3*T312^2*T200^7*T002^2*T011^5*T020*T102^2-3394224*T211^3*T312^2*T200^4*T300^2*T002^2*T011^5*T020*T102^2+5038848*T211^3*T312^2*T200*T300^4*T002^2*T011^5*T020*T102^2-24*T211^8*T200^5*T002^4*T020^2*T102^2+4536*T211^8*T200^2*T300^2*T002^4*T020^2*T102^2+62928*T211^3*T312^2*T200^7*T002^3*T011^3*T020^2*T102^2-318816*T211^3*T312^2*T200^4*T300^2*T002^3*T011^3*T020^2*T102^2+1679616*T211^3*T312^2*T200*T300^4*T002^3*T011^3*T020^2*T102^2+1944*T211^3*T312^2*T200^7*T002^4*T011*T020^3*T102^2-85536*T211^3*T312^2*T200^4*T300^2*T002^4*T011*T020^3*T102^2-72360*T211^8*T200^3*T300*T002*T011^4*T102^3-58320*T211^8*T300^3*T002*T011^4*T102^3-209952*T211^3*T312^2*T200^5*T300*T011^7*T102^3-559872*T211^3*T312^2*T200^2*T300^3*T011^7*T102^3+104112*T211^8*T200^3*T300*T002^2*T011^2*T020*T102^3-58320*T211^8*T300^3*T002^2*T011^2*T020*T102^3+558576*T211^3*T312^2*T200^5*T300*T002*T011^5*T020*T102^3-7138368*T211^3*T312^2*T200^2*T300^3*T002*T011^5*T020*T102^3-2592*T211^8*T200^3*T300*T002^3*T020^2*T102^3+330480*T211^3*T312^2*T200^5*T300*T002^2*T011^3*T020^2*T102^3-1679616*T211^3*T312^2*T200^2*T300^3*T002^2*T011^3*T020^2*T102^3-31104*T211^3*T312^2*T200^5*T300*T002^3*T011*T020^3*T102^3+21015*T211^8*T200^4*T011^4*T102^4+48600*T211^8*T200*T300^2*T011^4*T102^4-5076*T211^8*T200^4*T002*T011^2*T020*T102^4+108864*T211^8*T200*T300^2*T002*T011^2*T020*T102^4+36504*T211^3*T312^2*T200^6*T011^5*T020*T102^4+1866240*T211^3*T312^2*T200^3*T300^2*T011^5*T020*T102^4-90*T211^8*T200^4*T002^2*T020^2*T102^4-7776*T211^8*T200*T300^2*T002^2*T020^2*T102^4-50976*T211^3*T312^2*T200^6*T002*T011^3*T020^2*T102^4+326592*T211^3*T312^2*T200^3*T300^2*T002*T011^3*T020^2*T102^4-5832*T211^3*T312^2*T200^6*T002^2*T011*T020^3*T102^4+46656*T211^3*T312^2*T200^3*T300^2*T002^2*T011*T020^3*T102^4-43092*T211^8*T200^2*T300*T011^2*T020*T102^5+972*T211^8*T200^2*T300*T002*T020^2*T102^5-287712*T211^3*T312^2*T200^4*T300*T011^3*T020^2*T102^5+19440*T211^3*T312^2*T200^4*T300*T002*T011*T020^3*T102^5+54*T211^8*T200^3*T020^2*T102^6+2916*T211^8*T300^2*T020^2*T102^6+3888*T211^3*T312^2*T200^5*T011*T020^3*T102^6-85248*T211^8*T200^4*T300*T002^5*T011^2*T120-481248*T211^3*T312^2*T200^6*T300*T002^4*T011^5*T120+233280*T211^3*T312^2*T200^3*T300^3*T002^4*T011^5*T120+4032*T211^8*T200^4*T300*T002^6*T020*T120+108864*T211^3*T312^2*T200^6*T300*T002^5*T011^3*T020*T120-1026432*T211^3*T312^2*T200^3*T300^3*T002^5*T011^3*T020*T120+33696*T211^3*T312^2*T200^6*T300*T002^6*T011*T020^2*T120-513216*T211^3*T312^2*T200^3*T300^3*T002^6*T011*T020^2*T120-31872*T211^8*T200^5*T002^4*T011^2*T102*T120-230688*T211^8*T200^2*T300^2*T002^4*T011^2*T102*T120-192672*T211^3*T312^2*T200^7*T002^3*T011^5*T102*T120-4020192*T211^3*T312^2*T200^4*T300^2*T002^3*T011^5*T102*T120+839808*T211^3*T312^2*T200*T300^4*T002^3*T011^5*T102*T120+1728*T211^8*T200^5*T002^5*T020*T102*T120+36288*T211^8*T200^2*T300^2*T002^5*T020*T102*T120+100512*T211^3*T312^2*T200^7*T002^4*T011^3*T020*T102*T120+1353024*T211^3*T312^2*T200^4*T300^2*T002^4*T011^3*T020*T102*T120-3359232*T211^3*T312^2*T200*T300^4*T002^4*T011^3*T020*T102*T120+13824*T211^3*T312^2*T200^7*T002^5*T011*T020^2*T102*T120-209952*T211^3*T312^2*T200^4*T300^2*T002^5*T011*T020^2*T102*T120-839808*T211^3*T312^2*T200*T300^4*T002^5*T011*T020^2*T102*T120+67824*T211^8*T200^3*T300*T002^3*T011^2*T102^2*T120-93312*T211^8*T300^3*T002^3*T011^2*T102^2*T120-1095120*T211^3*T312^2*T200^5*T300*T002^2*T011^5*T102^2*T120-10357632*T211^3*T312^2*T200^2*T300^3*T002^2*T011^5*T102^2*T120+11232*T211^8*T200^3*T300*T002^4*T020*T102^2*T120+1985472*T211^3*T312^2*T200^5*T300*T002^3*T011^3*T020*T102^2*T120+3079296*T211^3*T312^2*T200^2*T300^3*T002^3*T011^3*T020*T102^2*T120-169776*T211^3*T312^2*T200^5*T300*T002^4*T011*T020^2*T102^2*T120-279936*T211^3*T312^2*T200^2*T300^3*T002^4*T011*T020^2*T102^2*T120+62784*T211^8*T200^4*T002^2*T011^2*T102^3*T120+184680*T211^8*T200*T300^2*T002^2*T011^2*T102^3*T120+208656*T211^3*T312^2*T200^6*T002*T011^5*T102^3*T120+23328*T211^3*T312^2*T200^3*T300^2*T002*T011^5*T102^3*T120-5038848*T211^3*T312^2*T300^4*T002*T011^5*T102^3*T120-2736*T211^8*T200^4*T002^3*T020*T102^3*T120-42768*T211^8*T200*T300^2*T002^3*T020*T102^3*T120+13176*T211^3*T312^2*T200^6*T002^2*T011^3*T020*T102^3*T120+6345216*T211^3*T312^2*T200^3*T300^2*T002^2*T011^3*T020*T102^3*T120+7558272*T211^3*T312^2*T300^4*T002^2*T011^3*T020*T102^3*T120-72360*T211^3*T312^2*T200^6*T002^3*T011*T020^2*T102^3*T120-1096416*T211^3*T312^2*T200^3*T300^2*T002^3*T011*T020^2*T102^3*T120+2519424*T211^3*T312^2*T300^4*T002^3*T011*T020^2*T102^3*T120+13932*T211^8*T200^2*T300*T002*T011^2*T102^4*T120+1232496*T211^3*T312^2*T200^4*T300*T011^5*T102^4*T120+4618944*T211^3*T312^2*T200*T300^3*T011^5*T102^4*T120-24948*T211^8*T200^2*T300*T002^2*T020*T102^4*T120-2025648*T211^3*T312^2*T200^4*T300*T002*T011^3*T020*T102^4*T120+6718464*T211^3*T312^2*T200*T300^3*T002*T011^3*T020*T102^4*T120-357696*T211^3*T312^2*T200^4*T300*T002^2*T011*T020^2*T102^4*T120-30780*T211^8*T200^3*T011^2*T102^5*T120-29160*T211^8*T300^2*T011^2*T102^5*T120+1080*T211^8*T200^3*T002*T020*T102^5*T120+11664*T211^8*T300^2*T002*T020*T102^5*T120-128952*T211^3*T312^2*T200^5*T011^3*T020*T102^5*T120-6508512*T211^3*T312^2*T200^2*T300^2*T011^3*T020*T102^5*T120+55080*T211^3*T312^2*T200^5*T002*T011*T020^2*T102^5*T120+419904*T211^3*T312^2*T200^2*T300^2*T002*T011*T020^2*T102^5*T120+10692*T211^8*T200*T300*T020*T102^6*T120+373248*T211^3*T312^2*T200^3*T300*T011*T020^2*T102^6*T120+96*T211^8*T200^5*T002^6*T120^2+31104*T211^8*T200^2*T300^2*T002^6*T120^2+1008*T211^3*T312^2*T200^7*T002^5*T011^3*T120^2+1014768*T211^3*T312^2*T200^4*T300^2*T002^5*T011^3*T120^2+4176*T211^3*T312^2*T200^7*T002^6*T011*T020*T120^2+42768*T211^3*T312^2*T200^4*T300^2*T002^6*T011*T020*T120^2+27648*T211^8*T200^3*T300*T002^5*T102*T120^2+1201392*T211^3*T312^2*T200^5*T300*T002^4*T011^3*T102*T120^2+5458752*T211^3*T312^2*T200^2*T300^3*T002^4*T011^3*T102*T120^2+11664*T211^3*T312^2*T200^5*T300*T002^5*T011*T020*T102*T120^2-559872*T211^3*T312^2*T200^2*T300^3*T002^5*T011*T020*T102*T120^2+5184*T211^8*T200^4*T002^4*T102^2*T120^2-15552*T211^8*T200*T300^2*T002^4*T102^2*T120^2+264600*T211^3*T312^2*T200^6*T002^3*T011^3*T102^2*T120^2+8561376*T211^3*T312^2*T200^3*T300^2*T002^3*T011^3*T102^2*T120^2+6298560*T211^3*T312^2*T300^4*T002^3*T011^3*T102^2*T120^2-52056*T211^3*T312^2*T200^6*T002^4*T011*T020*T102^2*T120^2-2519424*T211^3*T312^2*T200^3*T300^2*T002^4*T011*T020*T102^2*T120^2+3779136*T211^3*T312^2*T300^4*T002^4*T011*T020*T102^2*T120^2-36288*T211^8*T200^2*T300*T002^3*T102^3*T120^2+909792*T211^3*T312^2*T200^4*T300*T002^2*T011^3*T102^3*T120^2+12597120*T211^3*T312^2*T200*T300^3*T002^2*T011^3*T102^3*T120^2-1652400*T211^3*T312^2*T200^4*T300*T002^3*T011*T020*T102^3*T120^2-5038848*T211^3*T312^2*T200*T300^3*T002^3*T011*T020*T102^3*T120^2-9666*T211^8*T200^3*T002^2*T102^4*T120^2-2916*T211^8*T300^2*T002^2*T102^4*T120^2-307800*T211^3*T312^2*T200^5*T002*T011^3*T102^4*T120^2-6193584*T211^3*T312^2*T200^2*T300^2*T002*T011^3*T102^4*T120^2-65448*T211^3*T312^2*T200^5*T002^2*T011*T020*T102^4*T120^2-3044304*T211^3*T312^2*T200^2*T300^2*T002^2*T011*T020*T102^4*T120^2+10692*T211^8*T200*T300*T002*T102^5*T120^2-2204496*T211^3*T312^2*T200^3*T300*T011^3*T102^5*T120^2-8817984*T211^3*T312^2*T300^3*T011^3*T102^5*T120^2+1271376*T211^3*T312^2*T200^3*T300*T002*T011*T020*T102^5*T120^2+3779136*T211^3*T312^2*T300^3*T002*T011*T020*T102^5*T120^2+4374*T211^8*T200^2*T102^6*T120^2+97200*T211^3*T312^2*T200^4*T011*T020*T102^6*T120^2+3989088*T211^3*T312^2*T200*T300^2*T011*T020*T102^6*T120^2+31104*T211^3*T312^2*T200^5*T300*T002^6*T011*T120^3-279936*T211^3*T312^2*T200^2*T300^3*T002^6*T011*T120^3+7344*T211^3*T312^2*T200^6*T002^5*T011*T102*T120^3-349920*T211^3*T312^2*T200^3*T300^2*T002^5*T011*T102*T120^3-513216*T211^3*T312^2*T200^4*T300*T002^4*T011*T102^2*T120^3-3359232*T211^3*T312^2*T200*T300^3*T002^4*T011*T102^2*T120^3-118584*T211^3*T312^2*T200^5*T002^3*T011*T102^3*T120^3-4618944*T211^3*T312^2*T200^2*T300^2*T002^3*T011*T102^3*T120^3-641520*T211^3*T312^2*T200^3*T300*T002^2*T011*T102^4*T120^3+114696*T211^3*T312^2*T200^4*T002*T011*T102^5*T120^3+3779136*T211^3*T312^2*T200*T300^2*T002*T011*T102^5*T120^3+1119744*T211^3*T312^2*T200^2*T300*T011*T102^6*T120^3-37824*T211^7*T200^7*T002^4*T011^5-98496*T211^7*T200^4*T300^2*T002^4*T011^5-21120*T211^2*T312^2*T200^9*T002^3*T011^8-53136*T211^2*T312^2*T200^6*T300^2*T002^3*T011^8+24128*T211^7*T200^7*T002^5*T011^3*T020-139968*T211^7*T200^4*T300^2*T002^5*T011^3*T020+41472*T211^2*T312^2*T200^9*T002^4*T011^6*T020-594864*T211^2*T312^2*T200^6*T300^2*T002^4*T011^6*T020-896*T211^7*T200^7*T002^6*T011*T020^2-6912*T211^7*T200^4*T300^2*T002^6*T011*T020^2+14976*T211^2*T312^2*T200^9*T002^5*T011^4*T020^2-413424*T211^2*T312^2*T200^6*T300^2*T002^5*T011^4*T020^2-16848*T211^2*T312^2*T200^6*T300^2*T002^6*T011^2*T020^3-153504*T211^7*T200^5*T300*T002^3*T011^5*T102-287712*T211^7*T200^2*T300^3*T002^3*T011^5*T102-199152*T211^2*T312^2*T200^7*T300*T002^2*T011^8*T102-443232*T211^2*T312^2*T200^4*T300^3*T002^2*T011^8*T102+242496*T211^7*T200^5*T300*T002^4*T011^3*T020*T102-326592*T211^7*T200^2*T300^3*T002^4*T011^3*T020*T102+626832*T211^2*T312^2*T200^7*T300*T002^3*T011^6*T020*T102-4735584*T211^2*T312^2*T200^4*T300^3*T002^3*T011^6*T020*T102-23328*T211^7*T200^5*T300*T002^5*T011*T020^2*T102+23328*T211^7*T200^2*T300^3*T002^5*T011*T020^2*T102-23760*T211^2*T312^2*T200^7*T300*T002^4*T011^4*T020^2*T102-2169504*T211^2*T312^2*T200^4*T300^3*T002^4*T011^4*T020^2*T102-16848*T211^2*T312^2*T200^7*T300*T002^5*T011^2*T020^3*T102+256608*T211^2*T312^2*T200^4*T300^3*T002^5*T011^2*T020^3*T102+76992*T211^7*T200^6*T002^2*T011^5*T102^2+189216*T211^7*T200^3*T300^2*T002^2*T011^5*T102^2-139968*T211^7*T300^4*T002^2*T011^5*T102^2+18540*T211^2*T312^2*T200^8*T002*T011^8*T102^2-435456*T211^2*T312^2*T200^5*T300^2*T002*T011^8*T102^2-1259712*T211^2*T312^2*T200^2*T300^4*T002*T011^8*T102^2-46608*T211^7*T200^6*T002^3*T011^3*T020*T102^2+807408*T211^7*T200^3*T300^2*T002^3*T011^3*T020*T102^2-139968*T211^7*T300^4*T002^3*T011^3*T020*T102^2-22572*T211^2*T312^2*T200^8*T002^2*T011^6*T020*T102^2+3635280*T211^2*T312^2*T200^5*T300^2*T002^2*T011^6*T020*T102^2-10497600*T211^2*T312^2*T200^2*T300^4*T002^2*T011^6*T020*T102^2+432*T211^7*T200^6*T002^4*T011*T020^2*T102^2-81648*T211^7*T200^3*T300^2*T002^4*T011*T020^2*T102^2-77580*T211^2*T312^2*T200^8*T002^3*T011^4*T020^2*T102^2+279936*T211^2*T312^2*T200^5*T300^2*T002^3*T011^4*T020^2*T102^2-4618944*T211^2*T312^2*T200^2*T300^4*T002^3*T011^4*T020^2*T102^2-4212*T211^2*T312^2*T200^8*T002^4*T011^2*T020^3*T102^2+252720*T211^2*T312^2*T200^5*T300^2*T002^4*T011^2*T020^3*T102^2+156816*T211^7*T200^4*T300*T002*T011^5*T102^3+489888*T211^7*T200*T300^3*T002*T011^5*T102^3+95904*T211^2*T312^2*T200^6*T300*T011^8*T102^3+489888*T211^2*T312^2*T200^3*T300^3*T011^8*T102^3-409536*T211^7*T200^4*T300*T002^2*T011^3*T020*T102^3+513216*T211^7*T200*T300^3*T002^2*T011^3*T020*T102^3-465912*T211^2*T312^2*T200^6*T300*T002*T011^6*T020*T102^3+8258112*T211^2*T312^2*T200^3*T300^3*T002*T011^6*T020*T102^3+36720*T211^7*T200^4*T300*T002^3*T011*T020^2*T102^3-116640*T211^7*T200*T300^3*T002^3*T011*T020^2*T102^3-388800*T211^2*T312^2*T200^6*T300*T002^2*T011^4*T020^2*T102^3+1749600*T211^2*T312^2*T200^3*T300^3*T002^2*T011^4*T020^2*T102^3+93960*T211^2*T312^2*T200^6*T300*T002^3*T011^2*T020^3*T102^3-39240*T211^7*T200^5*T011^5*T102^4-241056*T211^7*T200^2*T300^2*T011^5*T102^4+22320*T211^7*T200^5*T002*T011^3*T020*T102^4-610416*T211^7*T200^2*T300^2*T002*T011^3*T020*T102^4-20196*T211^2*T312^2*T200^7*T011^6*T020*T102^4-1463832*T211^2*T312^2*T200^4*T300^2*T011^6*T020*T102^4+1296*T211^7*T200^5*T002^2*T011*T020^2*T102^4+128304*T211^7*T200^2*T300^2*T002^2*T011*T020^2*T102^4+64368*T211^2*T312^2*T200^7*T002*T011^4*T020^2*T102^4-402408*T211^2*T312^2*T200^4*T300^2*T002*T011^4*T020^2*T102^4+15876*T211^2*T312^2*T200^7*T002^2*T011^2*T020^3*T102^4-128304*T211^2*T312^2*T200^4*T300^2*T002^2*T011^2*T020^3*T102^4+171072*T211^7*T200^3*T300*T011^3*T020*T102^5+69984*T211^7*T300^3*T011^3*T020*T102^5-14256*T211^7*T200^3*T300*T002*T011*T020^2*T102^5+69984*T211^7*T300^3*T002*T011*T020^2*T102^5+341172*T211^2*T312^2*T200^5*T300*T011^4*T020^2*T102^5-62208*T211^2*T312^2*T200^5*T300*T002*T011^2*T020^3*T102^5-864*T211^7*T200^4*T011*T020^2*T102^6-46656*T211^7*T200*T300^2*T011*T020^2*T102^6-11664*T211^2*T312^2*T200^6*T011^2*T020^3*T102^6+278784*T211^7*T200^5*T300*T002^5*T011^3*T120+62208*T211^7*T200^2*T300^3*T002^5*T011^3*T120+379296*T211^2*T312^2*T200^7*T300*T002^4*T011^6*T120-431568*T211^2*T312^2*T200^4*T300^3*T002^4*T011^6*T120-47232*T211^7*T200^5*T300*T002^6*T011*T020*T120+93312*T211^7*T200^2*T300^3*T002^6*T011*T020*T120-216000*T211^2*T312^2*T200^7*T300*T002^5*T011^4*T020*T120+2111184*T211^2*T312^2*T200^4*T300^3*T002^5*T011^4*T020*T120-80352*T211^2*T312^2*T200^7*T300*T002^6*T011^2*T020^2*T120+1644624*T211^2*T312^2*T200^4*T300^3*T002^6*T011^2*T020^2*T120+34992*T211^2*T312^2*T200^4*T300^3*T002^7*T020^3*T120+96192*T211^7*T200^6*T002^4*T011^3*T102*T120+1156032*T211^7*T200^3*T300^2*T002^4*T011^3*T102*T120+132336*T211^2*T312^2*T200^8*T002^3*T011^6*T102*T120+3977424*T211^2*T312^2*T200^5*T300^2*T002^3*T011^6*T102*T120-2939328*T211^2*T312^2*T200^2*T300^4*T002^3*T011^6*T102*T120-19584*T211^7*T200^6*T002^5*T011*T020*T102*T120-414720*T211^7*T200^3*T300^2*T002^5*T011*T020*T102*T120-159840*T211^2*T312^2*T200^8*T002^4*T011^4*T020*T102*T120-2175336*T211^2*T312^2*T200^5*T300^2*T002^4*T011^4*T020*T102*T120+13856832*T211^2*T312^2*T200^2*T300^4*T002^4*T011^4*T020*T102*T120-32400*T211^2*T312^2*T200^8*T002^5*T011^2*T020^2*T102*T120+793152*T211^2*T312^2*T200^5*T300^2*T002^5*T011^2*T020^2*T102*T120+6298560*T211^2*T312^2*T200^2*T300^4*T002^5*T011^2*T020^2*T102*T120+48600*T211^2*T312^2*T200^5*T300^2*T002^6*T020^3*T102*T120-419904*T211^2*T312^2*T200^2*T300^4*T002^6*T020^3*T102*T120-200448*T211^7*T200^4*T300*T002^3*T011^3*T102^2*T120+746496*T211^7*T200*T300^3*T002^3*T011^3*T102^2*T120+901692*T211^2*T312^2*T200^6*T300*T002^2*T011^6*T102^2*T120+13786848*T211^2*T312^2*T200^3*T300^3*T002^2*T011^6*T102^2*T120-3779136*T211^2*T312^2*T300^5*T002^2*T011^6*T102^2*T120-122688*T211^7*T200^4*T300*T002^4*T011*T020*T102^2*T120-653184*T211^7*T200*T300^3*T002^4*T011*T020*T102^2*T120-2729700*T211^2*T312^2*T200^6*T300*T002^3*T011^4*T020*T102^2*T120-5458752*T211^2*T312^2*T200^3*T300^3*T002^3*T011^4*T020*T102^2*T120+18895680*T211^2*T312^2*T300^5*T002^3*T011^4*T020*T102^2*T120+508356*T211^2*T312^2*T200^6*T300*T002^4*T011^2*T020^2*T102^2*T120+2029536*T211^2*T312^2*T200^3*T300^3*T002^4*T011^2*T020^2*T102^2*T120+7558272*T211^2*T312^2*T300^5*T002^4*T011^2*T020^2*T102^2*T120+22356*T211^2*T312^2*T200^6*T300*T002^5*T020^3*T102^2*T120-559872*T211^2*T312^2*T200^3*T300^3*T002^5*T020^3*T102^2*T120-195696*T211^7*T200^5*T002^2*T011^3*T102^3*T120-1263600*T211^7*T200^2*T300^2*T002^2*T011^3*T102^3*T120-125712*T211^2*T312^2*T200^7*T002*T011^6*T102^3*T120+268272*T211^2*T312^2*T200^4*T300^2*T002*T011^6*T102^3*T120+13856832*T211^2*T312^2*T200*T300^4*T002*T011^6*T102^3*T120+34704*T211^7*T200^5*T002^3*T011*T020*T102^3*T120+330480*T211^7*T200^2*T300^2*T002^3*T011*T020*T102^3*T120+77706*T211^2*T312^2*T200^7*T002^2*T011^4*T020*T102^3*T120-11535696*T211^2*T312^2*T200^4*T300^2*T002^2*T011^4*T020*T102^3*T120-13226976*T211^2*T312^2*T200*T300^4*T002^2*T011^4*T020*T102^3*T120+188244*T211^2*T312^2*T200^7*T002^3*T011^2*T020^2*T102^3*T120+2344464*T211^2*T312^2*T200^4*T300^2*T002^3*T011^2*T020^2*T102^3*T120-7558272*T211^2*T312^2*T200*T300^4*T002^3*T011^2*T020^2*T102^3*T120+3402*T211^2*T312^2*T200^7*T002^4*T020^3*T102^3*T120-303264*T211^2*T312^2*T200^4*T300^2*T002^4*T020^3*T102^3*T120-82944*T211^7*T200^3*T300*T002*T011^3*T102^4*T120-349920*T211^7*T300^3*T002*T011^3*T102^4*T120-747468*T211^2*T312^2*T200^5*T300*T011^6*T102^4*T120-5773680*T211^2*T312^2*T200^2*T300^3*T011^6*T102^4*T120+303264*T211^7*T200^3*T300*T002^2*T011*T020*T102^4*T120+349920*T211^7*T300^3*T002^2*T011*T020*T102^4*T120+2671056*T211^2*T312^2*T200^5*T300*T002*T011^4*T020*T102^4*T120-20470320*T211^2*T312^2*T200^2*T300^3*T002*T011^4*T020*T102^4*T120+688176*T211^2*T312^2*T200^5*T300*T002^2*T011^2*T020^2*T102^4*T120-3149280*T211^2*T312^2*T200^2*T300^3*T002^2*T011^2*T020^2*T102^4*T120-85536*T211^2*T312^2*T200^5*T300*T002^3*T020^3*T102^4*T120+209952*T211^2*T312^2*T200^2*T300^3*T002^3*T020^3*T102^4*T120+99792*T211^7*T200^4*T011^3*T102^5*T120+408240*T211^7*T200*T300^2*T011^3*T102^5*T120-15120*T211^7*T200^4*T002*T011*T020*T102^5*T120+11664*T211^7*T200*T300^2*T002*T011*T020*T102^5*T120+103518*T211^2*T312^2*T200^6*T011^4*T020*T102^5*T120+8380584*T211^2*T312^2*T200^3*T300^2*T011^4*T020*T102^5*T120-161028*T211^2*T312^2*T200^6*T002*T011^2*T020^2*T102^5*T120-1819584*T211^2*T312^2*T200^3*T300^2*T002*T011^2*T020^2*T102^5*T120-10692*T211^2*T312^2*T200^6*T002^2*T020^3*T102^5*T120+174960*T211^2*T312^2*T200^3*T300^2*T002^2*T020^3*T102^5*T120-139968*T211^7*T200^2*T300*T011*T020*T102^6*T120-988524*T211^2*T312^2*T200^4*T300*T011^2*T020^2*T102^6*T120+55404*T211^2*T312^2*T200^4*T300*T002*T020^3*T102^6*T120+7290*T211^2*T312^2*T200^5*T020^3*T102^7*T120-1152*T211^7*T200^6*T002^6*T011*T120^2-311040*T211^7*T200^3*T300^2*T002^6*T011*T120^2-10080*T211^2*T312^2*T200^8*T002^5*T011^4*T120^2-1215000*T211^2*T312^2*T200^5*T300^2*T002^5*T011^4*T120^2-11232*T211^2*T312^2*T200^8*T002^6*T011^2*T020*T120^2+252720*T211^2*T312^2*T200^5*T300^2*T002^6*T011^2*T020*T120^2-839808*T211^2*T312^2*T200^2*T300^4*T002^6*T011^2*T020*T120^2+60264*T211^2*T312^2*T200^5*T300^2*T002^7*T020^2*T120^2-419904*T211^2*T312^2*T200^2*T300^4*T002^7*T020^2*T120^2-267840*T211^7*T200^4*T300*T002^5*T011*T102*T120^2-559872*T211^7*T200*T300^3*T002^5*T011*T102*T120^2-1608336*T211^2*T312^2*T200^6*T300*T002^4*T011^4*T102*T120^2-9027936*T211^2*T312^2*T200^3*T300^3*T002^4*T011^4*T102*T120^2+228096*T211^2*T312^2*T200^6*T300*T002^5*T011^2*T020*T102*T120^2+3079296*T211^2*T312^2*T200^3*T300^3*T002^5*T011^2*T020*T102*T120^2+49248*T211^2*T312^2*T200^6*T300*T002^6*T020^2*T102*T120^2-349920*T211^2*T312^2*T200^3*T300^3*T002^6*T020^2*T102*T120^2-45216*T211^7*T200^5*T002^4*T011*T102^2*T120^2-171072*T211^7*T200^2*T300^2*T002^4*T011*T102^2*T120^2-258606*T211^2*T312^2*T200^7*T002^3*T011^4*T102^2*T120^2-14708304*T211^2*T312^2*T200^4*T300^2*T002^3*T011^4*T102^2*T120^2-15746400*T211^2*T312^2*T200*T300^4*T002^3*T011^4*T102^2*T120^2+191484*T211^2*T312^2*T200^7*T002^4*T011^2*T020*T102^2*T120^2+6934248*T211^2*T312^2*T200^4*T300^2*T002^4*T011^2*T020*T102^2*T120^2-2519424*T211^2*T312^2*T200*T300^4*T002^4*T011^2*T020*T102^2*T120^2+9882*T211^2*T312^2*T200^7*T002^5*T020^2*T102^2*T120^2-379080*T211^2*T312^2*T200^4*T300^2*T002^5*T020^2*T102^2*T120^2-2519424*T211^2*T312^2*T200*T300^4*T002^5*T020^2*T102^2*T120^2+361584*T211^7*T200^3*T300*T002^3*T011*T102^3*T120^2+139968*T211^7*T300^3*T002^3*T011*T102^3*T120^2-946728*T211^2*T312^2*T200^5*T300*T002^2*T011^4*T102^3*T120^2-40100832*T211^2*T312^2*T200^2*T300^3*T002^2*T011^4*T102^3*T120^2+3740256*T211^2*T312^2*T200^5*T300*T002^3*T011^2*T020*T102^3*T120^2+18685728*T211^2*T312^2*T200^2*T300^3*T002^3*T011^2*T020*T102^3*T120^2-269244*T211^2*T312^2*T200^5*T300*T002^4*T020^2*T102^3*T120^2-4408992*T211^2*T312^2*T200^2*T300^3*T002^4*T020^2*T102^3*T120^2+93312*T211^7*T200^4*T002^2*T011*T102^4*T120^2+396576*T211^7*T200*T300^2*T002^2*T011*T102^4*T120^2+283986*T211^2*T312^2*T200^6*T002*T011^4*T102^4*T120^2+7645752*T211^2*T312^2*T200^3*T300^2*T002*T011^4*T102^4*T120^2-30233088*T211^2*T312^2*T300^4*T002*T011^4*T102^4*T120^2-69012*T211^2*T312^2*T200^6*T002^2*T011^2*T020*T102^4*T120^2+7733232*T211^2*T312^2*T200^3*T300^2*T002^2*T011^2*T020*T102^4*T120^2+20785248*T211^2*T312^2*T300^4*T002^2*T011^2*T020*T102^4*T120^2-57348*T211^2*T312^2*T200^6*T002^3*T020^2*T102^4*T120^2-2274480*T211^2*T312^2*T200^3*T300^2*T002^3*T020^2*T102^4*T120^2-1889568*T211^2*T312^2*T300^4*T002^3*T020^2*T102^4*T120^2-97200*T211^7*T200^2*T300*T002*T011*T102^5*T120^2+1982880*T211^2*T312^2*T200^4*T300*T011^4*T102^5*T120^2+21415104*T211^2*T312^2*T200*T300^3*T011^4*T102^5*T120^2-4123224*T211^2*T312^2*T200^4*T300*T002*T011^2*T020*T102^5*T120^2-4408992*T211^2*T312^2*T200*T300^3*T002*T011^2*T020*T102^5*T120^2-256608*T211^2*T312^2*T200^4*T300*T002^2*T020^2*T102^5*T120^2+314928*T211^2*T312^2*T200*T300^3*T002^2*T020^2*T102^5*T120^2-46656*T211^7*T200^3*T011*T102^6*T120^2-69984*T211^7*T300^2*T011*T102^6*T120^2-145800*T211^2*T312^2*T200^5*T011^2*T020*T102^6*T120^2-13069512*T211^2*T312^2*T200^2*T300^2*T011^2*T020*T102^6*T120^2+42282*T211^2*T312^2*T200^5*T002*T020^2*T102^6*T120^2+1207224*T211^2*T312^2*T200^2*T300^2*T002*T020^2*T102^6*T120^2+323676*T211^2*T312^2*T200^3*T300*T020^2*T102^7*T120^2-29808*T211^2*T312^2*T200^6*T300*T002^6*T011^2*T120^3+979776*T211^2*T312^2*T200^3*T300^3*T002^6*T011^2*T120^3+15552*T211^2*T312^2*T200^6*T300*T002^7*T020*T120^3+139968*T211^2*T312^2*T200^3*T300^3*T002^7*T020*T120^3+11664*T211^2*T312^2*T200^7*T002^5*T011^2*T102*T120^3+1609632*T211^2*T312^2*T200^4*T300^2*T002^5*T011^2*T102*T120^3+5038848*T211^2*T312^2*T200*T300^4*T002^5*T011^2*T102*T120^3+7128*T211^2*T312^2*T200^7*T002^6*T020*T102*T120^3+291600*T211^2*T312^2*T200^4*T300^2*T002^6*T020*T102*T120^3+1653372*T211^2*T312^2*T200^5*T300*T002^4*T011^2*T102^2*T120^3+14381712*T211^2*T312^2*T200^2*T300^3*T002^4*T011^2*T102^2*T120^3+23328*T211^2*T312^2*T200^5*T300*T002^5*T020*T102^2*T120^3-2204496*T211^2*T312^2*T200^2*T300^3*T002^5*T020*T102^2*T120^3+182412*T211^2*T312^2*T200^6*T002^3*T011^2*T102^3*T120^3+14451696*T211^2*T312^2*T200^3*T300^2*T002^3*T011^2*T102^3*T120^3+15116544*T211^2*T312^2*T300^4*T002^3*T011^2*T102^3*T120^3-40986*T211^2*T312^2*T200^6*T002^4*T020*T102^3*T120^3-3481704*T211^2*T312^2*T200^3*T300^2*T002^4*T020*T102^3*T120^3-11337408*T211^2*T312^2*T300^4*T002^4*T020*T102^3*T120^3+87480*T211^2*T312^2*T200^4*T300*T002^2*T011^2*T102^4*T120^3+19210608*T211^2*T312^2*T200*T300^3*T002^2*T011^2*T102^4*T120^3-1265544*T211^2*T312^2*T200^4*T300*T002^3*T020*T102^4*T120^3-13856832*T211^2*T312^2*T200*T300^3*T002^3*T020*T102^4*T120^3-230364*T211^2*T312^2*T200^5*T002*T011^2*T102^5*T120^3-14591664*T211^2*T312^2*T200^2*T300^2*T002*T011^2*T102^5*T120^3-26244*T211^2*T312^2*T200^5*T002^2*T020*T102^5*T120^3-2991816*T211^2*T312^2*T200^2*T300^2*T002^2*T020*T102^5*T120^3-1968300*T211^2*T312^2*T200^3*T300*T011^2*T102^6*T120^3-25509168*T211^2*T312^2*T300^3*T011^2*T102^6*T120^3+752328*T211^2*T312^2*T200^3*T300*T002*T020*T102^6*T120^3+4723920*T211^2*T312^2*T300^3*T002*T020*T102^6*T120^3+39366*T211^2*T312^2*T200^4*T020*T102^7*T120^3+2676888*T211^2*T312^2*T200*T300^2*T020*T102^7*T120^3+648*T211^2*T312^2*T200^7*T002^7*T120^4+69984*T211^2*T312^2*T200^4*T300^2*T002^7*T120^4+69984*T211^2*T312^2*T200^5*T300*T002^6*T102*T120^4+419904*T211^2*T312^2*T200^2*T300^3*T002^6*T102*T120^4+5670*T211^2*T312^2*T200^6*T002^5*T102^2*T120^4+122472*T211^2*T312^2*T200^3*T300^2*T002^5*T102^2*T120^4-3779136*T211^2*T312^2*T300^4*T002^5*T102^2*T120^4-349920*T211^2*T312^2*T200^4*T300*T002^4*T102^3*T120^4-6298560*T211^2*T312^2*T200*T300^3*T002^4*T102^3*T120^4-61236*T211^2*T312^2*T200^5*T002^3*T102^4*T120^4-4776408*T211^2*T312^2*T200^2*T300^2*T002^3*T102^4*T120^4-542376*T211^2*T312^2*T200^3*T300*T002^2*T102^5*T120^4-1889568*T211^2*T312^2*T300^3*T002^2*T102^5*T120^4+39366*T211^2*T312^2*T200^4*T002*T102^6*T120^4+1732104*T211^2*T312^2*T200*T300^2*T002*T102^6*T120^4+472392*T211^2*T312^2*T200^2*T300*T102^7*T120^4+47552*T211^6*T200^8*T002^4*T011^6+274752*T211^6*T200^5*T300^2*T002^4*T011^6+46656*T211^6*T200^2*T300^4*T002^4*T011^6+6144*T211*T312^2*T200^10*T002^3*T011^9+25920*T211*T312^2*T200^7*T300^2*T002^3*T011^9-58368*T211^6*T200^8*T002^5*T011^4*T020+435456*T211^6*T200^5*T300^2*T002^5*T011^4*T020+93312*T211^6*T200^2*T300^4*T002^5*T011^4*T020-21504*T211*T312^2*T200^10*T002^4*T011^7*T020+336960*T211*T312^2*T200^7*T300^2*T002^4*T011^7*T020+5440*T211^6*T200^8*T002^6*T011^2*T020^2+6912*T211^6*T200^5*T300^2*T002^6*T011^2*T020^2+46656*T211^6*T200^2*T300^4*T002^6*T011^2*T020^2-9216*T211*T312^2*T200^10*T002^5*T011^5*T020^2+285120*T211*T312^2*T200^7*T300^2*T002^5*T011^5*T020^2-1728*T211^6*T200^5*T300^2*T002^7*T020^3+15552*T211*T312^2*T200^7*T300^2*T002^6*T011^3*T020^3+211680*T211^6*T200^6*T300*T002^3*T011^6*T102+1143072*T211^6*T200^3*T300^3*T002^3*T011^6*T102+63936*T211*T312^2*T200^8*T300*T002^2*T011^9*T102+256608*T211*T312^2*T200^5*T300^3*T002^2*T011^9*T102-590400*T211^6*T200^6*T300*T002^4*T011^4*T020*T102+1353024*T211^6*T200^3*T300^3*T002^4*T011^4*T020*T102-333504*T211*T312^2*T200^8*T300*T002^3*T011^7*T020*T102+3312576*T211*T312^2*T200^5*T300^3*T002^3*T011^7*T020*T102+132768*T211^6*T200^6*T300*T002^5*T011^2*T020^2*T102-365472*T211^6*T200^3*T300^3*T002^5*T011^2*T020^2*T102+19008*T211*T312^2*T200^8*T300*T002^4*T011^5*T020^2*T102+1936224*T211*T312^2*T200^5*T300^3*T002^4*T011^5*T020^2*T102-1152*T211^6*T200^6*T300*T002^6*T020^3*T102-15552*T211^6*T200^3*T300^3*T002^6*T020^3*T102+15552*T211*T312^2*T200^8*T300*T002^5*T011^3*T020^3*T102-279936*T211*T312^2*T200^5*T300^3*T002^5*T011^3*T020^3*T102-95808*T211^6*T200^7*T002^2*T011^6*T102^2-650592*T211^6*T200^4*T300^2*T002^2*T011^6*T102^2+699840*T211^6*T200*T300^4*T002^2*T011^6*T102^2-4464*T211*T312^2*T200^9*T002*T011^9*T102^2+143856*T211*T312^2*T200^6*T300^2*T002*T011^9*T102^2+839808*T211*T312^2*T200^3*T300^4*T002*T011^9*T102^2+117696*T211^6*T200^7*T002^3*T011^4*T020*T102^2-2358720*T211^6*T200^4*T300^2*T002^3*T011^4*T020*T102^2+419904*T211^6*T200*T300^4*T002^3*T011^4*T020*T102^2+12240*T211*T312^2*T200^9*T002^2*T011^7*T020*T102^2-1998432*T211*T312^2*T200^6*T300^2*T002^2*T011^7*T020*T102^2+9237888*T211*T312^2*T200^3*T300^4*T002^2*T011^7*T020*T102^2-3984*T211^6*T200^7*T002^4*T011^2*T020^2*T102^2+579312*T211^6*T200^4*T300^2*T002^4*T011^2*T020^2*T102^2-559872*T211^6*T200*T300^4*T002^4*T011^2*T020^2*T102^2+48240*T211*T312^2*T200^9*T002^3*T011^5*T020^2*T102^2-34992*T211*T312^2*T200^6*T300^2*T002^3*T011^5*T020^2*T102^2+5038848*T211*T312^2*T200^3*T300^4*T002^3*T011^5*T020^2*T102^2-144*T211^6*T200^7*T002^5*T020^3*T102^2-9072*T211^6*T200^4*T300^2*T002^5*T020^3*T102^2+3888*T211*T312^2*T200^9*T002^4*T011^3*T020^3*T102^2-287712*T211*T312^2*T200^6*T300^2*T002^4*T011^3*T020^3*T102^2-214704*T211^6*T200^5*T300*T002*T011^6*T102^3-1796256*T211^6*T200^2*T300^3*T002*T011^6*T102^3-23328*T211*T312^2*T200^7*T300*T011^9*T102^3-209952*T211*T312^2*T200^4*T300^3*T011^9*T102^3+992304*T211^6*T200^5*T300*T002^2*T011^4*T020*T102^3-1644624*T211^6*T200^2*T300^3*T002^2*T011^4*T020*T102^3+191808*T211*T312^2*T200^7*T300*T002*T011^7*T020*T102^3-4478976*T211*T312^2*T200^4*T300^3*T002*T011^7*T020*T102^3-219024*T211^6*T200^5*T300*T002^3*T011^2*T020^2*T102^3+1469664*T211^6*T200^2*T300^3*T002^3*T011^2*T020^2*T102^3+256608*T211*T312^2*T200^7*T300*T002^2*T011^5*T020^2*T102^3-489888*T211*T312^2*T200^4*T300^3*T002^2*T011^5*T020^2*T102^3+432*T211^6*T200^5*T300*T002^4*T020^3*T102^3+11664*T211^6*T200^2*T300^3*T002^4*T020^3*T102^3-108864*T211*T312^2*T200^7*T300*T002^3*T011^3*T020^3*T102^3+48204*T211^6*T200^6*T011^6*T102^4+622080*T211^6*T200^3*T300^2*T011^6*T102^4+419904*T211^6*T300^4*T011^6*T102^4-59400*T211^6*T200^6*T002*T011^4*T020*T102^4+1796256*T211^6*T200^3*T300^2*T002*T011^4*T020*T102^4+1049760*T211^6*T300^4*T002*T011^4*T020*T102^4+6048*T211*T312^2*T200^8*T011^7*T020*T102^4+583200*T211*T312^2*T200^5*T300^2*T011^7*T020*T102^4-6840*T211^6*T200^6*T002^2*T011^2*T020^2*T102^4-835920*T211^6*T200^3*T300^2*T002^2*T011^2*T020^2*T102^4+629856*T211^6*T300^4*T002^2*T011^2*T020^2*T102^4-38664*T211*T312^2*T200^8*T002*T011^5*T020^2*T102^4+361584*T211*T312^2*T200^5*T300^2*T002*T011^5*T020^2*T102^4+252*T211^6*T200^6*T002^3*T020^3*T102^4+15552*T211^6*T200^3*T300^2*T002^3*T020^3*T102^4-17496*T211*T312^2*T200^8*T002^2*T011^3*T020^3*T102^4+139968*T211*T312^2*T200^5*T300^2*T002^2*T011^3*T020^3*T102^4-403704*T211^6*T200^4*T300*T011^4*T020*T102^5-734832*T211^6*T200*T300^3*T011^4*T020*T102^5+88128*T211^6*T200^4*T300*T002*T011^2*T020^2*T102^5-909792*T211^6*T200*T300^3*T002*T011^2*T020^2*T102^5-196344*T211*T312^2*T200^6*T300*T011^5*T020^2*T102^5+1620*T211^6*T200^4*T300*T002^2*T020^3*T102^5+73872*T211*T312^2*T200^6*T300*T002*T011^3*T020^3*T102^5+5400*T211^6*T200^5*T011^2*T020^2*T102^6+291600*T211^6*T200^2*T300^2*T011^2*T020^2*T102^6-108*T211^6*T200^5*T002*T020^3*T102^6-5832*T211^6*T200^2*T300^2*T002*T020^3*T102^6+13608*T211*T312^2*T200^7*T011^3*T020^3*T102^6-972*T211^6*T200^3*T300*T020^3*T102^7-577152*T211^6*T200^6*T300*T002^5*T011^4*T120-528768*T211^6*T200^3*T300^3*T002^5*T011^4*T120-165888*T211*T312^2*T200^8*T300*T002^4*T011^7*T120+349920*T211*T312^2*T200^5*T300^3*T002^4*T011^7*T120+236736*T211^6*T200^6*T300*T002^6*T011^2*T020*T120-979776*T211^6*T200^3*T300^3*T002^6*T011^2*T020*T120+179712*T211*T312^2*T200^8*T300*T002^5*T011^5*T020*T120-1912896*T211*T312^2*T200^5*T300^3*T002^5*T011^5*T020*T120-3456*T211^6*T200^6*T300*T002^7*T020^2*T120-46656*T211^6*T200^3*T300^3*T002^7*T020^2*T120+82944*T211*T312^2*T200^8*T300*T002^6*T011^3*T020^2*T120-2076192*T211*T312^2*T200^5*T300^3*T002^6*T011^3*T020^2*T120-93312*T211*T312^2*T200^5*T300^3*T002^7*T011*T020^3*T120-178848*T211^6*T200^7*T002^4*T011^4*T102*T120-3367008*T211^6*T200^4*T300^2*T002^4*T011^4*T102*T120-1119744*T211^6*T200*T300^4*T002^4*T011^4*T102*T120-48960*T211*T312^2*T200^9*T002^3*T011^7*T102*T120-2083968*T211*T312^2*T200^6*T300^2*T002^3*T011^7*T102*T120+3359232*T211*T312^2*T200^3*T300^4*T002^3*T011^7*T102*T120+93888*T211^6*T200^7*T002^5*T011^2*T020*T102*T120+1995840*T211^6*T200^4*T300^2*T002^5*T011^2*T020*T102*T120-1679616*T211^6*T200*T300^4*T002^5*T011^2*T020*T102*T120+119808*T211*T312^2*T200^9*T002^4*T011^5*T020*T102*T120+1784592*T211*T312^2*T200^6*T300^2*T002^4*T011^5*T020*T102*T120-18475776*T211*T312^2*T200^3*T300^4*T002^4*T011^5*T020*T102*T120-1536*T211^6*T200^7*T002^6*T020^2*T102*T120-114048*T211^6*T200^4*T300^2*T002^6*T020^2*T102*T120+32832*T211*T312^2*T200^9*T002^5*T011^3*T020^2*T102*T120-1003104*T211*T312^2*T200^6*T300^2*T002^5*T011^3*T020^2*T102*T120-13436928*T211*T312^2*T200^3*T300^4*T002^5*T011^3*T020^2*T102*T120-128304*T211*T312^2*T200^6*T300^2*T002^6*T011*T020^3*T102*T120+1679616*T211*T312^2*T200^3*T300^4*T002^6*T011*T020^3*T102*T120+406512*T211^6*T200^5*T300*T002^3*T011^4*T102^2*T120-2974320*T211^6*T200^2*T300^3*T002^3*T011^4*T102^2*T120-388152*T211*T312^2*T200^7*T300*T002^2*T011^7*T102^2*T120-8887968*T211*T312^2*T200^4*T300^3*T002^2*T011^7*T102^2*T120+7558272*T211*T312^2*T200*T300^5*T002^2*T011^7*T102^2*T120+541296*T211^6*T200^5*T300*T002^4*T011^2*T020*T102^2*T120+5913648*T211^6*T200^2*T300^3*T002^4*T011^2*T020*T102^2*T120+2016576*T211*T312^2*T200^7*T300*T002^3*T011^5*T020*T102^2*T120+3149280*T211*T312^2*T200^4*T300^3*T002^3*T011^5*T020*T102^2*T120-45349632*T211*T312^2*T200*T300^5*T002^3*T011^5*T020*T102^2*T120-42336*T211^6*T200^5*T300*T002^5*T020^2*T102^2*T120-256608*T211^6*T200^2*T300^3*T002^5*T020^2*T102^2*T120-559224*T211*T312^2*T200^7*T300*T002^4*T011^3*T020^2*T102^2*T120-6018624*T211*T312^2*T200^4*T300^3*T002^4*T011^3*T020^2*T102^2*T120-30233088*T211*T312^2*T200*T300^5*T002^4*T011^3*T020^2*T102^2*T120-58320*T211*T312^2*T200^7*T300*T002^5*T011*T020^3*T102^2*T120+2379456*T211*T312^2*T200^4*T300^3*T002^5*T011*T020^3*T102^2*T120+364176*T211^6*T200^6*T002^2*T011^4*T102^3*T120+4634496*T211^6*T200^3*T300^2*T002^2*T011^4*T102^3*T120+1049760*T211^6*T300^4*T002^2*T011^4*T102^3*T120+38016*T211*T312^2*T200^8*T002*T011^7*T102^3*T120-209952*T211*T312^2*T200^5*T300^2*T002*T011^7*T102^3*T120-12597120*T211*T312^2*T200^2*T300^4*T002*T011^7*T102^3*T120-181584*T211^6*T200^6*T002^3*T011^2*T020*T102^3*T120-999216*T211^6*T200^3*T300^2*T002^3*T011^2*T020*T102^3*T120+2939328*T211^6*T300^4*T002^3*T011^2*T020*T102^3*T120-70956*T211*T312^2*T200^8*T002^2*T011^5*T020*T102^3*T120+10089360*T211*T312^2*T200^5*T300^2*T002^2*T011^5*T020*T102^3*T120-1259712*T211*T312^2*T200^2*T300^4*T002^2*T011^5*T020*T102^3*T120+360*T211^6*T200^6*T002^4*T020^2*T102^3*T120+1944*T211^6*T200^3*T300^2*T002^4*T020^2*T102^3*T120-195912*T211*T312^2*T200^8*T002^3*T011^3*T020^2*T102^3*T120-3125952*T211*T312^2*T200^5*T300^2*T002^3*T011^3*T020^2*T102^3*T120-5038848*T211*T312^2*T200^2*T300^4*T002^3*T011^3*T020^2*T102^3*T120-8748*T211*T312^2*T200^8*T002^4*T011*T020^3*T102^3*T120+1329696*T211*T312^2*T200^5*T300^2*T002^4*T011*T020^3*T102^3*T120+189864*T211^6*T200^4*T300*T002*T011^4*T102^4*T120+2834352*T211^6*T200*T300^3*T002*T011^4*T102^4*T120+227448*T211*T312^2*T200^6*T300*T011^7*T102^4*T120+3149280*T211*T312^2*T200^3*T300^3*T011^7*T102^4*T120-1470960*T211^6*T200^4*T300*T002^2*T011^2*T020*T102^4*T120-3709152*T211^6*T200*T300^3*T002^2*T011^2*T020*T102^4*T120-1561032*T211*T312^2*T200^6*T300*T002*T011^5*T020*T102^4*T120+20155392*T211*T312^2*T200^3*T300^3*T002*T011^5*T020*T102^4*T120+71604*T211^6*T200^4*T300*T002^3*T020^2*T102^4*T120+349920*T211^6*T200*T300^3*T002^3*T020^2*T102^4*T120-750384*T211*T312^2*T200^6*T300*T002^2*T011^3*T020^2*T102^4*T120+839808*T211*T312^2*T200^3*T300^3*T002^2*T011^3*T020^2*T102^4*T120+361584*T211*T312^2*T200^6*T300*T002^3*T011*T020^3*T102^4*T120-839808*T211*T312^2*T200^3*T300^3*T002^3*T011*T020^3*T102^4*T120-185544*T211^6*T200^5*T011^4*T102^5*T120-2052864*T211^6*T200^2*T300^2*T011^4*T102^5*T120+86832*T211^6*T200^5*T002*T011^2*T020*T102^5*T120-711504*T211^6*T200^2*T300^2*T002*T011^2*T020*T102^5*T120-41796*T211*T312^2*T200^7*T011^5*T020*T102^5*T120-4863888*T211*T312^2*T200^4*T300^2*T011^5*T020*T102^5*T120+2700*T211^6*T200^5*T002^2*T020^2*T102^5*T120+180792*T211^6*T200^2*T300^2*T002^2*T020^2*T102^5*T120+166536*T211*T312^2*T200^7*T002*T011^3*T020^2*T102^5*T120+1609632*T211*T312^2*T200^4*T300^2*T002*T011^3*T020^2*T102^5*T120+40824*T211*T312^2*T200^7*T002^2*T011*T020^3*T102^5*T120-769824*T211*T312^2*T200^4*T300^2*T002^2*T011*T020^3*T102^5*T120+707616*T211^6*T200^3*T300*T011^2*T020*T102^6*T120+524880*T211^6*T300^3*T011^2*T020*T102^6*T120-28188*T211^6*T200^3*T300*T002*T020^2*T102^6*T120-104976*T211^6*T300^3*T002*T020^2*T102^6*T120+997272*T211*T312^2*T200^5*T300*T011^3*T020^2*T102^6*T120-256608*T211*T312^2*T200^5*T300*T002*T011*T020^3*T102^6*T120-1620*T211^6*T200^4*T020^2*T102^7*T120-87480*T211^6*T200*T300^2*T020^2*T102^7*T120-32076*T211*T312^2*T200^6*T011*T020^3*T102^7*T120+5856*T211^6*T200^7*T002^6*T011^2*T120^2+1324512*T211^6*T200^4*T300^2*T002^6*T011^2*T120^2+12096*T211*T312^2*T200^9*T002^5*T011^5*T120^2+684288*T211*T312^2*T200^6*T300^2*T002^5*T011^5*T120^2-192*T211^6*T200^7*T002^7*T020*T120^2-93312*T211^6*T200^4*T300^2*T002^7*T020*T120^2+13248*T211*T312^2*T200^9*T002^6*T011^3*T020*T120^2-614304*T211*T312^2*T200^6*T300^2*T002^6*T011^3*T020*T120^2+2519424*T211*T312^2*T200^3*T300^4*T002^6*T011^3*T020*T120^2-194400*T211*T312^2*T200^6*T300^2*T002^7*T011*T020^2*T120^2+2519424*T211*T312^2*T200^3*T300^4*T002^7*T011*T020^2*T120^2+1095552*T211^6*T200^5*T300*T002^5*T011^2*T102*T120^2+4898880*T211^6*T200^2*T300^3*T002^5*T011^2*T102*T120^2+1103544*T211*T312^2*T200^7*T300*T002^4*T011^5*T102*T120^2+5808672*T211*T312^2*T200^4*T300^3*T002^4*T011^5*T102*T120^2-84672*T211^6*T200^5*T300*T002^6*T020*T102*T120^2-839808*T211^6*T200^2*T300^3*T002^6*T020*T102*T120^2-444528*T211*T312^2*T200^7*T300*T002^5*T011^3*T020*T102*T120^2-6438528*T211*T312^2*T200^4*T300^3*T002^5*T011^3*T020*T102*T120^2+15116544*T211*T312^2*T200*T300^5*T002^5*T011^3*T020*T102*T120^2-156168*T211*T312^2*T200^7*T300*T002^6*T011*T020^2*T102*T120^2+2449440*T211*T312^2*T200^4*T300^3*T002^6*T011*T020^2*T102*T120^2+7558272*T211*T312^2*T200*T300^5*T002^6*T011*T020^2*T102*T120^2+160056*T211^6*T200^6*T002^4*T011^2*T102^2*T120^2+2054808*T211^6*T200^3*T300^2*T002^4*T011^2*T102^2*T120^2+2519424*T211^6*T300^4*T002^4*T011^2*T102^2*T120^2+124092*T211*T312^2*T200^8*T002^3*T011^5*T102^2*T120^2+12037248*T211*T312^2*T200^5*T300^2*T002^3*T011^5*T102^2*T120^2+7558272*T211*T312^2*T200^2*T300^4*T002^3*T011^5*T102^2*T120^2-16416*T211^6*T200^6*T002^5*T020*T102^2*T120^2-699840*T211^6*T200^3*T300^2*T002^5*T020*T102^2*T120^2-251424*T211*T312^2*T200^8*T002^4*T011^3*T020*T102^2*T120^2-9494496*T211*T312^2*T200^5*T300^2*T002^4*T011^3*T020*T102^2*T120^2-5038848*T211*T312^2*T200^2*T300^4*T002^4*T011^3*T020*T102^2*T120^2-30780*T211*T312^2*T200^8*T002^5*T011*T020^2*T102^2*T120^2+1924560*T211*T312^2*T200^5*T300^2*T002^5*T011*T020^2*T102^2*T120^2+11337408*T211*T312^2*T200^2*T300^4*T002^5*T011*T020^2*T102^2*T120^2-1509840*T211^6*T200^4*T300*T002^3*T011^2*T102^3*T120^2-1959552*T211^6*T200*T300^3*T002^3*T011^2*T102^3*T120^2+542376*T211*T312^2*T200^6*T300*T002^2*T011^5*T102^3*T120^2+44509824*T211*T312^2*T200^3*T300^3*T002^2*T011^5*T102^3*T120^2-22674816*T211*T312^2*T300^5*T002^2*T011^5*T102^3*T120^2-46656*T211^6*T200^4*T300*T002^4*T020*T102^3*T120^2+559872*T211^6*T200*T300^3*T002^4*T020*T102^3*T120^2-4311792*T211*T312^2*T200^6*T300*T002^3*T011^3*T020*T102^3*T120^2-34852032*T211*T312^2*T200^3*T300^3*T002^3*T011^3*T020*T102^3*T120^2+1063368*T211*T312^2*T200^6*T300*T002^4*T011*T020^2*T102^3*T120^2+12807072*T211*T312^2*T200^3*T300^3*T002^4*T011*T020^2*T102^3*T120^2-22674816*T211*T312^2*T300^5*T002^4*T011*T020^2*T102^3*T120^2-347544*T211^6*T200^5*T002^2*T011^2*T102^4*T120^2-4059072*T211^6*T200^2*T300^2*T002^2*T011^2*T102^4*T120^2-115668*T211*T312^2*T200^7*T002*T011^5*T102^4*T120^2-4199040*T211*T312^2*T200^4*T300^2*T002*T011^5*T102^4*T120^2+52907904*T211*T312^2*T200*T300^4*T002*T011^5*T102^4*T120^2+28404*T211^6*T200^5*T002^3*T020*T102^4*T120^2+1020600*T211^6*T200^2*T300^2*T002^3*T020*T102^4*T120^2+165240*T211*T312^2*T200^7*T002^2*T011^3*T020*T102^4*T120^2-13926816*T211*T312^2*T200^4*T300^2*T002^2*T011^3*T020*T102^4*T120^2-52907904*T211*T312^2*T200*T300^4*T002^2*T011^3*T020*T102^4*T120^2+204120*T211*T312^2*T200^7*T002^3*T011*T020^2*T102^4*T120^2+6123600*T211*T312^2*T200^4*T300^2*T002^3*T011*T020^2*T102^4*T120^2-18895680*T211*T312^2*T200*T300^4*T002^3*T011*T020^2*T102^4*T120^2+396576*T211^6*T200^3*T300*T002*T011^2*T102^5*T120^2-419904*T211^6*T300^3*T002*T011^2*T102^5*T120^2-804816*T211*T312^2*T200^5*T300*T011^5*T102^5*T120^2-17006112*T211*T312^2*T200^2*T300^3*T011^5*T102^5*T120^2+247860*T211^6*T200^3*T300*T002^2*T020*T102^5*T120^2+4257360*T211*T312^2*T200^5*T300*T002*T011^3*T020*T102^5*T120^2-12597120*T211*T312^2*T200^2*T300^3*T002*T011^3*T020*T102^5*T120^2+437400*T211*T312^2*T200^5*T300*T002^2*T011*T020^2*T102^5*T120^2-11337408*T211*T312^2*T200^2*T300^3*T002^2*T011*T020^2*T102^5*T120^2+182736*T211^6*T200^4*T011^2*T102^6*T120^2+1277208*T211^6*T200*T300^2*T011^2*T102^6*T120^2-11988*T211^6*T200^4*T002*T020*T102^6*T120^2-314928*T211^6*T200*T300^2*T002*T020*T102^6*T120^2+91368*T211*T312^2*T200^6*T011^3*T020*T102^6*T120^2+13646880*T211*T312^2*T200^3*T300^2*T011^3*T020*T102^6*T120^2-183708*T211*T312^2*T200^6*T002*T011*T020^2*T102^6*T120^2-6193584*T211*T312^2*T200^3*T300^2*T002*T011*T020^2*T102^6*T120^2-125388*T211^6*T200^2*T300*T020*T102^7*T120^2-1277208*T211*T312^2*T200^4*T300*T011*T020^2*T102^7*T120^2-5184*T211^6*T200^5*T300*T002^7*T120^3-373248*T211^6*T200^2*T300^3*T002^7*T120^3-12960*T211*T312^2*T200^7*T300*T002^6*T011^3*T120^3-1049760*T211*T312^2*T200^4*T300^3*T002^6*T011^3*T120^3-54432*T211*T312^2*T200^7*T300*T002^7*T011*T020*T120^3+349920*T211*T312^2*T200^4*T300^3*T002^7*T011*T020*T120^3-2304*T211^6*T200^6*T002^6*T102*T120^3-559872*T211^6*T200^3*T300^2*T002^6*T102*T120^3-41904*T211*T312^2*T200^8*T002^5*T011^3*T102*T120^3-2262816*T211*T312^2*T200^5*T300^2*T002^5*T011^3*T102*T120^3-10077696*T211*T312^2*T200^2*T300^4*T002^5*T011^3*T102*T120^3-24624*T211*T312^2*T200^8*T002^6*T011*T020*T102*T120^3-81648*T211*T312^2*T200^5*T300^2*T002^6*T011*T020*T102*T120^3+2519424*T211*T312^2*T200^2*T300^4*T002^6*T011*T020*T102*T120^3-228096*T211^6*T200^4*T300*T002^5*T102^2*T120^3-279936*T211^6*T200*T300^3*T002^5*T102^2*T120^3-2206440*T211*T312^2*T200^6*T300*T002^4*T011^3*T102^2*T120^3-22884768*T211*T312^2*T200^3*T300^3*T002^4*T011^3*T102^2*T120^3-22674816*T211*T312^2*T300^5*T002^4*T011^3*T102^2*T120^3+305208*T211*T312^2*T200^6*T300*T002^5*T011*T020*T102^2*T120^3+7558272*T211*T312^2*T200^3*T300^3*T002^5*T011*T020*T102^2*T120^3-22674816*T211*T312^2*T300^5*T002^5*T011*T020*T102^2*T120^3-22032*T211^6*T200^5*T002^4*T102^3*T120^3+349920*T211^6*T200^2*T300^2*T002^4*T102^3*T120^3-100440*T211*T312^2*T200^7*T002^3*T011^3*T102^3*T120^3-22184928*T211*T312^2*T200^4*T300^2*T002^3*T011^3*T102^3*T120^3-52907904*T211*T312^2*T200*T300^4*T002^3*T011^3*T102^3*T120^3+197964*T211*T312^2*T200^7*T002^4*T011*T020*T102^3*T120^3+10042704*T211*T312^2*T200^4*T300^2*T002^4*T011*T020*T102^3*T120^3+3779136*T211*T312^2*T200*T300^4*T002^4*T011*T020*T102^3*T120^3+356724*T211^6*T200^3*T300*T002^3*T102^4*T120^3+209952*T211^6*T300^3*T002^3*T102^4*T120^3+536544*T211*T312^2*T200^5*T300*T002^2*T011^3*T102^4*T120^3-68024448*T211*T312^2*T200^2*T300^3*T002^2*T011^3*T102^4*T120^3+3102624*T211*T312^2*T200^5*T300*T002^3*T011*T020*T102^4*T120^3+26453952*T211*T312^2*T200^2*T300^3*T002^3*T011*T020*T102^4*T120^3+50868*T211^6*T200^4*T002^2*T102^5*T120^3+139968*T211^6*T200*T300^2*T002^2*T102^5*T120^3+145800*T211*T312^2*T200^6*T002*T011^3*T102^5*T120^3+15746400*T211*T312^2*T200^3*T300^2*T002*T011^3*T102^5*T120^3-68024448*T211*T312^2*T300^4*T002*T011^3*T102^5*T120^3-153576*T211*T312^2*T200^6*T002^2*T011*T020*T102^5*T120^3+2099520*T211*T312^2*T200^3*T300^2*T002^2*T011*T020*T102^5*T120^3-125388*T211^6*T200^2*T300*T002*T102^6*T120^3+1207224*T211*T312^2*T200^4*T300*T011^3*T102^6*T120^3+39680928*T211*T312^2*T200*T300^3*T011^3*T102^6*T120^3-3866616*T211*T312^2*T200^4*T300*T002*T011*T020*T102^6*T120^3-26453952*T211*T312^2*T200*T300^3*T002*T011*T020*T102^6*T120^3-26244*T211^6*T200^3*T102^7*T120^3-52488*T211^6*T300^2*T102^7*T120^3-61236*T211*T312^2*T200^5*T011*T020*T102^7*T120^3-12912048*T211*T312^2*T200^2*T300^2*T011*T020*T102^7*T120^3-2592*T211*T312^2*T200^8*T002^7*T011*T120^4-93312*T211*T312^2*T200^5*T300^2*T002^7*T011*T120^4-79704*T211*T312^2*T200^6*T300*T002^6*T011*T102*T120^4-1049760*T211*T312^2*T200^3*T300^3*T002^6*T011*T102*T120^4+34668*T211*T312^2*T200^7*T002^5*T011*T102^2*T120^4+314928*T211*T312^2*T200^4*T300^2*T002^5*T011*T102^2*T120^4+1306368*T211*T312^2*T200^5*T300*T002^4*T011*T102^3*T120^4+11967264*T211*T312^2*T200^2*T300^3*T002^4*T011*T102^3*T120^4-1944*T211*T312^2*T200^6*T002^3*T011*T102^4*T120^4+12072240*T211*T312^2*T200^3*T300^2*T002^3*T011*T102^4*T120^4+22674816*T211*T312^2*T300^4*T002^3*T011*T102^4*T120^4-1172232*T211*T312^2*T200^4*T300*T002^2*T011*T102^5*T120^4+20785248*T211*T312^2*T200*T300^3*T002^2*T011*T102^5*T120^4-61236*T211*T312^2*T200^5*T002*T011*T102^6*T120^4-15431472*T211*T312^2*T200^2*T300^2*T002*T011*T102^6*T120^4-629856*T211*T312^2*T200^3*T300*T011*T102^7*T120^4-34012224*T211*T312^2*T300^3*T011*T102^7*T120^4-40448*T211^5*T200^9*T002^4*T011^7-471744*T211^5*T200^6*T300^2*T002^4*T011^7-326592*T211^5*T200^3*T300^4*T002^4*T011^7-768*T312^2*T200^11*T002^3*T011^10-5184*T312^2*T200^8*T300^2*T002^3*T011^10+92928*T211^5*T200^9*T002^5*T011^5*T020-782784*T211^5*T200^6*T300^2*T002^5*T011^5*T020-886464*T211^5*T200^3*T300^4*T002^5*T011^5*T020+4608*T312^2*T200^11*T002^4*T011^8*T020-77760*T312^2*T200^8*T300^2*T002^4*T011^8*T020-18688*T211^5*T200^9*T002^6*T011^3*T020^2+101952*T211^5*T200^6*T300^2*T002^6*T011^3*T020^2-606528*T211^5*T200^3*T300^4*T002^6*T011^3*T020^2+2304*T312^2*T200^11*T002^5*T011^6*T020^2-77760*T312^2*T200^8*T300^2*T002^5*T011^6*T020^2+19008*T211^5*T200^6*T300^2*T002^7*T011*T020^3-46656*T211^5*T200^3*T300^4*T002^7*T011*T020^3-5184*T312^2*T200^8*T300^2*T002^6*T011^4*T020^3-184608*T211^5*T200^7*T300*T002^3*T011^7*T102-2496096*T211^5*T200^4*T300^3*T002^3*T011^7*T102-839808*T211^5*T200*T300^5*T002^3*T011^7*T102-8640*T312^2*T200^9*T300*T002^2*T011^10*T102-58320*T312^2*T200^6*T300^3*T002^2*T011^10*T102+943488*T211^5*T200^7*T300*T002^4*T011^5*T020*T102-2768256*T211^5*T200^4*T300^3*T002^4*T011^5*T020*T102-1679616*T211^5*T200*T300^5*T002^4*T011^5*T020*T102+74304*T312^2*T200^9*T300*T002^3*T011^8*T020*T102-898128*T312^2*T200^6*T300^3*T002^3*T011^8*T020*T102-419616*T211^5*T200^7*T300*T002^5*T011^3*T020^2*T102+2169504*T211^5*T200^4*T300^3*T002^5*T011^3*T020^2*T102-839808*T211^5*T200*T300^5*T002^5*T011^3*T020^2*T102-5184*T312^2*T200^9*T300*T002^4*T011^6*T020^2*T102-641520*T312^2*T200^6*T300^3*T002^4*T011^6*T020^2*T102+13248*T211^5*T200^7*T300*T002^6*T011*T020^3*T102+139968*T211^5*T200^4*T300^3*T002^6*T011*T020^3*T102-5184*T312^2*T200^9*T300*T002^5*T011^4*T020^3*T102+104976*T312^2*T200^6*T300^3*T002^5*T011^4*T020^3*T102+79776*T211^5*T200^8*T002^2*T011^7*T102^2+1181952*T211^5*T200^5*T300^2*T002^2*T011^7*T102^2-1259712*T211^5*T200^2*T300^4*T002^2*T011^7*T102^2+432*T312^2*T200^10*T002*T011^10*T102^2-19440*T312^2*T200^7*T300^2*T002*T011^10*T102^2-209952*T312^2*T200^4*T300^4*T002*T011^10*T102^2-190224*T211^5*T200^8*T002^3*T011^5*T020*T102^2+4021488*T211^5*T200^5*T300^2*T002^3*T011^5*T020*T102^2+2659392*T211^5*T200^2*T300^4*T002^3*T011^5*T020*T102^2-2160*T312^2*T200^10*T002^2*T011^8*T020*T102^2+445176*T312^2*T200^7*T300^2*T002^2*T011^8*T020*T102^2-2939328*T312^2*T200^4*T300^4*T002^2*T011^8*T020*T102^2+19488*T211^5*T200^8*T002^4*T011^3*T020^2*T102^2-2213568*T211^5*T200^5*T300^2*T002^4*T011^3*T020^2*T102^2+6298560*T211^5*T200^2*T300^4*T002^4*T011^3*T020^2*T102^2-11952*T312^2*T200^10*T002^3*T011^6*T020^2*T102^2-38880*T312^2*T200^7*T300^2*T002^3*T011^6*T020^2*T102^2-1889568*T312^2*T200^4*T300^4*T002^3*T011^6*T020^2*T102^2+1872*T211^5*T200^8*T002^5*T011*T020^3*T102^2+99792*T211^5*T200^5*T300^2*T002^5*T011*T020^3*T102^2+139968*T211^5*T200^2*T300^4*T002^5*T011*T020^3*T102^2-1296*T312^2*T200^10*T002^4*T011^4*T020^3*T102^2+110808*T312^2*T200^7*T300^2*T002^4*T011^4*T020^3*T102^2+181872*T211^5*T200^6*T300*T002*T011^7*T102^3+3569184*T211^5*T200^3*T300^3*T002*T011^7*T102^3+2519424*T211^5*T300^5*T002*T011^7*T102^3+2268*T312^2*T200^8*T300*T011^10*T102^3+34992*T312^2*T200^5*T300^3*T011^10*T102^3-1547424*T211^5*T200^6*T300*T002^2*T011^5*T020*T102^3+2076192*T211^5*T200^3*T300^3*T002^2*T011^5*T020*T102^3+5038848*T211^5*T300^5*T002^2*T011^5*T020*T102^3-29484*T312^2*T200^8*T300*T002*T011^8*T020*T102^3+909792*T312^2*T200^5*T300^3*T002*T011^8*T020*T102^3+717552*T211^5*T200^6*T300*T002^3*T011^3*T020^2*T102^3-7255008*T211^5*T200^3*T300^3*T002^3*T011^3*T020^2*T102^3+2519424*T211^5*T300^5*T002^3*T011^3*T020^2*T102^3-72252*T312^2*T200^8*T300*T002^2*T011^6*T020^2*T102^3-104976*T312^2*T200^5*T300^3*T002^2*T011^6*T020^2*T102^3-3456*T211^5*T200^6*T300*T002^4*T011*T020^3*T102^3-23328*T211^5*T200^3*T300^3*T002^4*T011*T020^3*T102^3+42444*T312^2*T200^8*T300*T002^3*T011^4*T020^3*T102^3-39240*T211^5*T200^7*T011^7*T102^4-933120*T211^5*T200^4*T300^2*T011^7*T102^4-2099520*T211^5*T200*T300^4*T011^7*T102^4+97632*T211^5*T200^7*T002*T011^5*T020*T102^4-2950992*T211^5*T200^4*T300^2*T002*T011^5*T020*T102^4-8398080*T211^5*T200*T300^4*T002*T011^5*T020*T102^4-702*T312^2*T200^9*T011^8*T020*T102^4-93312*T312^2*T200^6*T300^2*T011^8*T020*T102^4+16272*T211^5*T200^7*T002^2*T011^3*T020^2*T102^4+2935440*T211^5*T200^4*T300^2*T002^2*T011^3*T020^2*T102^4-6718464*T211^5*T200*T300^4*T002^2*T011^3*T020^2*T102^4+8748*T312^2*T200^9*T002*T011^6*T020^2*T102^4-139968*T312^2*T200^6*T300^2*T002*T011^6*T020^2*T102^4-3384*T211^5*T200^7*T002^3*T011*T020^3*T102^4-167184*T211^5*T200^4*T300^2*T002^3*T011*T020^3*T102^4+6642*T312^2*T200^9*T002^2*T011^4*T020^3*T102^4-52488*T312^2*T200^6*T300^2*T002^2*T011^4*T020^3*T102^4+594864*T211^5*T200^5*T300*T011^5*T020*T102^5+2799360*T211^5*T200^2*T300^3*T011^5*T020*T102^5-299376*T211^5*T200^5*T300*T002*T011^3*T020^2*T102^5+4408992*T211^5*T200^2*T300^3*T002*T011^3*T020^2*T102^5+42768*T312^2*T200^7*T300*T011^6*T020^2*T102^5-22680*T211^5*T200^5*T300*T002^2*T011*T020^3*T102^5-69984*T211^5*T200^2*T300^3*T002^2*T011*T020^3*T102^5-29160*T312^2*T200^7*T300*T002*T011^4*T020^3*T102^5-16848*T211^5*T200^6*T011^3*T020^2*T102^6-944784*T211^5*T200^3*T300^2*T011^3*T020^2*T102^6+1512*T211^5*T200^6*T002*T011*T020^3*T102^6+58320*T211^5*T200^3*T300^2*T002*T011*T020^3*T102^6-5346*T312^2*T200^8*T011^4*T020^3*T102^6+13608*T211^5*T200^4*T300*T011*T020^3*T102^7+784512*T211^5*T200^7*T300*T002^5*T011^5*T120+1897344*T211^5*T200^4*T300^3*T002^5*T011^5*T120+31104*T312^2*T200^9*T300*T002^4*T011^8*T120-104976*T312^2*T200^6*T300^3*T002^4*T011^8*T120-661248*T211^5*T200^7*T300*T002^6*T011^3*T020*T120+4105728*T211^5*T200^4*T300^3*T002^6*T011^3*T020*T120-55296*T312^2*T200^9*T300*T002^5*T011^6*T020*T120+641520*T312^2*T200^6*T300^3*T002^5*T011^6*T020*T120+35712*T211^5*T200^7*T300*T002^7*T011*T020^2*T120+248832*T211^5*T200^4*T300^3*T002^7*T011*T020^2*T120-31104*T312^2*T200^9*T300*T002^6*T011^4*T020^2*T120+898128*T312^2*T200^6*T300^3*T002^6*T011^4*T020^2*T120+58320*T312^2*T200^6*T300^3*T002^7*T011^2*T020^3*T120+209664*T211^5*T200^8*T002^4*T011^5*T102*T120+6153408*T211^5*T200^5*T300^2*T002^4*T011^5*T102*T120+8258112*T211^5*T200^2*T300^4*T002^4*T011^5*T102*T120+7488*T312^2*T200^10*T002^3*T011^8*T102*T120+452952*T312^2*T200^7*T300^2*T002^3*T011^8*T102*T120-1259712*T312^2*T200^4*T300^4*T002^3*T011^8*T102*T120-246528*T211^5*T200^8*T002^5*T011^3*T020*T102*T120-5505408*T211^5*T200^5*T300^2*T002^5*T011^3*T020*T102*T120+13996800*T211^5*T200^2*T300^4*T002^5*T011^3*T020*T102*T120-34560*T312^2*T200^10*T002^4*T011^6*T020*T102*T120-577368*T312^2*T200^7*T300^2*T002^4*T011^6*T020*T102*T120+7978176*T312^2*T200^4*T300^4*T002^4*T011^6*T020*T102*T120+15744*T211^5*T200^8*T002^6*T011*T020^2*T102*T120+1010880*T211^5*T200^5*T300^2*T002^6*T011*T020^2*T102*T120-979776*T211^5*T200^2*T300^4*T002^6*T011*T020^2*T102*T120-12096*T312^2*T200^10*T002^5*T011^4*T020^2*T102*T120+417960*T312^2*T200^7*T300^2*T002^5*T011^4*T020^2*T102*T120+7978176*T312^2*T200^4*T300^4*T002^5*T011^4*T020^2*T102*T120+79704*T312^2*T200^7*T300^2*T002^6*T011^2*T020^3*T102*T120-1259712*T312^2*T200^4*T300^4*T002^6*T011^2*T020^3*T102*T120-619488*T211^5*T200^6*T300*T002^3*T011^5*T102^2*T120+7394976*T211^5*T200^3*T300^3*T002^3*T011^5*T102^2*T120+5038848*T211^5*T300^5*T002^3*T011^5*T102^2*T120+67716*T312^2*T200^8*T300*T002^2*T011^8*T102^2*T120+2239488*T312^2*T200^5*T300^3*T002^2*T011^8*T102^2*T120-3779136*T312^2*T200^2*T300^5*T002^2*T011^8*T102^2*T120-1284768*T211^5*T200^6*T300*T002^4*T011^3*T020*T102^2*T120-22464864*T211^5*T200^3*T300^3*T002^4*T011^3*T020*T102^2*T120+7558272*T211^5*T300^5*T002^4*T011^3*T020*T102^2*T120-607500*T312^2*T200^8*T300*T002^3*T011^6*T020*T102^2*T120-419904*T312^2*T200^5*T300^3*T002^3*T011^6*T020*T102^2*T120+26453952*T312^2*T200^2*T300^5*T002^3*T011^6*T020*T102^2*T120+393120*T211^5*T200^6*T300*T002^5*T011*T020^2*T102^2*T120+2822688*T211^5*T200^3*T300^3*T002^5*T011*T020^2*T102^2*T120+208332*T312^2*T200^8*T300*T002^4*T011^4*T020^2*T102^2*T120+4199040*T312^2*T200^5*T300^3*T002^4*T011^4*T020^2*T102^2*T120+22674816*T312^2*T200^2*T300^5*T002^4*T011^4*T020^2*T102^2*T120+35964*T312^2*T200^8*T300*T002^5*T011^2*T020^3*T102^2*T120-1819584*T312^2*T200^5*T300^3*T002^5*T011^2*T020^3*T102^2*T120-417744*T211^5*T200^7*T002^2*T011^5*T102^3*T120-9863856*T211^5*T200^4*T300^2*T002^2*T011^5*T102^3*T120-9657792*T211^5*T200*T300^4*T002^2*T011^5*T102^3*T120-4374*T312^2*T200^9*T002*T011^8*T102^3*T120+52488*T312^2*T200^6*T300^2*T002*T011^8*T102^3*T120+3779136*T312^2*T200^3*T300^4*T002*T011^8*T102^3*T120+500688*T211^5*T200^7*T002^3*T011^3*T020*T102^3*T120+2041200*T211^5*T200^4*T300^2*T002^3*T011^3*T020*T102^3*T120-23934528*T211^5*T200*T300^4*T002^3*T011^3*T020*T102^3*T120+16686*T312^2*T200^9*T002^2*T011^6*T020*T102^3*T120-3353400*T312^2*T200^6*T300^2*T002^2*T011^6*T020*T102^3*T120+6928416*T312^2*T200^3*T300^4*T002^2*T011^6*T020*T102^3*T120-8640*T211^5*T200^7*T002^4*T011*T020^2*T102^3*T120+233280*T211^5*T200^4*T300^2*T002^4*T011*T020^2*T102^3*T120+5038848*T211^5*T200*T300^4*T002^4*T011*T020^2*T102^3*T120+71334*T312^2*T200^9*T002^3*T011^4*T020^2*T102^3*T120+1667952*T312^2*T200^6*T300^2*T002^3*T011^4*T020^2*T102^3*T120+10077696*T312^2*T200^3*T300^4*T002^3*T011^4*T020^2*T102^3*T120+5346*T312^2*T200^9*T002^4*T011^2*T020^3*T102^3*T120-1026432*T312^2*T200^6*T300^2*T002^4*T011^2*T020^3*T102^3*T120-167184*T211^5*T200^5*T300*T002*T011^5*T102^4*T120-9937728*T211^5*T200^2*T300^3*T002*T011^5*T102^4*T120-26244*T312^2*T200^7*T300*T011^8*T102^4*T120-629856*T312^2*T200^4*T300^3*T011^8*T102^4*T120+3740256*T211^5*T200^5*T300*T002^2*T011^3*T020*T102^4*T120+17985888*T211^5*T200^2*T300^3*T002^2*T011^3*T020*T102^4*T120+314928*T312^2*T200^7*T300*T002*T011^6*T020*T102^4*T120-6298560*T312^2*T200^4*T300^3*T002*T011^6*T020*T102^4*T120-722520*T211^5*T200^5*T300*T002^3*T011*T020^2*T102^4*T120-1749600*T211^5*T200^2*T300^3*T002^3*T011*T020^2*T102^4*T120+352836*T312^2*T200^7*T300*T002^2*T011^4*T020^2*T102^4*T120+2099520*T312^2*T200^4*T300^3*T002^2*T011^4*T020^2*T102^4*T120-276048*T312^2*T200^7*T300*T002^3*T011^2*T020^3*T102^4*T120+629856*T312^2*T200^4*T300^3*T002^3*T011^2*T020^3*T102^4*T120+207360*T211^5*T200^6*T011^5*T102^5*T120+4863888*T211^5*T200^3*T300^2*T011^5*T102^5*T120+6298560*T211^5*T300^4*T011^5*T102^5*T120-255312*T211^5*T200^6*T002*T011^3*T020*T102^5*T120+2904336*T211^5*T200^3*T300^2*T002*T011^3*T020*T102^5*T120+6298560*T211^5*T300^4*T002*T011^3*T020*T102^5*T120+5994*T312^2*T200^8*T011^6*T020*T102^5*T120+1049760*T312^2*T200^5*T300^2*T011^6*T020*T102^5*T120-24408*T211^5*T200^6*T002^2*T011*T020^2*T102^5*T120-2029536*T211^5*T200^3*T300^2*T002^2*T011*T020^2*T102^5*T120-2519424*T211^5*T300^4*T002^2*T011*T020^2*T102^5*T120-54918*T312^2*T200^8*T002*T011^4*T020^2*T102^5*T120-174960*T312^2*T200^5*T300^2*T002*T011^4*T020^2*T102^5*T120-30132*T312^2*T200^8*T002^2*T011^2*T020^3*T102^5*T120+594864*T312^2*T200^5*T300^2*T002^2*T011^2*T020^3*T102^5*T120-1796256*T211^5*T200^4*T300*T011^3*T020*T102^6*T120-6088608*T211^5*T200*T300^3*T011^3*T020*T102^6*T120+301320*T211^5*T200^4*T300*T002*T011*T020^2*T102^6*T120-419904*T211^5*T200*T300^3*T002*T011*T020^2*T102^6*T120-329508*T312^2*T200^6*T300*T011^4*T020^2*T102^6*T120+201204*T312^2*T200^6*T300*T002*T011^2*T020^3*T102^6*T120+17496*T211^5*T200^5*T011*T020^2*T102^7*T120+944784*T211^5*T200^2*T300^2*T011*T020^2*T102^7*T120+24786*T312^2*T200^7*T011^2*T020^3*T102^7*T120-16320*T211^5*T200^8*T002^6*T011^3*T120^2-3136320*T211^5*T200^5*T300^2*T002^6*T011^3*T120^2-559872*T211^5*T200^2*T300^4*T002^6*T011^3*T120^2-4608*T312^2*T200^10*T002^5*T011^6*T120^2-141912*T312^2*T200^7*T300^2*T002^5*T011^6*T120^2+2112*T211^5*T200^8*T002^7*T011*T020*T120^2+782784*T211^5*T200^5*T300^2*T002^7*T011*T020*T120^2-1679616*T211^5*T200^2*T300^4*T002^7*T011*T020*T120^2-5760*T312^2*T200^10*T002^6*T011^4*T020*T120^2+361584*T312^2*T200^7*T300^2*T002^6*T011^4*T020*T120^2-1889568*T312^2*T200^4*T300^4*T002^6*T011^4*T020*T120^2+153576*T312^2*T200^7*T300^2*T002^7*T011^2*T020^2*T120^2-2939328*T312^2*T200^4*T300^4*T002^7*T011^2*T020^2*T120^2-209952*T312^2*T200^4*T300^4*T002^8*T020^3*T120^2-2456352*T211^5*T200^6*T300*T002^5*T011^3*T102*T120^2-18732384*T211^5*T200^3*T300^3*T002^5*T011^3*T102*T120^2-309096*T312^2*T200^8*T300*T002^4*T011^6*T102*T120^2-1119744*T312^2*T200^5*T300^3*T002^4*T011^6*T102*T120^2+705024*T211^5*T200^6*T300*T002^6*T011*T020*T102*T120^2+6158592*T211^5*T200^3*T300^3*T002^6*T011*T020*T102*T120^2+224208*T312^2*T200^8*T300*T002^5*T011^4*T020*T102*T120^2+4269024*T312^2*T200^5*T300^3*T002^5*T011^4*T020*T102*T120^2-22674816*T312^2*T200^2*T300^5*T002^5*T011^4*T020*T102*T120^2+121176*T312^2*T200^8*T300*T002^6*T011^2*T020^2*T102*T120^2-2519424*T312^2*T200^5*T300^3*T002^6*T011^2*T020^2*T102*T120^2-26453952*T312^2*T200^2*T300^5*T002^6*T011^2*T020^2*T102*T120^2-349920*T312^2*T200^5*T300^3*T002^7*T020^3*T102*T120^2+3779136*T312^2*T200^2*T300^5*T002^7*T020^3*T102*T120^2-292320*T211^5*T200^7*T002^4*T011^3*T102^2*T120^2-7884864*T211^5*T200^4*T300^2*T002^4*T011^3*T102^2*T120^2-20995200*T211^5*T200*T300^4*T002^4*T011^3*T102^2*T120^2-23598*T312^2*T200^9*T002^3*T011^6*T102^2*T120^2-3767472*T312^2*T200^6*T300^2*T002^3*T011^6*T102^2*T120^2+1889568*T312^2*T200^3*T300^4*T002^3*T011^6*T102^2*T120^2+126000*T211^5*T200^7*T002^5*T011*T020*T102^2*T120^2+5649264*T211^5*T200^4*T300^2*T002^5*T011*T020*T102^2*T120^2+12597120*T211^5*T200*T300^4*T002^5*T011*T020*T102^2*T120^2+108972*T312^2*T200^9*T002^4*T011^4*T020*T102^2*T120^2+4828896*T312^2*T200^6*T300^2*T002^4*T011^4*T020*T102^2*T120^2+3779136*T312^2*T200^3*T300^4*T002^4*T011^4*T020*T102^2*T120^2-68024448*T312^2*T300^6*T002^4*T011^4*T020*T102^2*T120^2+23490*T312^2*T200^9*T002^5*T011^2*T020^2*T102^2*T120^2-1510488*T312^2*T200^6*T300^2*T002^5*T011^2*T020^2*T102^2*T120^2-28973376*T312^2*T200^3*T300^4*T002^5*T011^2*T020^2*T102^2*T120^2-68024448*T312^2*T300^6*T002^5*T011^2*T020^2*T102^2*T120^2-215784*T312^2*T200^6*T300^2*T002^6*T020^3*T102^2*T120^2+6928416*T312^2*T200^3*T300^4*T002^6*T020^3*T102^2*T120^2+3456432*T211^5*T200^5*T300*T002^3*T011^3*T102^3*T120^2+9937728*T211^5*T200^2*T300^3*T002^3*T011^3*T102^3*T120^2-135108*T312^2*T200^7*T300*T002^2*T011^6*T102^3*T120^2-16376256*T312^2*T200^4*T300^3*T002^2*T011^6*T102^3*T120^2+22674816*T312^2*T200*T300^5*T002^2*T011^6*T102^3*T120^2+134784*T211^5*T200^5*T300*T002^4*T011*T020*T102^3*T120^2+4968864*T211^5*T200^2*T300^3*T002^4*T011*T020*T102^3*T120^2+1955664*T312^2*T200^7*T300*T002^3*T011^4*T020*T102^3*T120^2+21205152*T312^2*T200^4*T300^3*T002^3*T011^4*T020*T102^3*T120^2-45349632*T312^2*T200*T300^5*T002^3*T011^4*T020*T102^3*T120^2-766908*T312^2*T200^7*T300*T002^4*T011^2*T020^2*T102^3*T120^2-17216064*T312^2*T200^4*T300^3*T002^4*T011^2*T020^2*T102^3*T120^2-56687040*T312^2*T200*T300^5*T002^4*T011^2*T020^2*T102^3*T120^2-58320*T312^2*T200^7*T300*T002^5*T020^3*T102^3*T120^2+5248800*T312^2*T200^4*T300^3*T002^5*T020^3*T102^3*T120^2+643680*T211^5*T200^6*T002^2*T011^3*T102^4*T120^2+16306272*T211^5*T200^3*T300^2*T002^2*T011^3*T102^4*T120^2+13856832*T211^5*T300^4*T002^2*T011^3*T102^4*T120^2+16362*T312^2*T200^8*T002*T011^6*T102^4*T120^2+769824*T312^2*T200^5*T300^2*T002*T011^6*T102^4*T120^2-22674816*T312^2*T200^2*T300^4*T002*T011^6*T102^4*T120^2-248616*T211^5*T200^6*T002^3*T011*T020*T102^4*T120^2-7791552*T211^5*T200^3*T300^2*T002^3*T011*T020*T102^4*T120^2-3779136*T211^5*T300^4*T002^3*T011*T020*T102^4*T120^2-59130*T312^2*T200^8*T002^2*T011^4*T020*T102^4*T120^2+8922960*T312^2*T200^5*T300^2*T002^2*T011^4*T020*T102^4*T120^2+18895680*T312^2*T200^2*T300^4*T002^2*T011^4*T020*T102^4*T120^2-146772*T312^2*T200^8*T002^3*T011^2*T020^2*T102^4*T120^2-6123600*T312^2*T200^5*T300^2*T002^3*T011^2*T020^2*T102^4*T120^2-17006112*T312^2*T200^2*T300^4*T002^3*T011^2*T020^2*T102^4*T120^2-5832*T312^2*T200^8*T002^4*T020^3*T102^4*T120^2+2064528*T312^2*T200^5*T300^2*T002^4*T020^3*T102^4*T120^2-1889568*T312^2*T200^2*T300^4*T002^4*T020^3*T102^4*T120^2-960336*T211^5*T200^4*T300*T002*T011^3*T102^5*T120^2+3149280*T211^5*T200*T300^3*T002*T011^3*T102^5*T120^2+113724*T312^2*T200^6*T300*T011^6*T102^5*T120^2+4408992*T312^2*T200^3*T300^3*T011^6*T102^5*T120^2-1875960*T211^5*T200^4*T300*T002^2*T011*T020*T102^5*T120^2-8398080*T211^5*T200*T300^3*T002^2*T011*T020*T102^5*T120^2-1262628*T312^2*T200^6*T300*T002*T011^4*T020*T102^5*T120^2+11337408*T312^2*T200^3*T300^3*T002*T011^4*T020*T102^5*T120^2-542376*T312^2*T200^6*T300*T002^2*T011^2*T020^2*T102^5*T120^2+944784*T312^2*T200^3*T300^3*T002^2*T011^2*T020^2*T102^5*T120^2+419904*T312^2*T200^6*T300*T002^3*T020^3*T102^5*T120^2-2519424*T312^2*T200^3*T300^3*T002^3*T020^3*T102^5*T120^2-334368*T211^5*T200^5*T011^3*T102^6*T120^2-6928416*T211^5*T200^2*T300^2*T011^3*T102^6*T120^2+118584*T211^5*T200^5*T002*T011*T020*T102^6*T120^2+1889568*T211^5*T200^2*T300^2*T002*T011*T020*T102^6*T120^2-17010*T312^2*T200^7*T011^4*T020*T102^6*T120^2-4461480*T312^2*T200^4*T300^2*T011^4*T020*T102^6*T120^2+118098*T312^2*T200^7*T002*T011^2*T020^2*T102^6*T120^2+3411720*T312^2*T200^4*T300^2*T002*T011^2*T020^2*T102^6*T120^2+34992*T312^2*T200^7*T002^2*T020^3*T102^6*T120^2-1312200*T312^2*T200^4*T300^2*T002^2*T020^3*T102^6*T120^2+1055592*T211^5*T200^3*T300*T011*T020*T102^7*T120^2+1259712*T211^5*T300^3*T011*T020*T102^7*T120^2+848556*T312^2*T200^5*T300*T011^2*T020^2*T102^7*T120^2-314928*T312^2*T200^5*T300*T002*T020^3*T102^7*T120^2-29160*T312^2*T200^6*T020^3*T102^8*T120^2+44928*T211^5*T200^6*T300*T002^7*T011*T120^3+2612736*T211^5*T200^3*T300^3*T002^7*T011*T120^3+20736*T312^2*T200^8*T300*T002^6*T011^4*T120^3+314928*T312^2*T200^5*T300^3*T002^6*T011^4*T120^3+46656*T312^2*T200^8*T300*T002^7*T011^2*T020*T120^3-909792*T312^2*T200^5*T300^3*T002^7*T011^2*T020*T120^3-244944*T312^2*T200^5*T300^3*T002^8*T020^2*T120^3+19008*T211^5*T200^7*T002^6*T011*T102*T120^3+3934656*T211^5*T200^4*T300^2*T002^6*T011*T102*T120^3+6718464*T211^5*T200*T300^4*T002^6*T011*T102*T120^3+26784*T312^2*T200^9*T002^5*T011^4*T102*T120^3+1049760*T312^2*T200^6*T300^2*T002^5*T011^4*T102*T120^3+3779136*T312^2*T200^3*T300^4*T002^5*T011^4*T102*T120^3+20736*T312^2*T200^9*T002^6*T011^2*T020*T102*T120^3-367416*T312^2*T200^6*T300^2*T002^6*T011^2*T020*T102*T120^3-13856832*T312^2*T200^3*T300^4*T002^6*T011^2*T020*T102*T120^3-309096*T312^2*T200^6*T300^2*T002^7*T020^2*T102*T120^3+629856*T312^2*T200^3*T300^4*T002^7*T020^2*T102*T120^3+1461888*T211^5*T200^5*T300*T002^5*T011*T102^2*T120^3+10077696*T211^5*T200^2*T300^3*T002^5*T011*T102^2*T120^3+1071144*T312^2*T200^7*T300*T002^4*T011^4*T102^2*T120^3+10287648*T312^2*T200^4*T300^3*T002^4*T011^4*T102^2*T120^3+11337408*T312^2*T200*T300^5*T002^4*T011^4*T102^2*T120^3-347976*T312^2*T200^7*T300*T002^5*T011^2*T020*T102^2*T120^3-15536448*T312^2*T200^4*T300^3*T002^5*T011^2*T020*T102^2*T120^3-45349632*T312^2*T200*T300^5*T002^5*T011^2*T020*T102^2*T120^3-128304*T312^2*T200^7*T300*T002^6*T020^2*T102^2*T120^3+1889568*T312^2*T200^4*T300^3*T002^6*T020^2*T102^2*T120^3+22674816*T312^2*T200*T300^5*T002^6*T020^2*T102^2*T120^3+103248*T211^5*T200^6*T002^4*T011*T102^3*T120^3-688176*T211^5*T200^3*T300^2*T002^4*T011*T102^3*T120^3+2519424*T211^5*T300^4*T002^4*T011*T102^3*T120^3+21546*T312^2*T200^8*T002^3*T011^4*T102^3*T120^3+11757312*T312^2*T200^5*T300^2*T002^3*T011^4*T102^3*T120^3+22674816*T312^2*T200^2*T300^4*T002^3*T011^4*T102^3*T120^3-169290*T312^2*T200^8*T002^4*T011^2*T020*T102^3*T120^3-10707552*T312^2*T200^5*T300^2*T002^4*T011^2*T020*T102^3*T120^3-69914016*T312^2*T200^2*T300^4*T002^4*T011^2*T020*T102^3*T120^3-17496*T312^2*T200^8*T002^5*T020^2*T102^3*T120^3+1889568*T312^2*T200^5*T300^2*T002^5*T020^2*T102^3*T120^3+37791360*T312^2*T200^2*T300^4*T002^5*T020^2*T102^3*T120^3-2451384*T211^5*T200^4*T300*T002^3*T011*T102^4*T120^3-8817984*T211^5*T200*T300^3*T002^3*T011*T102^4*T120^3-169128*T312^2*T200^6*T300*T002^2*T011^4*T102^4*T120^3+46609344*T312^2*T200^3*T300^3*T002^2*T011^4*T102^4*T120^3-34012224*T312^2*T300^5*T002^2*T011^4*T102^4*T120^3-2816856*T312^2*T200^6*T300*T002^3*T011^2*T020*T102^4*T120^3-51018336*T312^2*T200^3*T300^3*T002^3*T011^2*T020*T102^4*T120^3-34012224*T312^2*T300^5*T002^3*T011^2*T020*T102^4*T120^3+758160*T312^2*T200^6*T300*T002^4*T020^2*T102^4*T120^3+23619600*T312^2*T200^3*T300^3*T002^4*T020^2*T102^4*T120^3-277992*T211^5*T200^5*T002^2*T011*T102^5*T120^3-4513968*T211^5*T200^2*T300^2*T002^2*T011*T102^5*T120^3-26730*T312^2*T200^7*T002*T011^4*T102^5*T120^3-4618944*T312^2*T200^4*T300^2*T002*T011^4*T102^5*T120^3+56687040*T312^2*T200*T300^4*T002*T011^4*T102^5*T120^3+111780*T312^2*T200^7*T002^2*T011^2*T020*T102^5*T120^3-9027936*T312^2*T200^4*T300^2*T002^2*T011^2*T020*T102^5*T120^3-39680928*T312^2*T200*T300^4*T002^2*T011^2*T020*T102^5*T120^3+104976*T312^2*T200^7*T002^3*T020^2*T102^5*T120^3+6036120*T312^2*T200^4*T300^2*T002^3*T020^2*T102^5*T120^3-11337408*T312^2*T200*T300^4*T002^3*T020^2*T102^5*T120^3+915624*T211^5*T200^3*T300*T002*T011*T102^6*T120^3+629856*T211^5*T300^3*T002*T011*T102^6*T120^3-218700*T312^2*T200^5*T300*T011^4*T102^6*T120^3-15116544*T312^2*T200^2*T300^3*T011^4*T102^6*T120^3+2239488*T312^2*T200^5*T300*T002*T011^2*T020*T102^6*T120^3+5668704*T312^2*T200^2*T300^3*T002*T011^2*T020*T102^6*T120^3+244944*T312^2*T200^5*T300*T002^2*T020^2*T102^6*T120^3-13226976*T312^2*T200^2*T300^3*T002^2*T020^2*T102^6*T120^3+157464*T211^5*T200^4*T011*T102^7*T120^3+1784592*T211^5*T200*T300^2*T011*T102^7*T120^3+16038*T312^2*T200^6*T011^2*T020*T102^7*T120^3+8503056*T312^2*T200^3*T300^2*T011^2*T020*T102^7*T120^3-87480*T312^2*T200^6*T002*T020^2*T102^7*T120^3-5353776*T312^2*T200^3*T300^2*T002*T020^2*T102^7*T120^3-734832*T312^2*T200^4*T300*T020^2*T102^8*T120^3+2592*T312^2*T200^9*T002^7*T011^2*T120^4-29160*T312^2*T200^6*T300^2*T002^7*T011^2*T120^4-93312*T312^2*T200^6*T300^2*T002^8*T020*T120^4-9720*T312^2*T200^7*T300*T002^6*T011^2*T102*T120^4-1049760*T312^2*T200^4*T300^3*T002^6*T011^2*T102*T120^4-81648*T312^2*T200^7*T300*T002^7*T020*T102*T120^4-1049760*T312^2*T200^4*T300^3*T002^7*T020*T102*T120^4-52650*T312^2*T200^8*T002^5*T011^2*T102^2*T120^4-1749600*T312^2*T200^5*T300^2*T002^5*T011^2*T102^2*T120^4-11337408*T312^2*T200^2*T300^4*T002^5*T011^2*T102^2*T120^4-17496*T312^2*T200^8*T002^6*T020*T102^2*T120^4-454896*T312^2*T200^5*T300^2*T002^6*T020*T102^2*T120^4+1889568*T312^2*T200^2*T300^4*T002^6*T020*T102^2*T120^4-1586304*T312^2*T200^6*T300*T002^4*T011^2*T102^3*T120^4-20470320*T312^2*T200^3*T300^3*T002^4*T011^2*T102^3*T120^4-34012224*T312^2*T300^5*T002^4*T011^2*T102^3*T120^4+256608*T312^2*T200^6*T300*T002^5*T020*T102^3*T120^4+9447840*T312^2*T200^3*T300^3*T002^5*T020*T102^3*T120^4+34012224*T312^2*T300^5*T002^5*T020*T102^3*T120^4+18468*T312^2*T200^7*T002^3*T011^2*T102^4*T120^4-15641424*T312^2*T200^4*T300^2*T002^3*T011^2*T102^4*T120^4-62355744*T312^2*T200*T300^4*T002^3*T011^2*T102^4*T120^4+104976*T312^2*T200^7*T002^4*T020*T102^4*T120^4+7715736*T312^2*T200^4*T300^2*T002^4*T020*T102^4*T120^4+62355744*T312^2*T200*T300^4*T002^4*T020*T102^4*T120^4+839808*T312^2*T200^5*T300*T002^2*T011^2*T102^5*T120^4-54797472*T312^2*T200^2*T300^3*T002^2*T011^2*T102^5*T120^4+1434672*T312^2*T200^5*T300*T002^3*T020*T102^5*T120^4+34012224*T312^2*T200^2*T300^3*T002^3*T020*T102^5*T120^4+16038*T312^2*T200^6*T002*T011^2*T102^6*T120^4+9132912*T312^2*T200^3*T300^2*T002*T011^2*T102^6*T120^4-51018336*T312^2*T300^4*T002*T011^2*T102^6*T120^4-87480*T312^2*T200^6*T002^2*T020*T102^6*T120^4+1889568*T312^2*T200^3*T300^2*T002^2*T020*T102^6*T120^4-17006112*T312^2*T300^4*T002^2*T020*T102^6*T120^4+157464*T312^2*T200^4*T300*T011^2*T102^7*T120^4+25509168*T312^2*T200*T300^3*T011^2*T102^7*T120^4-1469664*T312^2*T200^4*T300*T002*T020*T102^7*T120^4-22674816*T312^2*T200*T300^3*T002*T020*T102^7*T120^4-6141096*T312^2*T200^2*T300^2*T020*T102^8*T120^4-11664*T312^2*T200^7*T300*T002^8*T120^5-5832*T312^2*T200^8*T002^7*T102*T120^5-279936*T312^2*T200^5*T300^2*T002^7*T102*T120^5-81648*T312^2*T200^6*T300*T002^6*T102^2*T120^5-2204496*T312^2*T200^3*T300^3*T002^6*T102^2*T120^5+34992*T312^2*T200^7*T002^5*T102^3*T120^5+367416*T312^2*T200^4*T300^2*T002^5*T102^3*T120^5-5668704*T312^2*T200*T300^4*T002^5*T102^3*T120^5+874800*T312^2*T200^5*T300*T002^4*T102^4*T120^5+9447840*T312^2*T200^2*T300^3*T002^4*T102^4*T120^5-29160*T312^2*T200^6*T002^3*T102^5*T120^5+7243344*T312^2*T200^3*T300^2*T002^3*T102^5*T120^5+34012224*T312^2*T300^4*T002^3*T102^5*T120^5-734832*T312^2*T200^4*T300*T002^2*T102^6*T120^5+19840464*T312^2*T200*T300^3*T002^2*T102^6*T120^5-6141096*T312^2*T200^2*T300^2*T002*T102^7*T120^5-17006112*T312^2*T300^3*T102^8*T120^5+22272*T211^4*T200^10*T002^4*T011^8+510624*T211^4*T200^7*T300^2*T002^4*T011^8+944784*T211^4*T200^4*T300^4*T002^4*T011^8-97280*T211^4*T200^10*T002^5*T011^6*T020+787968*T211^4*T200^7*T300^2*T002^5*T011^6*T020+3265920*T211^4*T200^4*T300^4*T002^5*T011^6*T020+39680*T211^4*T200^10*T002^6*T011^4*T020^2-481248*T211^4*T200^7*T300^2*T002^6*T011^4*T020^2+2962656*T211^4*T200^4*T300^4*T002^6*T011^4*T020^2-84672*T211^4*T200^7*T300^2*T002^7*T011^2*T020^3+466560*T211^4*T200^4*T300^4*T002^7*T011^2*T020^3+11664*T211^4*T200^4*T300^4*T002^8*T020^4+91296*T211^4*T200^8*T300*T002^3*T011^8*T102+3195936*T211^4*T200^5*T300^3*T002^3*T011^8*T102+4618944*T211^4*T200^2*T300^5*T002^3*T011^8*T102-987840*T211^4*T200^8*T300*T002^4*T011^6*T020*T102+2457216*T211^4*T200^5*T300^3*T002^4*T011^6*T020*T102+13017024*T211^4*T200^2*T300^5*T002^4*T011^6*T020*T102+812448*T211^4*T200^8*T300*T002^5*T011^4*T020^2*T102-6632928*T211^4*T200^5*T300^3*T002^5*T011^4*T020^2*T102+8817984*T211^4*T200^2*T300^5*T002^5*T011^4*T020^2*T102-61056*T211^4*T200^8*T300*T002^6*T011^2*T020^3*T102-404352*T211^4*T200^5*T300^3*T002^6*T011^2*T020^3*T102+419904*T211^4*T200^2*T300^5*T002^6*T011^2*T020^3*T102+15552*T211^4*T200^5*T300^3*T002^7*T020^4*T102-43224*T211^4*T200^9*T002^2*T011^8*T102^2-1276560*T211^4*T200^6*T300^2*T002^2*T011^8*T102^2+489888*T211^4*T200^3*T300^4*T002^2*T011^8*T102^2+3779136*T211^4*T300^6*T002^2*T011^8*T102^2+196896*T211^4*T200^9*T002^3*T011^6*T020*T102^2-3932064*T211^4*T200^6*T300^2*T002^3*T011^6*T020*T102^2-15116544*T211^4*T200^3*T300^4*T002^3*T011^6*T020*T102^2+7558272*T211^4*T300^6*T002^3*T011^6*T020*T102^2-53304*T211^4*T200^9*T002^4*T011^4*T020^2*T102^2+5104296*T211^4*T200^6*T300^2*T002^4*T011^4*T020^2*T102^2-26663904*T211^4*T200^3*T300^4*T002^4*T011^4*T020^2*T102^2+3779136*T211^4*T300^6*T002^4*T011^4*T020^2*T102^2-9360*T211^4*T200^9*T002^5*T011^2*T020^3*T102^2-403056*T211^4*T200^6*T300^2*T002^5*T011^2*T020^3*T102^2-979776*T211^4*T200^3*T300^4*T002^5*T011^2*T020^3*T102^2+7128*T211^4*T200^6*T300^2*T002^6*T020^4*T102^2-86832*T211^4*T200^7*T300*T002*T011^8*T102^3-4059072*T211^4*T200^4*T300^3*T002*T011^8*T102^3-11337408*T211^4*T200*T300^5*T002*T011^8*T102^3+1555632*T211^4*T200^7*T300*T002^2*T011^6*T020*T102^3+1061424*T211^4*T200^4*T300^3*T002^2*T011^6*T020*T102^3-34012224*T211^4*T200*T300^5*T002^2*T011^6*T020*T102^3-1405296*T211^4*T200^7*T300*T002^3*T011^4*T020^2*T102^3+18662400*T211^4*T200^4*T300^3*T002^3*T011^4*T020^2*T102^3-22674816*T211^4*T200*T300^5*T002^3*T011^4*T020^2*T102^3+17280*T211^4*T200^7*T300*T002^4*T011^2*T020^3*T102^3-466560*T211^4*T200^4*T300^3*T002^4*T011^2*T020^3*T102^3+1296*T211^4*T200^7*T300*T002^5*T020^4*T102^3-11664*T211^4*T200^4*T300^3*T002^5*T020^4*T102^3+21015*T211^4*T200^8*T011^8*T102^4+851472*T211^4*T200^5*T300^2*T011^8*T102^4+4304016*T211^4*T200^2*T300^4*T011^8*T102^4-99432*T211^4*T200^8*T002*T011^6*T020*T102^4+2659392*T211^4*T200^5*T300^2*T002*T011^6*T020*T102^4+24564384*T211^4*T200^2*T300^4*T002*T011^6*T020*T102^4-14508*T211^4*T200^8*T002^2*T011^4*T020^2*T102^4-6259680*T211^4*T200^5*T300^2*T002^2*T011^4*T020^2*T102^4+26453952*T211^4*T200^2*T300^4*T002^2*T011^4*T020^2*T102^4+17892*T211^4*T200^8*T002^3*T011^2*T020^3*T102^4+637632*T211^4*T200^5*T300^2*T002^3*T011^2*T020^3*T102^4-209952*T211^4*T200^2*T300^4*T002^3*T011^2*T020^3*T102^4+81*T211^4*T200^8*T002^4*T020^4*T102^4-9720*T211^4*T200^5*T300^2*T002^4*T020^4*T102^4-556632*T211^4*T200^6*T300*T011^6*T020*T102^5-5423760*T211^4*T200^3*T300^3*T011^6*T020*T102^5+592920*T211^4*T200^6*T300*T002*T011^4*T020^2*T102^5-10497600*T211^4*T200^3*T300^3*T002*T011^4*T020^2*T102^5+111132*T211^4*T200^6*T300*T002^2*T011^2*T020^3*T102^5+594864*T211^4*T200^3*T300^3*T002^2*T011^2*T020^3*T102^5-2268*T211^4*T200^6*T300*T002^3*T020^4*T102^5+28188*T211^4*T200^7*T011^4*T020^2*T102^6+1819584*T211^4*T200^4*T300^2*T011^4*T020^2*T102^6-8532*T211^4*T200^7*T002*T011^2*T020^3*T102^6-180792*T211^4*T200^4*T300^2*T002*T011^2*T020^3*T102^6-162*T211^4*T200^7*T002^2*T020^4*T102^6+2916*T211^4*T200^4*T300^2*T002^2*T020^4*T102^6-69012*T211^4*T200^5*T300*T011^2*T020^3*T102^7+972*T211^4*T200^5*T300*T002*T020^4*T102^7+81*T211^4*T200^6*T020^4*T102^8-700416*T211^4*T200^8*T300*T002^5*T011^6*T120-3732480*T211^4*T200^5*T300^3*T002^5*T011^6*T120+1122048*T211^4*T200^8*T300*T002^6*T011^4*T020*T120-8926848*T211^4*T200^5*T300^3*T002^6*T011^4*T020*T120-1679616*T211^4*T200^2*T300^5*T002^6*T011^4*T020*T120-152064*T211^4*T200^8*T300*T002^7*T011^2*T020^2*T120+15552*T211^4*T200^5*T300^3*T002^7*T011^2*T020^2*T120-1679616*T211^4*T200^2*T300^5*T002^7*T011^2*T020^2*T120+77760*T211^4*T200^5*T300^3*T002^8*T020^3*T120-151296*T211^4*T200^9*T002^4*T011^6*T102*T120-7140960*T211^4*T200^6*T300^2*T002^4*T011^6*T102*T120-25124256*T211^4*T200^3*T300^4*T002^4*T011^6*T102*T120+382464*T211^4*T200^9*T002^5*T011^4*T020*T102*T120+9839232*T211^4*T200^6*T300^2*T002^5*T011^4*T020*T102*T120-47589120*T211^4*T200^3*T300^4*T002^5*T011^4*T020*T102*T120-66432*T211^4*T200^9*T002^6*T011^2*T020^2*T102*T120-3486240*T211^4*T200^6*T300^2*T002^6*T011^2*T020^2*T102*T120+9867744*T211^4*T200^3*T300^4*T002^6*T011^2*T020^2*T102*T120+88128*T211^4*T200^6*T300^2*T002^7*T020^3*T102*T120+699840*T211^4*T200^3*T300^4*T002^7*T020^3*T102*T120+721872*T211^4*T200^7*T300*T002^3*T011^6*T102^2*T120-11115792*T211^4*T200^4*T300^3*T002^3*T011^6*T102^2*T120-36531648*T211^4*T200*T300^5*T002^3*T011^6*T102^2*T120+1771200*T211^4*T200^7*T300*T002^4*T011^4*T020*T102^2*T120+47729088*T211^4*T200^4*T300^3*T002^4*T011^4*T020*T102^2*T120-41570496*T211^4*T200*T300^5*T002^4*T011^4*T020*T102^2*T120-1434240*T211^4*T200^7*T300*T002^5*T011^2*T020^2*T102^2*T120-11244096*T211^4*T200^4*T300^3*T002^5*T011^2*T020^2*T102^2*T120+22674816*T211^4*T200*T300^5*T002^5*T011^2*T020^2*T102^2*T120+31536*T211^4*T200^7*T300*T002^6*T020^3*T102^2*T120+758160*T211^4*T200^4*T300^3*T002^6*T020^3*T102^2*T120+293184*T211^4*T200^8*T002^2*T011^6*T102^3*T120+12569904*T211^4*T200^5*T300^2*T002^2*T011^6*T102^3*T120+32542560*T211^4*T200^2*T300^4*T002^2*T011^6*T102^3*T120-783216*T211^4*T200^8*T002^3*T011^4*T020*T102^3*T120-5050512*T211^4*T200^5*T300^2*T002^3*T011^4*T020*T102^3*T120+95318208*T211^4*T200^2*T300^4*T002^3*T011^4*T020*T102^3*T120+65088*T211^4*T200^8*T002^4*T011^2*T020^2*T102^3*T120-1971216*T211^4*T200^5*T300^2*T002^4*T011^2*T020^2*T102^3*T120-30443040*T211^4*T200^2*T300^4*T002^4*T011^2*T020^2*T102^3*T120+3456*T211^4*T200^8*T002^5*T020^3*T102^3*T120+194400*T211^4*T200^5*T300^2*T002^5*T020^3*T102^3*T120-419904*T211^4*T200^2*T300^4*T002^5*T020^3*T102^3*T120-51192*T211^4*T200^6*T300*T002*T011^6*T102^4*T120+16901136*T211^4*T200^3*T300^3*T002*T011^6*T102^4*T120+34012224*T211^4*T300^5*T002*T011^6*T102^4*T120-5481432*T211^4*T200^6*T300*T002^2*T011^4*T020*T102^4*T120-47729088*T211^4*T200^3*T300^3*T002^2*T011^4*T020*T102^4*T120+15116544*T211^4*T300^5*T002^2*T011^4*T020*T102^4*T120+2861244*T211^4*T200^6*T300*T002^3*T011^2*T020^2*T102^4*T120-174960*T211^4*T200^3*T300^3*T002^3*T011^2*T020^2*T102^4*T120-22674816*T211^4*T300^5*T002^3*T011^2*T020^2*T102^4*T120-15228*T211^4*T200^6*T300*T002^4*T020^3*T102^4*T120-909792*T211^4*T200^3*T300^3*T002^4*T020^3*T102^4*T120-141912*T211^4*T200^7*T011^6*T102^5*T120-6193584*T211^4*T200^4*T300^2*T011^6*T102^5*T120-25824096*T211^4*T200*T300^4*T011^6*T102^5*T120+401760*T211^4*T200^7*T002*T011^4*T020*T102^5*T120-3487536*T211^4*T200^4*T300^2*T002*T011^4*T020*T102^5*T120-55427328*T211^4*T200*T300^4*T002*T011^4*T020*T102^5*T120+67716*T211^4*T200^7*T002^2*T011^2*T020^2*T102^5*T120+8742168*T211^4*T200^4*T300^2*T002^2*T011^2*T020^2*T102^5*T120+10077696*T211^4*T200*T300^4*T002^2*T011^2*T020^2*T102^5*T120-6048*T211^4*T200^7*T002^3*T020^3*T102^5*T120-431568*T211^4*T200^4*T300^2*T002^3*T020^3*T102^5*T120+2536920*T211^4*T200^5*T300*T011^4*T020*T102^6*T120+22044960*T211^4*T200^2*T300^3*T011^4*T020*T102^6*T120-1274292*T211^4*T200^5*T300*T002*T011^2*T020^2*T102^6*T120+7558272*T211^4*T200^2*T300^3*T002*T011^2*T020^2*T102^6*T120-40824*T211^4*T200^5*T300*T002^2*T020^3*T102^6*T120+209952*T211^4*T200^2*T300^3*T002^2*T020^3*T102^6*T120-65124*T211^4*T200^6*T011^2*T020^2*T102^7*T120-3779136*T211^4*T200^3*T300^2*T011^2*T020^2*T102^7*T120+2592*T211^4*T200^6*T002*T020^3*T102^7*T120+174960*T211^4*T200^3*T300^2*T002*T020^3*T102^7*T120+26244*T211^4*T200^4*T300*T020^3*T102^8*T120+26880*T211^4*T200^9*T002^6*T011^4*T120^2+4525632*T211^4*T200^6*T300^2*T002^6*T011^4*T120^2+3079296*T211^4*T200^3*T300^4*T002^6*T011^4*T120^2-9600*T211^4*T200^9*T002^7*T011^2*T020*T120^2-2649024*T211^4*T200^6*T300^2*T002^7*T011^2*T020*T120^2+11757312*T211^4*T200^3*T300^4*T002^7*T011^2*T020*T120^2+69984*T211^4*T200^6*T300^2*T002^8*T020^2*T120^2+839808*T211^4*T200^3*T300^4*T002^8*T020^2*T120^2+3266784*T211^4*T200^7*T300*T002^5*T011^4*T102*T120^2+39960864*T211^4*T200^4*T300^3*T002^5*T011^4*T102*T120^2+10077696*T211^4*T200*T300^5*T002^5*T011^4*T102*T120^2-2377728*T211^4*T200^7*T300*T002^6*T011^2*T020*T102*T120^2-18242496*T211^4*T200^4*T300^3*T002^6*T011^2*T020*T102*T120^2+30233088*T211^4*T200*T300^5*T002^6*T011^2*T020*T102*T120^2+60480*T211^4*T200^7*T300*T002^7*T020^2*T102*T120^2+2566080*T211^4*T200^4*T300^3*T002^7*T020^2*T102*T120^2+286128*T211^4*T200^8*T002^4*T011^4*T102^2*T120^2+14859936*T211^4*T200^5*T300^2*T002^4*T011^4*T102^2*T120^2+85135536*T211^4*T200^2*T300^4*T002^4*T011^4*T102^2*T120^2-376272*T211^4*T200^8*T002^5*T011^2*T020*T102^2*T120^2-19016208*T211^4*T200^5*T300^2*T002^5*T011^2*T020*T102^2*T120^2-60676128*T211^4*T200^2*T300^4*T002^5*T011^2*T020*T102^2*T120^2+12888*T211^4*T200^8*T002^6*T020^2*T102^2*T120^2+1794312*T211^4*T200^5*T300^2*T002^6*T020^2*T102^2*T120^2+5458752*T211^4*T200^2*T300^4*T002^6*T020^2*T102^2*T120^2-4835376*T211^4*T200^6*T300*T002^3*T011^4*T102^3*T120^2-23584608*T211^4*T200^3*T300^3*T002^3*T011^4*T102^3*T120^2+18895680*T211^4*T300^5*T002^3*T011^4*T102^3*T120^2+338256*T211^4*T200^6*T300*T002^4*T011^2*T020*T102^3*T120^2-42095376*T211^4*T200^3*T300^3*T002^4*T011^2*T020*T102^3*T120^2-45349632*T211^4*T300^5*T002^4*T011^2*T020*T102^3*T120^2+349920*T211^4*T200^6*T300*T002^5*T020^2*T102^3*T120^2+2939328*T211^4*T200^3*T300^3*T002^5*T020^2*T102^3*T120^2-636444*T211^4*T200^7*T002^2*T011^4*T102^4*T120^2-32046840*T211^4*T200^4*T300^2*T002^2*T011^4*T102^4*T120^2-100147104*T211^4*T200*T300^4*T002^2*T011^4*T102^4*T120^2+801036*T211^4*T200^7*T002^3*T011^2*T020*T102^4*T120^2+26039880*T211^4*T200^4*T300^2*T002^3*T011^2*T020*T102^4*T120^2+3779136*T211^4*T200*T300^4*T002^3*T011^2*T020*T102^4*T120^2-3402*T211^4*T200^7*T002^4*T020^2*T102^4*T120^2-1256796*T211^4*T200^4*T300^2*T002^4*T020^2*T102^4*T120^2-5038848*T211^4*T200*T300^4*T002^4*T020^2*T102^4*T120^2+1607688*T211^4*T200^5*T300*T002*T011^4*T102^5*T120^2-12177216*T211^4*T200^2*T300^3*T002*T011^4*T102^5*T120^2+5113692*T211^4*T200^5*T300*T002^2*T011^2*T020*T102^5*T120^2+64350288*T211^4*T200^2*T300^3*T002^2*T011^2*T020*T102^5*T120^2-682344*T211^4*T200^5*T300*T002^3*T020^2*T102^5*T120^2-6613488*T211^4*T200^2*T300^3*T002^3*T020^2*T102^5*T120^2+321732*T211^4*T200^6*T011^4*T102^6*T120^2+14766624*T211^4*T200^3*T300^2*T011^4*T102^6*T120^2+38736144*T211^4*T300^4*T011^4*T102^6*T120^2-419580*T211^4*T200^6*T002*T011^2*T020*T102^6*T120^2-5248800*T211^4*T200^3*T300^2*T002*T011^2*T020*T102^6*T120^2+7558272*T211^4*T300^4*T002*T011^2*T020*T102^6*T120^2-24948*T211^4*T200^6*T002^2*T020^2*T102^6*T120^2-1277208*T211^4*T200^3*T300^2*T002^2*T020^2*T102^6*T120^2+944784*T211^4*T300^4*T002^2*T020^2*T102^6*T120^2-3070548*T211^4*T200^4*T300*T011^2*T020*T102^7*T120^2-18895680*T211^4*T200*T300^3*T011^2*T020*T102^7*T120^2+285768*T211^4*T200^4*T300*T002*T020^2*T102^7*T120^2+2204496*T211^4*T200*T300^3*T002*T020^2*T102^7*T120^2+16038*T211^4*T200^5*T020^2*T102^8*T120^2+866052*T211^4*T200^2*T300^2*T020^2*T102^8*T120^2-157248*T211^4*T200^7*T300*T002^7*T011^2*T120^3-7371648*T211^4*T200^4*T300^3*T002^7*T011^2*T120^3+8640*T211^4*T200^7*T300*T002^8*T020*T120^3+933120*T211^4*T200^4*T300^3*T002^8*T020*T120^3-61632*T211^4*T200^8*T002^6*T011^2*T102*T120^3-11275200*T211^4*T200^5*T300^2*T002^6*T011^2*T102*T120^3-39470976*T211^4*T200^2*T300^4*T002^6*T011^2*T102*T120^3+4032*T211^4*T200^8*T002^7*T020*T102*T120^3+1415232*T211^4*T200^5*T300^2*T002^7*T020*T102*T120^3+8398080*T211^4*T200^2*T300^4*T002^7*T020*T102*T120^3-3689712*T211^4*T200^6*T300*T002^5*T011^2*T102^2*T120^3-53362800*T211^4*T200^3*T300^3*T002^5*T011^2*T102^2*T120^3-30233088*T211^4*T300^5*T002^5*T011^2*T102^2*T120^3+593568*T211^4*T200^6*T300*T002^6*T020*T102^2*T120^3+12457152*T211^4*T200^3*T300^3*T002^6*T020*T102^2*T120^3-148392*T211^4*T200^7*T002^4*T011^2*T102^3*T120^3-2256984*T211^4*T200^4*T300^2*T002^4*T011^2*T102^3*T120^3-34012224*T211^4*T200*T300^4*T002^4*T011^2*T102^3*T120^3+60912*T211^4*T200^7*T002^5*T020*T102^3*T120^3+4164048*T211^4*T200^4*T300^2*T002^5*T020*T102^3*T120^3+2519424*T211^4*T200*T300^4*T002^5*T020*T102^3*T120^3+6412284*T211^4*T200^5*T300*T002^3*T011^2*T102^4*T120^3+58471632*T211^4*T200^2*T300^3*T002^3*T011^2*T102^4*T120^3-259524*T211^4*T200^5*T300*T002^4*T020*T102^4*T120^3-9552816*T211^4*T200^2*T300^3*T002^4*T020*T102^4*T120^3+484380*T211^4*T200^6*T002^2*T011^2*T102^5*T120^3+23619600*T211^4*T200^3*T300^2*T002^2*T011^2*T102^5*T120^3+41570496*T211^4*T300^4*T002^2*T011^2*T102^5*T120^3-124416*T211^4*T200^6*T002^3*T020*T102^5*T120^3-8083152*T211^4*T200^3*T300^2*T002^3*T020*T102^5*T120^3-3779136*T211^4*T300^4*T002^3*T020*T102^5*T120^3-2534004*T211^4*T200^4*T300*T002*T011^2*T102^6*T120^3-8817984*T211^4*T200*T300^3*T002*T011^2*T102^6*T120^3-927288*T211^4*T200^4*T300*T002^2*T020*T102^6*T120^3-1574640*T211^4*T200*T300^3*T002^2*T020*T102^6*T120^3-271188*T211^4*T200^5*T011^2*T102^7*T120^3-11862288*T211^4*T200^2*T300^2*T011^2*T102^7*T120^3+58320*T211^4*T200^5*T002*T020*T102^7*T120^3+2939328*T211^4*T200^2*T300^2*T002*T020*T102^7*T120^3+603612*T211^4*T200^3*T300*T020*T102^8*T120^3+944784*T211^4*T300^3*T020*T102^8*T120^3+144*T211^4*T200^8*T002^8*T120^4+93312*T211^4*T200^5*T300^2*T002^8*T120^4+1679616*T211^4*T200^2*T300^4*T002^8*T120^4+88128*T211^4*T200^6*T300*T002^7*T102*T120^4+4478976*T211^4*T200^3*T300^3*T002^7*T102*T120^4+17928*T211^4*T200^7*T002^6*T102^2*T120^4+3242592*T211^4*T200^4*T300^2*T002^6*T102^2*T120^4+7558272*T211^4*T200*T300^4*T002^6*T102^2*T120^4+684288*T211^4*T200^5*T300*T002^5*T102^3*T120^4+4618944*T211^4*T200^2*T300^3*T002^5*T102^3*T120^4+12393*T211^4*T200^6*T002^4*T102^4*T120^4-2466936*T211^4*T200^3*T300^2*T002^4*T102^4*T120^4-944784*T211^4*T300^4*T002^4*T102^4*T120^4-1396764*T211^4*T200^4*T300*T002^3*T102^5*T120^4-6928416*T211^4*T200*T300^3*T002^3*T102^5*T120^4-88938*T211^4*T200^5*T002^2*T102^6*T120^4-1600884*T211^4*T200^2*T300^2*T002^2*T102^6*T120^4+603612*T211^4*T200^3*T300*T002*T102^7*T120^4+944784*T211^4*T300^3*T002*T102^7*T120^4+59049*T211^4*T200^4*T102^8*T120^4+944784*T211^4*T200*T300^2*T102^8*T120^4-7168*T211^3*T200^11*T002^4*T011^9-340416*T211^3*T200^8*T300^2*T002^4*T011^9-1446336*T211^3*T200^5*T300^4*T002^4*T011^9+64512*T211^3*T200^11*T002^5*T011^7*T020-340416*T211^3*T200^8*T300^2*T002^5*T011^7*T020-6111936*T211^3*T200^5*T300^4*T002^5*T011^7*T020-53248*T211^3*T200^11*T002^6*T011^5*T020^2+983232*T211^3*T200^8*T300^2*T002^6*T011^5*T020^2-7045056*T211^3*T200^5*T300^4*T002^6*T011^5*T020^2+195264*T211^3*T200^8*T300^2*T002^7*T011^3*T020^3-1726272*T211^3*T200^5*T300^4*T002^7*T011^3*T020^3-93312*T211^3*T200^5*T300^4*T002^8*T011*T020^4-15552*T211^3*T200^9*T300*T002^3*T011^9*T102-2356128*T211^3*T200^6*T300^3*T002^3*T011^9*T102-10077696*T211^3*T200^3*T300^5*T002^3*T011^9*T102+645696*T211^3*T200^9*T300*T002^4*T011^7*T020*T102+606528*T211^3*T200^6*T300^3*T002^4*T011^7*T020*T102-36951552*T211^3*T200^3*T300^5*T002^4*T011^7*T020*T102-995904*T211^3*T200^9*T300*T002^5*T011^5*T020^2*T102+11757312*T211^3*T200^6*T300^3*T002^5*T011^5*T020^2*T102-33592320*T211^3*T200^3*T300^5*T002^5*T011^5*T020^2*T102+144576*T211^3*T200^9*T300*T002^6*T011^3*T020^3*T102+326592*T211^3*T200^6*T300^3*T002^6*T011^3*T020^3*T102-3359232*T211^3*T200^3*T300^5*T002^6*T011^3*T020^3*T102-132192*T211^3*T200^6*T300^3*T002^7*T011*T020^4*T102+14352*T211^3*T200^10*T002^2*T011^9*T102^2+826848*T211^3*T200^7*T300^2*T002^2*T011^9*T102^2+1539648*T211^3*T200^4*T300^4*T002^2*T011^9*T102^2-15116544*T211^3*T200*T300^6*T002^2*T011^9*T102^2-126576*T211^3*T200^10*T002^3*T011^7*T020*T102^2+1867536*T211^3*T200^7*T300^2*T002^3*T011^7*T020*T102^2+31212864*T211^3*T200^4*T300^4*T002^3*T011^7*T020*T102^2-45349632*T211^3*T200*T300^6*T002^3*T011^7*T020*T102^2+84144*T211^3*T200^10*T002^4*T011^5*T020^2*T102^2-7240752*T211^3*T200^7*T300^2*T002^4*T011^5*T020^2*T102^2+54867456*T211^3*T200^4*T300^4*T002^4*T011^5*T020^2*T102^2-30233088*T211^3*T200*T300^6*T002^4*T011^5*T020^2*T102^2+23472*T211^3*T200^10*T002^5*T011^3*T020^3*T102^2+776304*T211^3*T200^7*T300^2*T002^5*T011^3*T020^3*T102^2+1679616*T211^3*T200^4*T300^4*T002^5*T011^3*T020^3*T102^2-66096*T211^3*T200^7*T300^2*T002^6*T011*T020^4*T102^2+15768*T211^3*T200^8*T300*T002*T011^9*T102^3+2589408*T211^3*T200^5*T300^3*T002*T011^9*T102^3+20155392*T211^3*T200^2*T300^5*T002*T011^9*T102^3-967680*T211^3*T200^8*T300*T002^2*T011^7*T020*T102^3-6438528*T211^3*T200^5*T300^3*T002^2*T011^7*T020*T102^3+80621568*T211^3*T200^2*T300^5*T002^2*T011^7*T020*T102^3+1705104*T211^3*T200^8*T300*T002^3*T011^5*T020^2*T102^3-28203552*T211^3*T200^5*T300^3*T002^3*T011^5*T020^2*T102^3+73063296*T211^3*T200^2*T300^5*T002^3*T011^5*T020^2*T102^3-55296*T211^3*T200^8*T300*T002^4*T011^3*T020^3*T102^3+2192832*T211^3*T200^5*T300^3*T002^4*T011^3*T020^3*T102^3-13608*T211^3*T200^8*T300*T002^5*T011*T020^4*T102^3+93312*T211^3*T200^5*T300^3*T002^5*T011*T020^4*T102^3-7236*T211^3*T200^9*T011^9*T102^4-474336*T211^3*T200^6*T300^2*T011^9*T102^4-4618944*T211^3*T200^3*T300^4*T011^9*T102^4+61776*T211^3*T200^9*T002*T011^7*T020*T102^4-1100304*T211^3*T200^6*T300^2*T002*T011^7*T020*T102^4-35691840*T211^3*T200^3*T300^4*T002*T011^7*T020*T102^4-5328*T211^3*T200^9*T002^2*T011^5*T020^2*T102^4+8192016*T211^3*T200^6*T300^2*T002^2*T011^5*T020^2*T102^4-49128768*T211^3*T200^3*T300^4*T002^2*T011^5*T020^2*T102^4-47664*T211^3*T200^9*T002^3*T011^3*T020^3*T102^4-1088640*T211^3*T200^6*T300^2*T002^3*T011^3*T020^3*T102^4+1679616*T211^3*T200^3*T300^4*T002^3*T011^3*T020^3*T102^4-972*T211^3*T200^9*T002^4*T011*T020^4*T102^4+85536*T211^3*T200^6*T300^2*T002^4*T011*T020^4*T102^4+326592*T211^3*T200^7*T300*T011^7*T020*T102^5+5948640*T211^3*T200^4*T300^3*T011^7*T020*T102^5-703728*T211^3*T200^7*T300*T002*T011^5*T020^2*T102^5+13856832*T211^3*T200^4*T300^3*T002*T011^5*T020^2*T102^5-250128*T211^3*T200^7*T300*T002^2*T011^3*T020^3*T102^5-1679616*T211^3*T200^4*T300^3*T002^2*T011^3*T020^3*T102^5+23328*T211^3*T200^7*T300*T002^3*T011*T020^4*T102^5-25920*T211^3*T200^8*T011^5*T020^2*T102^6-2169504*T211^3*T200^5*T300^2*T011^5*T020^2*T102^6+24192*T211^3*T200^8*T002*T011^3*T020^3*T102^6+174960*T211^3*T200^5*T300^2*T002*T011^3*T020^3*T102^6+1944*T211^3*T200^8*T002^2*T011*T020^4*T102^6-23328*T211^3*T200^5*T300^2*T002^2*T011*T020^4*T102^6+159408*T211^3*T200^6*T300*T011^3*T020^3*T102^7-9720*T211^3*T200^6*T300*T002*T011*T020^4*T102^7-972*T211^3*T200^7*T011*T020^4*T102^8+396288*T211^3*T200^9*T300*T002^5*T011^7*T120+4354560*T211^3*T200^6*T300^3*T002^5*T011^7*T120-1179648*T211^3*T200^9*T300*T002^6*T011^5*T020*T120+10824192*T211^3*T200^6*T300^3*T002^6*T011^5*T020*T120+8398080*T211^3*T200^3*T300^5*T002^6*T011^5*T020*T120+340992*T211^3*T200^9*T300*T002^7*T011^3*T020^2*T120-2426112*T211^3*T200^6*T300^3*T002^7*T011^3*T020^2*T120+13436928*T211^3*T200^3*T300^5*T002^7*T011^3*T020^2*T120-559872*T211^3*T200^6*T300^3*T002^8*T011*T020^3*T120+1679616*T211^3*T200^3*T300^5*T002^8*T011*T020^3*T120+61440*T211^3*T200^10*T002^4*T011^7*T102*T120+5075136*T211^3*T200^7*T300^2*T002^4*T011^7*T102*T120+40450752*T211^3*T200^4*T300^4*T002^4*T011^7*T102*T120-350208*T211^3*T200^10*T002^5*T011^5*T020*T102*T120-11835072*T211^3*T200^7*T300^2*T002^5*T011^5*T020*T102*T120+83001024*T211^3*T200^4*T300^4*T002^5*T011^5*T020*T102*T120+30233088*T211^3*T200*T300^6*T002^5*T011^5*T020*T102*T120+147456*T211^3*T200^10*T002^6*T011^3*T020^2*T102*T120+6039360*T211^3*T200^7*T300^2*T002^6*T011^3*T020^2*T102*T120-34852032*T211^3*T200^4*T300^4*T002^6*T011^3*T020^2*T102*T120+30233088*T211^3*T200*T300^6*T002^6*T011^3*T020^2*T102*T120-648000*T211^3*T200^7*T300^2*T002^7*T011*T020^3*T102*T120-2939328*T211^3*T200^4*T300^4*T002^7*T011*T020^3*T102*T120-592704*T211^3*T200^8*T300*T002^3*T011^7*T102^2*T120+8724672*T211^3*T200^5*T300^3*T002^3*T011^7*T102^2*T120+100776960*T211^3*T200^2*T300^5*T002^3*T011^7*T102^2*T120-1323648*T211^3*T200^8*T300*T002^4*T011^5*T020*T102^2*T120-64991808*T211^3*T200^5*T300^3*T002^4*T011^5*T020*T102^2*T120+125971200*T211^3*T200^2*T300^5*T002^4*T011^5*T020*T102^2*T120+2702592*T211^3*T200^8*T300*T002^5*T011^3*T020^2*T102^2*T120+22394880*T211^3*T200^5*T300^3*T002^5*T011^3*T020^2*T102^2*T120-141087744*T211^3*T200^2*T300^5*T002^5*T011^3*T020^2*T102^2*T120-240192*T211^3*T200^8*T300*T002^6*T011*T020^3*T102^2*T120-4572288*T211^3*T200^5*T300^3*T002^6*T011*T020^3*T102^2*T120-5038848*T211^3*T200^2*T300^5*T002^6*T011*T020^3*T102^2*T120-119952*T211^3*T200^9*T002^2*T011^7*T102^3*T120-9467280*T211^3*T200^6*T300^2*T002^2*T011^7*T102^3*T120-57106944*T211^3*T200^3*T300^4*T002^2*T011^7*T102^3*T120+45349632*T211^3*T300^6*T002^2*T011^7*T102^3*T120+698544*T211^3*T200^9*T002^3*T011^5*T020*T102^3*T120+10571472*T211^3*T200^6*T300^2*T002^3*T011^5*T020*T102^3*T120-199874304*T211^3*T200^3*T300^4*T002^3*T011^5*T020*T102^3*T120-45349632*T211^3*T300^6*T002^3*T011^5*T020*T102^3*T120-203760*T211^3*T200^9*T002^4*T011^3*T020^2*T102^3*T120+6963408*T211^3*T200^6*T300^2*T002^4*T011^3*T020^2*T102^3*T120+52068096*T211^3*T200^3*T300^4*T002^4*T011^3*T020^2*T102^3*T120-90699264*T211^3*T300^6*T002^4*T011^3*T020^2*T102^3*T120-28080*T211^3*T200^9*T002^5*T011*T020^3*T102^3*T120-1255824*T211^3*T200^6*T300^2*T002^5*T011*T020^3*T102^3*T120-3359232*T211^3*T200^3*T300^4*T002^5*T011*T020^3*T102^3*T120+207360*T211^3*T200^7*T300*T002*T011^7*T102^4*T120-13786848*T211^3*T200^4*T300^3*T002*T011^7*T102^4*T120-120932352*T211^3*T200*T300^5*T002*T011^7*T102^4*T120+4580064*T211^3*T200^7*T300*T002^2*T011^5*T020*T102^4*T120+80831520*T211^3*T200^4*T300^3*T002^2*T011^5*T020*T102^4*T120-166281984*T211^3*T200*T300^5*T002^2*T011^5*T020*T102^4*T120-5625936*T211^3*T200^7*T300*T002^3*T011^3*T020^2*T102^4*T120+9937728*T211^3*T200^4*T300^3*T002^3*T011^3*T020^2*T102^4*T120+105815808*T211^3*T200*T300^5*T002^3*T011^3*T020^2*T102^4*T120+136080*T211^3*T200^7*T300*T002^4*T011*T020^3*T102^4*T120+4059072*T211^3*T200^4*T300^3*T002^4*T011*T020^3*T102^4*T120+59184*T211^3*T200^8*T011^7*T102^5*T120+4443984*T211^3*T200^5*T300^2*T011^7*T102^5*T120+41570496*T211^3*T200^2*T300^4*T011^7*T102^5*T120-346032*T211^3*T200^8*T002*T011^5*T020*T102^5*T120-758160*T211^3*T200^5*T300^2*T002*T011^5*T020*T102^5*T120+144866880*T211^3*T200^2*T300^4*T002*T011^5*T020*T102^5*T120-43632*T211^3*T200^8*T002^2*T011^3*T020^2*T102^5*T120-20225376*T211^3*T200^5*T300^2*T002^2*T011^3*T020^2*T102^5*T120+10077696*T211^3*T200^2*T300^4*T002^2*T011^3*T020^2*T102^5*T120+52704*T211^3*T200^8*T002^3*T011*T020^3*T102^5*T120+2869344*T211^3*T200^5*T300^2*T002^3*T011*T020^3*T102^5*T120+2519424*T211^3*T200^2*T300^4*T002^3*T011*T020^3*T102^5*T120-2052864*T211^3*T200^6*T300*T011^5*T020*T102^6*T120-37371456*T211^3*T200^3*T300^3*T011^5*T020*T102^6*T120+2585520*T211^3*T200^6*T300*T002*T011^3*T020^2*T102^6*T120-22254912*T211^3*T200^3*T300^3*T002*T011^3*T020^2*T102^6*T120+318816*T211^3*T200^6*T300*T002^2*T011*T020^3*T102^6*T120+101088*T211^3*T200^7*T011^3*T020^2*T102^7*T120+7873200*T211^3*T200^4*T300^2*T011^3*T020^2*T102^7*T120-24624*T211^3*T200^7*T002*T011*T020^3*T102^7*T120-1084752*T211^3*T200^4*T300^2*T002*T011*T020^3*T102^7*T120-221616*T211^3*T200^5*T300*T011*T020^3*T102^8*T120-26112*T211^3*T200^10*T002^6*T011^5*T120^2-4100544*T211^3*T200^7*T300^2*T002^6*T011^5*T120^2-6578496*T211^3*T200^4*T300^4*T002^6*T011^5*T120^2+23040*T211^3*T200^10*T002^7*T011^3*T020*T120^2+4598208*T211^3*T200^7*T300^2*T002^7*T011^3*T020*T120^2-30652992*T211^3*T200^4*T300^4*T002^7*T011^3*T020*T120^2-476928*T211^3*T200^7*T300^2*T002^8*T011*T020^2*T120^2-2239488*T211^3*T200^4*T300^4*T002^8*T011*T020^2*T120^2-2580768*T211^3*T200^8*T300*T002^5*T011^5*T102*T120^2-51111648*T211^3*T200^5*T300^3*T002^5*T011^5*T102*T120^2-40310784*T211^3*T200^2*T300^5*T002^5*T011^5*T102*T120^2+4150656*T211^3*T200^8*T300*T002^6*T011^3*T020*T102*T120^2+29953152*T211^3*T200^5*T300^3*T002^6*T011^3*T020*T102*T120^2-166281984*T211^3*T200^2*T300^5*T002^6*T011^3*T020*T102*T120^2-408672*T211^3*T200^8*T300*T002^7*T011*T020^2*T102*T120^2-13087008*T211^3*T200^5*T300^3*T002^7*T011*T020^2*T102*T120^2+12597120*T211^3*T200^2*T300^5*T002^7*T011*T020^2*T102*T120^2-135072*T211^3*T200^9*T002^4*T011^5*T102^2*T120^2-14510016*T211^3*T200^6*T300^2*T002^4*T011^5*T102^2*T120^2-184337856*T211^3*T200^3*T300^4*T002^4*T011^5*T102^2*T120^2-45349632*T211^3*T300^6*T002^4*T011^5*T102^2*T120^2+541008*T211^3*T200^9*T002^5*T011^3*T020*T102^2*T120^2+35423568*T211^3*T200^6*T300^2*T002^5*T011^3*T020*T102^2*T120^2+95318208*T211^3*T200^3*T300^4*T002^5*T011^3*T020*T102^2*T120^2-136048896*T211^3*T300^6*T002^5*T011^3*T020*T102^2*T120^2-86256*T211^3*T200^9*T002^6*T011*T020^2*T102^2*T120^2-9949392*T211^3*T200^6*T300^2*T002^6*T011*T020^2*T102^2*T120^2-33172416*T211^3*T200^3*T300^4*T002^6*T011*T020^2*T102^2*T120^2+4241808*T211^3*T200^7*T300*T002^3*T011^5*T102^3*T120^2+35831808*T211^3*T200^4*T300^3*T002^3*T011^5*T102^3*T120^2-173840256*T211^3*T200*T300^5*T002^3*T011^5*T102^3*T120^2-1770336*T211^3*T200^7*T300*T002^4*T011^3*T020*T102^3*T120^2+106445664*T211^3*T200^4*T300^3*T002^4*T011^3*T020*T102^3*T120^2+211631616*T211^3*T200*T300^5*T002^4*T011^3*T020*T102^3*T120^2-1805328*T211^3*T200^7*T300*T002^5*T011*T020^2*T102^3*T120^2-23374656*T211^3*T200^4*T300^3*T002^5*T011*T020^2*T102^3*T120^2-68024448*T211^3*T200*T300^5*T002^5*T011*T020^2*T102^3*T120^2+330048*T211^3*T200^8*T002^2*T011^5*T102^4*T120^2+32869152*T211^3*T200^5*T300^2*T002^2*T011^5*T102^4*T120^2+258240960*T211^3*T200^2*T300^4*T002^2*T011^5*T102^4*T120^2-1172880*T211^3*T200^8*T002^3*T011^3*T020*T102^4*T120^2-52604640*T211^3*T200^5*T300^2*T002^3*T011^3*T020*T102^4*T120^2+100776960*T211^3*T200^2*T300^4*T002^3*T011^3*T020*T102^4*T120^2+78840*T211^3*T200^8*T002^4*T011*T020^2*T102^4*T120^2+6823440*T211^3*T200^5*T300^2*T002^4*T011*T020^2*T102^4*T120^2-23934528*T211^3*T200^2*T300^4*T002^4*T011*T020^2*T102^4*T120^2-1730160*T211^3*T200^6*T300*T002*T011^5*T102^5*T120^2+12807072*T211^3*T200^3*T300^3*T002*T011^5*T102^5*T120^2+181398528*T211^3*T300^5*T002*T011^5*T102^5*T120^2-6559056*T211^3*T200^6*T300*T002^2*T011^3*T020*T102^5*T120^2-173420352*T211^3*T200^3*T300^3*T002^2*T011^3*T020*T102^5*T120^2-68024448*T211^3*T300^5*T002^2*T011^3*T020*T102^5*T120^2+4175712*T211^3*T200^6*T300*T002^3*T011*T020^2*T102^5*T120^2+33802272*T211^3*T200^3*T300^3*T002^3*T011*T020^2*T102^5*T120^2+22674816*T211^3*T300^5*T002^3*T011*T020^2*T102^5*T120^2-171072*T211^3*T200^7*T011^5*T102^6*T120^2-15046560*T211^3*T200^4*T300^2*T011^5*T102^6*T120^2-124711488*T211^3*T200*T300^4*T011^5*T102^6*T120^2+606528*T211^3*T200^7*T002*T011^3*T020*T102^6*T120^2+15011568*T211^3*T200^4*T300^2*T002*T011^3*T020*T102^6*T120^2-117153216*T211^3*T200*T300^4*T002*T011^3*T020*T102^6*T120^2+101088*T211^3*T200^7*T002^2*T011*T020^2*T102^6*T120^2+8433072*T211^3*T200^4*T300^2*T002^2*T011*T020^2*T102^6*T120^2+30233088*T211^3*T200*T300^4*T002^2*T011*T020^2*T102^6*T120^2+4070736*T211^3*T200^5*T300*T011^3*T020*T102^7*T120^2+67394592*T211^3*T200^2*T300^3*T011^3*T020*T102^7*T120^2-1947888*T211^3*T200^5*T300*T002*T011*T020^2*T102^7*T120^2-5038848*T211^3*T200^2*T300^3*T002*T011*T020^2*T102^7*T120^2-91368*T211^3*T200^6*T011*T020^2*T102^8*T120^2-5563728*T211^3*T200^3*T300^2*T011*T020^2*T102^8*T120^2+283392*T211^3*T200^8*T300*T002^7*T011^3*T120^3+10824192*T211^3*T200^5*T300^3*T002^7*T011^3*T120^3-62208*T211^3*T200^8*T300*T002^8*T011*T020*T120^3-4665600*T211^3*T200^5*T300^3*T002^8*T011*T020*T120^3+10077696*T211^3*T200^2*T300^5*T002^8*T011*T020*T120^3+97920*T211^3*T200^9*T002^6*T011^3*T102*T120^3+17044992*T211^3*T200^6*T300^2*T002^6*T011^3*T102*T120^3+91539072*T211^3*T200^3*T300^4*T002^6*T011^3*T102*T120^3-28800*T211^3*T200^9*T002^7*T011*T020*T102*T120^3-7464960*T211^3*T200^6*T300^2*T002^7*T011*T020*T102*T120^3-33592320*T211^3*T200^3*T300^4*T002^7*T011*T020*T102*T120^3+4605984*T211^3*T200^7*T300*T002^5*T011^3*T102^2*T120^3+118622880*T211^3*T200^4*T300^3*T002^5*T011^3*T102^2*T120^3+181398528*T211^3*T200*T300^5*T002^5*T011^3*T102^2*T120^3-3004128*T211^3*T200^7*T300*T002^6*T011*T020*T102^2*T120^3-64595232*T211^3*T200^4*T300^3*T002^6*T011*T020*T102^2*T120^3-90699264*T211^3*T200*T300^5*T002^6*T011*T020*T102^2*T120^3+34128*T211^3*T200^8*T002^4*T011^3*T102^3*T120^3+5377104*T211^3*T200^5*T300^2*T002^4*T011^3*T102^3*T120^3+182658240*T211^3*T200^2*T300^4*T002^4*T011^3*T102^3*T120^3-236304*T211^3*T200^8*T002^5*T011*T020*T102^3*T120^3-19770480*T211^3*T200^5*T300^2*T002^5*T011*T020*T102^3*T120^3-147386304*T211^3*T200^2*T300^4*T002^5*T011*T020*T102^3*T120^3-8487504*T211^3*T200^6*T300*T002^3*T011^3*T102^4*T120^3-141507648*T211^3*T200^3*T300^3*T002^3*T011^3*T102^4*T120^3-68024448*T211^3*T300^5*T002^3*T011^3*T102^4*T120^3+2678832*T211^3*T200^6*T300*T002^4*T011*T020*T102^4*T120^3+10497600*T211^3*T200^3*T300^3*T002^4*T011*T020*T102^4*T120^3-22674816*T211^3*T300^5*T002^4*T011*T020*T102^4*T120^3-333072*T211^3*T200^7*T002^2*T011^3*T102^5*T120^3-42130368*T211^3*T200^4*T300^2*T002^2*T011^3*T102^5*T120^3-321226560*T211^3*T200*T300^4*T002^2*T011^3*T102^5*T120^3+583200*T211^3*T200^7*T002^3*T011*T020*T102^5*T120^3+41220576*T211^3*T200^4*T300^2*T002^3*T011*T020*T102^5*T120^3+117153216*T211^3*T200*T300^4*T002^3*T011*T020*T102^5*T120^3+3697488*T211^3*T200^5*T300*T002*T011^3*T102^6*T120^3+23304672*T211^3*T200^2*T300^3*T002*T011^3*T102^6*T120^3+2892672*T211^3*T200^5*T300*T002^2*T011*T020*T102^6*T120^3+68654304*T211^3*T200^2*T300^3*T002^2*T011*T020*T102^6*T120^3+202176*T211^3*T200^6*T011^3*T102^7*T120^3+21520080*T211^3*T200^3*T300^2*T011^3*T102^7*T120^3+124711488*T211^3*T300^4*T011^3*T102^7*T120^3-322704*T211^3*T200^6*T002*T011*T020*T102^7*T120^3-14591664*T211^3*T200^3*T300^2*T002*T011*T020*T102^7*T120^3-11337408*T211^3*T300^4*T002*T011*T020*T102^7*T120^3-2484432*T211^3*T200^4*T300*T011*T020*T102^8*T120^3-26453952*T211^3*T200*T300^3*T011*T020*T102^8*T120^3-1152*T211^3*T200^9*T002^8*T011*T120^4-497664*T211^3*T200^6*T300^2*T002^8*T011*T120^4-6718464*T211^3*T200^3*T300^4*T002^8*T011*T120^4-458784*T211^3*T200^7*T300*T002^7*T011*T102*T120^4-20155392*T211^3*T200^4*T300^3*T002^7*T011*T102*T120^4-30233088*T211^3*T200*T300^5*T002^7*T011*T102*T120^4-80784*T211^3*T200^8*T002^6*T011*T102^2*T120^4-13903488*T211^3*T200^5*T300^2*T002^6*T011*T102^2*T120^4-100776960*T211^3*T200^2*T300^4*T002^6*T011*T102^2*T120^4-2113128*T211^3*T200^6*T300*T002^5*T011*T102^3*T120^4-56267136*T211^3*T200^3*T300^3*T002^5*T011*T102^3*T120^4-68024448*T211^3*T300^5*T002^5*T011*T102^3*T120^4+79380*T211^3*T200^7*T002^4*T011*T102^4*T120^4+7768224*T211^3*T200^4*T300^2*T002^4*T011*T102^4*T120^4+11337408*T211^3*T200*T300^4*T002^4*T011*T102^4*T120^4+4898880*T211^3*T200^5*T300*T002^3*T011*T102^5*T120^4+90069408*T211^3*T200^2*T300^3*T002^3*T011*T102^5*T120^4+83592*T211^3*T200^6*T002^2*T011*T102^6*T120^4+16481232*T211^3*T200^3*T300^2*T002^2*T011*T102^6*T120^4+45349632*T211^3*T300^4*T002^2*T011*T102^6*T120^4-2326968*T211^3*T200^4*T300*T002*T011*T102^7*T120^4-22674816*T211^3*T200*T300^3*T002*T011*T102^7*T120^4-78732*T211^3*T200^5*T011*T102^8*T120^4-10707552*T211^3*T200^2*T300^2*T011*T102^8*T120^4+1024*T211^2*T200^12*T002^4*T011^10+127872*T211^2*T200^9*T300^2*T002^4*T011^10+1236384*T211^2*T200^6*T300^4*T002^4*T011^10-24576*T211^2*T200^12*T002^5*T011^8*T020-86400*T211^2*T200^9*T300^2*T002^5*T011^8*T020+6205248*T211^2*T200^6*T300^4*T002^5*T011^8*T020+44032*T211^2*T200^12*T002^6*T011^6*T020^2-1067904*T211^2*T200^9*T300^2*T002^6*T011^6*T020^2+8771328*T211^2*T200^6*T300^4*T002^6*T011^6*T020^2-245376*T211^2*T200^9*T300^2*T002^7*T011^4*T020^3+2939328*T211^2*T200^6*T300^4*T002^7*T011^4*T020^3+256608*T211^2*T200^6*T300^4*T002^8*T011^2*T020^4-5760*T211^2*T200^10*T300*T002^3*T011^10*T102+878688*T211^2*T200^7*T300^3*T002^3*T011^10*T102+10917504*T211^2*T200^4*T300^5*T002^3*T011^10*T102-229248*T211^2*T200^10*T300*T002^4*T011^8*T020*T102-3188160*T211^2*T200^7*T300^3*T002^4*T011^8*T020*T102+49548672*T211^2*T200^4*T300^5*T002^4*T011^8*T020*T102+761472*T211^2*T200^10*T300*T002^5*T011^6*T020^2*T102-12301632*T211^2*T200^7*T300^3*T002^5*T011^6*T020^2*T102+57946752*T211^2*T200^4*T300^5*T002^5*T011^6*T020^2*T102-185472*T211^2*T200^10*T300*T002^6*T011^4*T020^3*T102+295488*T211^2*T200^7*T300^3*T002^6*T011^4*T020^3*T102+9237888*T211^2*T200^4*T300^5*T002^6*T011^4*T020^3*T102+381024*T211^2*T200^7*T300^3*T002^7*T011^2*T020^4*T102-2592*T211^2*T200^11*T002^2*T011^10*T102^2-299376*T211^2*T200^8*T300^2*T002^2*T011^10*T102^2-2519424*T211^2*T200^5*T300^4*T002^2*T011^10*T102^2+22674816*T211^2*T200^2*T300^6*T002^2*T011^10*T102^2+46752*T211^2*T200^11*T002^3*T011^8*T020*T102^2-10368*T211^2*T200^8*T300^2*T002^3*T011^8*T020*T102^2-32892480*T211^2*T200^5*T300^4*T002^3*T011^8*T020*T102^2+90699264*T211^2*T200^2*T300^6*T002^3*T011^8*T020*T102^2-75744*T211^2*T200^11*T002^4*T011^6*T020^2*T102^2+6130080*T211^2*T200^8*T300^2*T002^4*T011^6*T020^2*T102^2-60046272*T211^2*T200^5*T300^4*T002^4*T011^6*T020^2*T102^2+83140992*T211^2*T200^2*T300^6*T002^4*T011^6*T020^2*T102^2-31392*T211^2*T200^11*T002^5*T011^4*T020^3*T102^2-819072*T211^2*T200^8*T300^2*T002^5*T011^4*T020^3*T102^2+1119744*T211^2*T200^5*T300^4*T002^5*T011^4*T020^3*T102^2+203472*T211^2*T200^8*T300^2*T002^6*T011^2*T020^4*T102^2+3672*T211^2*T200^9*T300*T002*T011^10*T102^3-816480*T211^2*T200^6*T300^3*T002*T011^10*T102^3-17635968*T211^2*T200^3*T300^5*T002*T011^10*T102^3+333936*T211^2*T200^9*T300*T002^2*T011^8*T020*T102^3+7709904*T211^2*T200^6*T300^3*T002^2*T011^8*T020*T102^3-88179840*T211^2*T200^3*T300^5*T002^2*T011^8*T020*T102^3-1265328*T211^2*T200^9*T300*T002^3*T011^6*T020^2*T102^3+25217568*T211^2*T200^6*T300^3*T002^3*T011^6*T020^2*T102^3-103296384*T211^2*T200^3*T300^5*T002^3*T011^6*T020^2*T102^3+73008*T211^2*T200^9*T300*T002^4*T011^4*T020^3*T102^3-3254256*T211^2*T200^6*T300^3*T002^4*T011^4*T020^3*T102^3+46008*T211^2*T200^9*T300*T002^5*T011^2*T020^4*T102^3-256608*T211^2*T200^6*T300^3*T002^5*T011^2*T020^4*T102^3+1530*T211^2*T200^10*T011^10*T102^4+155520*T211^2*T200^7*T300^2*T011^10*T102^4+2729376*T211^2*T200^4*T300^4*T011^10*T102^4-22356*T211^2*T200^10*T002*T011^8*T020*T102^4-38880*T211^2*T200^7*T300^2*T002*T011^8*T020*T102^4+27923616*T211^2*T200^4*T300^4*T002*T011^8*T020*T102^4+18792*T211^2*T200^10*T002^2*T011^6*T020^2*T102^4-6341328*T211^2*T200^7*T300^2*T002^2*T011^6*T020^2*T102^4+46819296*T211^2*T200^4*T300^4*T002^2*T011^6*T020^2*T102^4+64548*T211^2*T200^10*T002^3*T011^4*T020^3*T102^4+940896*T211^2*T200^7*T300^2*T002^3*T011^4*T020^3*T102^4-4618944*T211^2*T200^4*T300^4*T002^3*T011^4*T020^3*T102^4+3726*T211^2*T200^10*T002^4*T011^2*T020^4*T102^4-252720*T211^2*T200^7*T300^2*T002^4*T011^2*T020^4*T102^4-114372*T211^2*T200^8*T300*T011^8*T020*T102^5-3744144*T211^2*T200^5*T300^3*T011^8*T020*T102^5+497664*T211^2*T200^8*T300*T002*T011^6*T020^2*T102^5-10497600*T211^2*T200^5*T300^3*T002*T011^6*T020^2*T102^5+301644*T211^2*T200^8*T300*T002^2*T011^4*T020^3*T102^5+1749600*T211^2*T200^5*T300^3*T002^2*T011^4*T020^3*T102^5-77112*T211^2*T200^8*T300*T002^3*T011^2*T020^4*T102^5+12744*T211^2*T200^9*T011^6*T020^2*T102^6+1562976*T211^2*T200^6*T300^2*T011^6*T020^2*T102^6-33156*T211^2*T200^9*T002*T011^4*T020^3*T102^6+17496*T211^2*T200^6*T300^2*T002*T011^4*T020^3*T102^6-7452*T211^2*T200^9*T002^2*T011^2*T020^4*T102^6+64152*T211^2*T200^6*T300^2*T002^2*T011^2*T020^4*T102^6-185652*T211^2*T200^7*T300*T011^4*T020^3*T102^7+31104*T211^2*T200^7*T300*T002*T011^2*T020^4*T102^7+3726*T211^2*T200^8*T011^2*T020^4*T102^8-129024*T211^2*T200^10*T300*T002^5*T011^8*T120-3017088*T211^2*T200^7*T300^3*T002^5*T011^8*T120+746496*T211^2*T200^10*T300*T002^6*T011^6*T020*T120-7200576*T211^2*T200^7*T300^3*T002^6*T011^6*T020*T120-15536448*T211^2*T200^4*T300^5*T002^6*T011^6*T020*T120-423936*T211^2*T200^10*T300*T002^7*T011^4*T020^2*T120+5785344*T211^2*T200^7*T300^3*T002^7*T011^4*T020^2*T120-34852032*T211^2*T200^4*T300^5*T002^7*T011^4*T020^2*T120+1446336*T211^2*T200^7*T300^3*T002^8*T011^2*T020^3*T120-9657792*T211^2*T200^4*T300^5*T002^8*T011^2*T020^3*T120-419904*T211^2*T200^4*T300^5*T002^9*T020^4*T120-10752*T211^2*T200^11*T002^4*T011^8*T102*T120-1972512*T211^2*T200^8*T300^2*T002^4*T011^8*T102*T120-36391680*T211^2*T200^5*T300^4*T002^4*T011^8*T102*T120+175104*T211^2*T200^11*T002^5*T011^6*T020*T102*T120+9289728*T211^2*T200^8*T300^2*T002^5*T011^6*T020*T102*T120-77542272*T211^2*T200^5*T300^4*T002^5*T011^6*T020*T102*T120-105815808*T211^2*T200^2*T300^6*T002^5*T011^6*T020*T102*T120-181248*T211^2*T200^11*T002^6*T011^4*T020^2*T102*T120-5611680*T211^2*T200^8*T300^2*T002^6*T011^4*T020^2*T102*T120+61096032*T211^2*T200^5*T300^4*T002^6*T011^4*T020^2*T102*T120-181398528*T211^2*T200^2*T300^6*T002^6*T011^4*T020^2*T102*T120+1695168*T211^2*T200^8*T300^2*T002^7*T011^2*T020^3*T102*T120+419904*T211^2*T200^5*T300^4*T002^7*T011^2*T020^3*T102*T120-15116544*T211^2*T200^2*T300^6*T002^7*T011^2*T020^3*T102*T120-769824*T211^2*T200^5*T300^4*T002^8*T020^4*T102*T120+293760*T211^2*T200^9*T300*T002^3*T011^8*T102^2*T120-1877904*T211^2*T200^6*T300^3*T002^3*T011^8*T102^2*T120-133529472*T211^2*T200^3*T300^5*T002^3*T011^8*T102^2*T120+309744*T211^2*T200^9*T300*T002^4*T011^6*T020*T102^2*T120+59381424*T211^2*T200^6*T300^3*T002^4*T011^6*T020*T102^2*T120-211631616*T211^2*T200^3*T300^5*T002^4*T011^6*T020*T102^2*T120-136048896*T211^2*T300^7*T002^4*T011^6*T020*T102^2*T120-2862432*T211^2*T200^9*T300*T002^5*T011^4*T020^2*T102^2*T120-21251808*T211^2*T200^6*T300^3*T002^5*T011^4*T020^2*T102^2*T120+262020096*T211^2*T200^3*T300^5*T002^5*T011^4*T020^2*T102^2*T120-136048896*T211^2*T300^7*T002^5*T011^4*T020^2*T102^2*T120+641520*T211^2*T200^9*T300*T002^6*T011^2*T020^3*T102^2*T120+8199792*T211^2*T200^6*T300^3*T002^6*T011^2*T020^3*T102^2*T120+7558272*T211^2*T200^3*T300^5*T002^6*T011^2*T020^3*T102^2*T120-548208*T211^2*T200^6*T300^3*T002^7*T020^4*T102^2*T120+25560*T211^2*T200^10*T002^2*T011^8*T102^3*T120+3888000*T211^2*T200^7*T300^2*T002^2*T011^8*T102^3*T120+56896992*T211^2*T200^4*T300^4*T002^2*T011^8*T102^3*T120-136048896*T211^2*T200*T300^6*T002^2*T011^8*T102^3*T120-335088*T211^2*T200^10*T002^3*T011^6*T020*T102^3*T120-12639888*T211^2*T200^7*T300^2*T002^3*T011^6*T020*T102^3*T120+233886528*T211^2*T200^4*T300^4*T002^3*T011^6*T020*T102^3*T120-45349632*T211^2*T200*T300^6*T002^3*T011^6*T020*T102^3*T120+300888*T211^2*T200^10*T002^4*T011^4*T020^2*T102^3*T120-11106072*T211^2*T200^7*T300^2*T002^4*T011^4*T020^2*T102^3*T120-36111744*T211^2*T200^4*T300^4*T002^4*T011^4*T020^2*T102^3*T120+385471872*T211^2*T200*T300^6*T002^4*T011^4*T020^2*T102^3*T120+77760*T211^2*T200^10*T002^5*T011^2*T020^3*T102^3*T120+2356128*T211^2*T200^7*T300^2*T002^5*T011^2*T020^3*T102^3*T120+19735488*T211^2*T200^4*T300^4*T002^5*T011^2*T020^3*T102^3*T120-188568*T211^2*T200^7*T300^2*T002^6*T020^4*T102^3*T120+419904*T211^2*T200^4*T300^4*T002^6*T020^4*T102^3*T120-148068*T211^2*T200^8*T300*T002*T011^8*T102^4*T120+4164048*T211^2*T200^5*T300^3*T002*T011^8*T102^4*T120+158723712*T211^2*T200^2*T300^5*T002*T011^8*T102^4*T120-1927152*T211^2*T200^8*T300*T002^2*T011^6*T020*T102^4*T120-84050784*T211^2*T200^5*T300^3*T002^2*T011^6*T020*T102^4*T120+359017920*T211^2*T200^2*T300^5*T002^2*T011^6*T020*T102^4*T120+6058476*T211^2*T200^8*T300*T002^3*T011^4*T020^2*T102^4*T120-25054272*T211^2*T200^5*T300^3*T002^3*T011^4*T020^2*T102^4*T120-94478400*T211^2*T200^2*T300^5*T002^3*T011^4*T020^2*T102^4*T120-506088*T211^2*T200^8*T300*T002^4*T011^2*T020^3*T102^4*T120-2589408*T211^2*T200^5*T300^3*T002^4*T011^2*T020^3*T102^4*T120+7558272*T211^2*T200^2*T300^5*T002^4*T011^2*T020^3*T102^4*T120-31104*T211^2*T200^8*T300*T002^5*T020^4*T102^4*T120+559872*T211^2*T200^5*T300^3*T002^5*T020^4*T102^4*T120-14580*T211^2*T200^9*T011^8*T102^5*T120-1772928*T211^2*T200^6*T300^2*T011^8*T102^5*T120-32752512*T211^2*T200^3*T300^4*T011^8*T102^5*T120+160272*T211^2*T200^9*T002*T011^6*T020*T102^5*T120+4537296*T211^2*T200^6*T300^2*T002*T011^6*T020*T102^5*T120-168801408*T211^2*T200^3*T300^4*T002*T011^6*T020*T102^5*T120-49356*T211^2*T200^9*T002^2*T011^4*T020^2*T102^5*T120+24803496*T211^2*T200^6*T300^2*T002^2*T011^4*T020^2*T102^5*T120-54797472*T211^2*T200^3*T300^4*T002^2*T011^4*T020^2*T102^5*T120-160704*T211^2*T200^9*T002^3*T011^2*T020^3*T102^5*T120-5715360*T211^2*T200^6*T300^2*T002^3*T011^2*T020^3*T102^5*T120-7558272*T211^2*T200^3*T300^4*T002^3*T011^2*T020^3*T102^5*T120-1944*T211^2*T200^9*T002^4*T020^4*T102^5*T120+268272*T211^2*T200^6*T300^2*T002^4*T020^4*T102^5*T120+925344*T211^2*T200^7*T300*T011^6*T020*T102^6*T120+32857488*T211^2*T200^4*T300^3*T011^6*T020*T102^6*T120-2747844*T211^2*T200^7*T300*T002*T011^4*T020^2*T102^6*T120+28448496*T211^2*T200^4*T300^3*T002*T011^4*T020^2*T102^6*T120-699840*T211^2*T200^7*T300*T002^2*T011^2*T020^3*T102^6*T120-3674160*T211^2*T200^4*T300^3*T002^2*T011^2*T020^3*T102^6*T120+54432*T211^2*T200^7*T300*T002^3*T020^4*T102^6*T120-104976*T211^2*T200^4*T300^3*T002^3*T020^4*T102^6*T120-70956*T211^2*T200^8*T011^4*T020^2*T102^7*T120-8870472*T211^2*T200^5*T300^2*T011^4*T020^2*T102^7*T120+82944*T211^2*T200^8*T002*T011^2*T020^3*T102^7*T120+1819584*T211^2*T200^5*T300^2*T002*T011^2*T020^3*T102^7*T120+3888*T211^2*T200^8*T002^2*T020^4*T102^7*T120-87480*T211^2*T200^5*T300^2*T002^2*T020^4*T102^7*T120+554040*T211^2*T200^6*T300*T011^2*T020^3*T102^8*T120-23328*T211^2*T200^6*T300*T002*T020^4*T102^8*T120-1944*T211^2*T200^7*T020^4*T102^9*T120+13824*T211^2*T200^11*T002^6*T011^6*T120^2+2309472*T211^2*T200^8*T300^2*T002^6*T011^6*T120^2+6788448*T211^2*T200^5*T300^4*T002^6*T011^6*T120^2-30720*T211^2*T200^11*T002^7*T011^4*T020*T120^2-4276800*T211^2*T200^8*T300^2*T002^7*T011^4*T020*T120^2+37511424*T211^2*T200^5*T300^4*T002^7*T011^4*T020*T120^2+1200096*T211^2*T200^8*T300^2*T002^8*T011^2*T020^2*T120^2-3149280*T211^2*T200^5*T300^4*T002^8*T011^2*T020^2*T120^2+15116544*T211^2*T200^2*T300^6*T002^8*T011^2*T020^2*T120^2-1119744*T211^2*T200^5*T300^4*T002^9*T020^3*T120^2+1118880*T211^2*T200^9*T300*T002^5*T011^6*T102*T120^2+39354336*T211^2*T200^6*T300^3*T002^5*T011^6*T102*T120^2+57946752*T211^2*T200^3*T300^5*T002^5*T011^6*T102*T120^2-3955392*T211^2*T200^9*T300*T002^6*T011^4*T020*T102*T120^2-29673216*T211^2*T200^6*T300^3*T002^6*T011^4*T020*T102*T120^2+317447424*T211^2*T200^3*T300^5*T002^6*T011^4*T020*T102*T120^2+1018656*T211^2*T200^9*T300*T002^7*T011^2*T020^2*T102*T120^2+22278240*T211^2*T200^6*T300^3*T002^7*T011^2*T020^2*T102*T120^2-70543872*T211^2*T200^3*T300^5*T002^7*T011^2*T020^2*T102*T120^2-1772928*T211^2*T200^6*T300^3*T002^8*T020^3*T102*T120^2-10077696*T211^2*T200^3*T300^5*T002^8*T020^3*T102*T120^2+15480*T211^2*T200^10*T002^4*T011^6*T102^2*T120^2+6378264*T211^2*T200^7*T300^2*T002^4*T011^6*T102^2*T120^2+216250560*T211^2*T200^4*T300^4*T002^4*T011^6*T102^2*T120^2+113374080*T211^2*T200*T300^6*T002^4*T011^6*T102^2*T120^2-364752*T211^2*T200^10*T002^5*T011^4*T020*T102^2*T120^2-38215152*T211^2*T200^7*T300^2*T002^5*T011^4*T020*T102^2*T120^2-65505024*T211^2*T200^4*T300^4*T002^5*T011^4*T020*T102^2*T120^2+634894848*T211^2*T200*T300^6*T002^5*T011^4*T020*T102^2*T120^2+212760*T211^2*T200^10*T002^6*T011^2*T020^2*T102^2*T120^2+19721880*T211^2*T200^7*T300^2*T002^6*T011^2*T020^2*T102^2*T120^2+60046272*T211^2*T200^4*T300^4*T002^6*T011^2*T020^2*T102^2*T120^2-272097792*T211^2*T200*T300^6*T002^6*T011^2*T020^2*T102^2*T120^2-1034208*T211^2*T200^7*T300^2*T002^7*T020^3*T102^2*T120^2-15746400*T211^2*T200^4*T300^4*T002^7*T020^3*T102^2*T120^2-2186352*T211^2*T200^8*T300*T002^3*T011^6*T102^3*T120^2-40030848*T211^2*T200^5*T300^3*T002^3*T011^6*T102^3*T120^2+423263232*T211^2*T200^2*T300^5*T002^3*T011^6*T102^3*T120^2+3032640*T211^2*T200^8*T300*T002^4*T011^4*T020*T102^3*T120^2-140107968*T211^2*T200^5*T300^3*T002^4*T011^4*T020*T102^3*T120^2-241864704*T211^2*T200^2*T300^5*T002^4*T011^4*T020*T102^3*T120^2+3228336*T211^2*T200^8*T300*T002^5*T011^2*T020^2*T102^3*T120^2+66764736*T211^2*T200^5*T300^3*T002^5*T011^2*T020^2*T102^3*T120^2+30233088*T211^2*T200^2*T300^5*T002^5*T011^2*T020^2*T102^3*T120^2-263088*T211^2*T200^8*T300*T002^6*T020^3*T102^3*T120^2-8083152*T211^2*T200^5*T300^3*T002^6*T020^3*T102^3*T120^2+3779136*T211^2*T200^2*T300^5*T002^6*T020^3*T102^3*T120^2-79704*T211^2*T200^9*T002^2*T011^6*T102^4*T120^2-16702848*T211^2*T200^6*T300^2*T002^2*T011^6*T102^4*T120^2-324375840*T211^2*T200^3*T300^4*T002^2*T011^6*T102^4*T120^2+204073344*T211^2*T300^6*T002^2*T011^6*T102^4*T120^2+794988*T211^2*T200^9*T002^3*T011^4*T020*T102^4*T120^2+63621288*T211^2*T200^6*T300^2*T002^3*T011^4*T020*T102^4*T120^2-268318656*T211^2*T200^3*T300^4*T002^3*T011^4*T020*T102^4*T120^2-544195584*T211^2*T300^6*T002^3*T011^4*T020*T102^4*T120^2-321732*T211^2*T200^9*T002^4*T011^2*T020^2*T102^4*T120^2-9961056*T211^2*T200^6*T300^2*T002^4*T011^2*T020^2*T102^4*T120^2+81881280*T211^2*T200^3*T300^4*T002^4*T011^2*T020^2*T102^4*T120^2+204073344*T211^2*T300^6*T002^4*T011^2*T020^2*T102^4*T120^2-24624*T211^2*T200^9*T002^5*T020^3*T102^4*T120^2-1201392*T211^2*T200^6*T300^2*T002^5*T020^3*T102^4*T120^2+13856832*T211^2*T200^3*T300^4*T002^5*T020^3*T102^4*T120^2+1034208*T211^2*T200^7*T300*T002*T011^6*T102^5*T120^2+4408992*T211^2*T200^4*T300^3*T002*T011^6*T102^5*T120^2-476171136*T211^2*T200*T300^5*T002*T011^6*T102^5*T120^2+3476844*T211^2*T200^7*T300*T002^2*T011^4*T020*T102^5*T120^2+248373216*T211^2*T200^4*T300^3*T002^2*T011^4*T020*T102^5*T120^2-204073344*T211^2*T200*T300^5*T002^2*T011^4*T020*T102^5*T120^2-8448624*T211^2*T200^7*T300*T002^3*T011^2*T020^2*T102^5*T120^2-78941952*T211^2*T200^4*T300^3*T002^3*T011^2*T020^2*T102^5*T120^2+136048896*T211^2*T200*T300^5*T002^3*T011^2*T020^2*T102^5*T120^2+171072*T211^2*T200^7*T300*T002^4*T020^3*T102^5*T120^2+11967264*T211^2*T200^4*T300^3*T002^4*T020^3*T102^5*T120^2+50544*T211^2*T200^8*T011^6*T102^6*T120^2+7715736*T211^2*T200^5*T300^2*T011^6*T102^6*T120^2+147386304*T211^2*T200^2*T300^4*T011^6*T102^6*T120^2-396252*T211^2*T200^8*T002*T011^4*T020*T102^6*T120^2-24214464*T211^2*T200^5*T300^2*T002*T011^4*T020*T102^6*T120^2+275876928*T211^2*T200^2*T300^4*T002*T011^4*T020*T102^6*T120^2-5184*T211^2*T200^8*T002^2*T011^2*T020^2*T102^6*T120^2-23882040*T211^2*T200^5*T300^2*T002^2*T011^2*T020^2*T102^6*T120^2-64245312*T211^2*T200^2*T300^4*T002^2*T011^2*T020^2*T102^6*T120^2+44064*T211^2*T200^8*T002^3*T020^3*T102^6*T120^2+3639168*T211^2*T200^5*T300^2*T002^3*T020^3*T102^6*T120^2-1889568*T211^2*T200^2*T300^4*T002^3*T020^3*T102^6*T120^2-2603988*T211^2*T200^6*T300*T011^4*T020*T102^7*T120^2-97627680*T211^2*T200^3*T300^3*T011^4*T020*T102^7*T120^2+4222368*T211^2*T200^6*T300*T002*T011^2*T020^2*T102^7*T120^2+3149280*T211^2*T200^3*T300^3*T002*T011^2*T020^2*T102^7*T120^2+291600*T211^2*T200^6*T300*T002^2*T020^3*T102^7*T120^2-3464208*T211^2*T200^3*T300^3*T002^2*T020^3*T102^7*T120^2+117612*T211^2*T200^7*T011^2*T020^2*T102^8*T120^2+13751856*T211^2*T200^4*T300^2*T011^2*T020^2*T102^8*T120^2-19440*T211^2*T200^7*T002*T020^3*T102^8*T120^2-1574640*T211^2*T200^4*T300^2*T002*T020^3*T102^8*T120^2-209952*T211^2*T200^5*T300*T020^3*T102^9*T120^2-276480*T211^2*T200^9*T300*T002^7*T011^4*T120^3-8817984*T211^2*T200^6*T300^3*T002^7*T011^4*T120^3+165888*T211^2*T200^9*T300*T002^8*T011^2*T020*T120^3+7931520*T211^2*T200^6*T300^3*T002^8*T011^2*T020*T120^3-35271936*T211^2*T200^3*T300^5*T002^8*T011^2*T020*T120^3-653184*T211^2*T200^6*T300^3*T002^9*T020^2*T120^3-5038848*T211^2*T200^3*T300^5*T002^9*T020^2*T120^3-76032*T211^2*T200^10*T002^6*T011^4*T102*T120^3-14502240*T211^2*T200^7*T300^2*T002^6*T011^4*T102*T120^3-105605856*T211^2*T200^4*T300^4*T002^6*T011^4*T102*T120^3+76032*T211^2*T200^10*T002^7*T011^2*T020*T102*T120^3+14230080*T211^2*T200^7*T300^2*T002^7*T011^2*T020*T102*T120^3+46609344*T211^2*T200^4*T300^4*T002^7*T011^2*T020*T102*T120^3-181398528*T211^2*T200*T300^6*T002^7*T011^2*T020*T102*T120^3-824256*T211^2*T200^7*T300^2*T002^8*T020^2*T102*T120^3-21835008*T211^2*T200^4*T300^4*T002^8*T020^2*T102*T120^3-2788992*T211^2*T200^8*T300*T002^5*T011^4*T102^2*T120^3-134089344*T211^2*T200^5*T300^3*T002^5*T011^4*T102^2*T120^3-377913600*T211^2*T200^2*T300^5*T002^5*T011^4*T102^2*T120^3+5469120*T211^2*T200^8*T300*T002^6*T011^2*T020*T102^2*T120^3+132549696*T211^2*T200^5*T300^3*T002^6*T011^2*T020*T102^2*T120^3+34012224*T211^2*T200^2*T300^5*T002^6*T011^2*T020*T102^2*T120^3-340848*T211^2*T200^8*T300*T002^7*T020^2*T102^2*T120^3-22639824*T211^2*T200^5*T300^3*T002^7*T020^2*T102^2*T120^3-52907904*T211^2*T200^2*T300^5*T002^7*T020^2*T102^2*T120^3+74736*T211^2*T200^9*T002^4*T011^4*T102^3*T120^3+466560*T211^2*T200^6*T300^2*T002^4*T011^4*T102^3*T120^3-386731584*T211^2*T200^3*T300^4*T002^4*T011^4*T102^3*T120^3-340122240*T211^2*T300^6*T002^4*T011^4*T102^3*T120^3+241056*T211^2*T200^9*T002^5*T011^2*T020*T102^3*T120^3+39564288*T211^2*T200^6*T300^2*T002^5*T011^2*T020*T102^3*T120^3+387991296*T211^2*T200^3*T300^4*T002^5*T011^2*T020*T102^3*T120^3+136048896*T211^2*T300^6*T002^5*T011^2*T020*T102^3*T120^3-46008*T211^2*T200^9*T002^6*T020^2*T102^3*T120^3-8567208*T211^2*T200^6*T300^2*T002^6*T020^2*T102^3*T120^3-57316896*T211^2*T200^3*T300^4*T002^6*T020^2*T102^3*T120^3+5794092*T211^2*T200^7*T300*T002^3*T011^4*T102^4*T120^3+184337856*T211^2*T200^4*T300^3*T002^3*T011^4*T102^4*T120^3-226748160*T211^2*T200*T300^5*T002^3*T011^4*T102^4*T120^3-6459912*T211^2*T200^7*T300*T002^4*T011^2*T020*T102^4*T120^3+8083152*T211^2*T200^4*T300^3*T002^4*T011^2*T020*T102^4*T120^3+476171136*T211^2*T200*T300^5*T002^4*T011^2*T020*T102^4*T120^3-975888*T211^2*T200^7*T300*T002^5*T020^2*T102^4*T120^3-5983632*T211^2*T200^4*T300^3*T002^5*T020^2*T102^4*T120^3+22674816*T211^2*T200*T300^5*T002^5*T020^2*T102^4*T120^3+73548*T211^2*T200^8*T002^2*T011^4*T102^5*T120^3+29463264*T211^2*T200^5*T300^2*T002^2*T011^4*T102^5*T120^3+693471456*T211^2*T200^2*T300^4*T002^2*T011^4*T102^5*T120^3-705024*T211^2*T200^8*T002^3*T011^2*T020*T102^5*T120^3-88109856*T211^2*T200^5*T300^2*T002^3*T011^2*T020*T102^5*T120^3-256981248*T211^2*T200^2*T300^4*T002^3*T011^2*T020*T102^5*T120^3+34344*T211^2*T200^8*T002^4*T020^2*T102^5*T120^3+9325368*T211^2*T200^5*T300^2*T002^4*T020^2*T102^5*T120^3+66134880*T211^2*T200^2*T300^4*T002^4*T020^2*T102^5*T120^3-2743956*T211^2*T200^6*T300*T002*T011^4*T102^6*T120^3-52278048*T211^2*T200^3*T300^3*T002*T011^4*T102^6*T120^3+476171136*T211^2*T300^5*T002*T011^4*T102^6*T120^3-2134512*T211^2*T200^6*T300*T002^2*T011^2*T020*T102^6*T120^3-219189888*T211^2*T200^3*T300^3*T002^2*T011^2*T020*T102^6*T120^3-272097792*T211^2*T300^5*T002^2*T011^2*T020*T102^6*T120^3+2461104*T211^2*T200^6*T300*T002^3*T020^2*T102^6*T120^3+37476432*T211^2*T200^3*T300^3*T002^3*T020^2*T102^6*T120^3-74844*T211^2*T200^7*T011^4*T102^7*T120^3-15693912*T211^2*T200^4*T300^2*T011^4*T102^7*T120^3-294772608*T211^2*T200*T300^4*T011^4*T102^7*T120^3+381024*T211^2*T200^7*T002*T011^2*T020*T102^7*T120^3+36741600*T211^2*T200^4*T300^2*T002*T011^2*T020*T102^7*T120^3-56687040*T211^2*T200*T300^4*T002*T011^2*T020*T102^7*T120^3+64152*T211^2*T200^7*T002^2*T020^2*T102^7*T120^3+2781864*T211^2*T200^4*T300^2*T002^2*T020^2*T102^7*T120^3-11337408*T211^2*T200*T300^4*T002^2*T020^2*T102^7*T120^3+2886840*T211^2*T200^5*T300*T011^2*T020*T102^8*T120^3+102981456*T211^2*T200^2*T300^3*T011^2*T020*T102^8*T120^3-1154736*T211^2*T200^5*T300*T002*T020^2*T102^8*T120^3-14171760*T211^2*T200^2*T300^3*T002*T020^2*T102^8*T120^3-52488*T211^2*T200^6*T020^2*T102^9*T120^3-3306744*T211^2*T200^3*T300^2*T020^2*T102^9*T120^3+3456*T211^2*T200^10*T002^8*T011^2*T120^4+956448*T211^2*T200^7*T300^2*T002^8*T011^2*T120^4+9237888*T211^2*T200^4*T300^4*T002^8*T011^2*T120^4-124416*T211^2*T200^7*T300^2*T002^9*T020*T120^4-3359232*T211^2*T200^4*T300^4*T002^9*T020*T120^4+863136*T211^2*T200^8*T300*T002^7*T011^2*T102*T120^4+34432128*T211^2*T200^5*T300^3*T002^7*T011^2*T102*T120^4+75582720*T211^2*T200^2*T300^5*T002^7*T011^2*T102*T120^4-114048*T211^2*T200^8*T300*T002^8*T020*T102*T120^4-8957952*T211^2*T200^5*T300^3*T002^8*T020*T102*T120^4-30233088*T211^2*T200^2*T300^5*T002^8*T020*T102*T120^4+114696*T211^2*T200^9*T002^6*T011^2*T102^2*T120^4+23065560*T211^2*T200^6*T300^2*T002^6*T011^2*T102^2*T120^4+256351392*T211^2*T200^3*T300^4*T002^6*T011^2*T102^2*T120^4+136048896*T211^2*T300^6*T002^6*T011^2*T102^2*T120^4-25920*T211^2*T200^9*T002^7*T020*T102^2*T120^4-6485184*T211^2*T200^6*T300^2*T002^7*T020*T102^2*T120^4-80621568*T211^2*T200^3*T300^4*T002^7*T020*T102^2*T120^4+2062584*T211^2*T200^7*T300*T002^5*T011^2*T102^3*T120^4+136678752*T211^2*T200^4*T300^3*T002^5*T011^2*T102^3*T120^4+521520768*T211^2*T200*T300^5*T002^5*T011^2*T102^3*T120^4-1508544*T211^2*T200^7*T300*T002^6*T020*T102^3*T120^4-53957664*T211^2*T200^4*T300^3*T002^6*T020*T102^3*T120^4-90699264*T211^2*T200*T300^5*T002^6*T020*T102^3*T120^4-190026*T211^2*T200^8*T002^4*T011^2*T102^4*T120^4-17163576*T211^2*T200^5*T300^2*T002^4*T011^2*T102^4*T120^4+111484512*T211^2*T200^2*T300^4*T002^4*T011^2*T102^4*T120^4-47952*T211^2*T200^8*T002^5*T020*T102^4*T120^4-7173360*T211^2*T200^5*T300^2*T002^5*T020*T102^4*T120^4-39680928*T211^2*T200^2*T300^4*T002^5*T020*T102^4*T120^4-5802840*T211^2*T200^6*T300*T002^3*T011^2*T102^5*T120^4-232416864*T211^2*T200^3*T300^3*T002^3*T011^2*T102^5*T120^4-408146688*T211^2*T300^5*T002^3*T011^2*T102^5*T120^4+1947888*T211^2*T200^6*T300*T002^4*T020*T102^5*T120^4+48813840*T211^2*T200^3*T300^3*T002^4*T020*T102^5*T120^4+34012224*T211^2*T300^5*T002^4*T020*T102^5*T120^4+35964*T211^2*T200^7*T002^2*T011^2*T102^6*T120^4-20260368*T211^2*T200^4*T300^2*T002^2*T011^2*T102^6*T120^4-498845952*T211^2*T200*T300^4*T002^2*T011^2*T102^6*T120^4+178848*T211^2*T200^7*T002^3*T020*T102^6*T120^4+23724576*T211^2*T200^4*T300^2*T002^3*T020*T102^6*T120^4+90699264*T211^2*T200*T300^4*T002^3*T020*T102^6*T120^4+2939328*T211^2*T200^5*T300*T002*T011^2*T102^7*T120^4+75582720*T211^2*T200^2*T300^3*T002*T011^2*T102^7*T120^4+629856*T211^2*T200^5*T300*T002^2*T020*T102^7*T120^4+18895680*T211^2*T200^2*T300^3*T002^2*T020*T102^7*T120^4+39366*T211^2*T200^6*T011^2*T102^8*T120^4+14329224*T211^2*T200^3*T300^2*T011^2*T102^8*T120^4+221079456*T211^2*T300^4*T011^2*T102^8*T120^4-104976*T211^2*T200^6*T002*T020*T102^8*T120^4-10392624*T211^2*T200^3*T300^2*T002*T020*T102^8*T120^4-17006112*T211^2*T300^4*T002*T020*T102^8*T120^4-944784*T211^2*T200^4*T300*T020*T102^9*T120^4-14171760*T211^2*T200*T300^3*T020*T102^9*T120^4-5184*T211^2*T200^8*T300*T002^9*T120^5-559872*T211^2*T200^5*T300^3*T002^9*T120^5-2592*T211^2*T200^9*T002^8*T102*T120^5-933120*T211^2*T200^6*T300^2*T002^8*T102*T120^5-10077696*T211^2*T200^3*T300^4*T002^8*T102*T120^5-416016*T211^2*T200^7*T300*T002^7*T102^2*T120^5-15956352*T211^2*T200^4*T300^3*T002^7*T102^2*T120^5-45349632*T211^2*T200*T300^5*T002^7*T102^2*T120^5-42120*T211^2*T200^8*T002^6*T102^3*T120^5-6438528*T211^2*T200^5*T300^2*T002^6*T102^3*T120^5-75582720*T211^2*T200^2*T300^4*T002^6*T102^3*T120^5-198288*T211^2*T200^6*T300*T002^5*T102^4*T120^5-22359888*T211^2*T200^3*T300^3*T002^5*T102^4*T120^5-34012224*T211^2*T300^5*T002^5*T102^4*T120^5+97200*T211^2*T200^7*T002^4*T102^5*T120^5+6875928*T211^2*T200^4*T300^2*T002^4*T102^5*T120^5+34012224*T211^2*T200*T300^4*T002^4*T102^5*T120^5+1574640*T211^2*T200^5*T300*T002^3*T102^6*T120^5+49128768*T211^2*T200^2*T300^3*T002^3*T102^6*T120^5-52488*T211^2*T200^6*T002^2*T102^7*T120^5+4723920*T211^2*T200^3*T300^2*T002^2*T102^7*T120^5+17006112*T211^2*T300^4*T002^2*T102^7*T120^5-944784*T211^2*T200^4*T300*T002*T102^8*T120^5-14171760*T211^2*T200*T300^3*T002*T102^8*T120^5-4251528*T211^2*T200^2*T300^2*T102^9*T120^5-20736*T211*T200^10*T300^2*T002^4*T011^11-559872*T211*T200^7*T300^4*T002^4*T011^11+4096*T211*T200^13*T002^5*T011^9*T020+145152*T211*T200^10*T300^2*T002^5*T011^9*T020-3265920*T211*T200^7*T300^4*T002^5*T011^9*T020-20480*T211*T200^13*T002^6*T011^7*T020^2+601344*T211*T200^10*T300^2*T002^6*T011^7*T020^2-5505408*T211*T200^7*T300^4*T002^6*T011^7*T020^2+158976*T211*T200^10*T300^2*T002^7*T011^5*T020^3-2332800*T211*T200^7*T300^4*T002^7*T011^5*T020^3-279936*T211*T200^7*T300^4*T002^8*T011^3*T020^4+2304*T211*T200^11*T300*T002^3*T011^11*T102-85536*T211*T200^8*T300^3*T002^3*T011^11*T102-5878656*T211*T200^5*T300^5*T002^3*T011^11*T102+25344*T211*T200^11*T300*T002^4*T011^9*T020*T102+2488320*T211*T200^8*T300^3*T002^4*T011^9*T020*T102-31912704*T211*T200^5*T300^5*T002^4*T011^9*T020*T102-334080*T211*T200^11*T300*T002^5*T011^7*T020^2*T102+7045056*T211*T200^8*T300^3*T002^5*T011^7*T020^2*T102-46189440*T211*T200^5*T300^5*T002^5*T011^7*T020^2*T102+122112*T211*T200^11*T300*T002^6*T011^5*T020^3*T102-559872*T211*T200^8*T300^3*T002^6*T011^5*T020^3*T102-10077696*T211*T200^5*T300^5*T002^6*T011^5*T020^3*T102-427680*T211*T200^8*T300^3*T002^7*T011^3*T020^4*T102+192*T211*T200^12*T002^2*T011^11*T102^2+47952*T211*T200^9*T300^2*T002^2*T011^11*T102^2+1539648*T211*T200^6*T300^4*T002^2*T011^11*T102^2-15116544*T211*T200^3*T300^6*T002^2*T011^11*T102^2-8256*T211*T200^12*T002^3*T011^9*T020*T102^2-362880*T211*T200^9*T300^2*T002^3*T011^9*T020*T102^2+17775936*T211*T200^6*T300^4*T002^3*T011^9*T020*T102^2-75582720*T211*T200^3*T300^6*T002^3*T011^9*T020*T102^2+35904*T211*T200^12*T002^4*T011^7*T020^2*T102^2-2827872*T211*T200^9*T300^2*T002^4*T011^7*T020^2*T102^2+34012224*T211*T200^6*T300^4*T002^4*T011^7*T020^2*T102^2-90699264*T211*T200^3*T300^6*T002^4*T011^7*T020^2*T102^2+21312*T211*T200^12*T002^5*T011^5*T020^3*T102^2+476928*T211*T200^9*T300^2*T002^5*T011^5*T020^3*T102^2-4059072*T211*T200^6*T300^4*T002^5*T011^5*T020^3*T102^2-237168*T211*T200^9*T300^2*T002^6*T011^3*T020^4*T102^2-1944*T211*T200^10*T300*T002*T011^11*T102^3+69984*T211*T200^7*T300^3*T002*T011^11*T102^3+7558272*T211*T200^4*T300^5*T002*T011^11*T102^3-46656*T211*T200^10*T300*T002^2*T011^9*T020*T102^3-3989088*T211*T200^7*T300^3*T002^2*T011^9*T020*T102^3+45349632*T211*T200^4*T300^5*T002^2*T011^9*T020*T102^3+526608*T211*T200^10*T300*T002^3*T011^7*T020^2*T102^3-12200544*T211*T200^7*T300^3*T002^3*T011^7*T020^2*T102^3+65505024*T211*T200^4*T300^5*T002^3*T011^7*T020^2*T102^3-34560*T211*T200^10*T300*T002^4*T011^5*T020^3*T102^3+1842912*T211*T200^7*T300^3*T002^4*T011^5*T020^3*T102^3-56376*T211*T200^10*T300*T002^5*T011^3*T020^4*T102^3+279936*T211*T200^7*T300^3*T002^5*T011^3*T020^4*T102^3-180*T211*T200^11*T011^11*T102^4-27216*T211*T200^8*T300^2*T011^11*T102^4-839808*T211*T200^5*T300^4*T011^11*T102^4+4248*T211*T200^11*T002*T011^9*T020*T102^4+190512*T211*T200^8*T300^2*T002*T011^9*T020*T102^4-11337408*T211*T200^5*T300^4*T002*T011^9*T020*T102^4-12240*T211*T200^11*T002^2*T011^7*T020^2*T102^4+2647728*T211*T200^8*T300^2*T002^2*T011^7*T020^2*T102^4-22254912*T211*T200^5*T300^4*T002^2*T011^7*T020^2*T102^4-42264*T211*T200^11*T002^3*T011^5*T020^3*T102^4-423792*T211*T200^8*T300^2*T002^3*T011^5*T020^3*T102^4+5038848*T211*T200^5*T300^4*T002^3*T011^5*T020^3*T102^4-4860*T211*T200^11*T002^4*T011^3*T020^4*T102^4+287712*T211*T200^8*T300^2*T002^4*T011^3*T020^4*T102^4+21384*T211*T200^9*T300*T011^9*T020*T102^5+1259712*T211*T200^6*T300^3*T011^9*T020*T102^5-195696*T211*T200^9*T300*T002*T011^7*T020^2*T102^5+4339008*T211*T200^6*T300^3*T002*T011^7*T020^2*T102^5-193752*T211*T200^9*T300*T002^2*T011^5*T020^3*T102^5-489888*T211*T200^6*T300^3*T002^2*T011^5*T020^3*T102^5+93312*T211*T200^9*T300*T002^3*T011^3*T020^4*T102^5-3024*T211*T200^10*T011^7*T020^2*T102^6-618192*T211*T200^7*T300^2*T011^7*T020^2*T102^6+20952*T211*T200^10*T002*T011^5*T020^3*T102^6-93312*T211*T200^7*T300^2*T002*T011^5*T020^3*T102^6+9720*T211*T200^10*T002^2*T011^3*T020^4*T102^6-69984*T211*T200^7*T300^2*T002^2*T011^3*T020^4*T102^6+106920*T211*T200^8*T300*T011^5*T020^3*T102^7-36936*T211*T200^8*T300*T002*T011^3*T020^4*T102^7-4860*T211*T200^9*T011^3*T020^4*T102^8+18432*T211*T200^11*T300*T002^5*T011^9*T120+1150848*T211*T200^8*T300^3*T002^5*T011^9*T120-258048*T211*T200^11*T300*T002^6*T011^7*T020*T120+2332800*T211*T200^8*T300^3*T002^6*T011^7*T020*T120+12597120*T211*T200^5*T300^5*T002^6*T011^7*T020*T120+276480*T211*T200^11*T300*T002^7*T011^5*T020^2*T120-5380992*T211*T200^8*T300^3*T002^7*T011^5*T020^2*T120+36951552*T211*T200^5*T300^5*T002^7*T011^5*T020^2*T120-1586304*T211*T200^8*T300^3*T002^8*T011^3*T020^3*T120+15956352*T211*T200^5*T300^5*T002^8*T011^3*T020^3*T120+1679616*T211*T200^5*T300^5*T002^9*T011*T020^4*T120+285120*T211*T200^9*T300^2*T002^4*T011^9*T102*T120+17356032*T211*T200^6*T300^4*T002^4*T011^9*T102*T120-36864*T211*T200^12*T002^5*T011^7*T020*T102*T120-4266432*T211*T200^9*T300^2*T002^5*T011^7*T020*T102*T120+36531648*T211*T200^6*T300^4*T002^5*T011^7*T020*T102*T120+120932352*T211*T200^3*T300^6*T002^5*T011^7*T020*T102*T120+116736*T211*T200^12*T002^6*T011^5*T020^2*T102*T120+2700864*T211*T200^9*T300^2*T002^6*T011^5*T020^2*T102*T120-54167616*T211*T200^6*T300^4*T002^6*T011^5*T020^2*T102*T120+302330880*T211*T200^3*T300^6*T002^6*T011^5*T020^2*T102*T120-1871424*T211*T200^9*T300^2*T002^7*T011^3*T020^3*T102*T120+6018624*T211*T200^6*T300^4*T002^7*T011^3*T020^3*T102*T120+60466176*T211*T200^3*T300^6*T002^7*T011^3*T020^3*T102*T120+3219264*T211*T200^6*T300^4*T002^8*T011*T020^4*T102*T120-66528*T211*T200^10*T300*T002^3*T011^9*T102^2*T120-1562976*T211*T200^7*T300^3*T002^3*T011^9*T102^2*T120+85660416*T211*T200^4*T300^5*T002^3*T011^9*T102^2*T120+211680*T211*T200^10*T300*T002^4*T011^7*T020*T102^2*T120-33289056*T211*T200^7*T300^3*T002^4*T011^7*T020*T102^2*T120+173840256*T211*T200^4*T300^5*T002^4*T011^7*T020*T102^2*T120+272097792*T211*T200*T300^7*T002^4*T011^7*T020*T102^2*T120+1663200*T211*T200^10*T300*T002^5*T011^5*T020^2*T102^2*T120+6975072*T211*T200^7*T300^3*T002^5*T011^5*T020^2*T102^2*T120-196515072*T211*T200^4*T300^5*T002^5*T011^5*T020^2*T102^2*T120+544195584*T211*T200*T300^7*T002^5*T011^5*T020^2*T102^2*T120-716256*T211*T200^10*T300*T002^6*T011^3*T020^3*T102^2*T120-6461856*T211*T200^7*T300^3*T002^6*T011^3*T020^3*T102^2*T120+40310784*T211*T200^4*T300^5*T002^6*T011^3*T020^3*T102^2*T120+2426112*T211*T200^7*T300^3*T002^7*T011*T020^4*T102^2*T120-2160*T211*T200^11*T002^2*T011^9*T102^3*T120-668736*T211*T200^8*T300^2*T002^2*T011^9*T102^3*T120-30652992*T211*T200^5*T300^4*T002^2*T011^9*T102^3*T120+136048896*T211*T200^2*T300^6*T002^2*T011^9*T102^3*T120+72432*T211*T200^11*T002^3*T011^7*T020*T102^3*T120+7585488*T211*T200^8*T300^2*T002^3*T011^7*T020*T102^3*T120-147386304*T211*T200^5*T300^4*T002^3*T011^7*T020*T102^3*T120+226748160*T211*T200^2*T300^6*T002^3*T011^7*T020*T102^3*T120-207504*T211*T200^11*T002^4*T011^5*T020^2*T102^3*T120+8153136*T211*T200^8*T300^2*T002^4*T011^5*T020^2*T102^3*T120+839808*T211*T200^5*T300^4*T002^4*T011^5*T020^2*T102^3*T120-317447424*T211*T200^2*T300^6*T002^4*T011^5*T020^2*T102^3*T120-88560*T211*T200^11*T002^5*T011^3*T020^3*T102^3*T120-2313360*T211*T200^8*T300^2*T002^5*T011^3*T020^3*T102^3*T120-9237888*T211*T200^5*T300^4*T002^5*T011^3*T020^3*T102^3*T120+898128*T211*T200^8*T300^2*T002^6*T011*T020^4*T102^3*T120-1679616*T211*T200^5*T300^4*T002^6*T011*T020^4*T102^3*T120+42120*T211*T200^9*T300*T002*T011^9*T102^4*T120+559872*T211*T200^6*T300^3*T002*T011^9*T102^4*T120-90699264*T211*T200^3*T300^5*T002*T011^9*T102^4*T120+241056*T211*T200^9*T300*T002^2*T011^7*T020*T102^4*T120+46399392*T211*T200^6*T300^3*T002^2*T011^7*T020*T102^4*T120-279656064*T211*T200^3*T300^5*T002^2*T011^7*T020*T102^4*T120-3449304*T211*T200^9*T300*T002^3*T011^5*T020^2*T102^4*T120+24844320*T211*T200^6*T300^3*T002^3*T011^5*T020^2*T102^4*T120+540432*T211*T200^9*T300*T002^4*T011^3*T020^3*T102^4*T120+559872*T211*T200^6*T300^3*T002^4*T011^3*T020^3*T102^4*T120-30233088*T211*T200^3*T300^5*T002^4*T011^3*T020^3*T102^4*T120+163296*T211*T200^9*T300*T002^5*T011*T020^4*T102^4*T120-2379456*T211*T200^6*T300^3*T002^5*T011*T020^4*T102^4*T120+1944*T211*T200^10*T011^9*T102^5*T120+361584*T211*T200^7*T300^2*T011^9*T102^5*T120+12597120*T211*T200^4*T300^4*T011^9*T102^5*T120-36720*T211*T200^10*T002*T011^7*T020*T102^5*T120-3277584*T211*T200^7*T300^2*T002*T011^7*T020*T102^5*T120+93218688*T211*T200^4*T300^4*T002*T011^7*T020*T102^5*T120+68040*T211*T200^10*T002^2*T011^5*T020^2*T102^5*T120-15023232*T211*T200^7*T300^2*T002^2*T011^5*T020^2*T102^5*T120+54167616*T211*T200^4*T300^4*T002^2*T011^5*T020^2*T102^5*T120+180576*T211*T200^10*T002^3*T011^3*T020^3*T102^5*T120+5202144*T211*T200^7*T300^2*T002^3*T011^3*T020^3*T102^5*T120-5038848*T211*T200^4*T300^4*T002^3*T011^3*T020^3*T102^5*T120+11664*T211*T200^10*T002^4*T011*T020^4*T102^5*T120-1236384*T211*T200^7*T300^2*T002^4*T011*T020^4*T102^5*T120-209952*T211*T200^8*T300*T011^7*T020*T102^6*T120-14486688*T211*T200^5*T300^3*T011^7*T020*T102^6*T120+1498824*T211*T200^8*T300*T002*T011^5*T020^2*T102^6*T120-17635968*T211*T200^5*T300^3*T002*T011^5*T020^2*T102^6*T120+730944*T211*T200^8*T300*T002^2*T011^3*T020^3*T102^6*T120+3149280*T211*T200^5*T300^3*T002^2*T011^3*T020^3*T102^6*T120-279936*T211*T200^8*T300*T002^3*T011*T020^4*T102^6*T120+419904*T211*T200^5*T300^3*T002^3*T011*T020^4*T102^6*T120+21384*T211*T200^9*T011^5*T020^2*T102^7*T120+5038848*T211*T200^6*T300^2*T011^5*T020^2*T102^7*T120-92016*T211*T200^9*T002*T011^3*T020^3*T102^7*T120-1364688*T211*T200^6*T300^2*T002*T011^3*T020^3*T102^7*T120-23328*T211*T200^9*T002^2*T011*T020^4*T102^7*T120+384912*T211*T200^6*T300^2*T002^2*T011*T020^4*T102^7*T120-548208*T211*T200^7*T300*T011^3*T020^3*T102^8*T120+116640*T211*T200^7*T300*T002*T011*T020^4*T102^8*T120+11664*T211*T200^8*T011*T020^4*T102^9*T120-3072*T211*T200^12*T002^6*T011^7*T120^2-756864*T211*T200^9*T300^2*T002^6*T011^7*T120^2-3359232*T211*T200^6*T300^4*T002^6*T011^7*T120^2+21504*T211*T200^12*T002^7*T011^5*T020*T120^2+1990656*T211*T200^9*T300^2*T002^7*T011^5*T020*T120^2-21555072*T211*T200^6*T300^4*T002^7*T011^5*T020*T120^2-1316736*T211*T200^9*T300^2*T002^8*T011^3*T020^2*T120^2+12037248*T211*T200^6*T300^4*T002^8*T011^3*T020^2*T120^2-45349632*T211*T200^3*T300^6*T002^8*T011^3*T020^2*T120^2+3919104*T211*T200^6*T300^4*T002^9*T011*T020^3*T120^2-15116544*T211*T200^3*T300^6*T002^9*T011*T020^3*T120^2-200448*T211*T200^10*T300*T002^5*T011^7*T102*T120^2-17029440*T211*T200^7*T300^3*T002^5*T011^7*T102*T120^2-35271936*T211*T200^4*T300^5*T002^5*T011^7*T102*T120^2+1956096*T211*T200^10*T300*T002^6*T011^5*T020*T102*T120^2+16516224*T211*T200^7*T300^3*T002^6*T011^5*T020*T102*T120^2-254461824*T211*T200^4*T300^5*T002^6*T011^5*T020*T102*T120^2-1105920*T211*T200^10*T300*T002^7*T011^3*T020^2*T102*T120^2-15256512*T211*T200^7*T300^3*T002^7*T011^3*T020^2*T102*T120^2+143607168*T211*T200^4*T300^5*T002^7*T011^3*T020^2*T102*T120^2-272097792*T211*T200*T300^7*T002^7*T011^3*T020^2*T102*T120^2+6251904*T211*T200^7*T300^3*T002^8*T011*T020^3*T102*T120^2+7558272*T211*T200^4*T300^5*T002^8*T011*T020^3*T102*T120^2+6048*T211*T200^11*T002^4*T011^7*T102^2*T120^2-248832*T211*T200^8*T300^2*T002^4*T011^7*T102^2*T120^2-130170240*T211*T200^5*T300^4*T002^4*T011^7*T102^2*T120^2-90699264*T211*T200^2*T300^6*T002^4*T011^7*T102^2*T120^2+79488*T211*T200^11*T002^5*T011^5*T020*T102^2*T120^2+22146048*T211*T200^8*T300^2*T002^5*T011^5*T020*T102^2*T120^2+27713664*T211*T200^5*T300^4*T002^5*T011^5*T020*T102^2*T120^2-906992640*T211*T200^2*T300^6*T002^5*T011^5*T020*T102^2*T120^2-228384*T211*T200^11*T002^6*T011^3*T020^2*T102^2*T120^2-17713728*T211*T200^8*T300^2*T002^6*T011^3*T020^2*T102^2*T120^2-7978176*T211*T200^5*T300^4*T002^6*T011^3*T020^2*T102^2*T120^2+498845952*T211*T200^2*T300^6*T002^6*T011^3*T020^2*T102^2*T120^2+3685824*T211*T200^8*T300^2*T002^7*T011*T020^3*T102^2*T120^2+34012224*T211*T200^5*T300^4*T002^7*T011*T020^3*T102^2*T120^2+45349632*T211*T200^2*T300^6*T002^7*T011*T020^3*T102^2*T120^2+524880*T211*T200^9*T300*T002^3*T011^7*T102^3*T120^2+27993600*T211*T200^6*T300^3*T002^3*T011^7*T102^3*T120^2-400588416*T211*T200^3*T300^5*T002^3*T011^7*T102^3*T120^2-2563488*T211*T200^9*T300*T002^4*T011^5*T020*T102^3*T120^2+103296384*T211*T200^6*T300^3*T002^4*T011^5*T020*T102^3*T120^2+45349632*T211*T200^3*T300^5*T002^4*T011^5*T020*T102^3*T120^2-816293376*T211*T300^7*T002^4*T011^5*T020*T102^3*T120^2-2722896*T211*T200^9*T300*T002^5*T011^3*T020^2*T102^3*T120^2-69494112*T211*T200^6*T300^3*T002^5*T011^3*T020^2*T102^3*T120^2+166281984*T211*T200^3*T300^5*T002^5*T011^3*T020^2*T102^3*T120^2+816293376*T211*T300^7*T002^5*T011^3*T020^2*T102^3*T120^2+951264*T211*T200^9*T300*T002^6*T011*T020^3*T102^3*T120^2+19525536*T211*T200^6*T300^3*T002^6*T011*T020^3*T102^3*T120^2+68024448*T211*T200^3*T300^5*T002^6*T011*T020^3*T102^3*T120^2+6048*T211*T200^10*T002^2*T011^7*T102^4*T120^2+3055968*T211*T200^7*T300^2*T002^2*T011^7*T102^4*T120^2+205333056*T211*T200^4*T300^4*T002^2*T011^7*T102^4*T120^2-408146688*T211*T200*T300^6*T002^2*T011^7*T102^4*T120^2-211464*T211*T200^10*T002^3*T011^5*T020*T102^4*T120^2-41220576*T211*T200^7*T300^2*T002^3*T011^5*T020*T102^4*T120^2+282175488*T211*T200^4*T300^4*T002^3*T011^5*T020*T102^4*T120^2+408146688*T211*T200*T300^6*T002^3*T011^5*T020*T102^4*T120^2+412776*T211*T200^10*T002^4*T011^3*T020^2*T102^4*T120^2+5482080*T211*T200^7*T300^2*T002^4*T011^3*T020^2*T102^4*T120^2-118412928*T211*T200^4*T300^4*T002^4*T011^3*T020^2*T102^4*T120^2+272097792*T211*T200*T300^6*T002^4*T011^3*T020^2*T102^4*T120^2+90720*T211*T200^10*T002^5*T011*T020^3*T102^4*T120^2+1936224*T211*T200^7*T300^2*T002^5*T011*T020^3*T102^4*T120^2+7558272*T211*T200^4*T300^4*T002^5*T011*T020^3*T102^4*T120^2-291600*T211*T200^8*T300*T002*T011^7*T102^5*T120^2-11757312*T211*T200^5*T300^3*T002*T011^7*T102^5*T120^2+408146688*T211*T200^2*T300^5*T002*T011^7*T102^5*T120^2-56376*T211*T200^8*T300*T002^2*T011^5*T020*T102^5*T120^2-180138816*T211*T200^5*T300^3*T002^2*T011^5*T020*T102^5*T120^2+453496320*T211*T200^2*T300^5*T002^2*T011^5*T020*T102^5*T120^2+7698240*T211*T200^8*T300*T002^3*T011^3*T020^2*T102^5*T120^2+62565696*T211*T200^5*T300^3*T002^3*T011^3*T020^2*T102^5*T120^2-226748160*T211*T200^2*T300^5*T002^3*T011^3*T020^2*T102^5*T120^2-995328*T211*T200^8*T300*T002^4*T011*T020^3*T102^5*T120^2-23094720*T211*T200^5*T300^3*T002^4*T011*T020^3*T102^5*T120^2-22674816*T211*T200^2*T300^5*T002^4*T011*T020^3*T102^5*T120^2-7776*T211*T200^9*T011^7*T102^6*T120^2-1889568*T211*T200^6*T300^2*T011^7*T102^6*T120^2-75582720*T211*T200^3*T300^4*T011^7*T102^6*T120^2+114696*T211*T200^9*T002*T011^5*T020*T102^6*T120^2+17670960*T211*T200^6*T300^2*T002*T011^5*T020*T102^6*T120^2-241864704*T211*T200^3*T300^4*T002*T011^5*T020*T102^6*T120^2-133488*T211*T200^9*T002^2*T011^3*T020^2*T102^6*T120^2+26244000*T211*T200^6*T300^2*T002^2*T011^3*T020^2*T102^6*T120^2+26453952*T211*T200^3*T300^4*T002^2*T011^3*T020^2*T102^6*T120^2-191808*T211*T200^9*T002^3*T011*T020^3*T102^6*T120^2-9517824*T211*T200^6*T300^2*T002^3*T011*T020^3*T102^6*T120^2-18895680*T211*T200^3*T300^4*T002^3*T011*T020^3*T102^6*T120^2+752328*T211*T200^7*T300*T011^5*T020*T102^7*T120^2+62355744*T211*T200^4*T300^3*T011^5*T020*T102^7*T120^2-3814128*T211*T200^7*T300*T002*T011^3*T020^2*T102^7*T120^2+1889568*T211*T200^4*T300^3*T002*T011^3*T020^2*T102^7*T120^2-676512*T211*T200^7*T300*T002^2*T011*T020^3*T102^7*T120^2+1889568*T211*T200^4*T300^3*T002^2*T011*T020^3*T102^7*T120^2-48600*T211*T200^8*T011^3*T020^2*T102^8*T120^2-13646880*T211*T200^5*T300^2*T011^3*T020^2*T102^8*T120^2+101088*T211*T200^8*T002*T011*T020^3*T102^8*T120^2+3989088*T211*T200^5*T300^2*T002*T011*T020^3*T102^8*T120^2+699840*T211*T200^6*T300*T011*T020^3*T102^9*T120^2+138240*T211*T200^10*T300*T002^7*T011^5*T120^3+3825792*T211*T200^7*T300^3*T002^7*T011^5*T120^3-193536*T211*T200^10*T300*T002^8*T011^3*T020*T120^3-5132160*T211*T200^7*T300^3*T002^8*T011^3*T020*T120^3+37791360*T211*T200^4*T300^5*T002^8*T011^3*T020*T120^3+2239488*T211*T200^7*T300^3*T002^9*T011*T020^2*T120^3+23040*T211*T200^11*T002^6*T011^5*T102*T120^3+6687360*T211*T200^8*T300^2*T002^6*T011^5*T102*T120^3+60466176*T211*T200^5*T300^4*T002^6*T011^5*T102*T120^3-87552*T211*T200^11*T002^7*T011^3*T020*T102*T120^3-11835072*T211*T200^8*T300^2*T002^7*T011^3*T020*T102*T120^3-18895680*T211*T200^5*T300^4*T002^7*T011^3*T020*T102*T120^3+362797056*T211*T200^2*T300^6*T002^7*T011^3*T020*T102*T120^3+2814912*T211*T200^8*T300^2*T002^8*T011*T020^2*T102*T120^3+44089920*T211*T200^5*T300^4*T002^8*T011*T020^2*T102*T120^3-45349632*T211*T200^2*T300^6*T002^8*T011*T020^2*T102*T120^3+557280*T211*T200^9*T300*T002^5*T011^5*T102^2*T120^3+78172128*T211*T200^6*T300^3*T002^5*T011^5*T102^2*T120^3+317447424*T211*T200^3*T300^5*T002^5*T011^5*T102^2*T120^3-4377888*T211*T200^9*T300*T002^6*T011^3*T020*T102^2*T120^3-121282272*T211*T200^6*T300^3*T002^6*T011^3*T020*T102^2*T120^3+234306432*T211*T200^3*T300^5*T002^6*T011^3*T020*T102^2*T120^3+816293376*T211*T300^7*T002^6*T011^3*T020*T102^2*T120^3+1161216*T211*T200^9*T300*T002^7*T011*T020^2*T102^2*T120^3+54307584*T211*T200^6*T300^3*T002^7*T011*T020^2*T102^2*T120^3+158723712*T211*T200^3*T300^5*T002^7*T011*T020^2*T102^2*T120^3-44064*T211*T200^10*T002^4*T011^5*T102^3*T120^3-6788448*T211*T200^7*T300^2*T002^4*T011^5*T102^3*T120^3+357758208*T211*T200^4*T300^4*T002^4*T011^5*T102^3*T120^3+544195584*T211*T200*T300^6*T002^4*T011^5*T102^3*T120^3+3888*T211*T200^10*T002^5*T011^3*T020*T102^3*T120^3-36053424*T211*T200^7*T300^2*T002^5*T011^3*T020*T102^3*T120^3-415704960*T211*T200^4*T300^4*T002^5*T011^3*T020*T102^3*T120^3+952342272*T211*T200*T300^6*T002^5*T011^3*T020*T102^3*T120^3+156816*T211*T200^10*T002^6*T011*T020^2*T102^3*T120^3+20003760*T211*T200^7*T300^2*T002^6*T011*T020^2*T102^3*T120^3+217930176*T211*T200^4*T300^4*T002^6*T011*T020^2*T102^3*T120^3+272097792*T211*T200*T300^6*T002^6*T011*T020^2*T102^3*T120^3-1658232*T211*T200^8*T300*T002^3*T011^5*T102^4*T120^3-135209088*T211*T200^5*T300^3*T002^3*T011^5*T102^4*T120^3+657569664*T211*T200^2*T300^5*T002^3*T011^5*T102^4*T120^3+6901200*T211*T200^8*T300*T002^4*T011^3*T020*T102^4*T120^3-43460064*T211*T200^5*T300^3*T002^4*T011^3*T020*T102^4*T120^3-680244480*T211*T200^2*T300^5*T002^4*T011^3*T020*T102^4*T120^3+1384128*T211*T200^8*T300*T002^5*T011*T020^2*T102^4*T120^3+42830208*T211*T200^5*T300^3*T002^5*T011*T020^2*T102^4*T120^3+249422976*T211*T200^2*T300^5*T002^5*T011*T020^2*T102^4*T120^3+4536*T211*T200^9*T002^2*T011^5*T102^5*T120^3-5003856*T211*T200^6*T300^2*T002^2*T011^5*T102^5*T120^3-615999168*T211*T200^3*T300^4*T002^2*T011^5*T102^5*T120^3+408146688*T211*T300^6*T002^2*T011^5*T102^5*T120^3+230688*T211*T200^9*T002^3*T011^3*T020*T102^5*T120^3+84750624*T211*T200^6*T300^2*T002^3*T011^3*T020*T102^5*T120^3+173840256*T211*T200^3*T300^4*T002^3*T011^3*T020*T102^5*T120^3-1224440064*T211*T300^6*T002^3*T011^3*T020*T102^5*T120^3-289008*T211*T200^9*T002^4*T011*T020^2*T102^5*T120^3-21939984*T211*T200^6*T300^2*T002^4*T011*T020^2*T102^5*T120^3-120932352*T211*T200^3*T300^4*T002^4*T011*T020^2*T102^5*T120^3+892296*T211*T200^7*T300*T002*T011^5*T102^6*T120^3+56687040*T211*T200^4*T300^3*T002*T011^5*T102^6*T120^3-816293376*T211*T200*T300^5*T002*T011^5*T102^6*T120^3-1306368*T211*T200^7*T300*T002^2*T011^3*T020*T102^6*T120^3+275247072*T211*T200^4*T300^3*T002^2*T011^3*T020*T102^6*T120^3-5785344*T211*T200^7*T300*T002^3*T011*T020^2*T102^6*T120^3-125971200*T211*T200^4*T300^3*T002^3*T011*T020^2*T102^6*T120^3-136048896*T211*T200*T300^5*T002^3*T011*T020^2*T102^6*T120^3+13608*T211*T200^8*T011^5*T102^7*T120^3+4828896*T211*T200^5*T300^2*T011^5*T102^7*T120^3+226748160*T211*T200^2*T300^4*T011^5*T102^7*T120^3-151632*T211*T200^8*T002*T011^3*T020*T102^7*T120^3-38526192*T211*T200^5*T300^2*T002*T011^3*T020*T102^7*T120^3+158723712*T211*T200^2*T300^4*T002*T011^3*T020*T102^7*T120^3+97200*T211*T200^8*T002^2*T011*T020^2*T102^7*T120^3-12912048*T211*T200^5*T300^2*T002^2*T011*T020^2*T102^7*T120^3-45349632*T211*T200^2*T300^4*T002^2*T011*T020^2*T102^7*T120^3-1154736*T211*T200^6*T300*T011^3*T020*T102^8*T120^3-119042784*T211*T200^3*T300^3*T011^3*T020*T102^8*T120^3+3219264*T211*T200^6*T300*T002*T011*T020^2*T102^8*T120^3+37791360*T211*T200^3*T300^3*T002*T011*T020^2*T102^8*T120^3+34992*T211*T200^7*T011*T020^2*T102^9*T120^3+12282192*T211*T200^4*T300^2*T011*T020^2*T102^9*T120^3-4608*T211*T200^11*T002^8*T011^3*T120^4-777600*T211*T200^8*T300^2*T002^8*T011^3*T120^4-5038848*T211*T200^5*T300^4*T002^8*T011^3*T120^4+435456*T211*T200^8*T300^2*T002^9*T011*T020*T120^4+5038848*T211*T200^5*T300^4*T002^9*T011*T020*T120^4-705024*T211*T200^9*T300*T002^7*T011^3*T102*T120^4-26523936*T211*T200^6*T300^3*T002^7*T011^3*T102*T120^4-52907904*T211*T200^3*T300^5*T002^7*T011^3*T102*T120^4+393984*T211*T200^9*T300*T002^8*T011*T020*T102*T120^4+20155392*T211*T200^6*T300^3*T002^8*T011*T020*T102*T120^4+60466176*T211*T200^3*T300^5*T002^8*T011*T020*T102*T120^4-47520*T211*T200^10*T002^6*T011^3*T102^2*T120^4-17600976*T211*T200^7*T300^2*T002^6*T011^3*T102^2*T120^4-248163264*T211*T200^4*T300^4*T002^6*T011^3*T102^2*T120^4-136048896*T211*T200*T300^6*T002^6*T011^3*T102^2*T120^4+88128*T211*T200^10*T002^7*T011*T020*T102^2*T120^4+15163200*T211*T200^7*T300^2*T002^7*T011*T020*T102^2*T120^4+214151040*T211*T200^4*T300^4*T002^7*T011*T020*T102^2*T120^4+136048896*T211*T200*T300^6*T002^7*T011*T020*T102^2*T120^4-157464*T211*T200^8*T300*T002^5*T011^3*T102^3*T120^4-132899616*T211*T200^5*T300^3*T002^5*T011^3*T102^3*T120^4-838968192*T211*T200^2*T300^5*T002^5*T011^3*T102^3*T120^4+2939328*T211*T200^8*T300*T002^6*T011*T020*T102^3*T120^4+145286784*T211*T200^5*T300^3*T002^6*T011*T020*T102^3*T120^4+657569664*T211*T200^2*T300^5*T002^6*T011*T020*T102^3*T120^4+100116*T211*T200^9*T002^4*T011^3*T102^4*T120^4+23899536*T211*T200^6*T300^2*T002^4*T011^3*T102^4*T120^4-309889152*T211*T200^3*T300^4*T002^4*T011^3*T102^4*T120^4-816293376*T211*T300^6*T002^4*T011^3*T102^4*T120^4-95904*T211*T200^9*T002^5*T011*T020*T102^4*T120^4+14486688*T211*T200^6*T300^2*T002^5*T011*T020*T102^4*T120^4+359017920*T211*T200^3*T300^4*T002^5*T011*T020*T102^4*T120^4+408146688*T211*T300^6*T002^5*T011*T020*T102^4*T120^4+2146176*T211*T200^7*T300*T002^3*T011^3*T102^5*T120^4+262020096*T211*T200^4*T300^3*T002^3*T011^3*T102^5*T120^4-5622048*T211*T200^7*T300*T002^4*T011*T020*T102^5*T120^4-103926240*T211*T200^4*T300^3*T002^4*T011*T020*T102^5*T120^4-68024448*T211*T200*T300^5*T002^4*T011*T020*T102^5*T120^4-36936*T211*T200^8*T002^2*T011^3*T102^6*T120^4+209952*T211*T200^5*T300^2*T002^2*T011^3*T102^6*T120^4+838968192*T211*T200^2*T300^4*T002^2*T011^3*T102^6*T120^4-62208*T211*T200^8*T002^3*T011*T020*T102^6*T120^4-58786560*T211*T200^5*T300^2*T002^3*T011*T020*T102^6*T120^4-566870400*T211*T200^2*T300^4*T002^3*T011*T020*T102^6*T120^4-1242216*T211*T200^6*T300*T002*T011^3*T102^7*T120^4-111484512*T211*T200^3*T300^3*T002*T011^3*T102^7*T120^4+612220032*T211*T300^5*T002*T011^3*T102^7*T120^4+1679616*T211*T200^6*T300*T002^2*T011*T020*T102^7*T120^4-132269760*T211*T200^3*T300^3*T002^2*T011*T020*T102^7*T120^4-204073344*T211*T300^5*T002^2*T011*T020*T102^7*T120^4-8748*T211*T200^7*T011^3*T102^8*T120^4-5983632*T211*T200^4*T300^2*T011^3*T102^8*T120^4-340122240*T211*T200*T300^4*T011^3*T102^8*T120^4+69984*T211*T200^7*T002*T011*T020*T102^8*T120^4+29603232*T211*T200^4*T300^2*T002*T011*T020*T102^8*T120^4+102036672*T211*T200*T300^4*T002*T011*T020*T102^8*T120^4+629856*T211*T200^5*T300*T011*T020*T102^9*T120^4+85030560*T211*T200^2*T300^3*T011*T020*T102^9*T120^4+20736*T211*T200^9*T300*T002^9*T011*T120^5+1119744*T211*T200^6*T300^3*T002^9*T011*T120^5+10368*T211*T200^10*T002^8*T011*T102*T120^5+2099520*T211*T200^7*T300^2*T002^8*T011*T102*T120^5+25194240*T211*T200^4*T300^4*T002^8*T011*T102*T120^5+839808*T211*T200^8*T300*T002^7*T011*T102^2*T120^5+40310784*T211*T200^5*T300^3*T002^7*T011*T102^2*T120^5+181398528*T211*T200^2*T300^5*T002^7*T011*T102^2*T120^5+24624*T211*T200^9*T002^6*T011*T102^3*T120^5+13716864*T211*T200^6*T300^2*T002^6*T011*T102^3*T120^5+275876928*T211*T200^3*T300^4*T002^6*T011*T102^3*T120^5+408146688*T211*T300^6*T002^6*T011*T102^3*T120^5-629856*T211*T200^7*T300*T002^5*T011*T102^4*T120^5+65505024*T211*T200^4*T300^3*T002^5*T011*T102^4*T120^5+612220032*T211*T200*T300^5*T002^5*T011*T102^4*T120^5-69984*T211*T200^8*T002^4*T011*T102^5*T120^5-22359888*T211*T200^5*T300^2*T002^4*T011*T102^5*T120^5-45349632*T211*T200^2*T300^4*T002^4*T011*T102^5*T120^5-839808*T211*T200^6*T300*T002^3*T011*T102^6*T120^5-177619392*T211*T200^3*T300^3*T002^3*T011*T102^6*T120^5-612220032*T211*T300^5*T002^3*T011*T102^6*T120^5+34992*T211*T200^7*T002^2*T011*T102^7*T120^5+4408992*T211*T200^4*T300^2*T002^2*T011*T102^7*T120^5-408146688*T211*T200*T300^4*T002^2*T011*T102^7*T120^5+629856*T211*T200^5*T300*T002*T011*T102^8*T120^5+79361856*T211*T200^2*T300^3*T002*T011*T102^8*T120^5+2834352*T211*T200^3*T300^2*T011*T102^9*T120^5+204073344*T211*T300^4*T011*T102^9*T120^5+104976*T200^8*T300^4*T002^4*T011^12-41472*T200^11*T300^2*T002^5*T011^10*T020+699840*T200^8*T300^4*T002^5*T011^10*T020+4096*T200^14*T002^6*T011^8*T020^2-138240*T200^11*T300^2*T002^6*T011^8*T020^2+1376352*T200^8*T300^4*T002^6*T011^8*T020^2-41472*T200^11*T300^2*T002^7*T011^6*T020^3+699840*T200^8*T300^4*T002^7*T011^6*T020^3+104976*T200^8*T300^4*T002^8*T011^4*T020^4-23328*T200^9*T300^3*T002^3*T011^12*T102+1259712*T200^6*T300^5*T002^3*T011^12*T102+4608*T200^12*T300*T002^4*T011^10*T020*T102-653184*T200^9*T300^3*T002^4*T011^10*T020*T102+7978176*T200^6*T300^5*T002^4*T011^10*T020*T102+64512*T200^12*T300*T002^5*T011^8*T020^2*T102-1695168*T200^9*T300^3*T002^5*T011^8*T020^2*T102+13856832*T200^6*T300^5*T002^5*T011^8*T020^2*T102-32256*T200^12*T300*T002^6*T011^6*T020^3*T102+217728*T200^9*T300^3*T002^6*T011^6*T020^3*T102+3779136*T200^6*T300^5*T002^6*T011^6*T020^3*T102+163296*T200^9*T300^3*T002^7*T011^4*T020^4*T102-648*T200^10*T300^2*T002^2*T011^12*T102^2-349920*T200^7*T300^4*T002^2*T011^12*T102^2+3779136*T200^4*T300^6*T002^2*T011^12*T102^2+384*T200^13*T002^3*T011^10*T020*T102^2+106272*T200^10*T300^2*T002^3*T011^10*T020*T102^2-3919104*T200^7*T300^4*T002^3*T011^10*T020*T102^2+22674816*T200^4*T300^6*T002^3*T011^10*T020*T102^2-6912*T200^13*T002^4*T011^8*T020^2*T102^2+545616*T200^10*T300^2*T002^4*T011^8*T020^2*T102^2-7908192*T200^7*T300^4*T002^4*T011^8*T020^2*T102^2+34012224*T200^4*T300^6*T002^4*T011^8*T020^2*T102^2-5760*T200^13*T002^5*T011^6*T020^3*T102^2-121824*T200^10*T300^2*T002^5*T011^6*T020^3*T102^2+2099520*T200^7*T300^4*T002^5*T011^6*T020^3*T102^2+92664*T200^10*T300^2*T002^6*T011^4*T020^4*T102^2+216*T200^11*T300*T002*T011^12*T102^3+11664*T200^8*T300^3*T002*T011^12*T102^3-1259712*T200^5*T300^5*T002*T011^12*T102^3-864*T200^11*T300*T002^2*T011^10*T020*T102^3+769824*T200^8*T300^3*T002^2*T011^10*T020*T102^3-8817984*T200^5*T300^5*T002^2*T011^10*T020*T102^3-93744*T200^11*T300*T002^3*T011^8*T020^2*T102^3+2426112*T200^8*T300^3*T002^3*T011^8*T020^2*T102^3-15116544*T200^5*T300^5*T002^3*T011^8*T020^2*T102^3+2592*T200^11*T300*T002^4*T011^6*T020^3*T102^3-303264*T200^8*T300^3*T002^4*T011^6*T020^3*T102^3+22680*T200^11*T300*T002^5*T011^4*T020^4*T102^3-104976*T200^8*T300^3*T002^5*T011^4*T020^4*T102^3+9*T200^12*T011^12*T102^4+1944*T200^9*T300^2*T011^12*T102^4+104976*T200^6*T300^4*T011^12*T102^4-324*T200^12*T002*T011^10*T020*T102^4-46656*T200^9*T300^2*T002*T011^10*T020*T102^4+1889568*T200^6*T300^4*T002*T011^10*T020*T102^4+2646*T200^12*T002^2*T011^8*T020^2*T102^4-458784*T200^9*T300^2*T002^2*T011^8*T020^2*T102^4+4199040*T200^6*T300^4*T002^2*T011^8*T020^2*T102^4+10620*T200^12*T002^3*T011^6*T020^3*T102^4+85536*T200^9*T300^2*T002^3*T011^6*T020^3*T102^4-1889568*T200^6*T300^4*T002^3*T011^6*T020^3*T102^4+2025*T200^12*T002^4*T011^4*T020^4*T102^4-110808*T200^9*T300^2*T002^4*T011^4*T020^4*T102^4-1620*T200^10*T300*T011^10*T020*T102^5-174960*T200^7*T300^3*T011^10*T020*T102^5+33372*T200^10*T300*T002*T011^8*T020^2*T102^5-769824*T200^7*T300^3*T002*T011^8*T020^2*T102^5+52164*T200^10*T300*T002^2*T011^6*T020^3*T102^5-104976*T200^7*T300^3*T002^2*T011^6*T020^3*T102^5-37260*T200^10*T300*T002^3*T011^4*T020^4*T102^5+270*T200^11*T011^8*T020^2*T102^6+102060*T200^8*T300^2*T011^8*T020^2*T102^6-4860*T200^11*T002*T011^6*T020^3*T102^6+29160*T200^8*T300^2*T002*T011^6*T020^3*T102^6-4050*T200^11*T002^2*T011^4*T020^4*T102^6+26244*T200^8*T300^2*T002^2*T011^4*T020^4*T102^6-24300*T200^9*T300*T011^6*T020^3*T102^7+14580*T200^9*T300*T002*T011^4*T020^4*T102^7+2025*T200^10*T011^4*T020^4*T102^8-186624*T200^9*T300^3*T002^5*T011^10*T120+36864*T200^12*T300*T002^6*T011^8*T020*T120-248832*T200^9*T300^3*T002^6*T011^8*T020*T120-3779136*T200^6*T300^5*T002^6*T011^8*T020*T120-73728*T200^12*T300*T002^7*T011^6*T020^2*T120+1804032*T200^9*T300^3*T002^7*T011^6*T020^2*T120-13856832*T200^6*T300^5*T002^7*T011^6*T020^2*T120+622080*T200^9*T300^3*T002^8*T011^4*T020^3*T120-7978176*T200^6*T300^5*T002^8*T011^4*T020^3*T120-1259712*T200^6*T300^5*T002^9*T011^2*T020^4*T120+20736*T200^10*T300^2*T002^4*T011^10*T102*T120-3429216*T200^7*T300^4*T002^4*T011^10*T102*T120+860544*T200^10*T300^2*T002^5*T011^8*T020*T102*T120-6718464*T200^7*T300^4*T002^5*T011^8*T020*T102*T120-45349632*T200^4*T300^6*T002^5*T011^8*T020*T102*T120-30720*T200^13*T002^6*T011^6*T020^2*T102*T120-539136*T200^10*T300^2*T002^6*T011^6*T020^2*T102*T120+19035648*T200^7*T300^4*T002^6*T011^6*T020^2*T102*T120-151165440*T200^4*T300^6*T002^6*T011^6*T020^2*T102*T120+736128*T200^10*T300^2*T002^7*T011^4*T020^3*T102*T120-4199040*T200^7*T300^4*T002^7*T011^4*T020^3*T102*T120-45349632*T200^4*T300^6*T002^7*T011^4*T020^3*T102*T120-2449440*T200^7*T300^4*T002^8*T011^2*T020^4*T102*T120+1728*T200^11*T300*T002^3*T011^10*T102^2*T120+758160*T200^8*T300^3*T002^3*T011^10*T102^2*T120-21415104*T200^5*T300^5*T002^3*T011^10*T102^2*T120-114048*T200^11*T300*T002^4*T011^8*T020*T102^2*T120+8374752*T200^8*T300^3*T002^4*T011^8*T020*T102^2*T120-54167616*T200^5*T300^5*T002^4*T011^8*T020*T102^2*T120-136048896*T200^2*T300^7*T002^4*T011^8*T020*T102^2*T120-419904*T200^11*T300*T002^5*T011^6*T020^2*T102^2*T120+559872*T200^8*T300^3*T002^5*T011^6*T020^2*T102^2*T120+52907904*T200^5*T300^5*T002^5*T011^6*T020^2*T102^2*T120-408146688*T200^2*T300^7*T002^5*T011^6*T020^2*T102^2*T120+283392*T200^11*T300*T002^6*T011^4*T020^3*T102^2*T120+2076192*T200^8*T300^3*T002^6*T011^4*T020^3*T102^2*T120-42830208*T200^5*T300^5*T002^6*T011^4*T020^3*T102^2*T120-1877904*T200^8*T300^3*T002^7*T011^2*T020^4*T102^2*T120-1944*T200^9*T300^2*T002^2*T011^10*T102^3*T120+6928416*T200^6*T300^4*T002^2*T011^10*T102^3*T120-45349632*T200^3*T300^6*T002^2*T011^10*T102^3*T120-3744*T200^12*T002^3*T011^8*T020*T102^3*T120-1796256*T200^9*T300^2*T002^3*T011^8*T020*T102^3*T120+39051072*T200^6*T300^4*T002^3*T011^8*T020*T102^3*T120-136048896*T200^3*T300^6*T002^3*T011^8*T020*T102^3*T120+53568*T200^12*T002^4*T011^6*T020^2*T102^3*T120-2274480*T200^9*T300^2*T002^4*T011^6*T020^2*T102^3*T120+8608032*T200^6*T300^4*T002^4*T011^6*T020^2*T102^3*T120+22674816*T200^3*T300^6*T002^4*T011^6*T020^2*T102^3*T120+35424*T200^12*T002^5*T011^4*T020^3*T102^3*T120+1018656*T200^9*T300^2*T002^5*T011^4*T020^3*T102^3*T120-6718464*T200^6*T300^4*T002^5*T011^4*T020^3*T102^3*T120-709560*T200^9*T300^2*T002^6*T011^2*T020^4*T102^3*T120+1259712*T200^6*T300^4*T002^6*T011^2*T020^4*T102^3*T120-4212*T200^10*T300*T002*T011^10*T102^4*T120-384912*T200^7*T300^3*T002*T011^10*T102^4*T120+18895680*T200^4*T300^5*T002*T011^10*T102^4*T120+39852*T200^10*T300*T002^2*T011^8*T020*T102^4*T120-10077696*T200^7*T300^3*T002^2*T011^8*T020*T102^4*T120+71803584*T200^4*T300^5*T002^2*T011^8*T020*T102^4*T120+806436*T200^10*T300*T002^3*T011^6*T020^2*T102^4*T120-8153136*T200^7*T300^3*T002^3*T011^6*T020^2*T102^4*T120+11337408*T200^4*T300^5*T002^3*T011^6*T020^2*T102^4*T120-155196*T200^10*T300*T002^4*T011^4*T020^3*T102^4*T120-1119744*T200^7*T300^3*T002^4*T011^4*T020^3*T102^4*T120+22674816*T200^4*T300^5*T002^4*T011^4*T020^3*T102^4*T120-132192*T200^10*T300*T002^5*T011^2*T020^4*T102^4*T120+1819584*T200^7*T300^3*T002^5*T011^2*T020^4*T102^4*T120-108*T200^11*T011^10*T102^5*T120-29160*T200^8*T300^2*T011^10*T102^5*T120-1889568*T200^5*T300^4*T011^10*T102^5*T120+3240*T200^11*T002*T011^8*T020*T102^5*T120+769824*T200^8*T300^2*T002*T011^8*T020*T102^5*T120-20155392*T200^5*T300^4*T002*T011^8*T020*T102^5*T120-21060*T200^11*T002^2*T011^6*T020^2*T102^5*T120+3551688*T200^8*T300^2*T002^2*T011^6*T020^2*T102^5*T120-17006112*T200^5*T300^4*T002^2*T011^6*T020^2*T102^5*T120-66528*T200^11*T002^3*T011^4*T020^3*T102^5*T120-1924560*T200^8*T300^2*T002^3*T011^4*T020^3*T102^5*T120+10077696*T200^5*T300^4*T002^3*T011^4*T020^3*T102^5*T120-9720*T200^11*T002^4*T011^2*T020^4*T102^5*T120+968112*T200^8*T300^2*T002^4*T011^2*T020^4*T102^5*T120+18468*T200^9*T300*T011^8*T020*T102^6*T120+2519424*T200^6*T300^3*T011^8*T020*T102^6*T120-335340*T200^9*T300*T002*T011^6*T020^2*T102^6*T120+4408992*T200^6*T300^3*T002*T011^6*T020^2*T102^6*T120-309096*T200^9*T300*T002^2*T011^4*T020^3*T102^6*T120+314928*T200^6*T300^3*T002^2*T011^4*T020^3*T102^6*T120+225504*T200^9*T300*T002^3*T011^2*T020^4*T102^6*T120-314928*T200^6*T300^3*T002^3*T011^2*T020^4*T102^6*T120-2268*T200^10*T011^6*T020^2*T102^7*T120-1119744*T200^7*T300^2*T011^6*T020^2*T102^7*T120+31104*T200^10*T002*T011^4*T020^3*T102^7*T120+454896*T200^7*T300^2*T002*T011^4*T020^3*T102^7*T120+19440*T200^10*T002^2*T011^2*T020^4*T102^7*T120-297432*T200^7*T300^2*T002^2*T011^2*T020^4*T102^7*T120+189540*T200^8*T300*T011^4*T020^3*T102^8*T120-93312*T200^8*T300*T002*T011^2*T020^4*T102^8*T120-9720*T200^9*T011^2*T020^4*T102^9*T120+114048*T200^10*T300^2*T002^6*T011^8*T120^2+629856*T200^7*T300^4*T002^6*T011^8*T120^2-6144*T200^13*T002^7*T011^6*T020*T120^2-352512*T200^10*T300^2*T002^7*T011^6*T020*T120^2+4618944*T200^7*T300^4*T002^7*T011^6*T020*T120^2+528768*T200^10*T300^2*T002^8*T011^4*T020^2*T120^2-7768224*T200^7*T300^4*T002^8*T011^4*T020^2*T120^2+34012224*T200^4*T300^6*T002^8*T011^4*T020^2*T120^2-3079296*T200^7*T300^4*T002^9*T011^2*T020^3*T120^2+22674816*T200^4*T300^6*T002^9*T011^2*T020^3*T120^2+3779136*T200^4*T300^6*T002^10*T020^4*T120^2-3456*T200^11*T300*T002^5*T011^8*T102*T120^2+3219264*T200^8*T300^3*T002^5*T011^8*T102*T120^2+7558272*T200^5*T300^5*T002^5*T011^8*T102*T120^2-393984*T200^11*T300*T002^6*T011^6*T020*T102*T120^2-3872448*T200^8*T300^3*T002^6*T011^6*T020*T102*T120^2+73063296*T200^5*T300^5*T002^6*T011^6*T020*T102*T120^2+438912*T200^11*T300*T002^7*T011^4*T020^2*T102*T120^2+3499200*T200^8*T300^3*T002^7*T011^4*T020^2*T102*T120^2-93218688*T200^5*T300^5*T002^7*T011^4*T020^2*T102*T120^2+408146688*T200^2*T300^7*T002^7*T011^4*T020^2*T102*T120^2-4898880*T200^8*T300^3*T002^8*T011^2*T020^3*T102*T120^2+8817984*T200^5*T300^5*T002^8*T011^2*T020^3*T102*T120^2+136048896*T200^2*T300^7*T002^8*T011^2*T020^3*T102*T120^2+8817984*T200^5*T300^5*T002^9*T020^4*T102*T120^2-288*T200^12*T002^4*T011^8*T102^2*T120^2-462672*T200^9*T300^2*T002^4*T011^8*T102^2*T120^2+31597776*T200^6*T300^4*T002^4*T011^8*T102^2*T120^2+22674816*T200^3*T300^6*T002^4*T011^8*T102^2*T120^2+10944*T200^12*T002^5*T011^6*T020*T102^2*T120^2-5287680*T200^9*T300^2*T002^5*T011^6*T020*T102^2*T120^2-9447840*T200^6*T300^4*T002^5*T011^6*T020*T102^2*T120^2+408146688*T200^3*T300^6*T002^5*T011^6*T020*T102^2*T120^2+89568*T200^12*T002^6*T011^4*T020^2*T102^2*T120^2+6271344*T200^9*T300^2*T002^6*T011^4*T020^2*T102^2*T120^2-30652992*T200^6*T300^4*T002^6*T011^4*T020^2*T102^2*T120^2-204073344*T200^3*T300^6*T002^6*T011^4*T020^2*T102^2*T120^2+1224440064*T300^8*T002^6*T011^4*T020^2*T102^2*T120^2-2884896*T200^9*T300^2*T002^7*T011^2*T020^3*T102^2*T120^2-20365344*T200^6*T300^4*T002^7*T011^2*T020^3*T102^2*T120^2+181398528*T200^3*T300^6*T002^7*T011^2*T020^3*T102^2*T120^2+8503056*T200^6*T300^4*T002^8*T020^4*T102^2*T120^2-16848*T200^10*T300*T002^3*T011^8*T102^3*T120^2-8328096*T200^7*T300^3*T002^3*T011^8*T102^3*T120^2+132269760*T200^4*T300^5*T002^3*T011^8*T102^3*T120^2+874800*T200^10*T300*T002^4*T011^6*T020*T102^3*T120^2-33067440*T200^7*T300^3*T002^4*T011^6*T020*T102^3*T120^2+30233088*T200^4*T300^5*T002^4*T011^6*T020*T102^3*T120^2+816293376*T200*T300^7*T002^4*T011^6*T020*T102^3*T120^2+991440*T200^10*T300*T002^5*T011^4*T020^2*T102^3*T120^2+22604832*T200^7*T300^3*T002^5*T011^4*T020^2*T102^3*T120^2-188956800*T200^4*T300^5*T002^5*T011^4*T020^2*T102^3*T120^2+408146688*T200*T300^7*T002^5*T011^4*T020^2*T102^3*T120^2-745200*T200^10*T300*T002^6*T011^2*T020^3*T102^3*T120^2-15221520*T200^7*T300^3*T002^6*T011^2*T020^3*T102^3*T120^2+71803584*T200^4*T300^5*T002^6*T011^2*T020^3*T102^3*T120^2+4339008*T200^7*T300^3*T002^7*T020^4*T102^3*T120^2-3779136*T200^4*T300^5*T002^7*T020^4*T102^3*T120^2+270*T200^11*T002^2*T011^8*T102^4*T120^2+183708*T200^8*T300^2*T002^2*T011^8*T102^4*T120^2-52907904*T200^5*T300^4*T002^2*T011^8*T102^4*T120^2+204073344*T200^2*T300^6*T002^2*T011^8*T102^4*T120^2+8532*T200^11*T002^3*T011^6*T020*T102^4*T120^2+10935000*T200^8*T300^2*T002^3*T011^6*T020*T102^4*T120^2-114633792*T200^5*T300^4*T002^3*T011^6*T020*T102^4*T120^2+136048896*T200^2*T300^6*T002^3*T011^6*T020*T102^4*T120^2-163026*T200^11*T002^4*T011^4*T020^2*T102^4*T120^2-667764*T200^8*T300^2*T002^4*T011^4*T020^2*T102^4*T120^2+35271936*T200^5*T300^4*T002^4*T011^4*T020^2*T102^4*T120^2-34012224*T200^2*T300^6*T002^4*T011^4*T020^2*T102^4*T120^2-71280*T200^11*T002^5*T011^2*T020^3*T102^4*T120^2-2181168*T200^8*T300^2*T002^5*T011^2*T020^3*T102^4*T120^2+23934528*T200^5*T300^4*T002^5*T011^2*T020^3*T102^4*T120^2-68024448*T200^2*T300^6*T002^5*T011^2*T020^3*T102^4*T120^2+1236384*T200^8*T300^2*T002^6*T020^4*T102^4*T120^2-6928416*T200^5*T300^4*T002^6*T020^4*T102^4*T120^2+30132*T200^9*T300*T002*T011^8*T102^5*T120^2+3989088*T200^6*T300^3*T002*T011^8*T102^5*T120^2-113374080*T200^3*T300^5*T002*T011^8*T102^5*T120^2-347004*T200^9*T300*T002^2*T011^6*T020*T102^5*T120^2+49233744*T200^6*T300^3*T002^2*T011^6*T020*T102^5*T120^2-181398528*T200^3*T300^5*T002^2*T011^6*T020*T102^5*T120^2-2649672*T200^9*T300*T002^3*T011^4*T020^2*T102^5*T120^2-15851376*T200^6*T300^3*T002^3*T011^4*T020^2*T102^5*T120^2+136048896*T200^3*T300^5*T002^3*T011^4*T020^2*T102^5*T120^2+606528*T200^9*T300*T002^4*T011^2*T020^3*T102^5*T120^2+19945440*T200^6*T300^3*T002^4*T011^2*T020^3*T102^5*T120^2-56687040*T200^3*T300^5*T002^4*T011^2*T020^3*T102^5*T120^2+186624*T200^9*T300*T002^5*T020^4*T102^5*T120^2-5038848*T200^6*T300^3*T002^5*T020^4*T102^5*T120^2+486*T200^10*T011^8*T102^6*T120^2+174960*T200^7*T300^2*T011^8*T102^6*T120^2+14171760*T200^4*T300^4*T011^8*T102^6*T120^2-11988*T200^10*T002*T011^6*T020*T102^6*T120^2-4793904*T200^7*T300^2*T002*T011^6*T020*T102^6*T120^2+75582720*T200^4*T300^4*T002*T011^6*T020*T102^6*T120^2+67716*T200^10*T002^2*T011^4*T020^2*T102^6*T120^2-9797760*T200^7*T300^2*T002^2*T011^4*T020^2*T102^6*T120^2+10392624*T200^4*T300^4*T002^2*T011^4*T020^2*T102^6*T120^2+137376*T200^10*T002^3*T011^2*T020^3*T102^6*T120^2+7418304*T200^7*T300^2*T002^3*T011^2*T020^3*T102^6*T120^2-13226976*T200^4*T300^4*T002^3*T011^2*T020^3*T102^6*T120^2+11664*T200^10*T002^4*T020^4*T102^6*T120^2-1819584*T200^7*T300^2*T002^4*T020^4*T102^6*T120^2+944784*T200^4*T300^4*T002^4*T020^4*T102^6*T120^2-78732*T200^8*T300*T011^6*T020*T102^7*T120^2-14486688*T200^5*T300^3*T011^6*T020*T102^7*T120^2+1253880*T200^8*T300*T002*T011^4*T020^2*T102^7*T120^2-2204496*T200^5*T300^3*T002*T011^4*T020^2*T102^7*T120^2+618192*T200^8*T300*T002^2*T011^2*T020^3*T102^7*T120^2-4723920*T200^5*T300^3*T002^2*T011^2*T020^3*T102^7*T120^2-326592*T200^8*T300*T002^3*T020^4*T102^7*T120^2+1259712*T200^5*T300^3*T002^3*T020^4*T102^7*T120^2+6318*T200^9*T011^4*T020^2*T102^8*T120^2+4592700*T200^6*T300^2*T011^4*T020^2*T102^8*T120^2-66096*T200^9*T002*T011^2*T020^3*T102^8*T120^2-2834352*T200^6*T300^2*T002*T011^2*T020^3*T102^8*T120^2-23328*T200^9*T002^2*T020^4*T102^8*T120^2+629856*T200^6*T300^2*T002^2*T020^4*T102^8*T120^2-489888*T200^7*T300*T011^2*T020^3*T102^9*T120^2+139968*T200^7*T300*T002*T020^4*T102^9*T120^2+11664*T200^8*T020^4*T102^10*T120^2-27648*T200^11*T300*T002^7*T011^6*T120^3-699840*T200^8*T300^3*T002^7*T011^6*T120^3+82944*T200^11*T300*T002^8*T011^4*T020*T120^3+839808*T200^8*T300^3*T002^8*T011^4*T020*T120^3-11337408*T200^5*T300^5*T002^8*T011^4*T020*T120^3-1819584*T200^8*T300^3*T002^9*T011^2*T020^2*T120^3+11337408*T200^5*T300^5*T002^9*T011^2*T020^2*T120^3+5038848*T200^5*T300^5*T002^10*T020^3*T120^3-1329696*T200^9*T300^2*T002^6*T011^6*T102*T120^3-13646880*T200^6*T300^4*T002^6*T011^6*T102*T120^3+36864*T200^12*T002^7*T011^4*T020*T102*T120^3+3685824*T200^9*T300^2*T002^7*T011^4*T020*T102*T120^3-5458752*T200^6*T300^4*T002^7*T011^4*T020*T102*T120^3-136048896*T200^3*T300^6*T002^7*T011^4*T020*T102*T120^3-2262816*T200^9*T300^2*T002^8*T011^2*T020^2*T102*T120^3-20785248*T200^6*T300^4*T002^8*T011^2*T020^2*T102*T120^3+204073344*T200^3*T300^6*T002^8*T011^2*T020^2*T102*T120^3+10077696*T200^6*T300^4*T002^9*T020^3*T102*T120^3+45349632*T200^3*T300^6*T002^9*T020^3*T102*T120^3+81648*T200^10*T300*T002^5*T011^6*T102^2*T120^3-19140624*T200^7*T300^3*T002^5*T011^6*T102^2*T120^3-90699264*T200^4*T300^5*T002^5*T011^6*T102^2*T120^3+1345248*T200^10*T300*T002^6*T011^4*T020*T102^2*T120^3+40030848*T200^7*T300^3*T002^6*T011^4*T020*T102^2*T120^3-188956800*T200^4*T300^5*T002^6*T011^4*T020*T102^2*T120^3-408146688*T200*T300^7*T002^6*T011^4*T020*T102^2*T120^3-924048*T200^10*T300*T002^7*T011^2*T020^2*T102^2*T120^3-36286704*T200^7*T300^3*T002^7*T011^2*T020^2*T102^2*T120^3+64245312*T200^4*T300^5*T002^7*T011^2*T020^2*T102^2*T120^3+816293376*T200*T300^7*T002^7*T011^2*T020^2*T102^2*T120^3+7978176*T200^7*T300^3*T002^8*T020^3*T102^2*T120^3+90699264*T200^4*T300^5*T002^8*T020^3*T102^2*T120^3+2376*T200^11*T002^4*T011^6*T102^3*T120^3+3540024*T200^8*T300^2*T002^4*T011^6*T102^3*T120^3-122192064*T200^5*T300^4*T002^4*T011^6*T102^3*T120^3-204073344*T200^2*T300^6*T002^4*T011^6*T102^3*T120^3-67824*T200^11*T002^5*T011^4*T020*T102^3*T120^3+12188880*T200^8*T300^2*T002^5*T011^4*T020*T102^3*T120^3+163762560*T200^5*T300^4*T002^5*T011^4*T020*T102^3*T120^3-952342272*T200^2*T300^6*T002^5*T011^4*T020*T102^3*T120^3-123768*T200^11*T002^6*T011^2*T020^2*T102^3*T120^3-14235912*T200^8*T300^2*T002^6*T011^2*T020^2*T102^3*T120^3-113374080*T200^5*T300^4*T002^6*T011^2*T020^2*T102^3*T120^3+748268928*T200^2*T300^6*T002^6*T011^2*T020^2*T102^3*T120^3+3125952*T200^8*T300^2*T002^7*T020^3*T102^3*T120^3+66764736*T200^5*T300^4*T002^7*T020^3*T102^3*T120^3+34020*T200^9*T300*T002^3*T011^6*T102^4*T120^3+42515280*T200^6*T300^3*T002^3*T011^6*T102^4*T120^3-362797056*T200^3*T300^5*T002^3*T011^6*T102^4*T120^3-2876148*T200^9*T300*T002^4*T011^4*T020*T102^4*T120^3+33592320*T200^6*T300^3*T002^4*T011^4*T020*T102^4*T120^3+306110016*T200^3*T300^5*T002^4*T011^4*T020*T102^4*T120^3-1224440064*T300^7*T002^4*T011^4*T020*T102^4*T120^3-905904*T200^9*T300*T002^5*T011^2*T020^2*T102^4*T120^3-36426672*T200^6*T300^3*T002^5*T011^2*T020^2*T102^4*T120^3+79361856*T200^3*T300^5*T002^5*T011^2*T020^2*T102^4*T120^3+606528*T200^9*T300*T002^6*T020^3*T102^4*T120^3+20575296*T200^6*T300^3*T002^6*T020^3*T102^4*T120^3-45349632*T200^3*T300^5*T002^6*T020^3*T102^4*T120^3-2268*T200^10*T002^2*T011^6*T102^5*T120^3-1574640*T200^7*T300^2*T002^2*T011^6*T102^5*T120^3+202183776*T200^4*T300^4*T002^2*T011^6*T102^5*T120^3-408146688*T200*T300^6*T002^2*T011^6*T102^5*T120^3+10368*T200^10*T002^3*T011^4*T020*T102^5*T120^3-30618000*T200^7*T300^2*T002^3*T011^4*T020*T102^5*T120^3+26453952*T200^4*T300^4*T002^3*T011^4*T020*T102^5*T120^3+408146688*T200*T300^6*T002^3*T011^4*T020*T102^5*T120^3+236520*T200^10*T002^4*T011^2*T020^2*T102^5*T120^3+13034520*T200^7*T300^2*T002^4*T011^2*T020^2*T102^5*T120^3+71803584*T200^4*T300^4*T002^4*T011^2*T020^2*T102^5*T120^3-408146688*T200*T300^6*T002^4*T011^2*T020^2*T102^5*T120^3+46656*T200^10*T002^5*T020^3*T102^5*T120^3+1259712*T200^7*T300^2*T002^5*T020^3*T102^5*T120^3-68024448*T200^4*T300^4*T002^5*T020^3*T102^5*T120^3-102060*T200^8*T300*T002*T011^6*T102^6*T120^3-19525536*T200^5*T300^3*T002*T011^6*T102^6*T120^3+340122240*T200^2*T300^5*T002*T011^6*T102^6*T120^3+1242216*T200^8*T300*T002^2*T011^4*T020*T102^6*T120^3-110539728*T200^5*T300^3*T002^2*T011^4*T020*T102^6*T120^3+102036672*T200^2*T300^5*T002^2*T011^4*T020*T102^6*T120^3+3884112*T200^8*T300*T002^3*T011^2*T020^2*T102^6*T120^3+84715632*T200^5*T300^3*T002^3*T011^2*T020^2*T102^6*T120^3-170061120*T200^2*T300^5*T002^3*T011^2*T020^2*T102^6*T120^3-606528*T200^8*T300*T002^4*T020^3*T102^6*T120^3-36531648*T200^5*T300^3*T002^4*T020^3*T102^6*T120^3-972*T200^9*T011^6*T102^7*T120^3-524880*T200^6*T300^2*T011^6*T102^7*T120^3-56687040*T200^3*T300^4*T011^6*T102^7*T120^3+19440*T200^9*T002*T011^4*T020*T102^7*T120^3+14276736*T200^6*T300^2*T002*T011^4*T020*T102^7*T120^3-102036672*T200^3*T300^4*T002*T011^4*T020*T102^7*T120^3-106920*T200^9*T002^2*T011^2*T020^2*T102^7*T120^3+10969992*T200^6*T300^2*T002^2*T011^2*T020^2*T102^7*T120^3-5668704*T200^3*T300^4*T002^2*T011^2*T020^2*T102^7*T120^3-93312*T200^9*T002^3*T020^3*T102^7*T120^3-7978176*T200^6*T300^2*T002^3*T020^3*T102^7*T120^3+11337408*T200^3*T300^4*T002^3*T020^3*T102^7*T120^3+148716*T200^7*T300*T011^4*T020*T102^8*T120^3+41570496*T200^4*T300^3*T011^4*T020*T102^8*T120^3-2064528*T200^7*T300*T002*T011^2*T020^2*T102^8*T120^3-23619600*T200^4*T300^3*T002*T011^2*T020^2*T102^8*T120^3-419904*T200^7*T300*T002^2*T020^3*T102^8*T120^3+11337408*T200^4*T300^3*T002^2*T020^3*T102^8*T120^3-5832*T200^8*T011^2*T020^2*T102^9*T120^3-8345592*T200^5*T300^2*T011^2*T020^2*T102^9*T120^3+46656*T200^8*T002*T020^3*T102^9*T120^3+3779136*T200^5*T300^2*T002*T020^3*T102^9*T120^3+419904*T200^6*T300*T020^3*T102^10*T120^3+2304*T200^12*T002^8*T011^4*T120^4+217728*T200^9*T300^2*T002^8*T011^4*T120^4+944784*T200^6*T300^4*T002^8*T011^4*T120^4-373248*T200^9*T300^2*T002^9*T011^2*T020*T120^4+2519424*T200^6*T300^4*T002^10*T020^2*T120^4+217728*T200^10*T300*T002^7*T011^4*T102*T120^4+7488288*T200^7*T300^3*T002^7*T011^4*T102*T120^4+11337408*T200^4*T300^5*T002^7*T011^4*T102*T120^4-331776*T200^10*T300*T002^8*T011^2*T020*T102*T120^4-11757312*T200^7*T300^3*T002^8*T011^2*T020*T102*T120^4+22674816*T200^4*T300^5*T002^8*T011^2*T020*T102*T120^4+4199040*T200^7*T300^3*T002^9*T020^2*T102*T120^4+45349632*T200^4*T300^5*T002^9*T020^2*T102*T120^4-4320*T200^11*T002^6*T011^4*T102^2*T120^4+5242968*T200^8*T300^2*T002^6*T011^4*T102^2*T120^4+82511136*T200^5*T300^4*T002^6*T011^4*T102^2*T120^4+34012224*T200^2*T300^6*T002^6*T011^4*T102^2*T120^4-72576*T200^11*T002^7*T011^2*T020*T102^2*T120^4-10124352*T200^8*T300^2*T002^7*T011^2*T020*T102^2*T120^4-104556096*T200^5*T300^4*T002^7*T011^2*T020*T102^2*T120^4+340122240*T200^2*T300^6*T002^7*T011^2*T020*T102^2*T120^4+2589408*T200^8*T300^2*T002^8*T020^2*T102^2*T120^4+75582720*T200^5*T300^4*T002^8*T020^2*T102^2*T120^4+204073344*T200^2*T300^6*T002^8*T020^2*T102^2*T120^4-491832*T200^9*T300*T002^5*T011^4*T102^3*T120^4+48708864*T200^6*T300^3*T002^5*T011^4*T102^3*T120^4+374134464*T200^3*T300^5*T002^5*T011^4*T102^3*T120^4-1804032*T200^9*T300*T002^6*T011^2*T020*T102^3*T120^4-95948064*T200^6*T300^3*T002^6*T011^2*T020*T102^3*T120^4-215410752*T200^3*T300^5*T002^6*T011^2*T020*T102^3*T120^4+1224440064*T300^7*T002^6*T011^2*T020*T102^3*T120^4+699840*T200^9*T300*T002^7*T020^2*T102^3*T120^4+44089920*T200^6*T300^3*T002^7*T020^2*T102^3*T120^4+340122240*T200^3*T300^5*T002^7*T020^2*T102^3*T120^4-4455*T200^10*T002^4*T011^4*T102^4*T120^4-12177216*T200^7*T300^2*T002^4*T011^4*T102^4*T120^4+201238992*T200^4*T300^4*T002^4*T011^4*T102^4*T120^4+612220032*T200*T300^6*T002^4*T011^4*T102^4*T120^4+138672*T200^10*T002^5*T011^2*T020*T102^4*T120^4-8852976*T200^7*T300^2*T002^5*T011^2*T020*T102^4*T120^4-304220448*T200^4*T300^4*T002^5*T011^2*T020*T102^4*T120^4+408146688*T200*T300^6*T002^5*T011^2*T020*T102^4*T120^4+69984*T200^10*T002^6*T020^2*T102^4*T120^4+9657792*T200^7*T300^2*T002^6*T020^2*T102^4*T120^4+164392416*T200^4*T300^4*T002^6*T020^2*T102^4*T120^4+107892*T200^8*T300*T002^3*T011^4*T102^5*T120^4-110224800*T200^5*T300^3*T002^3*T011^4*T102^5*T120^4+374134464*T200^2*T300^5*T002^3*T011^4*T102^5*T120^4+4280688*T200^8*T300*T002^4*T011^2*T020*T102^5*T120^4+48813840*T200^5*T300^3*T002^4*T011^2*T020*T102^5*T120^4-238085568*T200^2*T300^5*T002^4*T011^2*T020*T102^5*T120^4+139968*T200^8*T300*T002^5*T020^2*T102^5*T120^4+3779136*T200^5*T300^3*T002^5*T020^2*T102^5*T120^4-204073344*T200^2*T300^5*T002^5*T020^2*T102^5*T120^4+6318*T200^9*T002^2*T011^4*T102^6*T120^4+5589972*T200^6*T300^2*T002^2*T011^4*T102^6*T120^4-408146688*T200^3*T300^4*T002^2*T011^4*T102^6*T120^4+306110016*T300^6*T002^2*T011^4*T102^6*T120^4-54432*T200^9*T002^3*T011^2*T020*T102^6*T120^4+39680928*T200^6*T300^2*T002^3*T011^2*T020*T102^6*T120^4+328784832*T200^3*T300^4*T002^3*T011^2*T020*T102^6*T120^4-612220032*T300^6*T002^3*T011^2*T020*T102^6*T120^4-139968*T200^9*T002^4*T020^2*T102^6*T120^4-13856832*T200^6*T300^2*T002^4*T020^2*T102^6*T120^4-238085568*T200^3*T300^4*T002^4*T020^2*T102^6*T120^4+166212*T200^7*T300*T002*T011^4*T102^7*T120^4+50073552*T200^4*T300^3*T002*T011^4*T102^7*T120^4-510183360*T200*T300^5*T002*T011^4*T102^7*T120^4-2029536*T200^7*T300*T002^2*T011^2*T020*T102^7*T120^4+109594944*T200^4*T300^3*T002^2*T011^2*T020*T102^7*T120^4+102036672*T200*T300^5*T002^2*T011^2*T020*T102^7*T120^4-2099520*T200^7*T300*T002^3*T020^2*T102^7*T120^4-79361856*T200^4*T300^3*T002^3*T020^2*T102^7*T120^4+729*T200^8*T011^4*T102^8*T120^4+787320*T200^5*T300^2*T011^4*T102^8*T120^4+127545840*T200^2*T300^4*T011^4*T102^8*T120^4-11664*T200^8*T002*T011^2*T020*T102^8*T120^4-20470320*T200^5*T300^2*T002*T011^2*T020*T102^8*T120^4-17006112*T200^2*T300^4*T002*T011^2*T020*T102^8*T120^4+69984*T200^8*T002^2*T020^2*T102^8*T120^4-3779136*T200^5*T300^2*T002^2*T020^2*T102^8*T120^4+51018336*T200^2*T300^4*T002^2*T020^2*T102^8*T120^4-104976*T200^6*T300*T011^2*T020*T102^9*T120^4-59521392*T200^3*T300^3*T011^2*T020*T102^9*T120^4+1259712*T200^6*T300*T002*T020^2*T102^9*T120^4+34012224*T200^3*T300^3*T002*T020^2*T102^9*T120^4+5668704*T200^4*T300^2*T020^2*T102^10*T120^4-20736*T200^10*T300*T002^9*T011^2*T120^5-419904*T200^7*T300^3*T002^9*T011^2*T120^5+559872*T200^7*T300^3*T002^10*T020*T120^5-10368*T200^11*T002^8*T011^2*T102*T120^5-1283040*T200^8*T300^2*T002^8*T011^2*T102*T120^5-10077696*T200^5*T300^4*T002^8*T011^2*T102*T120^5+746496*T200^8*T300^2*T002^9*T020*T102*T120^5+15116544*T200^5*T300^4*T002^9*T020*T102*T120^5-517104*T200^9*T300*T002^7*T011^2*T102^2*T120^5-23934528*T200^6*T300^3*T002^7*T011^2*T102^2*T120^5-79361856*T200^3*T300^5*T002^7*T011^2*T102^2*T120^5+326592*T200^9*T300*T002^8*T020*T102^2*T120^5+20155392*T200^6*T300^3*T002^8*T020*T102^2*T120^5+136048896*T200^3*T300^5*T002^8*T020*T102^2*T120^5+20088*T200^10*T002^6*T011^2*T102^3*T120^5-8118144*T200^7*T300^2*T002^6*T011^2*T102^3*T120^5-187067232*T200^4*T300^4*T002^6*T011^2*T102^3*T120^5-204073344*T200*T300^6*T002^6*T011^2*T102^3*T120^5+46656*T200^10*T002^7*T020*T102^3*T120^5+8258112*T200^7*T300^2*T002^7*T020*T102^3*T120^5+181398528*T200^4*T300^4*T002^7*T020*T102^3*T120^5+408146688*T200*T300^6*T002^7*T020*T102^3*T120^5+1108080*T200^8*T300*T002^5*T011^2*T102^4*T120^5-49443696*T200^5*T300^3*T002^5*T011^2*T102^4*T120^5-612220032*T200^2*T300^5*T002^5*T011^2*T102^4*T120^5+793152*T200^8*T300*T002^6*T020*T102^4*T120^5+64245312*T200^5*T300^3*T002^6*T020*T102^4*T120^5+544195584*T200^2*T300^5*T002^6*T020*T102^4*T120^5-3888*T200^9*T002^4*T011^2*T102^5*T120^5+19263096*T200^6*T300^2*T002^4*T011^2*T102^5*T120^5-85030560*T200^3*T300^4*T002^4*T011^2*T102^5*T120^5-612220032*T300^6*T002^4*T011^2*T102^5*T120^5-93312*T200^9*T002^5*T020*T102^5*T120^5-1259712*T200^6*T300^2*T002^5*T020*T102^5*T120^5+102036672*T200^3*T300^4*T002^5*T020*T102^5*T120^5-454896*T200^7*T300*T002^3*T011^2*T102^6*T120^5+139828032*T200^4*T300^3*T002^3*T011^2*T102^6*T120^5+102036672*T200*T300^5*T002^3*T011^2*T102^6*T120^5-2379456*T200^7*T300*T002^4*T020*T102^6*T120^5-79361856*T200^4*T300^3*T002^4*T020*T102^6*T120^5-408146688*T200*T300^5*T002^4*T020*T102^6*T120^5-5832*T200^8*T002^2*T011^2*T102^7*T120^5-9132912*T200^5*T300^2*T002^2*T011^2*T102^7*T120^5+408146688*T200^2*T300^4*T002^2*T011^2*T102^7*T120^5+46656*T200^8*T002^3*T020*T102^7*T120^5-18895680*T200^5*T300^2*T002^3*T020*T102^7*T120^5-340122240*T200^2*T300^4*T002^3*T020*T102^7*T120^5-104976*T200^6*T300*T002*T011^2*T102^8*T120^5-65190096*T200^3*T300^3*T002*T011^2*T102^8*T120^5+306110016*T300^5*T002*T011^2*T102^8*T120^5+1259712*T200^6*T300*T002^2*T020*T102^8*T120^5-34012224*T200^3*T300^3*T002^2*T020*T102^8*T120^5-472392*T200^4*T300^2*T011^2*T102^9*T120^5-153055008*T200*T300^4*T011^2*T102^9*T120^5+11337408*T200^4*T300^2*T002*T020*T102^9*T120^5+102036672*T200*T300^4*T002*T020*T102^9*T120^5+34012224*T200^2*T300^3*T020*T102^10*T120^5+46656*T200^8*T300^2*T002^10*T120^6+46656*T200^9*T300*T002^9*T102*T120^6+1679616*T200^6*T300^3*T002^9*T102*T120^6+11664*T200^10*T002^8*T102^2*T120^6+1679616*T200^7*T300^2*T002^8*T102^2*T120^6+22674816*T200^4*T300^4*T002^8*T102^2*T120^6+373248*T200^8*T300*T002^7*T102^3*T120^6+22674816*T200^5*T300^3*T002^7*T102^3*T120^6+136048896*T200^2*T300^5*T002^7*T102^3*T120^6-23328*T200^9*T002^6*T102^4*T120^6+3989088*T200^6*T300^2*T002^6*T102^4*T120^6+136048896*T200^3*T300^4*T002^6*T102^4*T120^6+306110016*T300^6*T002^6*T102^4*T120^6-839808*T200^7*T300*T002^5*T102^5*T120^6+11337408*T200^4*T300^3*T002^5*T102^5*T120^6+306110016*T200*T300^5*T002^5*T102^5*T120^6+11664*T200^8*T002^4*T102^6*T120^6-11337408*T200^5*T300^2*T002^4*T102^6*T120^6-59521392*T200^2*T300^4*T002^4*T102^6*T120^6+419904*T200^6*T300*T002^3*T102^7*T120^6-68024448*T200^3*T300^3*T002^3*T102^7*T120^6-306110016*T300^5*T002^3*T102^7*T120^6+5668704*T200^4*T300^2*T002^2*T102^8*T120^6-153055008*T200*T300^4*T002^2*T102^8*T120^6+34012224*T200^2*T300^3*T002*T102^9*T120^6+76527504*T300^4*T102^10*T120^6}


==> anc/elimination_ideals/T321ideal.m <==
{729*T321^8*T120^2*T102^2-324*T211^4*T321^6*T002*T120^2+1944*T211^3*T321^6*T200*T011*T002*T120^2-216*T211^7*T321^4*T011*T120^2-4212*T211^2*T321^6*T200^2*T011^2*T002*T120^2-2916*T211^2*T321^6*T300*T011^2*T120^2*T102+8748*T211^2*T321^6*T300*T020*T002*T120^2*T102+3402*T211^2*T321^6*T200*T002*T120^3*T102-324*T211^2*T321^6*T200^2*T020^3*T102^2+486*T211^2*T321^6*T200*T020*T120^2*T102^2+144*T211^6*T321^4*T200^2*T020^3*T002+1836*T211^6*T321^4*T200*T011^2*T120^2-108*T211^6*T321^4*T200*T020*T002*T120^2+3888*T211*T321^6*T200^3*T011^3*T002*T120^2+5832*T211*T321^6*T200*T300*T011^3*T120^2*T102-23328*T211*T321^6*T200*T300*T020*T011*T002*T120^2*T102-162*T211^6*T321^4*T120^3*T102-8748*T211*T321^6*T200^2*T011*T002*T120^3*T102+1296*T211*T321^6*T200^3*T020^3*T011*T102^2+5832*T211*T321^6*T200*T300*T020^2*T011*T120*T102^2-4860*T211*T321^6*T200^2*T020*T011*T120^2*T102^2-34992*T211*T321^6*T300*T011*T120^3*T102^2-1440*T211^5*T321^4*T200^3*T020^3*T011*T002-2592*T211^5*T321^4*T200*T300*T020^2*T011*T002*T120-36*T211^10*T321^2*T020*T120^2-6480*T211^5*T321^4*T200^2*T011^3*T120^2+2160*T211^5*T321^4*T200^2*T020*T011*T002*T120^2-1296*T321^6*T200^4*T011^4*T002*T120^2+7776*T211^5*T321^4*T300*T011*T002*T120^3+9720*T211^5*T321^4*T300*T020*T011*T120^2*T102-2916*T321^6*T200^2*T300*T011^4*T120^2*T102+14580*T321^6*T200^2*T300*T020*T011^2*T002*T120^2*T102+4860*T211^5*T321^4*T200*T011*T120^3*T102+5346*T321^6*T200^3*T011^2*T002*T120^3*T102-1296*T321^6*T200^4*T020^3*T011^2*T102^2-14580*T321^6*T200^2*T300*T020^2*T011^2*T120*T102^2+2916*T321^6*T200^2*T300*T020^3*T002*T120*T102^2+3402*T321^6*T200^3*T020*T011^2*T120^2*T102^2-52488*T321^6*T300^2*T020*T011^2*T120^2*T102^2+1458*T321^6*T200^3*T020^2*T002*T120^2*T102^2-52488*T321^6*T300^2*T020^2*T002*T120^2*T102^2+26244*T321^6*T200*T300*T011^2*T120^3*T102^2-34992*T321^6*T200*T300*T020*T002*T120^3*T102^2-7290*T321^6*T200^2*T002*T120^4*T102^2+1458*T321^6*T200^3*T020^3*T120*T102^3+8748*T321^6*T200*T300*T020^2*T120^2*T102^3-7290*T321^6*T200^2*T020*T120^3*T102^3-52488*T321^6*T300*T120^4*T102^3+96*T211^9*T321^2*T200^2*T020^3*T011+5904*T211^4*T321^4*T200^4*T020^3*T011^2*T002+22032*T211^4*T321^4*T200^2*T300*T020^2*T011^2*T002*T120-1296*T211^4*T321^4*T200^2*T300*T020^3*T002^2*T120+288*T211^9*T321^2*T200*T020*T011*T120^2+12312*T211^4*T321^4*T200^3*T011^4*T120^2+2916*T211^4*T321^4*T300^2*T011^4*T120^2-11448*T211^4*T321^4*T200^3*T020*T011^2*T002*T120^2+29160*T211^4*T321^4*T300^2*T020*T011^2*T002*T120^2-648*T211^4*T321^4*T200^3*T020^2*T002^2*T120^2+2916*T211^4*T321^4*T300^2*T020^2*T002^2*T120^2-53460*T211^4*T321^4*T200*T300*T011^2*T002*T120^3+972*T211^4*T321^4*T200*T300*T020*T002^2*T120^3+729*T211^4*T321^4*T200^2*T002^2*T120^4+1296*T211^4*T321^4*T200^2*T300*T020^3*T011^2*T102-3888*T211^4*T321^4*T200^2*T300*T020^4*T002*T102-2160*T211^4*T321^4*T200^3*T020^3*T002*T120*T102-55404*T211^4*T321^4*T200*T300*T020*T011^2*T120^2*T102-2916*T211^4*T321^4*T200*T300*T020^2*T002*T120^2*T102-22842*T211^4*T321^4*T200^2*T011^2*T120^3*T102+3078*T211^4*T321^4*T200^2*T020*T002*T120^3*T102+14580*T211^4*T321^4*T300*T002*T120^4*T102-567*T211^4*T321^4*T200^2*T020^2*T120^2*T102^2+2916*T211^4*T321^4*T300*T020*T120^3*T102^2+2916*T211^4*T321^4*T200*T120^4*T102^2-1200*T211^8*T321^2*T200^3*T020^3*T011^2-48*T211^8*T321^2*T200^3*T020^4*T002-12672*T211^3*T321^4*T200^5*T020^3*T011^3*T002-1728*T211^8*T321^2*T200*T300*T020^2*T011^2*T120-72576*T211^3*T321^4*T200^3*T300*T020^2*T011^3*T002*T120+7776*T211^3*T321^4*T200^3*T300*T020^3*T011*T002^2*T120-288*T211^8*T321^2*T200^2*T020*T011^2*T120^2-13608*T211^3*T321^4*T200^4*T011^5*T120^2-11664*T211^3*T321^4*T200*T300^2*T011^5*T120^2+252*T211^8*T321^2*T200^2*T020^2*T002*T120^2+26784*T211^3*T321^4*T200^4*T020*T011^3*T002*T120^2-174960*T211^3*T321^4*T200*T300^2*T020*T011^3*T002*T120^2+3888*T211^3*T321^4*T200^4*T020^2*T011*T002^2*T120^2-23328*T211^3*T321^4*T200*T300^2*T020^2*T011*T002^2*T120^2+2268*T211^8*T321^2*T300*T011^2*T120^3+972*T211^8*T321^2*T300*T020*T002*T120^3+136080*T211^3*T321^4*T200^2*T300*T011^3*T002*T120^3-9720*T211^3*T321^4*T200^2*T300*T020*T011*T002^2*T120^3-162*T211^8*T321^2*T200*T002*T120^4-4860*T211^3*T321^4*T200^3*T011*T002^2*T120^4-7776*T211^3*T321^4*T200^3*T300*T020^3*T011^3*T102+25920*T211^3*T321^4*T200^3*T300*T020^4*T011*T002*T102+72*T211^8*T321^2*T200^2*T020^3*T120*T102-23328*T211^3*T321^4*T200*T300^2*T020^2*T011^3*T120*T102+13824*T211^3*T321^4*T200^4*T020^3*T011*T002*T120*T102+69984*T211^3*T321^4*T200*T300^2*T020^3*T011*T002*T120*T102+2592*T211^8*T321^2*T300*T020^2*T120^2*T102+132192*T211^3*T321^4*T200^2*T300*T020*T011^3*T120^2*T102+15552*T211^3*T321^4*T200^2*T300*T020^2*T011*T002*T120^2*T102+810*T211^8*T321^2*T200*T020*T120^3*T102+44712*T211^3*T321^4*T200^3*T011^3*T120^3*T102+104976*T211^3*T321^4*T300^2*T011^3*T120^3*T102-30456*T211^3*T321^4*T200^3*T020*T011*T002*T120^3*T102-174960*T211^3*T321^4*T300^2*T020*T011*T002*T120^3*T102-174960*T211^3*T321^4*T200*T300*T011*T002*T120^4*T102+1080*T211^3*T321^4*T200^4*T020^4*T011*T102^2+13608*T211^3*T321^4*T200^2*T300*T020^3*T011*T120*T102^2+324*T211^3*T321^4*T200^3*T020^2*T011*T120^2*T102^2-139968*T211^3*T321^4*T300^2*T020^2*T011*T120^2*T102^2-139968*T211^3*T321^4*T200*T300*T020*T011*T120^3*T102^2-29160*T211^3*T321^4*T200^2*T011*T120^4*T102^2+16*T211^12*T200^2*T020^4+6528*T211^7*T321^2*T200^4*T020^3*T011^3+288*T211^7*T321^2*T200^4*T020^4*T011*T002+14976*T211^2*T321^4*T200^6*T020^3*T011^4*T002+19008*T211^7*T321^2*T200^2*T300*T020^2*T011^3*T120-2592*T211^7*T321^2*T200^2*T300*T020^3*T011*T002*T120+115344*T211^2*T321^4*T200^4*T300*T020^2*T011^4*T002*T120-16848*T211^2*T321^4*T200^4*T300*T020^3*T011^2*T002^2*T120-24*T211^12*T200*T020^2*T120^2-4176*T211^7*T321^2*T200^3*T020*T011^3*T120^2+11664*T211^7*T321^2*T300^2*T020*T011^3*T120^2+8748*T211^2*T321^4*T200^5*T011^6*T120^2+17496*T211^2*T321^4*T200^2*T300^2*T011^6*T120^2-2808*T211^7*T321^2*T200^3*T020^2*T011*T002*T120^2+3888*T211^7*T321^2*T300^2*T020^2*T011*T002*T120^2-31212*T211^2*T321^4*T200^5*T020*T011^4*T002*T120^2+373248*T211^2*T321^4*T200^2*T300^2*T020*T011^4*T002*T120^2-8424*T211^2*T321^4*T200^5*T020^2*T011^2*T002^2*T120^2+64152*T211^2*T321^4*T200^2*T300^2*T020^2*T011^2*T002^2*T120^2-23328*T211^7*T321^2*T200*T300*T011^3*T120^3-6480*T211^7*T321^2*T200*T300*T020*T011*T002*T120^3-161352*T211^2*T321^4*T200^3*T300*T011^4*T002*T120^3+31104*T211^2*T321^4*T200^3*T300*T020*T011^2*T002^2*T120^3+9*T211^12*T120^4+1944*T211^7*T321^2*T200^2*T011*T002*T120^4+12150*T211^2*T321^4*T200^4*T011^2*T002^2*T120^4-4320*T211^7*T321^2*T200^2*T300*T020^4*T011*T102+16848*T211^2*T321^4*T200^4*T300*T020^3*T011^4*T102-63504*T211^2*T321^4*T200^4*T300*T020^4*T011^2*T002*T102-2880*T211^7*T321^2*T200^3*T020^3*T011*T120*T102+104976*T211^2*T321^4*T200^2*T300^2*T020^2*T011^4*T120*T102-32400*T211^2*T321^4*T200^5*T020^3*T011^2*T002*T120*T102-373248*T211^2*T321^4*T200^2*T300^2*T020^3*T011^2*T002*T120*T102+34992*T211^2*T321^4*T200^2*T300^2*T020^4*T002^2*T120*T102-20736*T211^7*T321^2*T200*T300*T020^2*T011*T120^2*T102-157464*T211^2*T321^4*T200^3*T300*T020*T011^4*T120^2*T102+209952*T211^2*T321^4*T300^3*T020*T011^4*T120^2*T102-87480*T211^2*T321^4*T200^3*T300*T020^2*T011^2*T002*T120^2*T102-734832*T211^2*T321^4*T300^3*T020^2*T011^2*T002*T120^2*T102+31104*T211^2*T321^4*T200^3*T300*T020^3*T002^2*T120^2*T102-104976*T211^2*T321^4*T300^3*T020^3*T002^2*T120^2*T102-3024*T211^7*T321^2*T200^2*T020*T011*T120^3*T102-43254*T211^2*T321^4*T200^4*T011^4*T120^3*T102-279936*T211^2*T321^4*T200*T300^2*T011^4*T120^3*T102+78084*T211^2*T321^4*T200^4*T020*T011^2*T002*T120^3*T102+279936*T211^2*T321^4*T200*T300^2*T020*T011^2*T002*T120^3*T102+6804*T211^2*T321^4*T200^4*T020^2*T002^2*T120^3*T102-87480*T211^2*T321^4*T200*T300^2*T020^2*T002^2*T120^3*T102+7776*T211^7*T321^2*T300*T011*T120^4*T102+472392*T211^2*T321^4*T200^2*T300*T011^2*T002*T120^4*T102-40824*T211^2*T321^4*T200^2*T300*T020*T002^2*T120^4*T102-8748*T211^2*T321^4*T200^3*T002^2*T120^5*T102-5508*T211^2*T321^4*T200^5*T020^4*T011^2*T102^2+11664*T211^2*T321^4*T200^2*T300^2*T020^4*T011^2*T102^2-324*T211^2*T321^4*T200^5*T020^5*T002*T102^2+23328*T211^2*T321^4*T200^2*T300^2*T020^5*T002*T102^2-83592*T211^2*T321^4*T200^3*T300*T020^3*T011^2*T120*T102^2+31104*T211^2*T321^4*T200^3*T300*T020^4*T002*T120*T102^2+9558*T211^2*T321^4*T200^4*T020^2*T011^2*T120^2*T102^2+52488*T211^2*T321^4*T200*T300^2*T020^2*T011^2*T120^2*T102^2+10692*T211^2*T321^4*T200^4*T020^3*T002*T120^2*T102^2+139968*T211^2*T321^4*T200*T300^2*T020^3*T002*T120^2*T102^2+472392*T211^2*T321^4*T200^2*T300*T020*T011^2*T120^3*T102^2+8748*T211^2*T321^4*T200^2*T300*T020^2*T002*T120^3*T102^2+57348*T211^2*T321^4*T200^3*T011^2*T120^4*T102^2+787320*T211^2*T321^4*T300^2*T011^2*T120^4*T102^2-23328*T211^2*T321^4*T200^3*T020*T002*T120^4*T102^2-367416*T211^2*T321^4*T300^2*T020*T002*T120^4*T102^2-166212*T211^2*T321^4*T200*T300*T002*T120^5*T102^2+1782*T211^2*T321^4*T200^4*T020^4*T120*T102^3+37908*T211^2*T321^4*T200^2*T300*T020^3*T120^2*T102^3+2916*T211^2*T321^4*T200^3*T020^2*T120^3*T102^3+52488*T211^2*T321^4*T300^2*T020^2*T120^3*T102^3-61236*T211^2*T321^4*T200*T300*T020*T120^4*T102^3-13122*T211^2*T321^4*T200^2*T120^5*T102^3-256*T211^11*T200^3*T020^4*T011-20256*T211^6*T321^2*T200^5*T020^3*T011^4-1296*T211^6*T321^2*T200^2*T300^2*T020^3*T011^4+240*T211^6*T321^2*T200^5*T020^4*T011^2*T002-7776*T211^6*T321^2*T200^2*T300^2*T020^4*T011^2*T002-9216*T211*T321^4*T200^7*T020^3*T011^5*T002+144*T211^6*T321^2*T200^5*T020^5*T002^2-1296*T211^6*T321^2*T200^2*T300^2*T020^5*T002^2-288*T211^11*T200*T300*T020^3*T011*T120-88560*T211^6*T321^2*T200^3*T300*T020^2*T011^4*T120+28944*T211^6*T321^2*T200^3*T300*T020^3*T011^2*T002*T120-88128*T211*T321^4*T200^5*T300*T020^2*T011^5*T002*T120+864*T211^6*T321^2*T200^3*T300*T020^4*T002^2*T120+15552*T211*T321^4*T200^5*T300*T020^3*T011^3*T002^2*T120+432*T211^11*T200^2*T020^2*T011*T120^2+20088*T211^6*T321^2*T200^4*T020*T011^4*T120^2-101088*T211^6*T321^2*T200*T300^2*T020*T011^4*T120^2-3024*T211*T321^4*T200^6*T011^7*T120^2-11664*T211*T321^4*T200^3*T300^2*T011^7*T120^2+11484*T211^6*T321^2*T200^4*T020^2*T011^2*T002*T120^2+23328*T211^6*T321^2*T200*T300^2*T020^2*T011^2*T002*T120^2+17712*T211*T321^4*T200^6*T020*T011^5*T002*T120^2-338256*T211*T321^4*T200^3*T300^2*T020*T011^5*T002*T120^2-396*T211^6*T321^2*T200^4*T020^3*T002^2*T120^2+7776*T211*T321^4*T200^6*T020^2*T011^3*T002^2*T120^2-69984*T211*T321^4*T200^3*T300^2*T020^2*T011^3*T002^2*T120^2+216*T211^11*T300*T020*T011*T120^3+95904*T211^6*T321^2*T200^2*T300*T011^4*T120^3+1944*T211^6*T321^2*T200^2*T300*T020*T011^2*T002*T120^3+89424*T211*T321^4*T200^4*T300*T011^5*T002*T120^3-4536*T211^6*T321^2*T200^2*T300*T020^2*T002^2*T120^3-36936*T211*T321^4*T200^4*T300*T020*T011^3*T002^2*T120^3-180*T211^11*T200*T011*T120^4-9612*T211^6*T321^2*T200^3*T011^2*T002*T120^4-52488*T211^6*T321^2*T300^2*T011^2*T002*T120^4+216*T211^6*T321^2*T200^3*T020*T002^2*T120^4-5832*T211^6*T321^2*T300^2*T020*T002^2*T120^4-12636*T211*T321^4*T200^5*T011^3*T002^2*T120^4+2916*T211^6*T321^2*T200*T300*T002^2*T120^5+41040*T211^6*T321^2*T200^3*T300*T020^4*T011^2*T102-15552*T211*T321^4*T200^5*T300*T020^3*T011^5*T102+2160*T211^6*T321^2*T200^3*T300*T020^5*T002*T102+67392*T211*T321^4*T200^5*T300*T020^4*T011^3*T002*T102+22752*T211^6*T321^2*T200^4*T020^3*T011^2*T120*T102+77760*T211^6*T321^2*T200*T300^2*T020^3*T011^2*T120*T102-139968*T211*T321^4*T200^3*T300^2*T020^2*T011^5*T120*T102+504*T211^6*T321^2*T200^4*T020^4*T002*T120*T102+32832*T211*T321^4*T200^6*T020^3*T011^3*T002*T120*T102+606528*T211*T321^4*T200^3*T300^2*T020^3*T011^3*T002*T120*T102-93312*T211*T321^4*T200^3*T300^2*T020^4*T011*T002^2*T120*T102+91044*T211^6*T321^2*T200^2*T300*T020^2*T011^2*T120^2*T102+91368*T211*T321^4*T200^4*T300*T020*T011^5*T120^2*T102-419904*T211*T321^4*T200*T300^3*T020*T011^5*T120^2*T102-17820*T211^6*T321^2*T200^2*T300*T020^3*T002*T120^2*T102+171072*T211*T321^4*T200^4*T300*T020^2*T011^3*T002*T120^2*T102+1889568*T211*T321^4*T200*T300^3*T020^2*T011^3*T002*T120^2*T102-81648*T211*T321^4*T200^4*T300*T020^3*T011*T002^2*T120^2*T102+419904*T211*T321^4*T200*T300^3*T020^3*T011*T002^2*T120^2*T102-11664*T211^6*T321^2*T200^3*T020*T011^2*T120^3*T102-46656*T211^6*T321^2*T300^2*T020*T011^2*T120^3*T102+20412*T211*T321^4*T200^5*T011^5*T120^3*T102+244944*T211*T321^4*T200^2*T300^2*T011^5*T120^3*T102-5130*T211^6*T321^2*T200^3*T020^2*T002*T120^3*T102-58320*T211^6*T321^2*T300^2*T020^2*T002*T120^3*T102-74520*T211*T321^4*T200^5*T020*T011^3*T002*T120^3*T102+174960*T211*T321^4*T200^2*T300^2*T020*T011^3*T002*T120^3*T102-17496*T211*T321^4*T200^5*T020^2*T011*T002^2*T120^3*T102+384912*T211*T321^4*T200^2*T300^2*T020^2*T011*T002^2*T120^3*T102-111780*T211^6*T321^2*T200*T300*T011^2*T120^4*T102-7776*T211^6*T321^2*T200*T300*T020*T002*T120^4*T102-454896*T211*T321^4*T200^3*T300*T011^3*T002*T120^4*T102+163296*T211*T321^4*T200^3*T300*T020*T011*T002^2*T120^4*T102+3402*T211^6*T321^2*T200^2*T002*T120^5*T102+29160*T211*T321^4*T200^4*T011*T002^2*T120^5*T102+216*T211^6*T321^2*T200^4*T020^5*T102^2+9072*T211*T321^4*T200^6*T020^4*T011^3*T102^2-34992*T211*T321^4*T200^3*T300^2*T020^4*T011^3*T102^2+1296*T211*T321^4*T200^6*T020^5*T011*T002*T102^2-104976*T211*T321^4*T200^3*T300^2*T020^5*T011*T002*T102^2-1296*T211^6*T321^2*T200^2*T300*T020^4*T120*T102^2+165240*T211*T321^4*T200^4*T300*T020^3*T011^3*T120*T102^2-209952*T211*T321^4*T200*T300^3*T020^3*T011^3*T120*T102^2-108864*T211*T321^4*T200^4*T300*T020^4*T011*T002*T120*T102^2-419904*T211*T321^4*T200*T300^3*T020^4*T011*T002*T120*T102^2-2106*T211^6*T321^2*T200^3*T020^3*T120^2*T102^2-69984*T211^6*T321^2*T300^2*T020^3*T120^2*T102^2-15228*T211*T321^4*T200^5*T020^2*T011^3*T120^2*T102^2+664848*T211*T321^4*T200^2*T300^2*T020^2*T011^3*T120^2*T102^2-36936*T211*T321^4*T200^5*T020^3*T011*T002*T120^2*T102^2-524880*T211*T321^4*T200^2*T300^2*T020^3*T011*T002*T120^2*T102^2-50544*T211^6*T321^2*T200*T300*T020^2*T120^3*T102^2-513216*T211*T321^4*T200^3*T300*T020*T011^3*T120^3*T102^2+1889568*T211*T321^4*T300^3*T020*T011^3*T120^3*T102^2+5832*T211*T321^4*T200^3*T300*T020^2*T011*T002*T120^3*T102^2+629856*T211*T321^4*T300^3*T020^2*T011*T002*T120^3*T102^2-5346*T211^6*T321^2*T200^2*T020*T120^4*T102^2-42768*T211*T321^4*T200^4*T011^3*T120^4*T102^2-1259712*T211*T321^4*T200*T300^2*T011^3*T120^4*T102^2+87480*T211*T321^4*T200^4*T020*T011*T002*T120^4*T102^2+1574640*T211*T321^4*T200*T300^2*T020*T011*T002*T120^4*T102^2+5832*T211^6*T321^2*T300*T120^5*T102^2+612360*T211*T321^4*T200^2*T300*T011*T002*T120^5*T102^2-9720*T211*T321^4*T200^4*T300*T020^5*T011*T102^3-13932*T211*T321^4*T200^5*T020^4*T011*T120*T102^3-34992*T211*T321^4*T200^2*T300^2*T020^4*T011*T120*T102^3-169128*T211*T321^4*T200^3*T300*T020^3*T011*T120^2*T102^3+629856*T211*T321^4*T300^3*T020^3*T011*T120^2*T102^3+33048*T211*T321^4*T200^4*T020^2*T011*T120^3*T102^3+699840*T211*T321^4*T200^2*T300*T020*T011*T120^4*T102^3+26244*T211*T321^4*T200^3*T011*T120^5*T102^3+1889568*T211*T321^4*T300^2*T011*T120^5*T102^3+1824*T211^10*T200^4*T020^4*T011^2+39456*T211^5*T321^2*T200^6*T020^3*T011^5+10368*T211^5*T321^2*T200^3*T300^2*T020^3*T011^5-64*T211^10*T200^4*T020^5*T002-6528*T211^5*T321^2*T200^6*T020^4*T011^3*T002+72576*T211^5*T321^2*T200^3*T300^2*T020^4*T011^3*T002+2304*T321^4*T200^8*T020^3*T011^6*T002-1440*T211^5*T321^2*T200^6*T020^5*T011*T002^2+20736*T211^5*T321^2*T200^3*T300^2*T020^5*T011*T002^2+3744*T211^10*T200^2*T300*T020^3*T011^2*T120+228096*T211^5*T321^2*T200^4*T300*T020^2*T011^5*T120+23328*T211^5*T321^2*T200*T300^3*T020^2*T011^5*T120-576*T211^10*T200^2*T300*T020^4*T002*T120-141696*T211^5*T321^2*T200^4*T300*T020^3*T011^3*T002*T120+139968*T211^5*T321^2*T200*T300^3*T020^3*T011^3*T002*T120+25920*T321^4*T200^6*T300*T020^2*T011^6*T002*T120-4320*T211^5*T321^2*T200^4*T300*T020^4*T011*T002^2*T120+23328*T211^5*T321^2*T200*T300^3*T020^4*T011*T002^2*T120-5184*T321^4*T200^6*T300*T020^3*T011^4*T002^2*T120-3360*T211^10*T200^3*T020^2*T011^2*T120^2+1296*T211^10*T300^2*T020^2*T011^2*T120^2-43632*T211^5*T321^2*T200^5*T020*T011^5*T120^2+353808*T211^5*T321^2*T200^2*T300^2*T020*T011^5*T120^2+432*T321^4*T200^7*T011^8*T120^2+2916*T321^4*T200^4*T300^2*T011^8*T120^2+96*T211^10*T200^3*T020^3*T002*T120^2-21024*T211^5*T321^2*T200^5*T020^2*T011^3*T002*T120^2-396576*T211^5*T321^2*T200^2*T300^2*T020^2*T011^3*T002*T120^2-3888*T321^4*T200^7*T020*T011^6*T002*T120^2+110808*T321^4*T200^4*T300^2*T020*T011^6*T002*T120^2+5472*T211^5*T321^2*T200^5*T020^3*T011*T002^2*T120^2-19440*T211^5*T321^2*T200^2*T300^2*T020^3*T011*T002^2*T120^2-2592*T321^4*T200^7*T020^2*T011^4*T002^2*T120^2+26244*T321^4*T200^4*T300^2*T020^2*T011^4*T002^2*T120^2-3240*T211^10*T200*T300*T020*T011^2*T120^3-209952*T211^5*T321^2*T200^3*T300*T011^5*T120^3-69984*T211^5*T321^2*T300^3*T011^5*T120^3+864*T211^10*T200*T300*T020^2*T002*T120^3+95904*T211^5*T321^2*T200^3*T300*T020*T011^3*T002*T120^3-419904*T211^5*T321^2*T300^3*T020*T011^3*T002*T120^3-18468*T321^4*T200^5*T300*T011^6*T002*T120^3+42768*T211^5*T321^2*T200^3*T300*T020^2*T011*T002^2*T120^3-69984*T211^5*T321^2*T300^3*T020^2*T011*T002^2*T120^3+14580*T321^4*T200^5*T300*T020*T011^4*T002^2*T120^3+1530*T211^10*T200^2*T011^2*T120^4-36*T211^10*T200^2*T020*T002*T120^4+25488*T211^5*T321^2*T200^4*T011^3*T002*T120^4+419904*T211^5*T321^2*T200*T300^2*T011^3*T002*T120^4-3672*T211^5*T321^2*T200^4*T020*T011*T002^2*T120^4+58320*T211^5*T321^2*T200*T300^2*T020*T011*T002^2*T120^4+4617*T321^4*T200^6*T011^4*T002^2*T120^4-324*T211^10*T300*T002*T120^5-29160*T211^5*T321^2*T200^2*T300*T011*T002^2*T120^5-1152*T211^10*T200^2*T300*T020^5*T102-165024*T211^5*T321^2*T200^4*T300*T020^4*T011^3*T102+5184*T321^4*T200^6*T300*T020^3*T011^6*T102-8640*T211^5*T321^2*T200^4*T300*T020^5*T011*T002*T102-25920*T321^4*T200^6*T300*T020^4*T011^4*T002*T102-480*T211^10*T200^3*T020^4*T120*T102-82080*T211^5*T321^2*T200^5*T020^3*T011^3*T120*T102-660960*T211^5*T321^2*T200^2*T300^2*T020^3*T011^3*T120*T102+58320*T321^4*T200^4*T300^2*T020^2*T011^6*T120*T102+1296*T211^5*T321^2*T200^5*T020^4*T011*T002*T120*T102+69984*T211^5*T321^2*T200^2*T300^2*T020^4*T011*T002*T120*T102-12096*T321^4*T200^7*T020^3*T011^4*T002*T120*T102-303264*T321^4*T200^4*T300^2*T020^3*T011^4*T002*T120*T102+58320*T321^4*T200^4*T300^2*T020^4*T011^2*T002^2*T120*T102+1296*T211^10*T200*T300*T020^3*T120^2*T102-315576*T211^5*T321^2*T200^3*T300*T020^2*T011^3*T120^2*T102-489888*T211^5*T321^2*T300^3*T020^2*T011^3*T120^2*T102-20412*T321^4*T200^5*T300*T020*T011^6*T120^2*T102+209952*T321^4*T200^2*T300^3*T020*T011^6*T120^2*T102+196992*T211^5*T321^2*T200^3*T300*T020^3*T011*T002*T120^2*T102-209952*T211^5*T321^2*T300^3*T020^3*T011*T002*T120^2*T102-96228*T321^4*T200^5*T300*T020^2*T011^4*T002*T120^2*T102-1154736*T321^4*T200^2*T300^3*T020^2*T011^4*T002*T120^2*T102+50544*T321^4*T200^5*T300*T020^3*T011^2*T002^2*T120^2*T102-314928*T321^4*T200^2*T300^3*T020^3*T011^2*T002^2*T120^2*T102+792*T211^10*T200^2*T020^2*T120^3*T102+82944*T211^5*T321^2*T200^4*T020*T011^3*T120^3*T102+233280*T211^5*T321^2*T200*T300^2*T020*T011^3*T120^3*T102-3726*T321^4*T200^6*T011^6*T120^3*T102-69984*T321^4*T200^3*T300^2*T011^6*T120^3*T102+34452*T211^5*T321^2*T200^4*T020^2*T011*T002*T120^3*T102+384912*T211^5*T321^2*T200*T300^2*T020^2*T011*T002*T120^3*T102+23814*T321^4*T200^6*T020*T011^4*T002*T120^3*T102-279936*T321^4*T200^3*T300^2*T020*T011^4*T002*T120^3*T102+10692*T321^4*T200^6*T020^2*T011^2*T002^2*T120^3*T102-297432*T321^4*T200^3*T300^2*T020^2*T011^2*T002^2*T120^3*T102-324*T211^10*T300*T020*T120^4*T102+515160*T211^5*T321^2*T200^2*T300*T011^3*T120^4*T102-52488*T211^5*T321^2*T200^2*T300*T020*T011*T002*T120^4*T102+142884*T321^4*T200^4*T300*T011^4*T002*T120^4*T102-122472*T321^4*T200^4*T300*T020*T011^2*T002^2*T120^4*T102-324*T211^10*T200*T120^5*T102-27540*T211^5*T321^2*T200^3*T011*T002*T120^5*T102-209952*T211^5*T321^2*T300^2*T011*T002*T120^5*T102-20412*T321^4*T200^5*T011^2*T002^2*T120^5*T102-1440*T211^5*T321^2*T200^5*T020^5*T011*T102^2+62208*T211^5*T321^2*T200^2*T300^2*T020^5*T011*T102^2-4752*T321^4*T200^7*T020^4*T011^4*T102^2+26244*T321^4*T200^4*T300^2*T020^4*T011^4*T102^2-1296*T321^4*T200^7*T020^5*T011^2*T002*T102^2+110808*T321^4*T200^4*T300^2*T020^5*T011^2*T002*T102^2+2916*T321^4*T200^4*T300^2*T020^6*T002^2*T102^2+74520*T211^5*T321^2*T200^3*T300*T020^4*T011*T120*T102^2-99144*T321^4*T200^5*T300*T020^3*T011^4*T120*T102^2+314928*T321^4*T200^2*T300^3*T020^3*T011^4*T120*T102^2+84564*T321^4*T200^5*T300*T020^4*T011^2*T002*T120*T102^2+1154736*T321^4*T200^2*T300^3*T020^4*T011^2*T002*T120*T102^2+2916*T321^4*T200^5*T300*T020^5*T002^2*T120*T102^2-209952*T321^4*T200^2*T300^3*T020^5*T002^2*T120*T102^2+31212*T211^5*T321^2*T200^4*T020^3*T011*T120^2*T102^2+466560*T211^5*T321^2*T200*T300^2*T020^3*T011*T120^2*T102^2+5265*T321^4*T200^6*T020^2*T011^4*T120^2*T102^2-594864*T321^4*T200^3*T300^2*T020^2*T011^4*T120^2*T102^2+944784*T321^4*T300^4*T020^2*T011^4*T120^2*T102^2+28188*T321^4*T200^6*T020^3*T011^2*T002*T120^2*T102^2+804816*T321^4*T200^3*T300^2*T020^3*T011^2*T002*T120^2*T102^2+3779136*T321^4*T300^4*T020^3*T011^2*T002*T120^2*T102^2+729*T321^4*T200^6*T020^4*T002^2*T120^2*T102^2-244944*T321^4*T200^3*T300^2*T020^4*T002^2*T120^2*T102^2+944784*T321^4*T300^4*T020^4*T002^2*T120^2*T102^2+250776*T211^5*T321^2*T200^2*T300*T020^2*T011*T120^3*T102^2+166212*T321^4*T200^4*T300*T020*T011^4*T120^3*T102^2-1574640*T321^4*T200*T300^3*T020*T011^4*T120^3*T102^2+96228*T321^4*T200^4*T300*T020^2*T011^2*T002*T120^3*T102^2+1889568*T321^4*T200*T300^3*T020^2*T011^2*T002*T120^3*T102^2-96228*T321^4*T200^4*T300*T020^3*T002^2*T120^3*T102^2+1259712*T321^4*T200*T300^3*T020^3*T002^2*T120^3*T102^2-8100*T211^5*T321^2*T200^3*T020*T011*T120^4*T102^2-209952*T211^5*T321^2*T300^2*T020*T011*T120^4*T102^2+10692*T321^4*T200^5*T011^4*T120^4*T102^2+498636*T321^4*T200^2*T300^2*T011^4*T120^4*T102^2-55404*T321^4*T200^5*T020*T011^2*T002*T120^4*T102^2-524880*T321^4*T200^2*T300^2*T020*T011^2*T002*T120^4*T102^2-13122*T321^4*T200^5*T020^2*T002^2*T120^4*T102^2+734832*T321^4*T200^2*T300^2*T020^2*T002^2*T120^4*T102^2-186624*T211^5*T321^2*T200*T300*T011*T120^5*T102^2-384912*T321^4*T200^3*T300*T011^2*T002*T120^5*T102^2+209952*T321^4*T200^3*T300*T020*T002^2*T120^5*T102^2+24057*T321^4*T200^4*T002^2*T120^6*T102^2+16524*T321^4*T200^5*T300*T020^5*T011^2*T102^3+2916*T321^4*T200^5*T300*T020^6*T002*T102^3+16362*T321^4*T200^6*T020^4*T011^2*T120*T102^3+227448*T321^4*T200^3*T300^2*T020^4*T011^2*T120*T102^3+1458*T321^4*T200^6*T020^5*T002*T120*T102^3-104976*T321^4*T200^3*T300^2*T020^5*T002*T120*T102^3+288684*T321^4*T200^4*T300*T020^3*T011^2*T120^2*T102^3+629856*T321^4*T200*T300^3*T020^3*T011^2*T120^2*T102^3-99144*T321^4*T200^4*T300*T020^4*T002*T120^2*T102^3-944784*T321^4*T200*T300^3*T020^4*T002*T120^2*T102^3-22356*T321^4*T200^5*T020^2*T011^2*T120^3*T102^3+1417176*T321^4*T200^2*T300^2*T020^2*T011^2*T120^3*T102^3-26244*T321^4*T200^5*T020^3*T002*T120^3*T102^3-577368*T321^4*T200^2*T300^2*T020^3*T002*T120^3*T102^3-437400*T321^4*T200^3*T300*T020*T011^2*T120^4*T102^3+2834352*T321^4*T300^3*T020*T011^2*T120^4*T102^3+8748*T321^4*T200^3*T300*T020^2*T002*T120^4*T102^3+1889568*T321^4*T300^3*T020^2*T002*T120^4*T102^3-10206*T321^4*T200^4*T011^2*T120^5*T102^3-1417176*T321^4*T200*T300^2*T011^2*T120^5*T102^3+48114*T321^4*T200^4*T020*T002*T120^5*T102^3+1574640*T321^4*T200*T300^2*T020*T002*T120^5*T102^3+367416*T321^4*T200^2*T300*T002*T120^6*T102^3+729*T321^4*T200^6*T020^6*T102^4-2916*T321^4*T200^4*T300*T020^5*T120*T102^4-13122*T321^4*T200^5*T020^4*T120^2*T102^4-183708*T321^4*T200^2*T300^2*T020^4*T120^2*T102^4-201204*T321^4*T200^3*T300*T020^3*T120^3*T102^4-944784*T321^4*T300^3*T020^3*T120^3*T102^4+24057*T321^4*T200^4*T020^2*T120^4*T102^4-787320*T321^4*T200*T300^2*T020^2*T120^4*T102^4+367416*T321^4*T200^2*T300*T020*T120^5*T102^4+1417176*T321^4*T300^2*T120^6*T102^4-7616*T211^9*T200^5*T020^4*T011^3-1728*T211^9*T200^2*T300^2*T020^4*T011^3-49968*T211^4*T321^2*T200^7*T020^3*T011^6-33696*T211^4*T321^2*T200^4*T300^2*T020^3*T011^6+960*T211^9*T200^5*T020^5*T011*T002-1728*T211^9*T200^2*T300^2*T020^5*T011*T002+23712*T211^4*T321^2*T200^7*T020^4*T011^4*T002-276048*T211^4*T321^2*T200^4*T300^2*T020^4*T011^4*T002+5904*T211^4*T321^2*T200^7*T020^5*T011^2*T002^2-114048*T211^4*T321^2*T200^4*T300^2*T020^5*T011^2*T002^2-1296*T211^4*T321^2*T200^4*T300^2*T020^6*T002^3-21600*T211^9*T200^3*T300*T020^3*T011^3*T120-355104*T211^4*T321^2*T200^5*T300*T020^2*T011^6*T120-151632*T211^4*T321^2*T200^2*T300^3*T020^2*T011^6*T120+9216*T211^9*T200^3*T300*T020^4*T011*T002*T120+389664*T211^4*T321^2*T200^5*T300*T020^3*T011^4*T002*T120-1084752*T211^4*T321^2*T200^2*T300^3*T020^3*T011^4*T002*T120+4752*T211^4*T321^2*T200^5*T300*T020^4*T011^2*T002^2*T120-268272*T211^4*T321^2*T200^2*T300^3*T020^4*T011^2*T002^2*T120-1296*T211^4*T321^2*T200^5*T300*T020^5*T002^3*T120+11664*T211^4*T321^2*T200^2*T300^3*T020^5*T002^3*T120+14880*T211^9*T200^4*T020^2*T011^3*T120^2-6480*T211^9*T200*T300^2*T020^2*T011^3*T120^2+54576*T211^4*T321^2*T200^6*T020*T011^6*T120^2-657072*T211^4*T321^2*T200^3*T300^2*T020*T011^6*T120^2-209952*T211^4*T321^2*T300^4*T020*T011^6*T120^2-1584*T211^9*T200^4*T020^3*T011*T002*T120^2+11664*T211^9*T200*T300^2*T020^3*T011*T002*T120^2+12996*T211^4*T321^2*T200^6*T020^2*T011^4*T002*T120^2+1681560*T211^4*T321^2*T200^3*T300^2*T020^2*T011^4*T002*T120^2-839808*T211^4*T321^2*T300^4*T020^2*T011^4*T002*T120^2-26712*T211^4*T321^2*T200^6*T020^3*T011^2*T002^2*T120^2+132192*T211^4*T321^2*T200^3*T300^2*T020^3*T011^2*T002^2*T120^2-209952*T211^4*T321^2*T300^4*T020^3*T011^2*T002^2*T120^2-324*T211^4*T321^2*T200^6*T020^4*T002^3*T120^2+9720*T211^4*T321^2*T200^3*T300^2*T020^4*T002^3*T120^2+20520*T211^9*T200^2*T300*T020*T011^3*T120^3+270216*T211^4*T321^2*T200^4*T300*T011^6*T120^3+314928*T211^4*T321^2*T200*T300^3*T011^6*T120^3-14688*T211^9*T200^2*T300*T020^2*T011*T002*T120^3-347328*T211^4*T321^2*T200^4*T300*T020*T011^4*T002*T120^3+2869344*T211^4*T321^2*T200*T300^3*T020*T011^4*T002*T120^3-164268*T211^4*T321^2*T200^4*T300*T020^2*T011^2*T002^2*T120^3+594864*T211^4*T321^2*T200*T300^3*T020^2*T011^2*T002^2*T120^3+3564*T211^4*T321^2*T200^4*T300*T020^3*T002^3*T120^3-7236*T211^9*T200^3*T011^3*T120^4-3888*T211^9*T300^2*T011^3*T120^4+648*T211^9*T200^3*T020*T011*T002*T120^4-7776*T211^9*T300^2*T020*T011*T002*T120^4-39312*T211^4*T321^2*T200^5*T011^4*T002*T120^4-1259712*T211^4*T321^2*T200^2*T300^2*T011^4*T002*T120^4+19980*T211^4*T321^2*T200^5*T020*T011^2*T002^2*T120^4-198288*T211^4*T321^2*T200^2*T300^2*T020*T011^2*T002^2*T120^4+810*T211^4*T321^2*T200^5*T020^2*T002^3*T120^4-5832*T211^4*T321^2*T200^2*T300^2*T020^2*T002^3*T120^4+5832*T211^9*T200*T300*T011*T002*T120^5+126360*T211^4*T321^2*T200^3*T300*T011^2*T002^2*T120^5-1944*T211^4*T321^2*T200^3*T300*T020*T002^3*T120^5-486*T211^4*T321^2*T200^4*T002^3*T120^6+14976*T211^9*T200^3*T300*T020^5*T011*T102+365040*T211^4*T321^2*T200^5*T300*T020^4*T011^4*T102-46656*T211^4*T321^2*T200^2*T300^3*T020^4*T011^4*T102-10800*T211^4*T321^2*T200^5*T300*T020^5*T011^2*T002*T102+186624*T211^4*T321^2*T200^2*T300^3*T020^5*T011^2*T002*T102-5184*T211^4*T321^2*T200^5*T300*T020^6*T002^2*T102+46656*T211^4*T321^2*T200^2*T300^3*T020^6*T002^2*T102+5952*T211^9*T200^4*T020^4*T011*T120*T102+20736*T211^9*T200*T300^2*T020^4*T011*T120*T102+163944*T211^4*T321^2*T200^6*T020^3*T011^4*T120*T102+2256984*T211^4*T321^2*T200^3*T300^2*T020^3*T011^4*T120*T102-27720*T211^4*T321^2*T200^6*T020^4*T011^2*T002*T120*T102-454896*T211^4*T321^2*T200^3*T300^2*T020^4*T011^2*T002*T120*T102-2160*T211^4*T321^2*T200^6*T020^5*T002^2*T120*T102+1944*T211^4*T321^2*T200^3*T300^2*T020^5*T002^2*T120*T102-13824*T211^9*T200^2*T300*T020^3*T011*T120^2*T102+756540*T211^4*T321^2*T200^4*T300*T020^2*T011^4*T120^2*T102+3709152*T211^4*T321^2*T200*T300^3*T020^2*T011^4*T120^2*T102-844020*T211^4*T321^2*T200^4*T300*T020^3*T011^2*T002*T120^2*T102-139968*T211^4*T321^2*T200*T300^3*T020^3*T011^2*T002*T120^2*T102+12312*T211^4*T321^2*T200^4*T300*T020^4*T002^2*T120^2*T102+69984*T211^4*T321^2*T200*T300^3*T020^4*T002^2*T120^2*T102-10944*T211^9*T200^3*T020^2*T011*T120^3*T102-11664*T211^9*T300^2*T020^2*T011*T120^3*T102-185652*T211^4*T321^2*T200^5*T020*T011^4*T120^3*T102-320760*T211^4*T321^2*T200^2*T300^2*T020*T011^4*T120^3*T102-65934*T211^4*T321^2*T200^5*T020^2*T011^2*T002*T120^3*T102-1872072*T211^4*T321^2*T200^2*T300^2*T020^2*T011^2*T002*T120^3*T102+8694*T211^4*T321^2*T200^5*T020^3*T002^2*T120^3*T102+209952*T211^4*T321^2*T200^2*T300^2*T020^3*T002^2*T120^3*T102+648*T211^9*T200*T300*T020*T011*T120^4*T102-1097388*T211^4*T321^2*T200^3*T300*T011^4*T120^4*T102-1364688*T211^4*T321^2*T300^3*T011^4*T120^4*T102+660960*T211^4*T321^2*T200^3*T300*T020*T011^2*T002*T120^4*T102-104976*T211^4*T321^2*T300^3*T020*T011^2*T002*T120^4*T102+67068*T211^4*T321^2*T200^3*T300*T020^2*T002^2*T120^4*T102+209952*T211^4*T321^2*T300^3*T020^2*T002^2*T120^4*T102+4968*T211^9*T200^2*T011*T120^5*T102+85374*T211^4*T321^2*T200^4*T011^2*T002*T120^5*T102+2152008*T211^4*T321^2*T200*T300^2*T011^2*T002*T120^5*T102-5670*T211^4*T321^2*T200^4*T020*T002^2*T120^5*T102-34992*T211^4*T321^2*T200*T300^2*T020*T002^2*T120^5*T102-52488*T211^4*T321^2*T200^2*T300*T002^2*T120^6*T102+2808*T211^4*T321^2*T200^6*T020^5*T011^2*T102^2-404352*T211^4*T321^2*T200^3*T300^2*T020^5*T011^2*T102^2-576*T211^4*T321^2*T200^6*T020^6*T002*T102^2-31104*T211^4*T321^2*T200^3*T300^2*T020^6*T002*T102^2-460728*T211^4*T321^2*T200^4*T300*T020^4*T011^2*T120*T102^2-1119744*T211^4*T321^2*T200*T300^3*T020^4*T011^2*T120*T102^2-22032*T211^4*T321^2*T200^4*T300*T020^5*T002*T120*T102^2-135594*T211^4*T321^2*T200^5*T020^3*T011^2*T120^2*T102^2-2519424*T211^4*T321^2*T200^2*T300^2*T020^3*T011^2*T120^2*T102^2+2592*T211^4*T321^2*T200^5*T020^4*T002*T120^2*T102^2+355752*T211^4*T321^2*T200^2*T300^2*T020^4*T002*T120^2*T102^2-570564*T211^4*T321^2*T200^3*T300*T020^2*T011^2*T120^3*T102^2-629856*T211^4*T321^2*T300^3*T020^2*T011^2*T120^3*T102^2+283824*T211^4*T321^2*T200^3*T300*T020^3*T002*T120^3*T102^2+1259712*T211^4*T321^2*T300^3*T020^3*T002*T120^3*T102^2+136566*T211^4*T321^2*T200^4*T020*T011^2*T120^4*T102^2+2187000*T211^4*T321^2*T200*T300^2*T020*T011^2*T120^4*T102^2+29646*T211^4*T321^2*T200^4*T020^2*T002*T120^4*T102^2+769824*T211^4*T321^2*T200*T300^2*T020^2*T002*T120^4*T102^2+1093500*T211^4*T321^2*T200^2*T300*T011^2*T120^5*T102^2-72900*T211^4*T321^2*T200^2*T300*T020*T002*T120^5*T102^2-21870*T211^4*T321^2*T200^3*T002*T120^6*T102^2-209952*T211^4*T321^2*T300^2*T002*T120^6*T102^2-7776*T211^4*T321^2*T200^4*T300*T020^6*T102^3-3024*T211^4*T321^2*T200^5*T020^5*T120*T102^3-23328*T211^4*T321^2*T200^2*T300^2*T020^5*T120*T102^3+37908*T211^4*T321^2*T200^3*T300*T020^4*T120^2*T102^3+839808*T211^4*T321^2*T300^3*T020^4*T120^2*T102^3+20250*T211^4*T321^2*T200^4*T020^3*T120^3*T102^3+1014768*T211^4*T321^2*T200*T300^2*T020^3*T120^3*T102^3+314928*T211^4*T321^2*T200^2*T300*T020^2*T120^4*T102^3+4374*T211^4*T321^2*T200^3*T020*T120^5*T102^3-104976*T211^4*T321^2*T300^2*T020*T120^5*T102^3-104976*T211^4*T321^2*T200*T300*T120^6*T102^3+20624*T211^8*T200^6*T020^4*T011^4+19872*T211^8*T200^3*T300^2*T020^4*T011^4+41088*T211^3*T321^2*T200^8*T020^3*T011^7+57024*T211^3*T321^2*T200^5*T300^2*T020^3*T011^7-6336*T211^8*T200^6*T020^5*T011^2*T002+24192*T211^8*T200^3*T300^2*T020^5*T011^2*T002-42240*T211^3*T321^2*T200^8*T020^4*T011^5*T002+546912*T211^3*T321^2*T200^5*T300^2*T020^4*T011^5*T002+64*T211^8*T200^6*T020^6*T002^2+864*T211^8*T200^3*T300^2*T020^6*T002^2-12672*T211^3*T321^2*T200^8*T020^5*T011^3*T002^2+300672*T211^3*T321^2*T200^5*T300^2*T020^5*T011^3*T002^2+7776*T211^3*T321^2*T200^5*T300^2*T020^6*T011*T002^3+72288*T211^8*T200^4*T300*T020^3*T011^4*T120+31104*T211^8*T200*T300^3*T020^3*T011^4*T120+342144*T211^3*T321^2*T200^6*T300*T020^2*T011^7*T120+373248*T211^3*T321^2*T200^3*T300^3*T020^2*T011^7*T120-62784*T211^8*T200^4*T300*T020^4*T011^2*T002*T120+31104*T211^8*T200*T300^3*T020^4*T011^2*T002*T120-641952*T211^3*T321^2*T200^6*T300*T020^3*T011^5*T002*T120+3265920*T211^3*T321^2*T200^3*T300^3*T020^3*T011^5*T002*T120+1728*T211^8*T200^4*T300*T020^5*T002^2*T120+8640*T211^3*T321^2*T200^6*T300*T020^4*T011^3*T002^2*T120+1119744*T211^3*T321^2*T200^3*T300^3*T020^4*T011^3*T002^2*T120+7776*T211^3*T321^2*T200^6*T300*T020^5*T011*T002^3*T120-93312*T211^3*T321^2*T200^3*T300^3*T020^5*T011*T002^3*T120-41616*T211^8*T200^5*T020^2*T011^4*T120^2-13608*T211^8*T200^2*T300^2*T020^2*T011^4*T120^2-41328*T211^3*T321^2*T200^7*T020*T011^7*T120^2+703728*T211^3*T321^2*T200^4*T300^2*T020*T011^7*T120^2+839808*T211^3*T321^2*T200*T300^4*T020*T011^7*T120^2+11424*T211^8*T200^5*T020^3*T011^2*T002*T120^2-150336*T211^8*T200^2*T300^2*T020^3*T011^2*T002*T120^2+11592*T211^3*T321^2*T200^7*T020^2*T011^5*T002*T120^2-3394224*T211^3*T321^2*T200^4*T300^2*T020^2*T011^5*T002*T120^2+5038848*T211^3*T321^2*T200*T300^4*T020^2*T011^5*T002*T120^2-24*T211^8*T200^5*T020^4*T002^2*T120^2+4536*T211^8*T200^2*T300^2*T020^4*T002^2*T120^2+62928*T211^3*T321^2*T200^7*T020^3*T011^3*T002^2*T120^2-318816*T211^3*T321^2*T200^4*T300^2*T020^3*T011^3*T002^2*T120^2+1679616*T211^3*T321^2*T200*T300^4*T020^3*T011^3*T002^2*T120^2+1944*T211^3*T321^2*T200^7*T020^4*T011*T002^3*T120^2-85536*T211^3*T321^2*T200^4*T300^2*T020^4*T011*T002^3*T120^2-72360*T211^8*T200^3*T300*T020*T011^4*T120^3-58320*T211^8*T300^3*T020*T011^4*T120^3-209952*T211^3*T321^2*T200^5*T300*T011^7*T120^3-559872*T211^3*T321^2*T200^2*T300^3*T011^7*T120^3+104112*T211^8*T200^3*T300*T020^2*T011^2*T002*T120^3-58320*T211^8*T300^3*T020^2*T011^2*T002*T120^3+558576*T211^3*T321^2*T200^5*T300*T020*T011^5*T002*T120^3-7138368*T211^3*T321^2*T200^2*T300^3*T020*T011^5*T002*T120^3-2592*T211^8*T200^3*T300*T020^3*T002^2*T120^3+330480*T211^3*T321^2*T200^5*T300*T020^2*T011^3*T002^2*T120^3-1679616*T211^3*T321^2*T200^2*T300^3*T020^2*T011^3*T002^2*T120^3-31104*T211^3*T321^2*T200^5*T300*T020^3*T011*T002^3*T120^3+21015*T211^8*T200^4*T011^4*T120^4+48600*T211^8*T200*T300^2*T011^4*T120^4-5076*T211^8*T200^4*T020*T011^2*T002*T120^4+108864*T211^8*T200*T300^2*T020*T011^2*T002*T120^4+36504*T211^3*T321^2*T200^6*T011^5*T002*T120^4+1866240*T211^3*T321^2*T200^3*T300^2*T011^5*T002*T120^4-90*T211^8*T200^4*T020^2*T002^2*T120^4-7776*T211^8*T200*T300^2*T020^2*T002^2*T120^4-50976*T211^3*T321^2*T200^6*T020*T011^3*T002^2*T120^4+326592*T211^3*T321^2*T200^3*T300^2*T020*T011^3*T002^2*T120^4-5832*T211^3*T321^2*T200^6*T020^2*T011*T002^3*T120^4+46656*T211^3*T321^2*T200^3*T300^2*T020^2*T011*T002^3*T120^4-43092*T211^8*T200^2*T300*T011^2*T002*T120^5+972*T211^8*T200^2*T300*T020*T002^2*T120^5-287712*T211^3*T321^2*T200^4*T300*T011^3*T002^2*T120^5+19440*T211^3*T321^2*T200^4*T300*T020*T011*T002^3*T120^5+54*T211^8*T200^3*T002^2*T120^6+2916*T211^8*T300^2*T002^2*T120^6+3888*T211^3*T321^2*T200^5*T011*T002^3*T120^6-85248*T211^8*T200^4*T300*T020^5*T011^2*T102-481248*T211^3*T321^2*T200^6*T300*T020^4*T011^5*T102+233280*T211^3*T321^2*T200^3*T300^3*T020^4*T011^5*T102+4032*T211^8*T200^4*T300*T020^6*T002*T102+108864*T211^3*T321^2*T200^6*T300*T020^5*T011^3*T002*T102-1026432*T211^3*T321^2*T200^3*T300^3*T020^5*T011^3*T002*T102+33696*T211^3*T321^2*T200^6*T300*T020^6*T011*T002^2*T102-513216*T211^3*T321^2*T200^3*T300^3*T020^6*T011*T002^2*T102-31872*T211^8*T200^5*T020^4*T011^2*T120*T102-230688*T211^8*T200^2*T300^2*T020^4*T011^2*T120*T102-192672*T211^3*T321^2*T200^7*T020^3*T011^5*T120*T102-4020192*T211^3*T321^2*T200^4*T300^2*T020^3*T011^5*T120*T102+839808*T211^3*T321^2*T200*T300^4*T020^3*T011^5*T120*T102+1728*T211^8*T200^5*T020^5*T002*T120*T102+36288*T211^8*T200^2*T300^2*T020^5*T002*T120*T102+100512*T211^3*T321^2*T200^7*T020^4*T011^3*T002*T120*T102+1353024*T211^3*T321^2*T200^4*T300^2*T020^4*T011^3*T002*T120*T102-3359232*T211^3*T321^2*T200*T300^4*T020^4*T011^3*T002*T120*T102+13824*T211^3*T321^2*T200^7*T020^5*T011*T002^2*T120*T102-209952*T211^3*T321^2*T200^4*T300^2*T020^5*T011*T002^2*T120*T102-839808*T211^3*T321^2*T200*T300^4*T020^5*T011*T002^2*T120*T102+67824*T211^8*T200^3*T300*T020^3*T011^2*T120^2*T102-93312*T211^8*T300^3*T020^3*T011^2*T120^2*T102-1095120*T211^3*T321^2*T200^5*T300*T020^2*T011^5*T120^2*T102-10357632*T211^3*T321^2*T200^2*T300^3*T020^2*T011^5*T120^2*T102+11232*T211^8*T200^3*T300*T020^4*T002*T120^2*T102+1985472*T211^3*T321^2*T200^5*T300*T020^3*T011^3*T002*T120^2*T102+3079296*T211^3*T321^2*T200^2*T300^3*T020^3*T011^3*T002*T120^2*T102-169776*T211^3*T321^2*T200^5*T300*T020^4*T011*T002^2*T120^2*T102-279936*T211^3*T321^2*T200^2*T300^3*T020^4*T011*T002^2*T120^2*T102+62784*T211^8*T200^4*T020^2*T011^2*T120^3*T102+184680*T211^8*T200*T300^2*T020^2*T011^2*T120^3*T102+208656*T211^3*T321^2*T200^6*T020*T011^5*T120^3*T102+23328*T211^3*T321^2*T200^3*T300^2*T020*T011^5*T120^3*T102-5038848*T211^3*T321^2*T300^4*T020*T011^5*T120^3*T102-2736*T211^8*T200^4*T020^3*T002*T120^3*T102-42768*T211^8*T200*T300^2*T020^3*T002*T120^3*T102+13176*T211^3*T321^2*T200^6*T020^2*T011^3*T002*T120^3*T102+6345216*T211^3*T321^2*T200^3*T300^2*T020^2*T011^3*T002*T120^3*T102+7558272*T211^3*T321^2*T300^4*T020^2*T011^3*T002*T120^3*T102-72360*T211^3*T321^2*T200^6*T020^3*T011*T002^2*T120^3*T102-1096416*T211^3*T321^2*T200^3*T300^2*T020^3*T011*T002^2*T120^3*T102+2519424*T211^3*T321^2*T300^4*T020^3*T011*T002^2*T120^3*T102+13932*T211^8*T200^2*T300*T020*T011^2*T120^4*T102+1232496*T211^3*T321^2*T200^4*T300*T011^5*T120^4*T102+4618944*T211^3*T321^2*T200*T300^3*T011^5*T120^4*T102-24948*T211^8*T200^2*T300*T020^2*T002*T120^4*T102-2025648*T211^3*T321^2*T200^4*T300*T020*T011^3*T002*T120^4*T102+6718464*T211^3*T321^2*T200*T300^3*T020*T011^3*T002*T120^4*T102-357696*T211^3*T321^2*T200^4*T300*T020^2*T011*T002^2*T120^4*T102-30780*T211^8*T200^3*T011^2*T120^5*T102-29160*T211^8*T300^2*T011^2*T120^5*T102+1080*T211^8*T200^3*T020*T002*T120^5*T102+11664*T211^8*T300^2*T020*T002*T120^5*T102-128952*T211^3*T321^2*T200^5*T011^3*T002*T120^5*T102-6508512*T211^3*T321^2*T200^2*T300^2*T011^3*T002*T120^5*T102+55080*T211^3*T321^2*T200^5*T020*T011*T002^2*T120^5*T102+419904*T211^3*T321^2*T200^2*T300^2*T020*T011*T002^2*T120^5*T102+10692*T211^8*T200*T300*T002*T120^6*T102+373248*T211^3*T321^2*T200^3*T300*T011*T002^2*T120^6*T102+96*T211^8*T200^5*T020^6*T102^2+31104*T211^8*T200^2*T300^2*T020^6*T102^2+1008*T211^3*T321^2*T200^7*T020^5*T011^3*T102^2+1014768*T211^3*T321^2*T200^4*T300^2*T020^5*T011^3*T102^2+4176*T211^3*T321^2*T200^7*T020^6*T011*T002*T102^2+42768*T211^3*T321^2*T200^4*T300^2*T020^6*T011*T002*T102^2+27648*T211^8*T200^3*T300*T020^5*T120*T102^2+1201392*T211^3*T321^2*T200^5*T300*T020^4*T011^3*T120*T102^2+5458752*T211^3*T321^2*T200^2*T300^3*T020^4*T011^3*T120*T102^2+11664*T211^3*T321^2*T200^5*T300*T020^5*T011*T002*T120*T102^2-559872*T211^3*T321^2*T200^2*T300^3*T020^5*T011*T002*T120*T102^2+5184*T211^8*T200^4*T020^4*T120^2*T102^2-15552*T211^8*T200*T300^2*T020^4*T120^2*T102^2+264600*T211^3*T321^2*T200^6*T020^3*T011^3*T120^2*T102^2+8561376*T211^3*T321^2*T200^3*T300^2*T020^3*T011^3*T120^2*T102^2+6298560*T211^3*T321^2*T300^4*T020^3*T011^3*T120^2*T102^2-52056*T211^3*T321^2*T200^6*T020^4*T011*T002*T120^2*T102^2-2519424*T211^3*T321^2*T200^3*T300^2*T020^4*T011*T002*T120^2*T102^2+3779136*T211^3*T321^2*T300^4*T020^4*T011*T002*T120^2*T102^2-36288*T211^8*T200^2*T300*T020^3*T120^3*T102^2+909792*T211^3*T321^2*T200^4*T300*T020^2*T011^3*T120^3*T102^2+12597120*T211^3*T321^2*T200*T300^3*T020^2*T011^3*T120^3*T102^2-1652400*T211^3*T321^2*T200^4*T300*T020^3*T011*T002*T120^3*T102^2-5038848*T211^3*T321^2*T200*T300^3*T020^3*T011*T002*T120^3*T102^2-9666*T211^8*T200^3*T020^2*T120^4*T102^2-2916*T211^8*T300^2*T020^2*T120^4*T102^2-307800*T211^3*T321^2*T200^5*T020*T011^3*T120^4*T102^2-6193584*T211^3*T321^2*T200^2*T300^2*T020*T011^3*T120^4*T102^2-65448*T211^3*T321^2*T200^5*T020^2*T011*T002*T120^4*T102^2-3044304*T211^3*T321^2*T200^2*T300^2*T020^2*T011*T002*T120^4*T102^2+10692*T211^8*T200*T300*T020*T120^5*T102^2-2204496*T211^3*T321^2*T200^3*T300*T011^3*T120^5*T102^2-8817984*T211^3*T321^2*T300^3*T011^3*T120^5*T102^2+1271376*T211^3*T321^2*T200^3*T300*T020*T011*T002*T120^5*T102^2+3779136*T211^3*T321^2*T300^3*T020*T011*T002*T120^5*T102^2+4374*T211^8*T200^2*T120^6*T102^2+97200*T211^3*T321^2*T200^4*T011*T002*T120^6*T102^2+3989088*T211^3*T321^2*T200*T300^2*T011*T002*T120^6*T102^2+31104*T211^3*T321^2*T200^5*T300*T020^6*T011*T102^3-279936*T211^3*T321^2*T200^2*T300^3*T020^6*T011*T102^3+7344*T211^3*T321^2*T200^6*T020^5*T011*T120*T102^3-349920*T211^3*T321^2*T200^3*T300^2*T020^5*T011*T120*T102^3-513216*T211^3*T321^2*T200^4*T300*T020^4*T011*T120^2*T102^3-3359232*T211^3*T321^2*T200*T300^3*T020^4*T011*T120^2*T102^3-118584*T211^3*T321^2*T200^5*T020^3*T011*T120^3*T102^3-4618944*T211^3*T321^2*T200^2*T300^2*T020^3*T011*T120^3*T102^3-641520*T211^3*T321^2*T200^3*T300*T020^2*T011*T120^4*T102^3+114696*T211^3*T321^2*T200^4*T020*T011*T120^5*T102^3+3779136*T211^3*T321^2*T200*T300^2*T020*T011*T120^5*T102^3+1119744*T211^3*T321^2*T200^2*T300*T011*T120^6*T102^3-37824*T211^7*T200^7*T020^4*T011^5-98496*T211^7*T200^4*T300^2*T020^4*T011^5-21120*T211^2*T321^2*T200^9*T020^3*T011^8-53136*T211^2*T321^2*T200^6*T300^2*T020^3*T011^8+24128*T211^7*T200^7*T020^5*T011^3*T002-139968*T211^7*T200^4*T300^2*T020^5*T011^3*T002+41472*T211^2*T321^2*T200^9*T020^4*T011^6*T002-594864*T211^2*T321^2*T200^6*T300^2*T020^4*T011^6*T002-896*T211^7*T200^7*T020^6*T011*T002^2-6912*T211^7*T200^4*T300^2*T020^6*T011*T002^2+14976*T211^2*T321^2*T200^9*T020^5*T011^4*T002^2-413424*T211^2*T321^2*T200^6*T300^2*T020^5*T011^4*T002^2-16848*T211^2*T321^2*T200^6*T300^2*T020^6*T011^2*T002^3-153504*T211^7*T200^5*T300*T020^3*T011^5*T120-287712*T211^7*T200^2*T300^3*T020^3*T011^5*T120-199152*T211^2*T321^2*T200^7*T300*T020^2*T011^8*T120-443232*T211^2*T321^2*T200^4*T300^3*T020^2*T011^8*T120+242496*T211^7*T200^5*T300*T020^4*T011^3*T002*T120-326592*T211^7*T200^2*T300^3*T020^4*T011^3*T002*T120+626832*T211^2*T321^2*T200^7*T300*T020^3*T011^6*T002*T120-4735584*T211^2*T321^2*T200^4*T300^3*T020^3*T011^6*T002*T120-23328*T211^7*T200^5*T300*T020^5*T011*T002^2*T120+23328*T211^7*T200^2*T300^3*T020^5*T011*T002^2*T120-23760*T211^2*T321^2*T200^7*T300*T020^4*T011^4*T002^2*T120-2169504*T211^2*T321^2*T200^4*T300^3*T020^4*T011^4*T002^2*T120-16848*T211^2*T321^2*T200^7*T300*T020^5*T011^2*T002^3*T120+256608*T211^2*T321^2*T200^4*T300^3*T020^5*T011^2*T002^3*T120+76992*T211^7*T200^6*T020^2*T011^5*T120^2+189216*T211^7*T200^3*T300^2*T020^2*T011^5*T120^2-139968*T211^7*T300^4*T020^2*T011^5*T120^2+18540*T211^2*T321^2*T200^8*T020*T011^8*T120^2-435456*T211^2*T321^2*T200^5*T300^2*T020*T011^8*T120^2-1259712*T211^2*T321^2*T200^2*T300^4*T020*T011^8*T120^2-46608*T211^7*T200^6*T020^3*T011^3*T002*T120^2+807408*T211^7*T200^3*T300^2*T020^3*T011^3*T002*T120^2-139968*T211^7*T300^4*T020^3*T011^3*T002*T120^2-22572*T211^2*T321^2*T200^8*T020^2*T011^6*T002*T120^2+3635280*T211^2*T321^2*T200^5*T300^2*T020^2*T011^6*T002*T120^2-10497600*T211^2*T321^2*T200^2*T300^4*T020^2*T011^6*T002*T120^2+432*T211^7*T200^6*T020^4*T011*T002^2*T120^2-81648*T211^7*T200^3*T300^2*T020^4*T011*T002^2*T120^2-77580*T211^2*T321^2*T200^8*T020^3*T011^4*T002^2*T120^2+279936*T211^2*T321^2*T200^5*T300^2*T020^3*T011^4*T002^2*T120^2-4618944*T211^2*T321^2*T200^2*T300^4*T020^3*T011^4*T002^2*T120^2-4212*T211^2*T321^2*T200^8*T020^4*T011^2*T002^3*T120^2+252720*T211^2*T321^2*T200^5*T300^2*T020^4*T011^2*T002^3*T120^2+156816*T211^7*T200^4*T300*T020*T011^5*T120^3+489888*T211^7*T200*T300^3*T020*T011^5*T120^3+95904*T211^2*T321^2*T200^6*T300*T011^8*T120^3+489888*T211^2*T321^2*T200^3*T300^3*T011^8*T120^3-409536*T211^7*T200^4*T300*T020^2*T011^3*T002*T120^3+513216*T211^7*T200*T300^3*T020^2*T011^3*T002*T120^3-465912*T211^2*T321^2*T200^6*T300*T020*T011^6*T002*T120^3+8258112*T211^2*T321^2*T200^3*T300^3*T020*T011^6*T002*T120^3+36720*T211^7*T200^4*T300*T020^3*T011*T002^2*T120^3-116640*T211^7*T200*T300^3*T020^3*T011*T002^2*T120^3-388800*T211^2*T321^2*T200^6*T300*T020^2*T011^4*T002^2*T120^3+1749600*T211^2*T321^2*T200^3*T300^3*T020^2*T011^4*T002^2*T120^3+93960*T211^2*T321^2*T200^6*T300*T020^3*T011^2*T002^3*T120^3-39240*T211^7*T200^5*T011^5*T120^4-241056*T211^7*T200^2*T300^2*T011^5*T120^4+22320*T211^7*T200^5*T020*T011^3*T002*T120^4-610416*T211^7*T200^2*T300^2*T020*T011^3*T002*T120^4-20196*T211^2*T321^2*T200^7*T011^6*T002*T120^4-1463832*T211^2*T321^2*T200^4*T300^2*T011^6*T002*T120^4+1296*T211^7*T200^5*T020^2*T011*T002^2*T120^4+128304*T211^7*T200^2*T300^2*T020^2*T011*T002^2*T120^4+64368*T211^2*T321^2*T200^7*T020*T011^4*T002^2*T120^4-402408*T211^2*T321^2*T200^4*T300^2*T020*T011^4*T002^2*T120^4+15876*T211^2*T321^2*T200^7*T020^2*T011^2*T002^3*T120^4-128304*T211^2*T321^2*T200^4*T300^2*T020^2*T011^2*T002^3*T120^4+171072*T211^7*T200^3*T300*T011^3*T002*T120^5+69984*T211^7*T300^3*T011^3*T002*T120^5-14256*T211^7*T200^3*T300*T020*T011*T002^2*T120^5+69984*T211^7*T300^3*T020*T011*T002^2*T120^5+341172*T211^2*T321^2*T200^5*T300*T011^4*T002^2*T120^5-62208*T211^2*T321^2*T200^5*T300*T020*T011^2*T002^3*T120^5-864*T211^7*T200^4*T011*T002^2*T120^6-46656*T211^7*T200*T300^2*T011*T002^2*T120^6-11664*T211^2*T321^2*T200^6*T011^2*T002^3*T120^6+278784*T211^7*T200^5*T300*T020^5*T011^3*T102+62208*T211^7*T200^2*T300^3*T020^5*T011^3*T102+379296*T211^2*T321^2*T200^7*T300*T020^4*T011^6*T102-431568*T211^2*T321^2*T200^4*T300^3*T020^4*T011^6*T102-47232*T211^7*T200^5*T300*T020^6*T011*T002*T102+93312*T211^7*T200^2*T300^3*T020^6*T011*T002*T102-216000*T211^2*T321^2*T200^7*T300*T020^5*T011^4*T002*T102+2111184*T211^2*T321^2*T200^4*T300^3*T020^5*T011^4*T002*T102-80352*T211^2*T321^2*T200^7*T300*T020^6*T011^2*T002^2*T102+1644624*T211^2*T321^2*T200^4*T300^3*T020^6*T011^2*T002^2*T102+34992*T211^2*T321^2*T200^4*T300^3*T020^7*T002^3*T102+96192*T211^7*T200^6*T020^4*T011^3*T120*T102+1156032*T211^7*T200^3*T300^2*T020^4*T011^3*T120*T102+132336*T211^2*T321^2*T200^8*T020^3*T011^6*T120*T102+3977424*T211^2*T321^2*T200^5*T300^2*T020^3*T011^6*T120*T102-2939328*T211^2*T321^2*T200^2*T300^4*T020^3*T011^6*T120*T102-19584*T211^7*T200^6*T020^5*T011*T002*T120*T102-414720*T211^7*T200^3*T300^2*T020^5*T011*T002*T120*T102-159840*T211^2*T321^2*T200^8*T020^4*T011^4*T002*T120*T102-2175336*T211^2*T321^2*T200^5*T300^2*T020^4*T011^4*T002*T120*T102+13856832*T211^2*T321^2*T200^2*T300^4*T020^4*T011^4*T002*T120*T102-32400*T211^2*T321^2*T200^8*T020^5*T011^2*T002^2*T120*T102+793152*T211^2*T321^2*T200^5*T300^2*T020^5*T011^2*T002^2*T120*T102+6298560*T211^2*T321^2*T200^2*T300^4*T020^5*T011^2*T002^2*T120*T102+48600*T211^2*T321^2*T200^5*T300^2*T020^6*T002^3*T120*T102-419904*T211^2*T321^2*T200^2*T300^4*T020^6*T002^3*T120*T102-200448*T211^7*T200^4*T300*T020^3*T011^3*T120^2*T102+746496*T211^7*T200*T300^3*T020^3*T011^3*T120^2*T102+901692*T211^2*T321^2*T200^6*T300*T020^2*T011^6*T120^2*T102+13786848*T211^2*T321^2*T200^3*T300^3*T020^2*T011^6*T120^2*T102-3779136*T211^2*T321^2*T300^5*T020^2*T011^6*T120^2*T102-122688*T211^7*T200^4*T300*T020^4*T011*T002*T120^2*T102-653184*T211^7*T200*T300^3*T020^4*T011*T002*T120^2*T102-2729700*T211^2*T321^2*T200^6*T300*T020^3*T011^4*T002*T120^2*T102-5458752*T211^2*T321^2*T200^3*T300^3*T020^3*T011^4*T002*T120^2*T102+18895680*T211^2*T321^2*T300^5*T020^3*T011^4*T002*T120^2*T102+508356*T211^2*T321^2*T200^6*T300*T020^4*T011^2*T002^2*T120^2*T102+2029536*T211^2*T321^2*T200^3*T300^3*T020^4*T011^2*T002^2*T120^2*T102+7558272*T211^2*T321^2*T300^5*T020^4*T011^2*T002^2*T120^2*T102+22356*T211^2*T321^2*T200^6*T300*T020^5*T002^3*T120^2*T102-559872*T211^2*T321^2*T200^3*T300^3*T020^5*T002^3*T120^2*T102-195696*T211^7*T200^5*T020^2*T011^3*T120^3*T102-1263600*T211^7*T200^2*T300^2*T020^2*T011^3*T120^3*T102-125712*T211^2*T321^2*T200^7*T020*T011^6*T120^3*T102+268272*T211^2*T321^2*T200^4*T300^2*T020*T011^6*T120^3*T102+13856832*T211^2*T321^2*T200*T300^4*T020*T011^6*T120^3*T102+34704*T211^7*T200^5*T020^3*T011*T002*T120^3*T102+330480*T211^7*T200^2*T300^2*T020^3*T011*T002*T120^3*T102+77706*T211^2*T321^2*T200^7*T020^2*T011^4*T002*T120^3*T102-11535696*T211^2*T321^2*T200^4*T300^2*T020^2*T011^4*T002*T120^3*T102-13226976*T211^2*T321^2*T200*T300^4*T020^2*T011^4*T002*T120^3*T102+188244*T211^2*T321^2*T200^7*T020^3*T011^2*T002^2*T120^3*T102+2344464*T211^2*T321^2*T200^4*T300^2*T020^3*T011^2*T002^2*T120^3*T102-7558272*T211^2*T321^2*T200*T300^4*T020^3*T011^2*T002^2*T120^3*T102+3402*T211^2*T321^2*T200^7*T020^4*T002^3*T120^3*T102-303264*T211^2*T321^2*T200^4*T300^2*T020^4*T002^3*T120^3*T102-82944*T211^7*T200^3*T300*T020*T011^3*T120^4*T102-349920*T211^7*T300^3*T020*T011^3*T120^4*T102-747468*T211^2*T321^2*T200^5*T300*T011^6*T120^4*T102-5773680*T211^2*T321^2*T200^2*T300^3*T011^6*T120^4*T102+303264*T211^7*T200^3*T300*T020^2*T011*T002*T120^4*T102+349920*T211^7*T300^3*T020^2*T011*T002*T120^4*T102+2671056*T211^2*T321^2*T200^5*T300*T020*T011^4*T002*T120^4*T102-20470320*T211^2*T321^2*T200^2*T300^3*T020*T011^4*T002*T120^4*T102+688176*T211^2*T321^2*T200^5*T300*T020^2*T011^2*T002^2*T120^4*T102-3149280*T211^2*T321^2*T200^2*T300^3*T020^2*T011^2*T002^2*T120^4*T102-85536*T211^2*T321^2*T200^5*T300*T020^3*T002^3*T120^4*T102+209952*T211^2*T321^2*T200^2*T300^3*T020^3*T002^3*T120^4*T102+99792*T211^7*T200^4*T011^3*T120^5*T102+408240*T211^7*T200*T300^2*T011^3*T120^5*T102-15120*T211^7*T200^4*T020*T011*T002*T120^5*T102+11664*T211^7*T200*T300^2*T020*T011*T002*T120^5*T102+103518*T211^2*T321^2*T200^6*T011^4*T002*T120^5*T102+8380584*T211^2*T321^2*T200^3*T300^2*T011^4*T002*T120^5*T102-161028*T211^2*T321^2*T200^6*T020*T011^2*T002^2*T120^5*T102-1819584*T211^2*T321^2*T200^3*T300^2*T020*T011^2*T002^2*T120^5*T102-10692*T211^2*T321^2*T200^6*T020^2*T002^3*T120^5*T102+174960*T211^2*T321^2*T200^3*T300^2*T020^2*T002^3*T120^5*T102-139968*T211^7*T200^2*T300*T011*T002*T120^6*T102-988524*T211^2*T321^2*T200^4*T300*T011^2*T002^2*T120^6*T102+55404*T211^2*T321^2*T200^4*T300*T020*T002^3*T120^6*T102+7290*T211^2*T321^2*T200^5*T002^3*T120^7*T102-1152*T211^7*T200^6*T020^6*T011*T102^2-311040*T211^7*T200^3*T300^2*T020^6*T011*T102^2-10080*T211^2*T321^2*T200^8*T020^5*T011^4*T102^2-1215000*T211^2*T321^2*T200^5*T300^2*T020^5*T011^4*T102^2-11232*T211^2*T321^2*T200^8*T020^6*T011^2*T002*T102^2+252720*T211^2*T321^2*T200^5*T300^2*T020^6*T011^2*T002*T102^2-839808*T211^2*T321^2*T200^2*T300^4*T020^6*T011^2*T002*T102^2+60264*T211^2*T321^2*T200^5*T300^2*T020^7*T002^2*T102^2-419904*T211^2*T321^2*T200^2*T300^4*T020^7*T002^2*T102^2-267840*T211^7*T200^4*T300*T020^5*T011*T120*T102^2-559872*T211^7*T200*T300^3*T020^5*T011*T120*T102^2-1608336*T211^2*T321^2*T200^6*T300*T020^4*T011^4*T120*T102^2-9027936*T211^2*T321^2*T200^3*T300^3*T020^4*T011^4*T120*T102^2+228096*T211^2*T321^2*T200^6*T300*T020^5*T011^2*T002*T120*T102^2+3079296*T211^2*T321^2*T200^3*T300^3*T020^5*T011^2*T002*T120*T102^2+49248*T211^2*T321^2*T200^6*T300*T020^6*T002^2*T120*T102^2-349920*T211^2*T321^2*T200^3*T300^3*T020^6*T002^2*T120*T102^2-45216*T211^7*T200^5*T020^4*T011*T120^2*T102^2-171072*T211^7*T200^2*T300^2*T020^4*T011*T120^2*T102^2-258606*T211^2*T321^2*T200^7*T020^3*T011^4*T120^2*T102^2-14708304*T211^2*T321^2*T200^4*T300^2*T020^3*T011^4*T120^2*T102^2-15746400*T211^2*T321^2*T200*T300^4*T020^3*T011^4*T120^2*T102^2+191484*T211^2*T321^2*T200^7*T020^4*T011^2*T002*T120^2*T102^2+6934248*T211^2*T321^2*T200^4*T300^2*T020^4*T011^2*T002*T120^2*T102^2-2519424*T211^2*T321^2*T200*T300^4*T020^4*T011^2*T002*T120^2*T102^2+9882*T211^2*T321^2*T200^7*T020^5*T002^2*T120^2*T102^2-379080*T211^2*T321^2*T200^4*T300^2*T020^5*T002^2*T120^2*T102^2-2519424*T211^2*T321^2*T200*T300^4*T020^5*T002^2*T120^2*T102^2+361584*T211^7*T200^3*T300*T020^3*T011*T120^3*T102^2+139968*T211^7*T300^3*T020^3*T011*T120^3*T102^2-946728*T211^2*T321^2*T200^5*T300*T020^2*T011^4*T120^3*T102^2-40100832*T211^2*T321^2*T200^2*T300^3*T020^2*T011^4*T120^3*T102^2+3740256*T211^2*T321^2*T200^5*T300*T020^3*T011^2*T002*T120^3*T102^2+18685728*T211^2*T321^2*T200^2*T300^3*T020^3*T011^2*T002*T120^3*T102^2-269244*T211^2*T321^2*T200^5*T300*T020^4*T002^2*T120^3*T102^2-4408992*T211^2*T321^2*T200^2*T300^3*T020^4*T002^2*T120^3*T102^2+93312*T211^7*T200^4*T020^2*T011*T120^4*T102^2+396576*T211^7*T200*T300^2*T020^2*T011*T120^4*T102^2+283986*T211^2*T321^2*T200^6*T020*T011^4*T120^4*T102^2+7645752*T211^2*T321^2*T200^3*T300^2*T020*T011^4*T120^4*T102^2-30233088*T211^2*T321^2*T300^4*T020*T011^4*T120^4*T102^2-69012*T211^2*T321^2*T200^6*T020^2*T011^2*T002*T120^4*T102^2+7733232*T211^2*T321^2*T200^3*T300^2*T020^2*T011^2*T002*T120^4*T102^2+20785248*T211^2*T321^2*T300^4*T020^2*T011^2*T002*T120^4*T102^2-57348*T211^2*T321^2*T200^6*T020^3*T002^2*T120^4*T102^2-2274480*T211^2*T321^2*T200^3*T300^2*T020^3*T002^2*T120^4*T102^2-1889568*T211^2*T321^2*T300^4*T020^3*T002^2*T120^4*T102^2-97200*T211^7*T200^2*T300*T020*T011*T120^5*T102^2+1982880*T211^2*T321^2*T200^4*T300*T011^4*T120^5*T102^2+21415104*T211^2*T321^2*T200*T300^3*T011^4*T120^5*T102^2-4123224*T211^2*T321^2*T200^4*T300*T020*T011^2*T002*T120^5*T102^2-4408992*T211^2*T321^2*T200*T300^3*T020*T011^2*T002*T120^5*T102^2-256608*T211^2*T321^2*T200^4*T300*T020^2*T002^2*T120^5*T102^2+314928*T211^2*T321^2*T200*T300^3*T020^2*T002^2*T120^5*T102^2-46656*T211^7*T200^3*T011*T120^6*T102^2-69984*T211^7*T300^2*T011*T120^6*T102^2-145800*T211^2*T321^2*T200^5*T011^2*T002*T120^6*T102^2-13069512*T211^2*T321^2*T200^2*T300^2*T011^2*T002*T120^6*T102^2+42282*T211^2*T321^2*T200^5*T020*T002^2*T120^6*T102^2+1207224*T211^2*T321^2*T200^2*T300^2*T020*T002^2*T120^6*T102^2+323676*T211^2*T321^2*T200^3*T300*T002^2*T120^7*T102^2-29808*T211^2*T321^2*T200^6*T300*T020^6*T011^2*T102^3+979776*T211^2*T321^2*T200^3*T300^3*T020^6*T011^2*T102^3+15552*T211^2*T321^2*T200^6*T300*T020^7*T002*T102^3+139968*T211^2*T321^2*T200^3*T300^3*T020^7*T002*T102^3+11664*T211^2*T321^2*T200^7*T020^5*T011^2*T120*T102^3+1609632*T211^2*T321^2*T200^4*T300^2*T020^5*T011^2*T120*T102^3+5038848*T211^2*T321^2*T200*T300^4*T020^5*T011^2*T120*T102^3+7128*T211^2*T321^2*T200^7*T020^6*T002*T120*T102^3+291600*T211^2*T321^2*T200^4*T300^2*T020^6*T002*T120*T102^3+1653372*T211^2*T321^2*T200^5*T300*T020^4*T011^2*T120^2*T102^3+14381712*T211^2*T321^2*T200^2*T300^3*T020^4*T011^2*T120^2*T102^3+23328*T211^2*T321^2*T200^5*T300*T020^5*T002*T120^2*T102^3-2204496*T211^2*T321^2*T200^2*T300^3*T020^5*T002*T120^2*T102^3+182412*T211^2*T321^2*T200^6*T020^3*T011^2*T120^3*T102^3+14451696*T211^2*T321^2*T200^3*T300^2*T020^3*T011^2*T120^3*T102^3+15116544*T211^2*T321^2*T300^4*T020^3*T011^2*T120^3*T102^3-40986*T211^2*T321^2*T200^6*T020^4*T002*T120^3*T102^3-3481704*T211^2*T321^2*T200^3*T300^2*T020^4*T002*T120^3*T102^3-11337408*T211^2*T321^2*T300^4*T020^4*T002*T120^3*T102^3+87480*T211^2*T321^2*T200^4*T300*T020^2*T011^2*T120^4*T102^3+19210608*T211^2*T321^2*T200*T300^3*T020^2*T011^2*T120^4*T102^3-1265544*T211^2*T321^2*T200^4*T300*T020^3*T002*T120^4*T102^3-13856832*T211^2*T321^2*T200*T300^3*T020^3*T002*T120^4*T102^3-230364*T211^2*T321^2*T200^5*T020*T011^2*T120^5*T102^3-14591664*T211^2*T321^2*T200^2*T300^2*T020*T011^2*T120^5*T102^3-26244*T211^2*T321^2*T200^5*T020^2*T002*T120^5*T102^3-2991816*T211^2*T321^2*T200^2*T300^2*T020^2*T002*T120^5*T102^3-1968300*T211^2*T321^2*T200^3*T300*T011^2*T120^6*T102^3-25509168*T211^2*T321^2*T300^3*T011^2*T120^6*T102^3+752328*T211^2*T321^2*T200^3*T300*T020*T002*T120^6*T102^3+4723920*T211^2*T321^2*T300^3*T020*T002*T120^6*T102^3+39366*T211^2*T321^2*T200^4*T002*T120^7*T102^3+2676888*T211^2*T321^2*T200*T300^2*T002*T120^7*T102^3+648*T211^2*T321^2*T200^7*T020^7*T102^4+69984*T211^2*T321^2*T200^4*T300^2*T020^7*T102^4+69984*T211^2*T321^2*T200^5*T300*T020^6*T120*T102^4+419904*T211^2*T321^2*T200^2*T300^3*T020^6*T120*T102^4+5670*T211^2*T321^2*T200^6*T020^5*T120^2*T102^4+122472*T211^2*T321^2*T200^3*T300^2*T020^5*T120^2*T102^4-3779136*T211^2*T321^2*T300^4*T020^5*T120^2*T102^4-349920*T211^2*T321^2*T200^4*T300*T020^4*T120^3*T102^4-6298560*T211^2*T321^2*T200*T300^3*T020^4*T120^3*T102^4-61236*T211^2*T321^2*T200^5*T020^3*T120^4*T102^4-4776408*T211^2*T321^2*T200^2*T300^2*T020^3*T120^4*T102^4-542376*T211^2*T321^2*T200^3*T300*T020^2*T120^5*T102^4-1889568*T211^2*T321^2*T300^3*T020^2*T120^5*T102^4+39366*T211^2*T321^2*T200^4*T020*T120^6*T102^4+1732104*T211^2*T321^2*T200*T300^2*T020*T120^6*T102^4+472392*T211^2*T321^2*T200^2*T300*T120^7*T102^4+47552*T211^6*T200^8*T020^4*T011^6+274752*T211^6*T200^5*T300^2*T020^4*T011^6+46656*T211^6*T200^2*T300^4*T020^4*T011^6+6144*T211*T321^2*T200^10*T020^3*T011^9+25920*T211*T321^2*T200^7*T300^2*T020^3*T011^9-58368*T211^6*T200^8*T020^5*T011^4*T002+435456*T211^6*T200^5*T300^2*T020^5*T011^4*T002+93312*T211^6*T200^2*T300^4*T020^5*T011^4*T002-21504*T211*T321^2*T200^10*T020^4*T011^7*T002+336960*T211*T321^2*T200^7*T300^2*T020^4*T011^7*T002+5440*T211^6*T200^8*T020^6*T011^2*T002^2+6912*T211^6*T200^5*T300^2*T020^6*T011^2*T002^2+46656*T211^6*T200^2*T300^4*T020^6*T011^2*T002^2-9216*T211*T321^2*T200^10*T020^5*T011^5*T002^2+285120*T211*T321^2*T200^7*T300^2*T020^5*T011^5*T002^2-1728*T211^6*T200^5*T300^2*T020^7*T002^3+15552*T211*T321^2*T200^7*T300^2*T020^6*T011^3*T002^3+211680*T211^6*T200^6*T300*T020^3*T011^6*T120+1143072*T211^6*T200^3*T300^3*T020^3*T011^6*T120+63936*T211*T321^2*T200^8*T300*T020^2*T011^9*T120+256608*T211*T321^2*T200^5*T300^3*T020^2*T011^9*T120-590400*T211^6*T200^6*T300*T020^4*T011^4*T002*T120+1353024*T211^6*T200^3*T300^3*T020^4*T011^4*T002*T120-333504*T211*T321^2*T200^8*T300*T020^3*T011^7*T002*T120+3312576*T211*T321^2*T200^5*T300^3*T020^3*T011^7*T002*T120+132768*T211^6*T200^6*T300*T020^5*T011^2*T002^2*T120-365472*T211^6*T200^3*T300^3*T020^5*T011^2*T002^2*T120+19008*T211*T321^2*T200^8*T300*T020^4*T011^5*T002^2*T120+1936224*T211*T321^2*T200^5*T300^3*T020^4*T011^5*T002^2*T120-1152*T211^6*T200^6*T300*T020^6*T002^3*T120-15552*T211^6*T200^3*T300^3*T020^6*T002^3*T120+15552*T211*T321^2*T200^8*T300*T020^5*T011^3*T002^3*T120-279936*T211*T321^2*T200^5*T300^3*T020^5*T011^3*T002^3*T120-95808*T211^6*T200^7*T020^2*T011^6*T120^2-650592*T211^6*T200^4*T300^2*T020^2*T011^6*T120^2+699840*T211^6*T200*T300^4*T020^2*T011^6*T120^2-4464*T211*T321^2*T200^9*T020*T011^9*T120^2+143856*T211*T321^2*T200^6*T300^2*T020*T011^9*T120^2+839808*T211*T321^2*T200^3*T300^4*T020*T011^9*T120^2+117696*T211^6*T200^7*T020^3*T011^4*T002*T120^2-2358720*T211^6*T200^4*T300^2*T020^3*T011^4*T002*T120^2+419904*T211^6*T200*T300^4*T020^3*T011^4*T002*T120^2+12240*T211*T321^2*T200^9*T020^2*T011^7*T002*T120^2-1998432*T211*T321^2*T200^6*T300^2*T020^2*T011^7*T002*T120^2+9237888*T211*T321^2*T200^3*T300^4*T020^2*T011^7*T002*T120^2-3984*T211^6*T200^7*T020^4*T011^2*T002^2*T120^2+579312*T211^6*T200^4*T300^2*T020^4*T011^2*T002^2*T120^2-559872*T211^6*T200*T300^4*T020^4*T011^2*T002^2*T120^2+48240*T211*T321^2*T200^9*T020^3*T011^5*T002^2*T120^2-34992*T211*T321^2*T200^6*T300^2*T020^3*T011^5*T002^2*T120^2+5038848*T211*T321^2*T200^3*T300^4*T020^3*T011^5*T002^2*T120^2-144*T211^6*T200^7*T020^5*T002^3*T120^2-9072*T211^6*T200^4*T300^2*T020^5*T002^3*T120^2+3888*T211*T321^2*T200^9*T020^4*T011^3*T002^3*T120^2-287712*T211*T321^2*T200^6*T300^2*T020^4*T011^3*T002^3*T120^2-214704*T211^6*T200^5*T300*T020*T011^6*T120^3-1796256*T211^6*T200^2*T300^3*T020*T011^6*T120^3-23328*T211*T321^2*T200^7*T300*T011^9*T120^3-209952*T211*T321^2*T200^4*T300^3*T011^9*T120^3+992304*T211^6*T200^5*T300*T020^2*T011^4*T002*T120^3-1644624*T211^6*T200^2*T300^3*T020^2*T011^4*T002*T120^3+191808*T211*T321^2*T200^7*T300*T020*T011^7*T002*T120^3-4478976*T211*T321^2*T200^4*T300^3*T020*T011^7*T002*T120^3-219024*T211^6*T200^5*T300*T020^3*T011^2*T002^2*T120^3+1469664*T211^6*T200^2*T300^3*T020^3*T011^2*T002^2*T120^3+256608*T211*T321^2*T200^7*T300*T020^2*T011^5*T002^2*T120^3-489888*T211*T321^2*T200^4*T300^3*T020^2*T011^5*T002^2*T120^3+432*T211^6*T200^5*T300*T020^4*T002^3*T120^3+11664*T211^6*T200^2*T300^3*T020^4*T002^3*T120^3-108864*T211*T321^2*T200^7*T300*T020^3*T011^3*T002^3*T120^3+48204*T211^6*T200^6*T011^6*T120^4+622080*T211^6*T200^3*T300^2*T011^6*T120^4+419904*T211^6*T300^4*T011^6*T120^4-59400*T211^6*T200^6*T020*T011^4*T002*T120^4+1796256*T211^6*T200^3*T300^2*T020*T011^4*T002*T120^4+1049760*T211^6*T300^4*T020*T011^4*T002*T120^4+6048*T211*T321^2*T200^8*T011^7*T002*T120^4+583200*T211*T321^2*T200^5*T300^2*T011^7*T002*T120^4-6840*T211^6*T200^6*T020^2*T011^2*T002^2*T120^4-835920*T211^6*T200^3*T300^2*T020^2*T011^2*T002^2*T120^4+629856*T211^6*T300^4*T020^2*T011^2*T002^2*T120^4-38664*T211*T321^2*T200^8*T020*T011^5*T002^2*T120^4+361584*T211*T321^2*T200^5*T300^2*T020*T011^5*T002^2*T120^4+252*T211^6*T200^6*T020^3*T002^3*T120^4+15552*T211^6*T200^3*T300^2*T020^3*T002^3*T120^4-17496*T211*T321^2*T200^8*T020^2*T011^3*T002^3*T120^4+139968*T211*T321^2*T200^5*T300^2*T020^2*T011^3*T002^3*T120^4-403704*T211^6*T200^4*T300*T011^4*T002*T120^5-734832*T211^6*T200*T300^3*T011^4*T002*T120^5+88128*T211^6*T200^4*T300*T020*T011^2*T002^2*T120^5-909792*T211^6*T200*T300^3*T020*T011^2*T002^2*T120^5-196344*T211*T321^2*T200^6*T300*T011^5*T002^2*T120^5+1620*T211^6*T200^4*T300*T020^2*T002^3*T120^5+73872*T211*T321^2*T200^6*T300*T020*T011^3*T002^3*T120^5+5400*T211^6*T200^5*T011^2*T002^2*T120^6+291600*T211^6*T200^2*T300^2*T011^2*T002^2*T120^6-108*T211^6*T200^5*T020*T002^3*T120^6-5832*T211^6*T200^2*T300^2*T020*T002^3*T120^6+13608*T211*T321^2*T200^7*T011^3*T002^3*T120^6-972*T211^6*T200^3*T300*T002^3*T120^7-577152*T211^6*T200^6*T300*T020^5*T011^4*T102-528768*T211^6*T200^3*T300^3*T020^5*T011^4*T102-165888*T211*T321^2*T200^8*T300*T020^4*T011^7*T102+349920*T211*T321^2*T200^5*T300^3*T020^4*T011^7*T102+236736*T211^6*T200^6*T300*T020^6*T011^2*T002*T102-979776*T211^6*T200^3*T300^3*T020^6*T011^2*T002*T102+179712*T211*T321^2*T200^8*T300*T020^5*T011^5*T002*T102-1912896*T211*T321^2*T200^5*T300^3*T020^5*T011^5*T002*T102-3456*T211^6*T200^6*T300*T020^7*T002^2*T102-46656*T211^6*T200^3*T300^3*T020^7*T002^2*T102+82944*T211*T321^2*T200^8*T300*T020^6*T011^3*T002^2*T102-2076192*T211*T321^2*T200^5*T300^3*T020^6*T011^3*T002^2*T102-93312*T211*T321^2*T200^5*T300^3*T020^7*T011*T002^3*T102-178848*T211^6*T200^7*T020^4*T011^4*T120*T102-3367008*T211^6*T200^4*T300^2*T020^4*T011^4*T120*T102-1119744*T211^6*T200*T300^4*T020^4*T011^4*T120*T102-48960*T211*T321^2*T200^9*T020^3*T011^7*T120*T102-2083968*T211*T321^2*T200^6*T300^2*T020^3*T011^7*T120*T102+3359232*T211*T321^2*T200^3*T300^4*T020^3*T011^7*T120*T102+93888*T211^6*T200^7*T020^5*T011^2*T002*T120*T102+1995840*T211^6*T200^4*T300^2*T020^5*T011^2*T002*T120*T102-1679616*T211^6*T200*T300^4*T020^5*T011^2*T002*T120*T102+119808*T211*T321^2*T200^9*T020^4*T011^5*T002*T120*T102+1784592*T211*T321^2*T200^6*T300^2*T020^4*T011^5*T002*T120*T102-18475776*T211*T321^2*T200^3*T300^4*T020^4*T011^5*T002*T120*T102-1536*T211^6*T200^7*T020^6*T002^2*T120*T102-114048*T211^6*T200^4*T300^2*T020^6*T002^2*T120*T102+32832*T211*T321^2*T200^9*T020^5*T011^3*T002^2*T120*T102-1003104*T211*T321^2*T200^6*T300^2*T020^5*T011^3*T002^2*T120*T102-13436928*T211*T321^2*T200^3*T300^4*T020^5*T011^3*T002^2*T120*T102-128304*T211*T321^2*T200^6*T300^2*T020^6*T011*T002^3*T120*T102+1679616*T211*T321^2*T200^3*T300^4*T020^6*T011*T002^3*T120*T102+406512*T211^6*T200^5*T300*T020^3*T011^4*T120^2*T102-2974320*T211^6*T200^2*T300^3*T020^3*T011^4*T120^2*T102-388152*T211*T321^2*T200^7*T300*T020^2*T011^7*T120^2*T102-8887968*T211*T321^2*T200^4*T300^3*T020^2*T011^7*T120^2*T102+7558272*T211*T321^2*T200*T300^5*T020^2*T011^7*T120^2*T102+541296*T211^6*T200^5*T300*T020^4*T011^2*T002*T120^2*T102+5913648*T211^6*T200^2*T300^3*T020^4*T011^2*T002*T120^2*T102+2016576*T211*T321^2*T200^7*T300*T020^3*T011^5*T002*T120^2*T102+3149280*T211*T321^2*T200^4*T300^3*T020^3*T011^5*T002*T120^2*T102-45349632*T211*T321^2*T200*T300^5*T020^3*T011^5*T002*T120^2*T102-42336*T211^6*T200^5*T300*T020^5*T002^2*T120^2*T102-256608*T211^6*T200^2*T300^3*T020^5*T002^2*T120^2*T102-559224*T211*T321^2*T200^7*T300*T020^4*T011^3*T002^2*T120^2*T102-6018624*T211*T321^2*T200^4*T300^3*T020^4*T011^3*T002^2*T120^2*T102-30233088*T211*T321^2*T200*T300^5*T020^4*T011^3*T002^2*T120^2*T102-58320*T211*T321^2*T200^7*T300*T020^5*T011*T002^3*T120^2*T102+2379456*T211*T321^2*T200^4*T300^3*T020^5*T011*T002^3*T120^2*T102+364176*T211^6*T200^6*T020^2*T011^4*T120^3*T102+4634496*T211^6*T200^3*T300^2*T020^2*T011^4*T120^3*T102+1049760*T211^6*T300^4*T020^2*T011^4*T120^3*T102+38016*T211*T321^2*T200^8*T020*T011^7*T120^3*T102-209952*T211*T321^2*T200^5*T300^2*T020*T011^7*T120^3*T102-12597120*T211*T321^2*T200^2*T300^4*T020*T011^7*T120^3*T102-181584*T211^6*T200^6*T020^3*T011^2*T002*T120^3*T102-999216*T211^6*T200^3*T300^2*T020^3*T011^2*T002*T120^3*T102+2939328*T211^6*T300^4*T020^3*T011^2*T002*T120^3*T102-70956*T211*T321^2*T200^8*T020^2*T011^5*T002*T120^3*T102+10089360*T211*T321^2*T200^5*T300^2*T020^2*T011^5*T002*T120^3*T102-1259712*T211*T321^2*T200^2*T300^4*T020^2*T011^5*T002*T120^3*T102+360*T211^6*T200^6*T020^4*T002^2*T120^3*T102+1944*T211^6*T200^3*T300^2*T020^4*T002^2*T120^3*T102-195912*T211*T321^2*T200^8*T020^3*T011^3*T002^2*T120^3*T102-3125952*T211*T321^2*T200^5*T300^2*T020^3*T011^3*T002^2*T120^3*T102-5038848*T211*T321^2*T200^2*T300^4*T020^3*T011^3*T002^2*T120^3*T102-8748*T211*T321^2*T200^8*T020^4*T011*T002^3*T120^3*T102+1329696*T211*T321^2*T200^5*T300^2*T020^4*T011*T002^3*T120^3*T102+189864*T211^6*T200^4*T300*T020*T011^4*T120^4*T102+2834352*T211^6*T200*T300^3*T020*T011^4*T120^4*T102+227448*T211*T321^2*T200^6*T300*T011^7*T120^4*T102+3149280*T211*T321^2*T200^3*T300^3*T011^7*T120^4*T102-1470960*T211^6*T200^4*T300*T020^2*T011^2*T002*T120^4*T102-3709152*T211^6*T200*T300^3*T020^2*T011^2*T002*T120^4*T102-1561032*T211*T321^2*T200^6*T300*T020*T011^5*T002*T120^4*T102+20155392*T211*T321^2*T200^3*T300^3*T020*T011^5*T002*T120^4*T102+71604*T211^6*T200^4*T300*T020^3*T002^2*T120^4*T102+349920*T211^6*T200*T300^3*T020^3*T002^2*T120^4*T102-750384*T211*T321^2*T200^6*T300*T020^2*T011^3*T002^2*T120^4*T102+839808*T211*T321^2*T200^3*T300^3*T020^2*T011^3*T002^2*T120^4*T102+361584*T211*T321^2*T200^6*T300*T020^3*T011*T002^3*T120^4*T102-839808*T211*T321^2*T200^3*T300^3*T020^3*T011*T002^3*T120^4*T102-185544*T211^6*T200^5*T011^4*T120^5*T102-2052864*T211^6*T200^2*T300^2*T011^4*T120^5*T102+86832*T211^6*T200^5*T020*T011^2*T002*T120^5*T102-711504*T211^6*T200^2*T300^2*T020*T011^2*T002*T120^5*T102-41796*T211*T321^2*T200^7*T011^5*T002*T120^5*T102-4863888*T211*T321^2*T200^4*T300^2*T011^5*T002*T120^5*T102+2700*T211^6*T200^5*T020^2*T002^2*T120^5*T102+180792*T211^6*T200^2*T300^2*T020^2*T002^2*T120^5*T102+166536*T211*T321^2*T200^7*T020*T011^3*T002^2*T120^5*T102+1609632*T211*T321^2*T200^4*T300^2*T020*T011^3*T002^2*T120^5*T102+40824*T211*T321^2*T200^7*T020^2*T011*T002^3*T120^5*T102-769824*T211*T321^2*T200^4*T300^2*T020^2*T011*T002^3*T120^5*T102+707616*T211^6*T200^3*T300*T011^2*T002*T120^6*T102+524880*T211^6*T300^3*T011^2*T002*T120^6*T102-28188*T211^6*T200^3*T300*T020*T002^2*T120^6*T102-104976*T211^6*T300^3*T020*T002^2*T120^6*T102+997272*T211*T321^2*T200^5*T300*T011^3*T002^2*T120^6*T102-256608*T211*T321^2*T200^5*T300*T020*T011*T002^3*T120^6*T102-1620*T211^6*T200^4*T002^2*T120^7*T102-87480*T211^6*T200*T300^2*T002^2*T120^7*T102-32076*T211*T321^2*T200^6*T011*T002^3*T120^7*T102+5856*T211^6*T200^7*T020^6*T011^2*T102^2+1324512*T211^6*T200^4*T300^2*T020^6*T011^2*T102^2+12096*T211*T321^2*T200^9*T020^5*T011^5*T102^2+684288*T211*T321^2*T200^6*T300^2*T020^5*T011^5*T102^2-192*T211^6*T200^7*T020^7*T002*T102^2-93312*T211^6*T200^4*T300^2*T020^7*T002*T102^2+13248*T211*T321^2*T200^9*T020^6*T011^3*T002*T102^2-614304*T211*T321^2*T200^6*T300^2*T020^6*T011^3*T002*T102^2+2519424*T211*T321^2*T200^3*T300^4*T020^6*T011^3*T002*T102^2-194400*T211*T321^2*T200^6*T300^2*T020^7*T011*T002^2*T102^2+2519424*T211*T321^2*T200^3*T300^4*T020^7*T011*T002^2*T102^2+1095552*T211^6*T200^5*T300*T020^5*T011^2*T120*T102^2+4898880*T211^6*T200^2*T300^3*T020^5*T011^2*T120*T102^2+1103544*T211*T321^2*T200^7*T300*T020^4*T011^5*T120*T102^2+5808672*T211*T321^2*T200^4*T300^3*T020^4*T011^5*T120*T102^2-84672*T211^6*T200^5*T300*T020^6*T002*T120*T102^2-839808*T211^6*T200^2*T300^3*T020^6*T002*T120*T102^2-444528*T211*T321^2*T200^7*T300*T020^5*T011^3*T002*T120*T102^2-6438528*T211*T321^2*T200^4*T300^3*T020^5*T011^3*T002*T120*T102^2+15116544*T211*T321^2*T200*T300^5*T020^5*T011^3*T002*T120*T102^2-156168*T211*T321^2*T200^7*T300*T020^6*T011*T002^2*T120*T102^2+2449440*T211*T321^2*T200^4*T300^3*T020^6*T011*T002^2*T120*T102^2+7558272*T211*T321^2*T200*T300^5*T020^6*T011*T002^2*T120*T102^2+160056*T211^6*T200^6*T020^4*T011^2*T120^2*T102^2+2054808*T211^6*T200^3*T300^2*T020^4*T011^2*T120^2*T102^2+2519424*T211^6*T300^4*T020^4*T011^2*T120^2*T102^2+124092*T211*T321^2*T200^8*T020^3*T011^5*T120^2*T102^2+12037248*T211*T321^2*T200^5*T300^2*T020^3*T011^5*T120^2*T102^2+7558272*T211*T321^2*T200^2*T300^4*T020^3*T011^5*T120^2*T102^2-16416*T211^6*T200^6*T020^5*T002*T120^2*T102^2-699840*T211^6*T200^3*T300^2*T020^5*T002*T120^2*T102^2-251424*T211*T321^2*T200^8*T020^4*T011^3*T002*T120^2*T102^2-9494496*T211*T321^2*T200^5*T300^2*T020^4*T011^3*T002*T120^2*T102^2-5038848*T211*T321^2*T200^2*T300^4*T020^4*T011^3*T002*T120^2*T102^2-30780*T211*T321^2*T200^8*T020^5*T011*T002^2*T120^2*T102^2+1924560*T211*T321^2*T200^5*T300^2*T020^5*T011*T002^2*T120^2*T102^2+11337408*T211*T321^2*T200^2*T300^4*T020^5*T011*T002^2*T120^2*T102^2-1509840*T211^6*T200^4*T300*T020^3*T011^2*T120^3*T102^2-1959552*T211^6*T200*T300^3*T020^3*T011^2*T120^3*T102^2+542376*T211*T321^2*T200^6*T300*T020^2*T011^5*T120^3*T102^2+44509824*T211*T321^2*T200^3*T300^3*T020^2*T011^5*T120^3*T102^2-22674816*T211*T321^2*T300^5*T020^2*T011^5*T120^3*T102^2-46656*T211^6*T200^4*T300*T020^4*T002*T120^3*T102^2+559872*T211^6*T200*T300^3*T020^4*T002*T120^3*T102^2-4311792*T211*T321^2*T200^6*T300*T020^3*T011^3*T002*T120^3*T102^2-34852032*T211*T321^2*T200^3*T300^3*T020^3*T011^3*T002*T120^3*T102^2+1063368*T211*T321^2*T200^6*T300*T020^4*T011*T002^2*T120^3*T102^2+12807072*T211*T321^2*T200^3*T300^3*T020^4*T011*T002^2*T120^3*T102^2-22674816*T211*T321^2*T300^5*T020^4*T011*T002^2*T120^3*T102^2-347544*T211^6*T200^5*T020^2*T011^2*T120^4*T102^2-4059072*T211^6*T200^2*T300^2*T020^2*T011^2*T120^4*T102^2-115668*T211*T321^2*T200^7*T020*T011^5*T120^4*T102^2-4199040*T211*T321^2*T200^4*T300^2*T020*T011^5*T120^4*T102^2+52907904*T211*T321^2*T200*T300^4*T020*T011^5*T120^4*T102^2+28404*T211^6*T200^5*T020^3*T002*T120^4*T102^2+1020600*T211^6*T200^2*T300^2*T020^3*T002*T120^4*T102^2+165240*T211*T321^2*T200^7*T020^2*T011^3*T002*T120^4*T102^2-13926816*T211*T321^2*T200^4*T300^2*T020^2*T011^3*T002*T120^4*T102^2-52907904*T211*T321^2*T200*T300^4*T020^2*T011^3*T002*T120^4*T102^2+204120*T211*T321^2*T200^7*T020^3*T011*T002^2*T120^4*T102^2+6123600*T211*T321^2*T200^4*T300^2*T020^3*T011*T002^2*T120^4*T102^2-18895680*T211*T321^2*T200*T300^4*T020^3*T011*T002^2*T120^4*T102^2+396576*T211^6*T200^3*T300*T020*T011^2*T120^5*T102^2-419904*T211^6*T300^3*T020*T011^2*T120^5*T102^2-804816*T211*T321^2*T200^5*T300*T011^5*T120^5*T102^2-17006112*T211*T321^2*T200^2*T300^3*T011^5*T120^5*T102^2+247860*T211^6*T200^3*T300*T020^2*T002*T120^5*T102^2+4257360*T211*T321^2*T200^5*T300*T020*T011^3*T002*T120^5*T102^2-12597120*T211*T321^2*T200^2*T300^3*T020*T011^3*T002*T120^5*T102^2+437400*T211*T321^2*T200^5*T300*T020^2*T011*T002^2*T120^5*T102^2-11337408*T211*T321^2*T200^2*T300^3*T020^2*T011*T002^2*T120^5*T102^2+182736*T211^6*T200^4*T011^2*T120^6*T102^2+1277208*T211^6*T200*T300^2*T011^2*T120^6*T102^2-11988*T211^6*T200^4*T020*T002*T120^6*T102^2-314928*T211^6*T200*T300^2*T020*T002*T120^6*T102^2+91368*T211*T321^2*T200^6*T011^3*T002*T120^6*T102^2+13646880*T211*T321^2*T200^3*T300^2*T011^3*T002*T120^6*T102^2-183708*T211*T321^2*T200^6*T020*T011*T002^2*T120^6*T102^2-6193584*T211*T321^2*T200^3*T300^2*T020*T011*T002^2*T120^6*T102^2-125388*T211^6*T200^2*T300*T002*T120^7*T102^2-1277208*T211*T321^2*T200^4*T300*T011*T002^2*T120^7*T102^2-5184*T211^6*T200^5*T300*T020^7*T102^3-373248*T211^6*T200^2*T300^3*T020^7*T102^3-12960*T211*T321^2*T200^7*T300*T020^6*T011^3*T102^3-1049760*T211*T321^2*T200^4*T300^3*T020^6*T011^3*T102^3-54432*T211*T321^2*T200^7*T300*T020^7*T011*T002*T102^3+349920*T211*T321^2*T200^4*T300^3*T020^7*T011*T002*T102^3-2304*T211^6*T200^6*T020^6*T120*T102^3-559872*T211^6*T200^3*T300^2*T020^6*T120*T102^3-41904*T211*T321^2*T200^8*T020^5*T011^3*T120*T102^3-2262816*T211*T321^2*T200^5*T300^2*T020^5*T011^3*T120*T102^3-10077696*T211*T321^2*T200^2*T300^4*T020^5*T011^3*T120*T102^3-24624*T211*T321^2*T200^8*T020^6*T011*T002*T120*T102^3-81648*T211*T321^2*T200^5*T300^2*T020^6*T011*T002*T120*T102^3+2519424*T211*T321^2*T200^2*T300^4*T020^6*T011*T002*T120*T102^3-228096*T211^6*T200^4*T300*T020^5*T120^2*T102^3-279936*T211^6*T200*T300^3*T020^5*T120^2*T102^3-2206440*T211*T321^2*T200^6*T300*T020^4*T011^3*T120^2*T102^3-22884768*T211*T321^2*T200^3*T300^3*T020^4*T011^3*T120^2*T102^3-22674816*T211*T321^2*T300^5*T020^4*T011^3*T120^2*T102^3+305208*T211*T321^2*T200^6*T300*T020^5*T011*T002*T120^2*T102^3+7558272*T211*T321^2*T200^3*T300^3*T020^5*T011*T002*T120^2*T102^3-22674816*T211*T321^2*T300^5*T020^5*T011*T002*T120^2*T102^3-22032*T211^6*T200^5*T020^4*T120^3*T102^3+349920*T211^6*T200^2*T300^2*T020^4*T120^3*T102^3-100440*T211*T321^2*T200^7*T020^3*T011^3*T120^3*T102^3-22184928*T211*T321^2*T200^4*T300^2*T020^3*T011^3*T120^3*T102^3-52907904*T211*T321^2*T200*T300^4*T020^3*T011^3*T120^3*T102^3+197964*T211*T321^2*T200^7*T020^4*T011*T002*T120^3*T102^3+10042704*T211*T321^2*T200^4*T300^2*T020^4*T011*T002*T120^3*T102^3+3779136*T211*T321^2*T200*T300^4*T020^4*T011*T002*T120^3*T102^3+356724*T211^6*T200^3*T300*T020^3*T120^4*T102^3+209952*T211^6*T300^3*T020^3*T120^4*T102^3+536544*T211*T321^2*T200^5*T300*T020^2*T011^3*T120^4*T102^3-68024448*T211*T321^2*T200^2*T300^3*T020^2*T011^3*T120^4*T102^3+3102624*T211*T321^2*T200^5*T300*T020^3*T011*T002*T120^4*T102^3+26453952*T211*T321^2*T200^2*T300^3*T020^3*T011*T002*T120^4*T102^3+50868*T211^6*T200^4*T020^2*T120^5*T102^3+139968*T211^6*T200*T300^2*T020^2*T120^5*T102^3+145800*T211*T321^2*T200^6*T020*T011^3*T120^5*T102^3+15746400*T211*T321^2*T200^3*T300^2*T020*T011^3*T120^5*T102^3-68024448*T211*T321^2*T300^4*T020*T011^3*T120^5*T102^3-153576*T211*T321^2*T200^6*T020^2*T011*T002*T120^5*T102^3+2099520*T211*T321^2*T200^3*T300^2*T020^2*T011*T002*T120^5*T102^3-125388*T211^6*T200^2*T300*T020*T120^6*T102^3+1207224*T211*T321^2*T200^4*T300*T011^3*T120^6*T102^3+39680928*T211*T321^2*T200*T300^3*T011^3*T120^6*T102^3-3866616*T211*T321^2*T200^4*T300*T020*T011*T002*T120^6*T102^3-26453952*T211*T321^2*T200*T300^3*T020*T011*T002*T120^6*T102^3-26244*T211^6*T200^3*T120^7*T102^3-52488*T211^6*T300^2*T120^7*T102^3-61236*T211*T321^2*T200^5*T011*T002*T120^7*T102^3-12912048*T211*T321^2*T200^2*T300^2*T011*T002*T120^7*T102^3-2592*T211*T321^2*T200^8*T020^7*T011*T102^4-93312*T211*T321^2*T200^5*T300^2*T020^7*T011*T102^4-79704*T211*T321^2*T200^6*T300*T020^6*T011*T120*T102^4-1049760*T211*T321^2*T200^3*T300^3*T020^6*T011*T120*T102^4+34668*T211*T321^2*T200^7*T020^5*T011*T120^2*T102^4+314928*T211*T321^2*T200^4*T300^2*T020^5*T011*T120^2*T102^4+1306368*T211*T321^2*T200^5*T300*T020^4*T011*T120^3*T102^4+11967264*T211*T321^2*T200^2*T300^3*T020^4*T011*T120^3*T102^4-1944*T211*T321^2*T200^6*T020^3*T011*T120^4*T102^4+12072240*T211*T321^2*T200^3*T300^2*T020^3*T011*T120^4*T102^4+22674816*T211*T321^2*T300^4*T020^3*T011*T120^4*T102^4-1172232*T211*T321^2*T200^4*T300*T020^2*T011*T120^5*T102^4+20785248*T211*T321^2*T200*T300^3*T020^2*T011*T120^5*T102^4-61236*T211*T321^2*T200^5*T020*T011*T120^6*T102^4-15431472*T211*T321^2*T200^2*T300^2*T020*T011*T120^6*T102^4-629856*T211*T321^2*T200^3*T300*T011*T120^7*T102^4-34012224*T211*T321^2*T300^3*T011*T120^7*T102^4-40448*T211^5*T200^9*T020^4*T011^7-471744*T211^5*T200^6*T300^2*T020^4*T011^7-326592*T211^5*T200^3*T300^4*T020^4*T011^7-768*T321^2*T200^11*T020^3*T011^10-5184*T321^2*T200^8*T300^2*T020^3*T011^10+92928*T211^5*T200^9*T020^5*T011^5*T002-782784*T211^5*T200^6*T300^2*T020^5*T011^5*T002-886464*T211^5*T200^3*T300^4*T020^5*T011^5*T002+4608*T321^2*T200^11*T020^4*T011^8*T002-77760*T321^2*T200^8*T300^2*T020^4*T011^8*T002-18688*T211^5*T200^9*T020^6*T011^3*T002^2+101952*T211^5*T200^6*T300^2*T020^6*T011^3*T002^2-606528*T211^5*T200^3*T300^4*T020^6*T011^3*T002^2+2304*T321^2*T200^11*T020^5*T011^6*T002^2-77760*T321^2*T200^8*T300^2*T020^5*T011^6*T002^2+19008*T211^5*T200^6*T300^2*T020^7*T011*T002^3-46656*T211^5*T200^3*T300^4*T020^7*T011*T002^3-5184*T321^2*T200^8*T300^2*T020^6*T011^4*T002^3-184608*T211^5*T200^7*T300*T020^3*T011^7*T120-2496096*T211^5*T200^4*T300^3*T020^3*T011^7*T120-839808*T211^5*T200*T300^5*T020^3*T011^7*T120-8640*T321^2*T200^9*T300*T020^2*T011^10*T120-58320*T321^2*T200^6*T300^3*T020^2*T011^10*T120+943488*T211^5*T200^7*T300*T020^4*T011^5*T002*T120-2768256*T211^5*T200^4*T300^3*T020^4*T011^5*T002*T120-1679616*T211^5*T200*T300^5*T020^4*T011^5*T002*T120+74304*T321^2*T200^9*T300*T020^3*T011^8*T002*T120-898128*T321^2*T200^6*T300^3*T020^3*T011^8*T002*T120-419616*T211^5*T200^7*T300*T020^5*T011^3*T002^2*T120+2169504*T211^5*T200^4*T300^3*T020^5*T011^3*T002^2*T120-839808*T211^5*T200*T300^5*T020^5*T011^3*T002^2*T120-5184*T321^2*T200^9*T300*T020^4*T011^6*T002^2*T120-641520*T321^2*T200^6*T300^3*T020^4*T011^6*T002^2*T120+13248*T211^5*T200^7*T300*T020^6*T011*T002^3*T120+139968*T211^5*T200^4*T300^3*T020^6*T011*T002^3*T120-5184*T321^2*T200^9*T300*T020^5*T011^4*T002^3*T120+104976*T321^2*T200^6*T300^3*T020^5*T011^4*T002^3*T120+79776*T211^5*T200^8*T020^2*T011^7*T120^2+1181952*T211^5*T200^5*T300^2*T020^2*T011^7*T120^2-1259712*T211^5*T200^2*T300^4*T020^2*T011^7*T120^2+432*T321^2*T200^10*T020*T011^10*T120^2-19440*T321^2*T200^7*T300^2*T020*T011^10*T120^2-209952*T321^2*T200^4*T300^4*T020*T011^10*T120^2-190224*T211^5*T200^8*T020^3*T011^5*T002*T120^2+4021488*T211^5*T200^5*T300^2*T020^3*T011^5*T002*T120^2+2659392*T211^5*T200^2*T300^4*T020^3*T011^5*T002*T120^2-2160*T321^2*T200^10*T020^2*T011^8*T002*T120^2+445176*T321^2*T200^7*T300^2*T020^2*T011^8*T002*T120^2-2939328*T321^2*T200^4*T300^4*T020^2*T011^8*T002*T120^2+19488*T211^5*T200^8*T020^4*T011^3*T002^2*T120^2-2213568*T211^5*T200^5*T300^2*T020^4*T011^3*T002^2*T120^2+6298560*T211^5*T200^2*T300^4*T020^4*T011^3*T002^2*T120^2-11952*T321^2*T200^10*T020^3*T011^6*T002^2*T120^2-38880*T321^2*T200^7*T300^2*T020^3*T011^6*T002^2*T120^2-1889568*T321^2*T200^4*T300^4*T020^3*T011^6*T002^2*T120^2+1872*T211^5*T200^8*T020^5*T011*T002^3*T120^2+99792*T211^5*T200^5*T300^2*T020^5*T011*T002^3*T120^2+139968*T211^5*T200^2*T300^4*T020^5*T011*T002^3*T120^2-1296*T321^2*T200^10*T020^4*T011^4*T002^3*T120^2+110808*T321^2*T200^7*T300^2*T020^4*T011^4*T002^3*T120^2+181872*T211^5*T200^6*T300*T020*T011^7*T120^3+3569184*T211^5*T200^3*T300^3*T020*T011^7*T120^3+2519424*T211^5*T300^5*T020*T011^7*T120^3+2268*T321^2*T200^8*T300*T011^10*T120^3+34992*T321^2*T200^5*T300^3*T011^10*T120^3-1547424*T211^5*T200^6*T300*T020^2*T011^5*T002*T120^3+2076192*T211^5*T200^3*T300^3*T020^2*T011^5*T002*T120^3+5038848*T211^5*T300^5*T020^2*T011^5*T002*T120^3-29484*T321^2*T200^8*T300*T020*T011^8*T002*T120^3+909792*T321^2*T200^5*T300^3*T020*T011^8*T002*T120^3+717552*T211^5*T200^6*T300*T020^3*T011^3*T002^2*T120^3-7255008*T211^5*T200^3*T300^3*T020^3*T011^3*T002^2*T120^3+2519424*T211^5*T300^5*T020^3*T011^3*T002^2*T120^3-72252*T321^2*T200^8*T300*T020^2*T011^6*T002^2*T120^3-104976*T321^2*T200^5*T300^3*T020^2*T011^6*T002^2*T120^3-3456*T211^5*T200^6*T300*T020^4*T011*T002^3*T120^3-23328*T211^5*T200^3*T300^3*T020^4*T011*T002^3*T120^3+42444*T321^2*T200^8*T300*T020^3*T011^4*T002^3*T120^3-39240*T211^5*T200^7*T011^7*T120^4-933120*T211^5*T200^4*T300^2*T011^7*T120^4-2099520*T211^5*T200*T300^4*T011^7*T120^4+97632*T211^5*T200^7*T020*T011^5*T002*T120^4-2950992*T211^5*T200^4*T300^2*T020*T011^5*T002*T120^4-8398080*T211^5*T200*T300^4*T020*T011^5*T002*T120^4-702*T321^2*T200^9*T011^8*T002*T120^4-93312*T321^2*T200^6*T300^2*T011^8*T002*T120^4+16272*T211^5*T200^7*T020^2*T011^3*T002^2*T120^4+2935440*T211^5*T200^4*T300^2*T020^2*T011^3*T002^2*T120^4-6718464*T211^5*T200*T300^4*T020^2*T011^3*T002^2*T120^4+8748*T321^2*T200^9*T020*T011^6*T002^2*T120^4-139968*T321^2*T200^6*T300^2*T020*T011^6*T002^2*T120^4-3384*T211^5*T200^7*T020^3*T011*T002^3*T120^4-167184*T211^5*T200^4*T300^2*T020^3*T011*T002^3*T120^4+6642*T321^2*T200^9*T020^2*T011^4*T002^3*T120^4-52488*T321^2*T200^6*T300^2*T020^2*T011^4*T002^3*T120^4+594864*T211^5*T200^5*T300*T011^5*T002*T120^5+2799360*T211^5*T200^2*T300^3*T011^5*T002*T120^5-299376*T211^5*T200^5*T300*T020*T011^3*T002^2*T120^5+4408992*T211^5*T200^2*T300^3*T020*T011^3*T002^2*T120^5+42768*T321^2*T200^7*T300*T011^6*T002^2*T120^5-22680*T211^5*T200^5*T300*T020^2*T011*T002^3*T120^5-69984*T211^5*T200^2*T300^3*T020^2*T011*T002^3*T120^5-29160*T321^2*T200^7*T300*T020*T011^4*T002^3*T120^5-16848*T211^5*T200^6*T011^3*T002^2*T120^6-944784*T211^5*T200^3*T300^2*T011^3*T002^2*T120^6+1512*T211^5*T200^6*T020*T011*T002^3*T120^6+58320*T211^5*T200^3*T300^2*T020*T011*T002^3*T120^6-5346*T321^2*T200^8*T011^4*T002^3*T120^6+13608*T211^5*T200^4*T300*T011*T002^3*T120^7+784512*T211^5*T200^7*T300*T020^5*T011^5*T102+1897344*T211^5*T200^4*T300^3*T020^5*T011^5*T102+31104*T321^2*T200^9*T300*T020^4*T011^8*T102-104976*T321^2*T200^6*T300^3*T020^4*T011^8*T102-661248*T211^5*T200^7*T300*T020^6*T011^3*T002*T102+4105728*T211^5*T200^4*T300^3*T020^6*T011^3*T002*T102-55296*T321^2*T200^9*T300*T020^5*T011^6*T002*T102+641520*T321^2*T200^6*T300^3*T020^5*T011^6*T002*T102+35712*T211^5*T200^7*T300*T020^7*T011*T002^2*T102+248832*T211^5*T200^4*T300^3*T020^7*T011*T002^2*T102-31104*T321^2*T200^9*T300*T020^6*T011^4*T002^2*T102+898128*T321^2*T200^6*T300^3*T020^6*T011^4*T002^2*T102+58320*T321^2*T200^6*T300^3*T020^7*T011^2*T002^3*T102+209664*T211^5*T200^8*T020^4*T011^5*T120*T102+6153408*T211^5*T200^5*T300^2*T020^4*T011^5*T120*T102+8258112*T211^5*T200^2*T300^4*T020^4*T011^5*T120*T102+7488*T321^2*T200^10*T020^3*T011^8*T120*T102+452952*T321^2*T200^7*T300^2*T020^3*T011^8*T120*T102-1259712*T321^2*T200^4*T300^4*T020^3*T011^8*T120*T102-246528*T211^5*T200^8*T020^5*T011^3*T002*T120*T102-5505408*T211^5*T200^5*T300^2*T020^5*T011^3*T002*T120*T102+13996800*T211^5*T200^2*T300^4*T020^5*T011^3*T002*T120*T102-34560*T321^2*T200^10*T020^4*T011^6*T002*T120*T102-577368*T321^2*T200^7*T300^2*T020^4*T011^6*T002*T120*T102+7978176*T321^2*T200^4*T300^4*T020^4*T011^6*T002*T120*T102+15744*T211^5*T200^8*T020^6*T011*T002^2*T120*T102+1010880*T211^5*T200^5*T300^2*T020^6*T011*T002^2*T120*T102-979776*T211^5*T200^2*T300^4*T020^6*T011*T002^2*T120*T102-12096*T321^2*T200^10*T020^5*T011^4*T002^2*T120*T102+417960*T321^2*T200^7*T300^2*T020^5*T011^4*T002^2*T120*T102+7978176*T321^2*T200^4*T300^4*T020^5*T011^4*T002^2*T120*T102+79704*T321^2*T200^7*T300^2*T020^6*T011^2*T002^3*T120*T102-1259712*T321^2*T200^4*T300^4*T020^6*T011^2*T002^3*T120*T102-619488*T211^5*T200^6*T300*T020^3*T011^5*T120^2*T102+7394976*T211^5*T200^3*T300^3*T020^3*T011^5*T120^2*T102+5038848*T211^5*T300^5*T020^3*T011^5*T120^2*T102+67716*T321^2*T200^8*T300*T020^2*T011^8*T120^2*T102+2239488*T321^2*T200^5*T300^3*T020^2*T011^8*T120^2*T102-3779136*T321^2*T200^2*T300^5*T020^2*T011^8*T120^2*T102-1284768*T211^5*T200^6*T300*T020^4*T011^3*T002*T120^2*T102-22464864*T211^5*T200^3*T300^3*T020^4*T011^3*T002*T120^2*T102+7558272*T211^5*T300^5*T020^4*T011^3*T002*T120^2*T102-607500*T321^2*T200^8*T300*T020^3*T011^6*T002*T120^2*T102-419904*T321^2*T200^5*T300^3*T020^3*T011^6*T002*T120^2*T102+26453952*T321^2*T200^2*T300^5*T020^3*T011^6*T002*T120^2*T102+393120*T211^5*T200^6*T300*T020^5*T011*T002^2*T120^2*T102+2822688*T211^5*T200^3*T300^3*T020^5*T011*T002^2*T120^2*T102+208332*T321^2*T200^8*T300*T020^4*T011^4*T002^2*T120^2*T102+4199040*T321^2*T200^5*T300^3*T020^4*T011^4*T002^2*T120^2*T102+22674816*T321^2*T200^2*T300^5*T020^4*T011^4*T002^2*T120^2*T102+35964*T321^2*T200^8*T300*T020^5*T011^2*T002^3*T120^2*T102-1819584*T321^2*T200^5*T300^3*T020^5*T011^2*T002^3*T120^2*T102-417744*T211^5*T200^7*T020^2*T011^5*T120^3*T102-9863856*T211^5*T200^4*T300^2*T020^2*T011^5*T120^3*T102-9657792*T211^5*T200*T300^4*T020^2*T011^5*T120^3*T102-4374*T321^2*T200^9*T020*T011^8*T120^3*T102+52488*T321^2*T200^6*T300^2*T020*T011^8*T120^3*T102+3779136*T321^2*T200^3*T300^4*T020*T011^8*T120^3*T102+500688*T211^5*T200^7*T020^3*T011^3*T002*T120^3*T102+2041200*T211^5*T200^4*T300^2*T020^3*T011^3*T002*T120^3*T102-23934528*T211^5*T200*T300^4*T020^3*T011^3*T002*T120^3*T102+16686*T321^2*T200^9*T020^2*T011^6*T002*T120^3*T102-3353400*T321^2*T200^6*T300^2*T020^2*T011^6*T002*T120^3*T102+6928416*T321^2*T200^3*T300^4*T020^2*T011^6*T002*T120^3*T102-8640*T211^5*T200^7*T020^4*T011*T002^2*T120^3*T102+233280*T211^5*T200^4*T300^2*T020^4*T011*T002^2*T120^3*T102+5038848*T211^5*T200*T300^4*T020^4*T011*T002^2*T120^3*T102+71334*T321^2*T200^9*T020^3*T011^4*T002^2*T120^3*T102+1667952*T321^2*T200^6*T300^2*T020^3*T011^4*T002^2*T120^3*T102+10077696*T321^2*T200^3*T300^4*T020^3*T011^4*T002^2*T120^3*T102+5346*T321^2*T200^9*T020^4*T011^2*T002^3*T120^3*T102-1026432*T321^2*T200^6*T300^2*T020^4*T011^2*T002^3*T120^3*T102-167184*T211^5*T200^5*T300*T020*T011^5*T120^4*T102-9937728*T211^5*T200^2*T300^3*T020*T011^5*T120^4*T102-26244*T321^2*T200^7*T300*T011^8*T120^4*T102-629856*T321^2*T200^4*T300^3*T011^8*T120^4*T102+3740256*T211^5*T200^5*T300*T020^2*T011^3*T002*T120^4*T102+17985888*T211^5*T200^2*T300^3*T020^2*T011^3*T002*T120^4*T102+314928*T321^2*T200^7*T300*T020*T011^6*T002*T120^4*T102-6298560*T321^2*T200^4*T300^3*T020*T011^6*T002*T120^4*T102-722520*T211^5*T200^5*T300*T020^3*T011*T002^2*T120^4*T102-1749600*T211^5*T200^2*T300^3*T020^3*T011*T002^2*T120^4*T102+352836*T321^2*T200^7*T300*T020^2*T011^4*T002^2*T120^4*T102+2099520*T321^2*T200^4*T300^3*T020^2*T011^4*T002^2*T120^4*T102-276048*T321^2*T200^7*T300*T020^3*T011^2*T002^3*T120^4*T102+629856*T321^2*T200^4*T300^3*T020^3*T011^2*T002^3*T120^4*T102+207360*T211^5*T200^6*T011^5*T120^5*T102+4863888*T211^5*T200^3*T300^2*T011^5*T120^5*T102+6298560*T211^5*T300^4*T011^5*T120^5*T102-255312*T211^5*T200^6*T020*T011^3*T002*T120^5*T102+2904336*T211^5*T200^3*T300^2*T020*T011^3*T002*T120^5*T102+6298560*T211^5*T300^4*T020*T011^3*T002*T120^5*T102+5994*T321^2*T200^8*T011^6*T002*T120^5*T102+1049760*T321^2*T200^5*T300^2*T011^6*T002*T120^5*T102-24408*T211^5*T200^6*T020^2*T011*T002^2*T120^5*T102-2029536*T211^5*T200^3*T300^2*T020^2*T011*T002^2*T120^5*T102-2519424*T211^5*T300^4*T020^2*T011*T002^2*T120^5*T102-54918*T321^2*T200^8*T020*T011^4*T002^2*T120^5*T102-174960*T321^2*T200^5*T300^2*T020*T011^4*T002^2*T120^5*T102-30132*T321^2*T200^8*T020^2*T011^2*T002^3*T120^5*T102+594864*T321^2*T200^5*T300^2*T020^2*T011^2*T002^3*T120^5*T102-1796256*T211^5*T200^4*T300*T011^3*T002*T120^6*T102-6088608*T211^5*T200*T300^3*T011^3*T002*T120^6*T102+301320*T211^5*T200^4*T300*T020*T011*T002^2*T120^6*T102-419904*T211^5*T200*T300^3*T020*T011*T002^2*T120^6*T102-329508*T321^2*T200^6*T300*T011^4*T002^2*T120^6*T102+201204*T321^2*T200^6*T300*T020*T011^2*T002^3*T120^6*T102+17496*T211^5*T200^5*T011*T002^2*T120^7*T102+944784*T211^5*T200^2*T300^2*T011*T002^2*T120^7*T102+24786*T321^2*T200^7*T011^2*T002^3*T120^7*T102-16320*T211^5*T200^8*T020^6*T011^3*T102^2-3136320*T211^5*T200^5*T300^2*T020^6*T011^3*T102^2-559872*T211^5*T200^2*T300^4*T020^6*T011^3*T102^2-4608*T321^2*T200^10*T020^5*T011^6*T102^2-141912*T321^2*T200^7*T300^2*T020^5*T011^6*T102^2+2112*T211^5*T200^8*T020^7*T011*T002*T102^2+782784*T211^5*T200^5*T300^2*T020^7*T011*T002*T102^2-1679616*T211^5*T200^2*T300^4*T020^7*T011*T002*T102^2-5760*T321^2*T200^10*T020^6*T011^4*T002*T102^2+361584*T321^2*T200^7*T300^2*T020^6*T011^4*T002*T102^2-1889568*T321^2*T200^4*T300^4*T020^6*T011^4*T002*T102^2+153576*T321^2*T200^7*T300^2*T020^7*T011^2*T002^2*T102^2-2939328*T321^2*T200^4*T300^4*T020^7*T011^2*T002^2*T102^2-209952*T321^2*T200^4*T300^4*T020^8*T002^3*T102^2-2456352*T211^5*T200^6*T300*T020^5*T011^3*T120*T102^2-18732384*T211^5*T200^3*T300^3*T020^5*T011^3*T120*T102^2-309096*T321^2*T200^8*T300*T020^4*T011^6*T120*T102^2-1119744*T321^2*T200^5*T300^3*T020^4*T011^6*T120*T102^2+705024*T211^5*T200^6*T300*T020^6*T011*T002*T120*T102^2+6158592*T211^5*T200^3*T300^3*T020^6*T011*T002*T120*T102^2+224208*T321^2*T200^8*T300*T020^5*T011^4*T002*T120*T102^2+4269024*T321^2*T200^5*T300^3*T020^5*T011^4*T002*T120*T102^2-22674816*T321^2*T200^2*T300^5*T020^5*T011^4*T002*T120*T102^2+121176*T321^2*T200^8*T300*T020^6*T011^2*T002^2*T120*T102^2-2519424*T321^2*T200^5*T300^3*T020^6*T011^2*T002^2*T120*T102^2-26453952*T321^2*T200^2*T300^5*T020^6*T011^2*T002^2*T120*T102^2-349920*T321^2*T200^5*T300^3*T020^7*T002^3*T120*T102^2+3779136*T321^2*T200^2*T300^5*T020^7*T002^3*T120*T102^2-292320*T211^5*T200^7*T020^4*T011^3*T120^2*T102^2-7884864*T211^5*T200^4*T300^2*T020^4*T011^3*T120^2*T102^2-20995200*T211^5*T200*T300^4*T020^4*T011^3*T120^2*T102^2-23598*T321^2*T200^9*T020^3*T011^6*T120^2*T102^2-3767472*T321^2*T200^6*T300^2*T020^3*T011^6*T120^2*T102^2+1889568*T321^2*T200^3*T300^4*T020^3*T011^6*T120^2*T102^2+126000*T211^5*T200^7*T020^5*T011*T002*T120^2*T102^2+5649264*T211^5*T200^4*T300^2*T020^5*T011*T002*T120^2*T102^2+12597120*T211^5*T200*T300^4*T020^5*T011*T002*T120^2*T102^2+108972*T321^2*T200^9*T020^4*T011^4*T002*T120^2*T102^2+4828896*T321^2*T200^6*T300^2*T020^4*T011^4*T002*T120^2*T102^2+3779136*T321^2*T200^3*T300^4*T020^4*T011^4*T002*T120^2*T102^2-68024448*T321^2*T300^6*T020^4*T011^4*T002*T120^2*T102^2+23490*T321^2*T200^9*T020^5*T011^2*T002^2*T120^2*T102^2-1510488*T321^2*T200^6*T300^2*T020^5*T011^2*T002^2*T120^2*T102^2-28973376*T321^2*T200^3*T300^4*T020^5*T011^2*T002^2*T120^2*T102^2-68024448*T321^2*T300^6*T020^5*T011^2*T002^2*T120^2*T102^2-215784*T321^2*T200^6*T300^2*T020^6*T002^3*T120^2*T102^2+6928416*T321^2*T200^3*T300^4*T020^6*T002^3*T120^2*T102^2+3456432*T211^5*T200^5*T300*T020^3*T011^3*T120^3*T102^2+9937728*T211^5*T200^2*T300^3*T020^3*T011^3*T120^3*T102^2-135108*T321^2*T200^7*T300*T020^2*T011^6*T120^3*T102^2-16376256*T321^2*T200^4*T300^3*T020^2*T011^6*T120^3*T102^2+22674816*T321^2*T200*T300^5*T020^2*T011^6*T120^3*T102^2+134784*T211^5*T200^5*T300*T020^4*T011*T002*T120^3*T102^2+4968864*T211^5*T200^2*T300^3*T020^4*T011*T002*T120^3*T102^2+1955664*T321^2*T200^7*T300*T020^3*T011^4*T002*T120^3*T102^2+21205152*T321^2*T200^4*T300^3*T020^3*T011^4*T002*T120^3*T102^2-45349632*T321^2*T200*T300^5*T020^3*T011^4*T002*T120^3*T102^2-766908*T321^2*T200^7*T300*T020^4*T011^2*T002^2*T120^3*T102^2-17216064*T321^2*T200^4*T300^3*T020^4*T011^2*T002^2*T120^3*T102^2-56687040*T321^2*T200*T300^5*T020^4*T011^2*T002^2*T120^3*T102^2-58320*T321^2*T200^7*T300*T020^5*T002^3*T120^3*T102^2+5248800*T321^2*T200^4*T300^3*T020^5*T002^3*T120^3*T102^2+643680*T211^5*T200^6*T020^2*T011^3*T120^4*T102^2+16306272*T211^5*T200^3*T300^2*T020^2*T011^3*T120^4*T102^2+13856832*T211^5*T300^4*T020^2*T011^3*T120^4*T102^2+16362*T321^2*T200^8*T020*T011^6*T120^4*T102^2+769824*T321^2*T200^5*T300^2*T020*T011^6*T120^4*T102^2-22674816*T321^2*T200^2*T300^4*T020*T011^6*T120^4*T102^2-248616*T211^5*T200^6*T020^3*T011*T002*T120^4*T102^2-7791552*T211^5*T200^3*T300^2*T020^3*T011*T002*T120^4*T102^2-3779136*T211^5*T300^4*T020^3*T011*T002*T120^4*T102^2-59130*T321^2*T200^8*T020^2*T011^4*T002*T120^4*T102^2+8922960*T321^2*T200^5*T300^2*T020^2*T011^4*T002*T120^4*T102^2+18895680*T321^2*T200^2*T300^4*T020^2*T011^4*T002*T120^4*T102^2-146772*T321^2*T200^8*T020^3*T011^2*T002^2*T120^4*T102^2-6123600*T321^2*T200^5*T300^2*T020^3*T011^2*T002^2*T120^4*T102^2-17006112*T321^2*T200^2*T300^4*T020^3*T011^2*T002^2*T120^4*T102^2-5832*T321^2*T200^8*T020^4*T002^3*T120^4*T102^2+2064528*T321^2*T200^5*T300^2*T020^4*T002^3*T120^4*T102^2-1889568*T321^2*T200^2*T300^4*T020^4*T002^3*T120^4*T102^2-960336*T211^5*T200^4*T300*T020*T011^3*T120^5*T102^2+3149280*T211^5*T200*T300^3*T020*T011^3*T120^5*T102^2+113724*T321^2*T200^6*T300*T011^6*T120^5*T102^2+4408992*T321^2*T200^3*T300^3*T011^6*T120^5*T102^2-1875960*T211^5*T200^4*T300*T020^2*T011*T002*T120^5*T102^2-8398080*T211^5*T200*T300^3*T020^2*T011*T002*T120^5*T102^2-1262628*T321^2*T200^6*T300*T020*T011^4*T002*T120^5*T102^2+11337408*T321^2*T200^3*T300^3*T020*T011^4*T002*T120^5*T102^2-542376*T321^2*T200^6*T300*T020^2*T011^2*T002^2*T120^5*T102^2+944784*T321^2*T200^3*T300^3*T020^2*T011^2*T002^2*T120^5*T102^2+419904*T321^2*T200^6*T300*T020^3*T002^3*T120^5*T102^2-2519424*T321^2*T200^3*T300^3*T020^3*T002^3*T120^5*T102^2-334368*T211^5*T200^5*T011^3*T120^6*T102^2-6928416*T211^5*T200^2*T300^2*T011^3*T120^6*T102^2+118584*T211^5*T200^5*T020*T011*T002*T120^6*T102^2+1889568*T211^5*T200^2*T300^2*T020*T011*T002*T120^6*T102^2-17010*T321^2*T200^7*T011^4*T002*T120^6*T102^2-4461480*T321^2*T200^4*T300^2*T011^4*T002*T120^6*T102^2+118098*T321^2*T200^7*T020*T011^2*T002^2*T120^6*T102^2+3411720*T321^2*T200^4*T300^2*T020*T011^2*T002^2*T120^6*T102^2+34992*T321^2*T200^7*T020^2*T002^3*T120^6*T102^2-1312200*T321^2*T200^4*T300^2*T020^2*T002^3*T120^6*T102^2+1055592*T211^5*T200^3*T300*T011*T002*T120^7*T102^2+1259712*T211^5*T300^3*T011*T002*T120^7*T102^2+848556*T321^2*T200^5*T300*T011^2*T002^2*T120^7*T102^2-314928*T321^2*T200^5*T300*T020*T002^3*T120^7*T102^2-29160*T321^2*T200^6*T002^3*T120^8*T102^2+44928*T211^5*T200^6*T300*T020^7*T011*T102^3+2612736*T211^5*T200^3*T300^3*T020^7*T011*T102^3+20736*T321^2*T200^8*T300*T020^6*T011^4*T102^3+314928*T321^2*T200^5*T300^3*T020^6*T011^4*T102^3+46656*T321^2*T200^8*T300*T020^7*T011^2*T002*T102^3-909792*T321^2*T200^5*T300^3*T020^7*T011^2*T002*T102^3-244944*T321^2*T200^5*T300^3*T020^8*T002^2*T102^3+19008*T211^5*T200^7*T020^6*T011*T120*T102^3+3934656*T211^5*T200^4*T300^2*T020^6*T011*T120*T102^3+6718464*T211^5*T200*T300^4*T020^6*T011*T120*T102^3+26784*T321^2*T200^9*T020^5*T011^4*T120*T102^3+1049760*T321^2*T200^6*T300^2*T020^5*T011^4*T120*T102^3+3779136*T321^2*T200^3*T300^4*T020^5*T011^4*T120*T102^3+20736*T321^2*T200^9*T020^6*T011^2*T002*T120*T102^3-367416*T321^2*T200^6*T300^2*T020^6*T011^2*T002*T120*T102^3-13856832*T321^2*T200^3*T300^4*T020^6*T011^2*T002*T120*T102^3-309096*T321^2*T200^6*T300^2*T020^7*T002^2*T120*T102^3+629856*T321^2*T200^3*T300^4*T020^7*T002^2*T120*T102^3+1461888*T211^5*T200^5*T300*T020^5*T011*T120^2*T102^3+10077696*T211^5*T200^2*T300^3*T020^5*T011*T120^2*T102^3+1071144*T321^2*T200^7*T300*T020^4*T011^4*T120^2*T102^3+10287648*T321^2*T200^4*T300^3*T020^4*T011^4*T120^2*T102^3+11337408*T321^2*T200*T300^5*T020^4*T011^4*T120^2*T102^3-347976*T321^2*T200^7*T300*T020^5*T011^2*T002*T120^2*T102^3-15536448*T321^2*T200^4*T300^3*T020^5*T011^2*T002*T120^2*T102^3-45349632*T321^2*T200*T300^5*T020^5*T011^2*T002*T120^2*T102^3-128304*T321^2*T200^7*T300*T020^6*T002^2*T120^2*T102^3+1889568*T321^2*T200^4*T300^3*T020^6*T002^2*T120^2*T102^3+22674816*T321^2*T200*T300^5*T020^6*T002^2*T120^2*T102^3+103248*T211^5*T200^6*T020^4*T011*T120^3*T102^3-688176*T211^5*T200^3*T300^2*T020^4*T011*T120^3*T102^3+2519424*T211^5*T300^4*T020^4*T011*T120^3*T102^3+21546*T321^2*T200^8*T020^3*T011^4*T120^3*T102^3+11757312*T321^2*T200^5*T300^2*T020^3*T011^4*T120^3*T102^3+22674816*T321^2*T200^2*T300^4*T020^3*T011^4*T120^3*T102^3-169290*T321^2*T200^8*T020^4*T011^2*T002*T120^3*T102^3-10707552*T321^2*T200^5*T300^2*T020^4*T011^2*T002*T120^3*T102^3-69914016*T321^2*T200^2*T300^4*T020^4*T011^2*T002*T120^3*T102^3-17496*T321^2*T200^8*T020^5*T002^2*T120^3*T102^3+1889568*T321^2*T200^5*T300^2*T020^5*T002^2*T120^3*T102^3+37791360*T321^2*T200^2*T300^4*T020^5*T002^2*T120^3*T102^3-2451384*T211^5*T200^4*T300*T020^3*T011*T120^4*T102^3-8817984*T211^5*T200*T300^3*T020^3*T011*T120^4*T102^3-169128*T321^2*T200^6*T300*T020^2*T011^4*T120^4*T102^3+46609344*T321^2*T200^3*T300^3*T020^2*T011^4*T120^4*T102^3-34012224*T321^2*T300^5*T020^2*T011^4*T120^4*T102^3-2816856*T321^2*T200^6*T300*T020^3*T011^2*T002*T120^4*T102^3-51018336*T321^2*T200^3*T300^3*T020^3*T011^2*T002*T120^4*T102^3-34012224*T321^2*T300^5*T020^3*T011^2*T002*T120^4*T102^3+758160*T321^2*T200^6*T300*T020^4*T002^2*T120^4*T102^3+23619600*T321^2*T200^3*T300^3*T020^4*T002^2*T120^4*T102^3-277992*T211^5*T200^5*T020^2*T011*T120^5*T102^3-4513968*T211^5*T200^2*T300^2*T020^2*T011*T120^5*T102^3-26730*T321^2*T200^7*T020*T011^4*T120^5*T102^3-4618944*T321^2*T200^4*T300^2*T020*T011^4*T120^5*T102^3+56687040*T321^2*T200*T300^4*T020*T011^4*T120^5*T102^3+111780*T321^2*T200^7*T020^2*T011^2*T002*T120^5*T102^3-9027936*T321^2*T200^4*T300^2*T020^2*T011^2*T002*T120^5*T102^3-39680928*T321^2*T200*T300^4*T020^2*T011^2*T002*T120^5*T102^3+104976*T321^2*T200^7*T020^3*T002^2*T120^5*T102^3+6036120*T321^2*T200^4*T300^2*T020^3*T002^2*T120^5*T102^3-11337408*T321^2*T200*T300^4*T020^3*T002^2*T120^5*T102^3+915624*T211^5*T200^3*T300*T020*T011*T120^6*T102^3+629856*T211^5*T300^3*T020*T011*T120^6*T102^3-218700*T321^2*T200^5*T300*T011^4*T120^6*T102^3-15116544*T321^2*T200^2*T300^3*T011^4*T120^6*T102^3+2239488*T321^2*T200^5*T300*T020*T011^2*T002*T120^6*T102^3+5668704*T321^2*T200^2*T300^3*T020*T011^2*T002*T120^6*T102^3+244944*T321^2*T200^5*T300*T020^2*T002^2*T120^6*T102^3-13226976*T321^2*T200^2*T300^3*T020^2*T002^2*T120^6*T102^3+157464*T211^5*T200^4*T011*T120^7*T102^3+1784592*T211^5*T200*T300^2*T011*T120^7*T102^3+16038*T321^2*T200^6*T011^2*T002*T120^7*T102^3+8503056*T321^2*T200^3*T300^2*T011^2*T002*T120^7*T102^3-87480*T321^2*T200^6*T020*T002^2*T120^7*T102^3-5353776*T321^2*T200^3*T300^2*T020*T002^2*T120^7*T102^3-734832*T321^2*T200^4*T300*T002^2*T120^8*T102^3+2592*T321^2*T200^9*T020^7*T011^2*T102^4-29160*T321^2*T200^6*T300^2*T020^7*T011^2*T102^4-93312*T321^2*T200^6*T300^2*T020^8*T002*T102^4-9720*T321^2*T200^7*T300*T020^6*T011^2*T120*T102^4-1049760*T321^2*T200^4*T300^3*T020^6*T011^2*T120*T102^4-81648*T321^2*T200^7*T300*T020^7*T002*T120*T102^4-1049760*T321^2*T200^4*T300^3*T020^7*T002*T120*T102^4-52650*T321^2*T200^8*T020^5*T011^2*T120^2*T102^4-1749600*T321^2*T200^5*T300^2*T020^5*T011^2*T120^2*T102^4-11337408*T321^2*T200^2*T300^4*T020^5*T011^2*T120^2*T102^4-17496*T321^2*T200^8*T020^6*T002*T120^2*T102^4-454896*T321^2*T200^5*T300^2*T020^6*T002*T120^2*T102^4+1889568*T321^2*T200^2*T300^4*T020^6*T002*T120^2*T102^4-1586304*T321^2*T200^6*T300*T020^4*T011^2*T120^3*T102^4-20470320*T321^2*T200^3*T300^3*T020^4*T011^2*T120^3*T102^4-34012224*T321^2*T300^5*T020^4*T011^2*T120^3*T102^4+256608*T321^2*T200^6*T300*T020^5*T002*T120^3*T102^4+9447840*T321^2*T200^3*T300^3*T020^5*T002*T120^3*T102^4+34012224*T321^2*T300^5*T020^5*T002*T120^3*T102^4+18468*T321^2*T200^7*T020^3*T011^2*T120^4*T102^4-15641424*T321^2*T200^4*T300^2*T020^3*T011^2*T120^4*T102^4-62355744*T321^2*T200*T300^4*T020^3*T011^2*T120^4*T102^4+104976*T321^2*T200^7*T020^4*T002*T120^4*T102^4+7715736*T321^2*T200^4*T300^2*T020^4*T002*T120^4*T102^4+62355744*T321^2*T200*T300^4*T020^4*T002*T120^4*T102^4+839808*T321^2*T200^5*T300*T020^2*T011^2*T120^5*T102^4-54797472*T321^2*T200^2*T300^3*T020^2*T011^2*T120^5*T102^4+1434672*T321^2*T200^5*T300*T020^3*T002*T120^5*T102^4+34012224*T321^2*T200^2*T300^3*T020^3*T002*T120^5*T102^4+16038*T321^2*T200^6*T020*T011^2*T120^6*T102^4+9132912*T321^2*T200^3*T300^2*T020*T011^2*T120^6*T102^4-51018336*T321^2*T300^4*T020*T011^2*T120^6*T102^4-87480*T321^2*T200^6*T020^2*T002*T120^6*T102^4+1889568*T321^2*T200^3*T300^2*T020^2*T002*T120^6*T102^4-17006112*T321^2*T300^4*T020^2*T002*T120^6*T102^4+157464*T321^2*T200^4*T300*T011^2*T120^7*T102^4+25509168*T321^2*T200*T300^3*T011^2*T120^7*T102^4-1469664*T321^2*T200^4*T300*T020*T002*T120^7*T102^4-22674816*T321^2*T200*T300^3*T020*T002*T120^7*T102^4-6141096*T321^2*T200^2*T300^2*T002*T120^8*T102^4-11664*T321^2*T200^7*T300*T020^8*T102^5-5832*T321^2*T200^8*T020^7*T120*T102^5-279936*T321^2*T200^5*T300^2*T020^7*T120*T102^5-81648*T321^2*T200^6*T300*T020^6*T120^2*T102^5-2204496*T321^2*T200^3*T300^3*T020^6*T120^2*T102^5+34992*T321^2*T200^7*T020^5*T120^3*T102^5+367416*T321^2*T200^4*T300^2*T020^5*T120^3*T102^5-5668704*T321^2*T200*T300^4*T020^5*T120^3*T102^5+874800*T321^2*T200^5*T300*T020^4*T120^4*T102^5+9447840*T321^2*T200^2*T300^3*T020^4*T120^4*T102^5-29160*T321^2*T200^6*T020^3*T120^5*T102^5+7243344*T321^2*T200^3*T300^2*T020^3*T120^5*T102^5+34012224*T321^2*T300^4*T020^3*T120^5*T102^5-734832*T321^2*T200^4*T300*T020^2*T120^6*T102^5+19840464*T321^2*T200*T300^3*T020^2*T120^6*T102^5-6141096*T321^2*T200^2*T300^2*T020*T120^7*T102^5-17006112*T321^2*T300^3*T120^8*T102^5+22272*T211^4*T200^10*T020^4*T011^8+510624*T211^4*T200^7*T300^2*T020^4*T011^8+944784*T211^4*T200^4*T300^4*T020^4*T011^8-97280*T211^4*T200^10*T020^5*T011^6*T002+787968*T211^4*T200^7*T300^2*T020^5*T011^6*T002+3265920*T211^4*T200^4*T300^4*T020^5*T011^6*T002+39680*T211^4*T200^10*T020^6*T011^4*T002^2-481248*T211^4*T200^7*T300^2*T020^6*T011^4*T002^2+2962656*T211^4*T200^4*T300^4*T020^6*T011^4*T002^2-84672*T211^4*T200^7*T300^2*T020^7*T011^2*T002^3+466560*T211^4*T200^4*T300^4*T020^7*T011^2*T002^3+11664*T211^4*T200^4*T300^4*T020^8*T002^4+91296*T211^4*T200^8*T300*T020^3*T011^8*T120+3195936*T211^4*T200^5*T300^3*T020^3*T011^8*T120+4618944*T211^4*T200^2*T300^5*T020^3*T011^8*T120-987840*T211^4*T200^8*T300*T020^4*T011^6*T002*T120+2457216*T211^4*T200^5*T300^3*T020^4*T011^6*T002*T120+13017024*T211^4*T200^2*T300^5*T020^4*T011^6*T002*T120+812448*T211^4*T200^8*T300*T020^5*T011^4*T002^2*T120-6632928*T211^4*T200^5*T300^3*T020^5*T011^4*T002^2*T120+8817984*T211^4*T200^2*T300^5*T020^5*T011^4*T002^2*T120-61056*T211^4*T200^8*T300*T020^6*T011^2*T002^3*T120-404352*T211^4*T200^5*T300^3*T020^6*T011^2*T002^3*T120+419904*T211^4*T200^2*T300^5*T020^6*T011^2*T002^3*T120+15552*T211^4*T200^5*T300^3*T020^7*T002^4*T120-43224*T211^4*T200^9*T020^2*T011^8*T120^2-1276560*T211^4*T200^6*T300^2*T020^2*T011^8*T120^2+489888*T211^4*T200^3*T300^4*T020^2*T011^8*T120^2+3779136*T211^4*T300^6*T020^2*T011^8*T120^2+196896*T211^4*T200^9*T020^3*T011^6*T002*T120^2-3932064*T211^4*T200^6*T300^2*T020^3*T011^6*T002*T120^2-15116544*T211^4*T200^3*T300^4*T020^3*T011^6*T002*T120^2+7558272*T211^4*T300^6*T020^3*T011^6*T002*T120^2-53304*T211^4*T200^9*T020^4*T011^4*T002^2*T120^2+5104296*T211^4*T200^6*T300^2*T020^4*T011^4*T002^2*T120^2-26663904*T211^4*T200^3*T300^4*T020^4*T011^4*T002^2*T120^2+3779136*T211^4*T300^6*T020^4*T011^4*T002^2*T120^2-9360*T211^4*T200^9*T020^5*T011^2*T002^3*T120^2-403056*T211^4*T200^6*T300^2*T020^5*T011^2*T002^3*T120^2-979776*T211^4*T200^3*T300^4*T020^5*T011^2*T002^3*T120^2+7128*T211^4*T200^6*T300^2*T020^6*T002^4*T120^2-86832*T211^4*T200^7*T300*T020*T011^8*T120^3-4059072*T211^4*T200^4*T300^3*T020*T011^8*T120^3-11337408*T211^4*T200*T300^5*T020*T011^8*T120^3+1555632*T211^4*T200^7*T300*T020^2*T011^6*T002*T120^3+1061424*T211^4*T200^4*T300^3*T020^2*T011^6*T002*T120^3-34012224*T211^4*T200*T300^5*T020^2*T011^6*T002*T120^3-1405296*T211^4*T200^7*T300*T020^3*T011^4*T002^2*T120^3+18662400*T211^4*T200^4*T300^3*T020^3*T011^4*T002^2*T120^3-22674816*T211^4*T200*T300^5*T020^3*T011^4*T002^2*T120^3+17280*T211^4*T200^7*T300*T020^4*T011^2*T002^3*T120^3-466560*T211^4*T200^4*T300^3*T020^4*T011^2*T002^3*T120^3+1296*T211^4*T200^7*T300*T020^5*T002^4*T120^3-11664*T211^4*T200^4*T300^3*T020^5*T002^4*T120^3+21015*T211^4*T200^8*T011^8*T120^4+851472*T211^4*T200^5*T300^2*T011^8*T120^4+4304016*T211^4*T200^2*T300^4*T011^8*T120^4-99432*T211^4*T200^8*T020*T011^6*T002*T120^4+2659392*T211^4*T200^5*T300^2*T020*T011^6*T002*T120^4+24564384*T211^4*T200^2*T300^4*T020*T011^6*T002*T120^4-14508*T211^4*T200^8*T020^2*T011^4*T002^2*T120^4-6259680*T211^4*T200^5*T300^2*T020^2*T011^4*T002^2*T120^4+26453952*T211^4*T200^2*T300^4*T020^2*T011^4*T002^2*T120^4+17892*T211^4*T200^8*T020^3*T011^2*T002^3*T120^4+637632*T211^4*T200^5*T300^2*T020^3*T011^2*T002^3*T120^4-209952*T211^4*T200^2*T300^4*T020^3*T011^2*T002^3*T120^4+81*T211^4*T200^8*T020^4*T002^4*T120^4-9720*T211^4*T200^5*T300^2*T020^4*T002^4*T120^4-556632*T211^4*T200^6*T300*T011^6*T002*T120^5-5423760*T211^4*T200^3*T300^3*T011^6*T002*T120^5+592920*T211^4*T200^6*T300*T020*T011^4*T002^2*T120^5-10497600*T211^4*T200^3*T300^3*T020*T011^4*T002^2*T120^5+111132*T211^4*T200^6*T300*T020^2*T011^2*T002^3*T120^5+594864*T211^4*T200^3*T300^3*T020^2*T011^2*T002^3*T120^5-2268*T211^4*T200^6*T300*T020^3*T002^4*T120^5+28188*T211^4*T200^7*T011^4*T002^2*T120^6+1819584*T211^4*T200^4*T300^2*T011^4*T002^2*T120^6-8532*T211^4*T200^7*T020*T011^2*T002^3*T120^6-180792*T211^4*T200^4*T300^2*T020*T011^2*T002^3*T120^6-162*T211^4*T200^7*T020^2*T002^4*T120^6+2916*T211^4*T200^4*T300^2*T020^2*T002^4*T120^6-69012*T211^4*T200^5*T300*T011^2*T002^3*T120^7+972*T211^4*T200^5*T300*T020*T002^4*T120^7+81*T211^4*T200^6*T002^4*T120^8-700416*T211^4*T200^8*T300*T020^5*T011^6*T102-3732480*T211^4*T200^5*T300^3*T020^5*T011^6*T102+1122048*T211^4*T200^8*T300*T020^6*T011^4*T002*T102-8926848*T211^4*T200^5*T300^3*T020^6*T011^4*T002*T102-1679616*T211^4*T200^2*T300^5*T020^6*T011^4*T002*T102-152064*T211^4*T200^8*T300*T020^7*T011^2*T002^2*T102+15552*T211^4*T200^5*T300^3*T020^7*T011^2*T002^2*T102-1679616*T211^4*T200^2*T300^5*T020^7*T011^2*T002^2*T102+77760*T211^4*T200^5*T300^3*T020^8*T002^3*T102-151296*T211^4*T200^9*T020^4*T011^6*T120*T102-7140960*T211^4*T200^6*T300^2*T020^4*T011^6*T120*T102-25124256*T211^4*T200^3*T300^4*T020^4*T011^6*T120*T102+382464*T211^4*T200^9*T020^5*T011^4*T002*T120*T102+9839232*T211^4*T200^6*T300^2*T020^5*T011^4*T002*T120*T102-47589120*T211^4*T200^3*T300^4*T020^5*T011^4*T002*T120*T102-66432*T211^4*T200^9*T020^6*T011^2*T002^2*T120*T102-3486240*T211^4*T200^6*T300^2*T020^6*T011^2*T002^2*T120*T102+9867744*T211^4*T200^3*T300^4*T020^6*T011^2*T002^2*T120*T102+88128*T211^4*T200^6*T300^2*T020^7*T002^3*T120*T102+699840*T211^4*T200^3*T300^4*T020^7*T002^3*T120*T102+721872*T211^4*T200^7*T300*T020^3*T011^6*T120^2*T102-11115792*T211^4*T200^4*T300^3*T020^3*T011^6*T120^2*T102-36531648*T211^4*T200*T300^5*T020^3*T011^6*T120^2*T102+1771200*T211^4*T200^7*T300*T020^4*T011^4*T002*T120^2*T102+47729088*T211^4*T200^4*T300^3*T020^4*T011^4*T002*T120^2*T102-41570496*T211^4*T200*T300^5*T020^4*T011^4*T002*T120^2*T102-1434240*T211^4*T200^7*T300*T020^5*T011^2*T002^2*T120^2*T102-11244096*T211^4*T200^4*T300^3*T020^5*T011^2*T002^2*T120^2*T102+22674816*T211^4*T200*T300^5*T020^5*T011^2*T002^2*T120^2*T102+31536*T211^4*T200^7*T300*T020^6*T002^3*T120^2*T102+758160*T211^4*T200^4*T300^3*T020^6*T002^3*T120^2*T102+293184*T211^4*T200^8*T020^2*T011^6*T120^3*T102+12569904*T211^4*T200^5*T300^2*T020^2*T011^6*T120^3*T102+32542560*T211^4*T200^2*T300^4*T020^2*T011^6*T120^3*T102-783216*T211^4*T200^8*T020^3*T011^4*T002*T120^3*T102-5050512*T211^4*T200^5*T300^2*T020^3*T011^4*T002*T120^3*T102+95318208*T211^4*T200^2*T300^4*T020^3*T011^4*T002*T120^3*T102+65088*T211^4*T200^8*T020^4*T011^2*T002^2*T120^3*T102-1971216*T211^4*T200^5*T300^2*T020^4*T011^2*T002^2*T120^3*T102-30443040*T211^4*T200^2*T300^4*T020^4*T011^2*T002^2*T120^3*T102+3456*T211^4*T200^8*T020^5*T002^3*T120^3*T102+194400*T211^4*T200^5*T300^2*T020^5*T002^3*T120^3*T102-419904*T211^4*T200^2*T300^4*T020^5*T002^3*T120^3*T102-51192*T211^4*T200^6*T300*T020*T011^6*T120^4*T102+16901136*T211^4*T200^3*T300^3*T020*T011^6*T120^4*T102+34012224*T211^4*T300^5*T020*T011^6*T120^4*T102-5481432*T211^4*T200^6*T300*T020^2*T011^4*T002*T120^4*T102-47729088*T211^4*T200^3*T300^3*T020^2*T011^4*T002*T120^4*T102+15116544*T211^4*T300^5*T020^2*T011^4*T002*T120^4*T102+2861244*T211^4*T200^6*T300*T020^3*T011^2*T002^2*T120^4*T102-174960*T211^4*T200^3*T300^3*T020^3*T011^2*T002^2*T120^4*T102-22674816*T211^4*T300^5*T020^3*T011^2*T002^2*T120^4*T102-15228*T211^4*T200^6*T300*T020^4*T002^3*T120^4*T102-909792*T211^4*T200^3*T300^3*T020^4*T002^3*T120^4*T102-141912*T211^4*T200^7*T011^6*T120^5*T102-6193584*T211^4*T200^4*T300^2*T011^6*T120^5*T102-25824096*T211^4*T200*T300^4*T011^6*T120^5*T102+401760*T211^4*T200^7*T020*T011^4*T002*T120^5*T102-3487536*T211^4*T200^4*T300^2*T020*T011^4*T002*T120^5*T102-55427328*T211^4*T200*T300^4*T020*T011^4*T002*T120^5*T102+67716*T211^4*T200^7*T020^2*T011^2*T002^2*T120^5*T102+8742168*T211^4*T200^4*T300^2*T020^2*T011^2*T002^2*T120^5*T102+10077696*T211^4*T200*T300^4*T020^2*T011^2*T002^2*T120^5*T102-6048*T211^4*T200^7*T020^3*T002^3*T120^5*T102-431568*T211^4*T200^4*T300^2*T020^3*T002^3*T120^5*T102+2536920*T211^4*T200^5*T300*T011^4*T002*T120^6*T102+22044960*T211^4*T200^2*T300^3*T011^4*T002*T120^6*T102-1274292*T211^4*T200^5*T300*T020*T011^2*T002^2*T120^6*T102+7558272*T211^4*T200^2*T300^3*T020*T011^2*T002^2*T120^6*T102-40824*T211^4*T200^5*T300*T020^2*T002^3*T120^6*T102+209952*T211^4*T200^2*T300^3*T020^2*T002^3*T120^6*T102-65124*T211^4*T200^6*T011^2*T002^2*T120^7*T102-3779136*T211^4*T200^3*T300^2*T011^2*T002^2*T120^7*T102+2592*T211^4*T200^6*T020*T002^3*T120^7*T102+174960*T211^4*T200^3*T300^2*T020*T002^3*T120^7*T102+26244*T211^4*T200^4*T300*T002^3*T120^8*T102+26880*T211^4*T200^9*T020^6*T011^4*T102^2+4525632*T211^4*T200^6*T300^2*T020^6*T011^4*T102^2+3079296*T211^4*T200^3*T300^4*T020^6*T011^4*T102^2-9600*T211^4*T200^9*T020^7*T011^2*T002*T102^2-2649024*T211^4*T200^6*T300^2*T020^7*T011^2*T002*T102^2+11757312*T211^4*T200^3*T300^4*T020^7*T011^2*T002*T102^2+69984*T211^4*T200^6*T300^2*T020^8*T002^2*T102^2+839808*T211^4*T200^3*T300^4*T020^8*T002^2*T102^2+3266784*T211^4*T200^7*T300*T020^5*T011^4*T120*T102^2+39960864*T211^4*T200^4*T300^3*T020^5*T011^4*T120*T102^2+10077696*T211^4*T200*T300^5*T020^5*T011^4*T120*T102^2-2377728*T211^4*T200^7*T300*T020^6*T011^2*T002*T120*T102^2-18242496*T211^4*T200^4*T300^3*T020^6*T011^2*T002*T120*T102^2+30233088*T211^4*T200*T300^5*T020^6*T011^2*T002*T120*T102^2+60480*T211^4*T200^7*T300*T020^7*T002^2*T120*T102^2+2566080*T211^4*T200^4*T300^3*T020^7*T002^2*T120*T102^2+286128*T211^4*T200^8*T020^4*T011^4*T120^2*T102^2+14859936*T211^4*T200^5*T300^2*T020^4*T011^4*T120^2*T102^2+85135536*T211^4*T200^2*T300^4*T020^4*T011^4*T120^2*T102^2-376272*T211^4*T200^8*T020^5*T011^2*T002*T120^2*T102^2-19016208*T211^4*T200^5*T300^2*T020^5*T011^2*T002*T120^2*T102^2-60676128*T211^4*T200^2*T300^4*T020^5*T011^2*T002*T120^2*T102^2+12888*T211^4*T200^8*T020^6*T002^2*T120^2*T102^2+1794312*T211^4*T200^5*T300^2*T020^6*T002^2*T120^2*T102^2+5458752*T211^4*T200^2*T300^4*T020^6*T002^2*T120^2*T102^2-4835376*T211^4*T200^6*T300*T020^3*T011^4*T120^3*T102^2-23584608*T211^4*T200^3*T300^3*T020^3*T011^4*T120^3*T102^2+18895680*T211^4*T300^5*T020^3*T011^4*T120^3*T102^2+338256*T211^4*T200^6*T300*T020^4*T011^2*T002*T120^3*T102^2-42095376*T211^4*T200^3*T300^3*T020^4*T011^2*T002*T120^3*T102^2-45349632*T211^4*T300^5*T020^4*T011^2*T002*T120^3*T102^2+349920*T211^4*T200^6*T300*T020^5*T002^2*T120^3*T102^2+2939328*T211^4*T200^3*T300^3*T020^5*T002^2*T120^3*T102^2-636444*T211^4*T200^7*T020^2*T011^4*T120^4*T102^2-32046840*T211^4*T200^4*T300^2*T020^2*T011^4*T120^4*T102^2-100147104*T211^4*T200*T300^4*T020^2*T011^4*T120^4*T102^2+801036*T211^4*T200^7*T020^3*T011^2*T002*T120^4*T102^2+26039880*T211^4*T200^4*T300^2*T020^3*T011^2*T002*T120^4*T102^2+3779136*T211^4*T200*T300^4*T020^3*T011^2*T002*T120^4*T102^2-3402*T211^4*T200^7*T020^4*T002^2*T120^4*T102^2-1256796*T211^4*T200^4*T300^2*T020^4*T002^2*T120^4*T102^2-5038848*T211^4*T200*T300^4*T020^4*T002^2*T120^4*T102^2+1607688*T211^4*T200^5*T300*T020*T011^4*T120^5*T102^2-12177216*T211^4*T200^2*T300^3*T020*T011^4*T120^5*T102^2+5113692*T211^4*T200^5*T300*T020^2*T011^2*T002*T120^5*T102^2+64350288*T211^4*T200^2*T300^3*T020^2*T011^2*T002*T120^5*T102^2-682344*T211^4*T200^5*T300*T020^3*T002^2*T120^5*T102^2-6613488*T211^4*T200^2*T300^3*T020^3*T002^2*T120^5*T102^2+321732*T211^4*T200^6*T011^4*T120^6*T102^2+14766624*T211^4*T200^3*T300^2*T011^4*T120^6*T102^2+38736144*T211^4*T300^4*T011^4*T120^6*T102^2-419580*T211^4*T200^6*T020*T011^2*T002*T120^6*T102^2-5248800*T211^4*T200^3*T300^2*T020*T011^2*T002*T120^6*T102^2+7558272*T211^4*T300^4*T020*T011^2*T002*T120^6*T102^2-24948*T211^4*T200^6*T020^2*T002^2*T120^6*T102^2-1277208*T211^4*T200^3*T300^2*T020^2*T002^2*T120^6*T102^2+944784*T211^4*T300^4*T020^2*T002^2*T120^6*T102^2-3070548*T211^4*T200^4*T300*T011^2*T002*T120^7*T102^2-18895680*T211^4*T200*T300^3*T011^2*T002*T120^7*T102^2+285768*T211^4*T200^4*T300*T020*T002^2*T120^7*T102^2+2204496*T211^4*T200*T300^3*T020*T002^2*T120^7*T102^2+16038*T211^4*T200^5*T002^2*T120^8*T102^2+866052*T211^4*T200^2*T300^2*T002^2*T120^8*T102^2-157248*T211^4*T200^7*T300*T020^7*T011^2*T102^3-7371648*T211^4*T200^4*T300^3*T020^7*T011^2*T102^3+8640*T211^4*T200^7*T300*T020^8*T002*T102^3+933120*T211^4*T200^4*T300^3*T020^8*T002*T102^3-61632*T211^4*T200^8*T020^6*T011^2*T120*T102^3-11275200*T211^4*T200^5*T300^2*T020^6*T011^2*T120*T102^3-39470976*T211^4*T200^2*T300^4*T020^6*T011^2*T120*T102^3+4032*T211^4*T200^8*T020^7*T002*T120*T102^3+1415232*T211^4*T200^5*T300^2*T020^7*T002*T120*T102^3+8398080*T211^4*T200^2*T300^4*T020^7*T002*T120*T102^3-3689712*T211^4*T200^6*T300*T020^5*T011^2*T120^2*T102^3-53362800*T211^4*T200^3*T300^3*T020^5*T011^2*T120^2*T102^3-30233088*T211^4*T300^5*T020^5*T011^2*T120^2*T102^3+593568*T211^4*T200^6*T300*T020^6*T002*T120^2*T102^3+12457152*T211^4*T200^3*T300^3*T020^6*T002*T120^2*T102^3-148392*T211^4*T200^7*T020^4*T011^2*T120^3*T102^3-2256984*T211^4*T200^4*T300^2*T020^4*T011^2*T120^3*T102^3-34012224*T211^4*T200*T300^4*T020^4*T011^2*T120^3*T102^3+60912*T211^4*T200^7*T020^5*T002*T120^3*T102^3+4164048*T211^4*T200^4*T300^2*T020^5*T002*T120^3*T102^3+2519424*T211^4*T200*T300^4*T020^5*T002*T120^3*T102^3+6412284*T211^4*T200^5*T300*T020^3*T011^2*T120^4*T102^3+58471632*T211^4*T200^2*T300^3*T020^3*T011^2*T120^4*T102^3-259524*T211^4*T200^5*T300*T020^4*T002*T120^4*T102^3-9552816*T211^4*T200^2*T300^3*T020^4*T002*T120^4*T102^3+484380*T211^4*T200^6*T020^2*T011^2*T120^5*T102^3+23619600*T211^4*T200^3*T300^2*T020^2*T011^2*T120^5*T102^3+41570496*T211^4*T300^4*T020^2*T011^2*T120^5*T102^3-124416*T211^4*T200^6*T020^3*T002*T120^5*T102^3-8083152*T211^4*T200^3*T300^2*T020^3*T002*T120^5*T102^3-3779136*T211^4*T300^4*T020^3*T002*T120^5*T102^3-2534004*T211^4*T200^4*T300*T020*T011^2*T120^6*T102^3-8817984*T211^4*T200*T300^3*T020*T011^2*T120^6*T102^3-927288*T211^4*T200^4*T300*T020^2*T002*T120^6*T102^3-1574640*T211^4*T200*T300^3*T020^2*T002*T120^6*T102^3-271188*T211^4*T200^5*T011^2*T120^7*T102^3-11862288*T211^4*T200^2*T300^2*T011^2*T120^7*T102^3+58320*T211^4*T200^5*T020*T002*T120^7*T102^3+2939328*T211^4*T200^2*T300^2*T020*T002*T120^7*T102^3+603612*T211^4*T200^3*T300*T002*T120^8*T102^3+944784*T211^4*T300^3*T002*T120^8*T102^3+144*T211^4*T200^8*T020^8*T102^4+93312*T211^4*T200^5*T300^2*T020^8*T102^4+1679616*T211^4*T200^2*T300^4*T020^8*T102^4+88128*T211^4*T200^6*T300*T020^7*T120*T102^4+4478976*T211^4*T200^3*T300^3*T020^7*T120*T102^4+17928*T211^4*T200^7*T020^6*T120^2*T102^4+3242592*T211^4*T200^4*T300^2*T020^6*T120^2*T102^4+7558272*T211^4*T200*T300^4*T020^6*T120^2*T102^4+684288*T211^4*T200^5*T300*T020^5*T120^3*T102^4+4618944*T211^4*T200^2*T300^3*T020^5*T120^3*T102^4+12393*T211^4*T200^6*T020^4*T120^4*T102^4-2466936*T211^4*T200^3*T300^2*T020^4*T120^4*T102^4-944784*T211^4*T300^4*T020^4*T120^4*T102^4-1396764*T211^4*T200^4*T300*T020^3*T120^5*T102^4-6928416*T211^4*T200*T300^3*T020^3*T120^5*T102^4-88938*T211^4*T200^5*T020^2*T120^6*T102^4-1600884*T211^4*T200^2*T300^2*T020^2*T120^6*T102^4+603612*T211^4*T200^3*T300*T020*T120^7*T102^4+944784*T211^4*T300^3*T020*T120^7*T102^4+59049*T211^4*T200^4*T120^8*T102^4+944784*T211^4*T200*T300^2*T120^8*T102^4-7168*T211^3*T200^11*T020^4*T011^9-340416*T211^3*T200^8*T300^2*T020^4*T011^9-1446336*T211^3*T200^5*T300^4*T020^4*T011^9+64512*T211^3*T200^11*T020^5*T011^7*T002-340416*T211^3*T200^8*T300^2*T020^5*T011^7*T002-6111936*T211^3*T200^5*T300^4*T020^5*T011^7*T002-53248*T211^3*T200^11*T020^6*T011^5*T002^2+983232*T211^3*T200^8*T300^2*T020^6*T011^5*T002^2-7045056*T211^3*T200^5*T300^4*T020^6*T011^5*T002^2+195264*T211^3*T200^8*T300^2*T020^7*T011^3*T002^3-1726272*T211^3*T200^5*T300^4*T020^7*T011^3*T002^3-93312*T211^3*T200^5*T300^4*T020^8*T011*T002^4-15552*T211^3*T200^9*T300*T020^3*T011^9*T120-2356128*T211^3*T200^6*T300^3*T020^3*T011^9*T120-10077696*T211^3*T200^3*T300^5*T020^3*T011^9*T120+645696*T211^3*T200^9*T300*T020^4*T011^7*T002*T120+606528*T211^3*T200^6*T300^3*T020^4*T011^7*T002*T120-36951552*T211^3*T200^3*T300^5*T020^4*T011^7*T002*T120-995904*T211^3*T200^9*T300*T020^5*T011^5*T002^2*T120+11757312*T211^3*T200^6*T300^3*T020^5*T011^5*T002^2*T120-33592320*T211^3*T200^3*T300^5*T020^5*T011^5*T002^2*T120+144576*T211^3*T200^9*T300*T020^6*T011^3*T002^3*T120+326592*T211^3*T200^6*T300^3*T020^6*T011^3*T002^3*T120-3359232*T211^3*T200^3*T300^5*T020^6*T011^3*T002^3*T120-132192*T211^3*T200^6*T300^3*T020^7*T011*T002^4*T120+14352*T211^3*T200^10*T020^2*T011^9*T120^2+826848*T211^3*T200^7*T300^2*T020^2*T011^9*T120^2+1539648*T211^3*T200^4*T300^4*T020^2*T011^9*T120^2-15116544*T211^3*T200*T300^6*T020^2*T011^9*T120^2-126576*T211^3*T200^10*T020^3*T011^7*T002*T120^2+1867536*T211^3*T200^7*T300^2*T020^3*T011^7*T002*T120^2+31212864*T211^3*T200^4*T300^4*T020^3*T011^7*T002*T120^2-45349632*T211^3*T200*T300^6*T020^3*T011^7*T002*T120^2+84144*T211^3*T200^10*T020^4*T011^5*T002^2*T120^2-7240752*T211^3*T200^7*T300^2*T020^4*T011^5*T002^2*T120^2+54867456*T211^3*T200^4*T300^4*T020^4*T011^5*T002^2*T120^2-30233088*T211^3*T200*T300^6*T020^4*T011^5*T002^2*T120^2+23472*T211^3*T200^10*T020^5*T011^3*T002^3*T120^2+776304*T211^3*T200^7*T300^2*T020^5*T011^3*T002^3*T120^2+1679616*T211^3*T200^4*T300^4*T020^5*T011^3*T002^3*T120^2-66096*T211^3*T200^7*T300^2*T020^6*T011*T002^4*T120^2+15768*T211^3*T200^8*T300*T020*T011^9*T120^3+2589408*T211^3*T200^5*T300^3*T020*T011^9*T120^3+20155392*T211^3*T200^2*T300^5*T020*T011^9*T120^3-967680*T211^3*T200^8*T300*T020^2*T011^7*T002*T120^3-6438528*T211^3*T200^5*T300^3*T020^2*T011^7*T002*T120^3+80621568*T211^3*T200^2*T300^5*T020^2*T011^7*T002*T120^3+1705104*T211^3*T200^8*T300*T020^3*T011^5*T002^2*T120^3-28203552*T211^3*T200^5*T300^3*T020^3*T011^5*T002^2*T120^3+73063296*T211^3*T200^2*T300^5*T020^3*T011^5*T002^2*T120^3-55296*T211^3*T200^8*T300*T020^4*T011^3*T002^3*T120^3+2192832*T211^3*T200^5*T300^3*T020^4*T011^3*T002^3*T120^3-13608*T211^3*T200^8*T300*T020^5*T011*T002^4*T120^3+93312*T211^3*T200^5*T300^3*T020^5*T011*T002^4*T120^3-7236*T211^3*T200^9*T011^9*T120^4-474336*T211^3*T200^6*T300^2*T011^9*T120^4-4618944*T211^3*T200^3*T300^4*T011^9*T120^4+61776*T211^3*T200^9*T020*T011^7*T002*T120^4-1100304*T211^3*T200^6*T300^2*T020*T011^7*T002*T120^4-35691840*T211^3*T200^3*T300^4*T020*T011^7*T002*T120^4-5328*T211^3*T200^9*T020^2*T011^5*T002^2*T120^4+8192016*T211^3*T200^6*T300^2*T020^2*T011^5*T002^2*T120^4-49128768*T211^3*T200^3*T300^4*T020^2*T011^5*T002^2*T120^4-47664*T211^3*T200^9*T020^3*T011^3*T002^3*T120^4-1088640*T211^3*T200^6*T300^2*T020^3*T011^3*T002^3*T120^4+1679616*T211^3*T200^3*T300^4*T020^3*T011^3*T002^3*T120^4-972*T211^3*T200^9*T020^4*T011*T002^4*T120^4+85536*T211^3*T200^6*T300^2*T020^4*T011*T002^4*T120^4+326592*T211^3*T200^7*T300*T011^7*T002*T120^5+5948640*T211^3*T200^4*T300^3*T011^7*T002*T120^5-703728*T211^3*T200^7*T300*T020*T011^5*T002^2*T120^5+13856832*T211^3*T200^4*T300^3*T020*T011^5*T002^2*T120^5-250128*T211^3*T200^7*T300*T020^2*T011^3*T002^3*T120^5-1679616*T211^3*T200^4*T300^3*T020^2*T011^3*T002^3*T120^5+23328*T211^3*T200^7*T300*T020^3*T011*T002^4*T120^5-25920*T211^3*T200^8*T011^5*T002^2*T120^6-2169504*T211^3*T200^5*T300^2*T011^5*T002^2*T120^6+24192*T211^3*T200^8*T020*T011^3*T002^3*T120^6+174960*T211^3*T200^5*T300^2*T020*T011^3*T002^3*T120^6+1944*T211^3*T200^8*T020^2*T011*T002^4*T120^6-23328*T211^3*T200^5*T300^2*T020^2*T011*T002^4*T120^6+159408*T211^3*T200^6*T300*T011^3*T002^3*T120^7-9720*T211^3*T200^6*T300*T020*T011*T002^4*T120^7-972*T211^3*T200^7*T011*T002^4*T120^8+396288*T211^3*T200^9*T300*T020^5*T011^7*T102+4354560*T211^3*T200^6*T300^3*T020^5*T011^7*T102-1179648*T211^3*T200^9*T300*T020^6*T011^5*T002*T102+10824192*T211^3*T200^6*T300^3*T020^6*T011^5*T002*T102+8398080*T211^3*T200^3*T300^5*T020^6*T011^5*T002*T102+340992*T211^3*T200^9*T300*T020^7*T011^3*T002^2*T102-2426112*T211^3*T200^6*T300^3*T020^7*T011^3*T002^2*T102+13436928*T211^3*T200^3*T300^5*T020^7*T011^3*T002^2*T102-559872*T211^3*T200^6*T300^3*T020^8*T011*T002^3*T102+1679616*T211^3*T200^3*T300^5*T020^8*T011*T002^3*T102+61440*T211^3*T200^10*T020^4*T011^7*T120*T102+5075136*T211^3*T200^7*T300^2*T020^4*T011^7*T120*T102+40450752*T211^3*T200^4*T300^4*T020^4*T011^7*T120*T102-350208*T211^3*T200^10*T020^5*T011^5*T002*T120*T102-11835072*T211^3*T200^7*T300^2*T020^5*T011^5*T002*T120*T102+83001024*T211^3*T200^4*T300^4*T020^5*T011^5*T002*T120*T102+30233088*T211^3*T200*T300^6*T020^5*T011^5*T002*T120*T102+147456*T211^3*T200^10*T020^6*T011^3*T002^2*T120*T102+6039360*T211^3*T200^7*T300^2*T020^6*T011^3*T002^2*T120*T102-34852032*T211^3*T200^4*T300^4*T020^6*T011^3*T002^2*T120*T102+30233088*T211^3*T200*T300^6*T020^6*T011^3*T002^2*T120*T102-648000*T211^3*T200^7*T300^2*T020^7*T011*T002^3*T120*T102-2939328*T211^3*T200^4*T300^4*T020^7*T011*T002^3*T120*T102-592704*T211^3*T200^8*T300*T020^3*T011^7*T120^2*T102+8724672*T211^3*T200^5*T300^3*T020^3*T011^7*T120^2*T102+100776960*T211^3*T200^2*T300^5*T020^3*T011^7*T120^2*T102-1323648*T211^3*T200^8*T300*T020^4*T011^5*T002*T120^2*T102-64991808*T211^3*T200^5*T300^3*T020^4*T011^5*T002*T120^2*T102+125971200*T211^3*T200^2*T300^5*T020^4*T011^5*T002*T120^2*T102+2702592*T211^3*T200^8*T300*T020^5*T011^3*T002^2*T120^2*T102+22394880*T211^3*T200^5*T300^3*T020^5*T011^3*T002^2*T120^2*T102-141087744*T211^3*T200^2*T300^5*T020^5*T011^3*T002^2*T120^2*T102-240192*T211^3*T200^8*T300*T020^6*T011*T002^3*T120^2*T102-4572288*T211^3*T200^5*T300^3*T020^6*T011*T002^3*T120^2*T102-5038848*T211^3*T200^2*T300^5*T020^6*T011*T002^3*T120^2*T102-119952*T211^3*T200^9*T020^2*T011^7*T120^3*T102-9467280*T211^3*T200^6*T300^2*T020^2*T011^7*T120^3*T102-57106944*T211^3*T200^3*T300^4*T020^2*T011^7*T120^3*T102+45349632*T211^3*T300^6*T020^2*T011^7*T120^3*T102+698544*T211^3*T200^9*T020^3*T011^5*T002*T120^3*T102+10571472*T211^3*T200^6*T300^2*T020^3*T011^5*T002*T120^3*T102-199874304*T211^3*T200^3*T300^4*T020^3*T011^5*T002*T120^3*T102-45349632*T211^3*T300^6*T020^3*T011^5*T002*T120^3*T102-203760*T211^3*T200^9*T020^4*T011^3*T002^2*T120^3*T102+6963408*T211^3*T200^6*T300^2*T020^4*T011^3*T002^2*T120^3*T102+52068096*T211^3*T200^3*T300^4*T020^4*T011^3*T002^2*T120^3*T102-90699264*T211^3*T300^6*T020^4*T011^3*T002^2*T120^3*T102-28080*T211^3*T200^9*T020^5*T011*T002^3*T120^3*T102-1255824*T211^3*T200^6*T300^2*T020^5*T011*T002^3*T120^3*T102-3359232*T211^3*T200^3*T300^4*T020^5*T011*T002^3*T120^3*T102+207360*T211^3*T200^7*T300*T020*T011^7*T120^4*T102-13786848*T211^3*T200^4*T300^3*T020*T011^7*T120^4*T102-120932352*T211^3*T200*T300^5*T020*T011^7*T120^4*T102+4580064*T211^3*T200^7*T300*T020^2*T011^5*T002*T120^4*T102+80831520*T211^3*T200^4*T300^3*T020^2*T011^5*T002*T120^4*T102-166281984*T211^3*T200*T300^5*T020^2*T011^5*T002*T120^4*T102-5625936*T211^3*T200^7*T300*T020^3*T011^3*T002^2*T120^4*T102+9937728*T211^3*T200^4*T300^3*T020^3*T011^3*T002^2*T120^4*T102+105815808*T211^3*T200*T300^5*T020^3*T011^3*T002^2*T120^4*T102+136080*T211^3*T200^7*T300*T020^4*T011*T002^3*T120^4*T102+4059072*T211^3*T200^4*T300^3*T020^4*T011*T002^3*T120^4*T102+59184*T211^3*T200^8*T011^7*T120^5*T102+4443984*T211^3*T200^5*T300^2*T011^7*T120^5*T102+41570496*T211^3*T200^2*T300^4*T011^7*T120^5*T102-346032*T211^3*T200^8*T020*T011^5*T002*T120^5*T102-758160*T211^3*T200^5*T300^2*T020*T011^5*T002*T120^5*T102+144866880*T211^3*T200^2*T300^4*T020*T011^5*T002*T120^5*T102-43632*T211^3*T200^8*T020^2*T011^3*T002^2*T120^5*T102-20225376*T211^3*T200^5*T300^2*T020^2*T011^3*T002^2*T120^5*T102+10077696*T211^3*T200^2*T300^4*T020^2*T011^3*T002^2*T120^5*T102+52704*T211^3*T200^8*T020^3*T011*T002^3*T120^5*T102+2869344*T211^3*T200^5*T300^2*T020^3*T011*T002^3*T120^5*T102+2519424*T211^3*T200^2*T300^4*T020^3*T011*T002^3*T120^5*T102-2052864*T211^3*T200^6*T300*T011^5*T002*T120^6*T102-37371456*T211^3*T200^3*T300^3*T011^5*T002*T120^6*T102+2585520*T211^3*T200^6*T300*T020*T011^3*T002^2*T120^6*T102-22254912*T211^3*T200^3*T300^3*T020*T011^3*T002^2*T120^6*T102+318816*T211^3*T200^6*T300*T020^2*T011*T002^3*T120^6*T102+101088*T211^3*T200^7*T011^3*T002^2*T120^7*T102+7873200*T211^3*T200^4*T300^2*T011^3*T002^2*T120^7*T102-24624*T211^3*T200^7*T020*T011*T002^3*T120^7*T102-1084752*T211^3*T200^4*T300^2*T020*T011*T002^3*T120^7*T102-221616*T211^3*T200^5*T300*T011*T002^3*T120^8*T102-26112*T211^3*T200^10*T020^6*T011^5*T102^2-4100544*T211^3*T200^7*T300^2*T020^6*T011^5*T102^2-6578496*T211^3*T200^4*T300^4*T020^6*T011^5*T102^2+23040*T211^3*T200^10*T020^7*T011^3*T002*T102^2+4598208*T211^3*T200^7*T300^2*T020^7*T011^3*T002*T102^2-30652992*T211^3*T200^4*T300^4*T020^7*T011^3*T002*T102^2-476928*T211^3*T200^7*T300^2*T020^8*T011*T002^2*T102^2-2239488*T211^3*T200^4*T300^4*T020^8*T011*T002^2*T102^2-2580768*T211^3*T200^8*T300*T020^5*T011^5*T120*T102^2-51111648*T211^3*T200^5*T300^3*T020^5*T011^5*T120*T102^2-40310784*T211^3*T200^2*T300^5*T020^5*T011^5*T120*T102^2+4150656*T211^3*T200^8*T300*T020^6*T011^3*T002*T120*T102^2+29953152*T211^3*T200^5*T300^3*T020^6*T011^3*T002*T120*T102^2-166281984*T211^3*T200^2*T300^5*T020^6*T011^3*T002*T120*T102^2-408672*T211^3*T200^8*T300*T020^7*T011*T002^2*T120*T102^2-13087008*T211^3*T200^5*T300^3*T020^7*T011*T002^2*T120*T102^2+12597120*T211^3*T200^2*T300^5*T020^7*T011*T002^2*T120*T102^2-135072*T211^3*T200^9*T020^4*T011^5*T120^2*T102^2-14510016*T211^3*T200^6*T300^2*T020^4*T011^5*T120^2*T102^2-184337856*T211^3*T200^3*T300^4*T020^4*T011^5*T120^2*T102^2-45349632*T211^3*T300^6*T020^4*T011^5*T120^2*T102^2+541008*T211^3*T200^9*T020^5*T011^3*T002*T120^2*T102^2+35423568*T211^3*T200^6*T300^2*T020^5*T011^3*T002*T120^2*T102^2+95318208*T211^3*T200^3*T300^4*T020^5*T011^3*T002*T120^2*T102^2-136048896*T211^3*T300^6*T020^5*T011^3*T002*T120^2*T102^2-86256*T211^3*T200^9*T020^6*T011*T002^2*T120^2*T102^2-9949392*T211^3*T200^6*T300^2*T020^6*T011*T002^2*T120^2*T102^2-33172416*T211^3*T200^3*T300^4*T020^6*T011*T002^2*T120^2*T102^2+4241808*T211^3*T200^7*T300*T020^3*T011^5*T120^3*T102^2+35831808*T211^3*T200^4*T300^3*T020^3*T011^5*T120^3*T102^2-173840256*T211^3*T200*T300^5*T020^3*T011^5*T120^3*T102^2-1770336*T211^3*T200^7*T300*T020^4*T011^3*T002*T120^3*T102^2+106445664*T211^3*T200^4*T300^3*T020^4*T011^3*T002*T120^3*T102^2+211631616*T211^3*T200*T300^5*T020^4*T011^3*T002*T120^3*T102^2-1805328*T211^3*T200^7*T300*T020^5*T011*T002^2*T120^3*T102^2-23374656*T211^3*T200^4*T300^3*T020^5*T011*T002^2*T120^3*T102^2-68024448*T211^3*T200*T300^5*T020^5*T011*T002^2*T120^3*T102^2+330048*T211^3*T200^8*T020^2*T011^5*T120^4*T102^2+32869152*T211^3*T200^5*T300^2*T020^2*T011^5*T120^4*T102^2+258240960*T211^3*T200^2*T300^4*T020^2*T011^5*T120^4*T102^2-1172880*T211^3*T200^8*T020^3*T011^3*T002*T120^4*T102^2-52604640*T211^3*T200^5*T300^2*T020^3*T011^3*T002*T120^4*T102^2+100776960*T211^3*T200^2*T300^4*T020^3*T011^3*T002*T120^4*T102^2+78840*T211^3*T200^8*T020^4*T011*T002^2*T120^4*T102^2+6823440*T211^3*T200^5*T300^2*T020^4*T011*T002^2*T120^4*T102^2-23934528*T211^3*T200^2*T300^4*T020^4*T011*T002^2*T120^4*T102^2-1730160*T211^3*T200^6*T300*T020*T011^5*T120^5*T102^2+12807072*T211^3*T200^3*T300^3*T020*T011^5*T120^5*T102^2+181398528*T211^3*T300^5*T020*T011^5*T120^5*T102^2-6559056*T211^3*T200^6*T300*T020^2*T011^3*T002*T120^5*T102^2-173420352*T211^3*T200^3*T300^3*T020^2*T011^3*T002*T120^5*T102^2-68024448*T211^3*T300^5*T020^2*T011^3*T002*T120^5*T102^2+4175712*T211^3*T200^6*T300*T020^3*T011*T002^2*T120^5*T102^2+33802272*T211^3*T200^3*T300^3*T020^3*T011*T002^2*T120^5*T102^2+22674816*T211^3*T300^5*T020^3*T011*T002^2*T120^5*T102^2-171072*T211^3*T200^7*T011^5*T120^6*T102^2-15046560*T211^3*T200^4*T300^2*T011^5*T120^6*T102^2-124711488*T211^3*T200*T300^4*T011^5*T120^6*T102^2+606528*T211^3*T200^7*T020*T011^3*T002*T120^6*T102^2+15011568*T211^3*T200^4*T300^2*T020*T011^3*T002*T120^6*T102^2-117153216*T211^3*T200*T300^4*T020*T011^3*T002*T120^6*T102^2+101088*T211^3*T200^7*T020^2*T011*T002^2*T120^6*T102^2+8433072*T211^3*T200^4*T300^2*T020^2*T011*T002^2*T120^6*T102^2+30233088*T211^3*T200*T300^4*T020^2*T011*T002^2*T120^6*T102^2+4070736*T211^3*T200^5*T300*T011^3*T002*T120^7*T102^2+67394592*T211^3*T200^2*T300^3*T011^3*T002*T120^7*T102^2-1947888*T211^3*T200^5*T300*T020*T011*T002^2*T120^7*T102^2-5038848*T211^3*T200^2*T300^3*T020*T011*T002^2*T120^7*T102^2-91368*T211^3*T200^6*T011*T002^2*T120^8*T102^2-5563728*T211^3*T200^3*T300^2*T011*T002^2*T120^8*T102^2+283392*T211^3*T200^8*T300*T020^7*T011^3*T102^3+10824192*T211^3*T200^5*T300^3*T020^7*T011^3*T102^3-62208*T211^3*T200^8*T300*T020^8*T011*T002*T102^3-4665600*T211^3*T200^5*T300^3*T020^8*T011*T002*T102^3+10077696*T211^3*T200^2*T300^5*T020^8*T011*T002*T102^3+97920*T211^3*T200^9*T020^6*T011^3*T120*T102^3+17044992*T211^3*T200^6*T300^2*T020^6*T011^3*T120*T102^3+91539072*T211^3*T200^3*T300^4*T020^6*T011^3*T120*T102^3-28800*T211^3*T200^9*T020^7*T011*T002*T120*T102^3-7464960*T211^3*T200^6*T300^2*T020^7*T011*T002*T120*T102^3-33592320*T211^3*T200^3*T300^4*T020^7*T011*T002*T120*T102^3+4605984*T211^3*T200^7*T300*T020^5*T011^3*T120^2*T102^3+118622880*T211^3*T200^4*T300^3*T020^5*T011^3*T120^2*T102^3+181398528*T211^3*T200*T300^5*T020^5*T011^3*T120^2*T102^3-3004128*T211^3*T200^7*T300*T020^6*T011*T002*T120^2*T102^3-64595232*T211^3*T200^4*T300^3*T020^6*T011*T002*T120^2*T102^3-90699264*T211^3*T200*T300^5*T020^6*T011*T002*T120^2*T102^3+34128*T211^3*T200^8*T020^4*T011^3*T120^3*T102^3+5377104*T211^3*T200^5*T300^2*T020^4*T011^3*T120^3*T102^3+182658240*T211^3*T200^2*T300^4*T020^4*T011^3*T120^3*T102^3-236304*T211^3*T200^8*T020^5*T011*T002*T120^3*T102^3-19770480*T211^3*T200^5*T300^2*T020^5*T011*T002*T120^3*T102^3-147386304*T211^3*T200^2*T300^4*T020^5*T011*T002*T120^3*T102^3-8487504*T211^3*T200^6*T300*T020^3*T011^3*T120^4*T102^3-141507648*T211^3*T200^3*T300^3*T020^3*T011^3*T120^4*T102^3-68024448*T211^3*T300^5*T020^3*T011^3*T120^4*T102^3+2678832*T211^3*T200^6*T300*T020^4*T011*T002*T120^4*T102^3+10497600*T211^3*T200^3*T300^3*T020^4*T011*T002*T120^4*T102^3-22674816*T211^3*T300^5*T020^4*T011*T002*T120^4*T102^3-333072*T211^3*T200^7*T020^2*T011^3*T120^5*T102^3-42130368*T211^3*T200^4*T300^2*T020^2*T011^3*T120^5*T102^3-321226560*T211^3*T200*T300^4*T020^2*T011^3*T120^5*T102^3+583200*T211^3*T200^7*T020^3*T011*T002*T120^5*T102^3+41220576*T211^3*T200^4*T300^2*T020^3*T011*T002*T120^5*T102^3+117153216*T211^3*T200*T300^4*T020^3*T011*T002*T120^5*T102^3+3697488*T211^3*T200^5*T300*T020*T011^3*T120^6*T102^3+23304672*T211^3*T200^2*T300^3*T020*T011^3*T120^6*T102^3+2892672*T211^3*T200^5*T300*T020^2*T011*T002*T120^6*T102^3+68654304*T211^3*T200^2*T300^3*T020^2*T011*T002*T120^6*T102^3+202176*T211^3*T200^6*T011^3*T120^7*T102^3+21520080*T211^3*T200^3*T300^2*T011^3*T120^7*T102^3+124711488*T211^3*T300^4*T011^3*T120^7*T102^3-322704*T211^3*T200^6*T020*T011*T002*T120^7*T102^3-14591664*T211^3*T200^3*T300^2*T020*T011*T002*T120^7*T102^3-11337408*T211^3*T300^4*T020*T011*T002*T120^7*T102^3-2484432*T211^3*T200^4*T300*T011*T002*T120^8*T102^3-26453952*T211^3*T200*T300^3*T011*T002*T120^8*T102^3-1152*T211^3*T200^9*T020^8*T011*T102^4-497664*T211^3*T200^6*T300^2*T020^8*T011*T102^4-6718464*T211^3*T200^3*T300^4*T020^8*T011*T102^4-458784*T211^3*T200^7*T300*T020^7*T011*T120*T102^4-20155392*T211^3*T200^4*T300^3*T020^7*T011*T120*T102^4-30233088*T211^3*T200*T300^5*T020^7*T011*T120*T102^4-80784*T211^3*T200^8*T020^6*T011*T120^2*T102^4-13903488*T211^3*T200^5*T300^2*T020^6*T011*T120^2*T102^4-100776960*T211^3*T200^2*T300^4*T020^6*T011*T120^2*T102^4-2113128*T211^3*T200^6*T300*T020^5*T011*T120^3*T102^4-56267136*T211^3*T200^3*T300^3*T020^5*T011*T120^3*T102^4-68024448*T211^3*T300^5*T020^5*T011*T120^3*T102^4+79380*T211^3*T200^7*T020^4*T011*T120^4*T102^4+7768224*T211^3*T200^4*T300^2*T020^4*T011*T120^4*T102^4+11337408*T211^3*T200*T300^4*T020^4*T011*T120^4*T102^4+4898880*T211^3*T200^5*T300*T020^3*T011*T120^5*T102^4+90069408*T211^3*T200^2*T300^3*T020^3*T011*T120^5*T102^4+83592*T211^3*T200^6*T020^2*T011*T120^6*T102^4+16481232*T211^3*T200^3*T300^2*T020^2*T011*T120^6*T102^4+45349632*T211^3*T300^4*T020^2*T011*T120^6*T102^4-2326968*T211^3*T200^4*T300*T020*T011*T120^7*T102^4-22674816*T211^3*T200*T300^3*T020*T011*T120^7*T102^4-78732*T211^3*T200^5*T011*T120^8*T102^4-10707552*T211^3*T200^2*T300^2*T011*T120^8*T102^4+1024*T211^2*T200^12*T020^4*T011^10+127872*T211^2*T200^9*T300^2*T020^4*T011^10+1236384*T211^2*T200^6*T300^4*T020^4*T011^10-24576*T211^2*T200^12*T020^5*T011^8*T002-86400*T211^2*T200^9*T300^2*T020^5*T011^8*T002+6205248*T211^2*T200^6*T300^4*T020^5*T011^8*T002+44032*T211^2*T200^12*T020^6*T011^6*T002^2-1067904*T211^2*T200^9*T300^2*T020^6*T011^6*T002^2+8771328*T211^2*T200^6*T300^4*T020^6*T011^6*T002^2-245376*T211^2*T200^9*T300^2*T020^7*T011^4*T002^3+2939328*T211^2*T200^6*T300^4*T020^7*T011^4*T002^3+256608*T211^2*T200^6*T300^4*T020^8*T011^2*T002^4-5760*T211^2*T200^10*T300*T020^3*T011^10*T120+878688*T211^2*T200^7*T300^3*T020^3*T011^10*T120+10917504*T211^2*T200^4*T300^5*T020^3*T011^10*T120-229248*T211^2*T200^10*T300*T020^4*T011^8*T002*T120-3188160*T211^2*T200^7*T300^3*T020^4*T011^8*T002*T120+49548672*T211^2*T200^4*T300^5*T020^4*T011^8*T002*T120+761472*T211^2*T200^10*T300*T020^5*T011^6*T002^2*T120-12301632*T211^2*T200^7*T300^3*T020^5*T011^6*T002^2*T120+57946752*T211^2*T200^4*T300^5*T020^5*T011^6*T002^2*T120-185472*T211^2*T200^10*T300*T020^6*T011^4*T002^3*T120+295488*T211^2*T200^7*T300^3*T020^6*T011^4*T002^3*T120+9237888*T211^2*T200^4*T300^5*T020^6*T011^4*T002^3*T120+381024*T211^2*T200^7*T300^3*T020^7*T011^2*T002^4*T120-2592*T211^2*T200^11*T020^2*T011^10*T120^2-299376*T211^2*T200^8*T300^2*T020^2*T011^10*T120^2-2519424*T211^2*T200^5*T300^4*T020^2*T011^10*T120^2+22674816*T211^2*T200^2*T300^6*T020^2*T011^10*T120^2+46752*T211^2*T200^11*T020^3*T011^8*T002*T120^2-10368*T211^2*T200^8*T300^2*T020^3*T011^8*T002*T120^2-32892480*T211^2*T200^5*T300^4*T020^3*T011^8*T002*T120^2+90699264*T211^2*T200^2*T300^6*T020^3*T011^8*T002*T120^2-75744*T211^2*T200^11*T020^4*T011^6*T002^2*T120^2+6130080*T211^2*T200^8*T300^2*T020^4*T011^6*T002^2*T120^2-60046272*T211^2*T200^5*T300^4*T020^4*T011^6*T002^2*T120^2+83140992*T211^2*T200^2*T300^6*T020^4*T011^6*T002^2*T120^2-31392*T211^2*T200^11*T020^5*T011^4*T002^3*T120^2-819072*T211^2*T200^8*T300^2*T020^5*T011^4*T002^3*T120^2+1119744*T211^2*T200^5*T300^4*T020^5*T011^4*T002^3*T120^2+203472*T211^2*T200^8*T300^2*T020^6*T011^2*T002^4*T120^2+3672*T211^2*T200^9*T300*T020*T011^10*T120^3-816480*T211^2*T200^6*T300^3*T020*T011^10*T120^3-17635968*T211^2*T200^3*T300^5*T020*T011^10*T120^3+333936*T211^2*T200^9*T300*T020^2*T011^8*T002*T120^3+7709904*T211^2*T200^6*T300^3*T020^2*T011^8*T002*T120^3-88179840*T211^2*T200^3*T300^5*T020^2*T011^8*T002*T120^3-1265328*T211^2*T200^9*T300*T020^3*T011^6*T002^2*T120^3+25217568*T211^2*T200^6*T300^3*T020^3*T011^6*T002^2*T120^3-103296384*T211^2*T200^3*T300^5*T020^3*T011^6*T002^2*T120^3+73008*T211^2*T200^9*T300*T020^4*T011^4*T002^3*T120^3-3254256*T211^2*T200^6*T300^3*T020^4*T011^4*T002^3*T120^3+46008*T211^2*T200^9*T300*T020^5*T011^2*T002^4*T120^3-256608*T211^2*T200^6*T300^3*T020^5*T011^2*T002^4*T120^3+1530*T211^2*T200^10*T011^10*T120^4+155520*T211^2*T200^7*T300^2*T011^10*T120^4+2729376*T211^2*T200^4*T300^4*T011^10*T120^4-22356*T211^2*T200^10*T020*T011^8*T002*T120^4-38880*T211^2*T200^7*T300^2*T020*T011^8*T002*T120^4+27923616*T211^2*T200^4*T300^4*T020*T011^8*T002*T120^4+18792*T211^2*T200^10*T020^2*T011^6*T002^2*T120^4-6341328*T211^2*T200^7*T300^2*T020^2*T011^6*T002^2*T120^4+46819296*T211^2*T200^4*T300^4*T020^2*T011^6*T002^2*T120^4+64548*T211^2*T200^10*T020^3*T011^4*T002^3*T120^4+940896*T211^2*T200^7*T300^2*T020^3*T011^4*T002^3*T120^4-4618944*T211^2*T200^4*T300^4*T020^3*T011^4*T002^3*T120^4+3726*T211^2*T200^10*T020^4*T011^2*T002^4*T120^4-252720*T211^2*T200^7*T300^2*T020^4*T011^2*T002^4*T120^4-114372*T211^2*T200^8*T300*T011^8*T002*T120^5-3744144*T211^2*T200^5*T300^3*T011^8*T002*T120^5+497664*T211^2*T200^8*T300*T020*T011^6*T002^2*T120^5-10497600*T211^2*T200^5*T300^3*T020*T011^6*T002^2*T120^5+301644*T211^2*T200^8*T300*T020^2*T011^4*T002^3*T120^5+1749600*T211^2*T200^5*T300^3*T020^2*T011^4*T002^3*T120^5-77112*T211^2*T200^8*T300*T020^3*T011^2*T002^4*T120^5+12744*T211^2*T200^9*T011^6*T002^2*T120^6+1562976*T211^2*T200^6*T300^2*T011^6*T002^2*T120^6-33156*T211^2*T200^9*T020*T011^4*T002^3*T120^6+17496*T211^2*T200^6*T300^2*T020*T011^4*T002^3*T120^6-7452*T211^2*T200^9*T020^2*T011^2*T002^4*T120^6+64152*T211^2*T200^6*T300^2*T020^2*T011^2*T002^4*T120^6-185652*T211^2*T200^7*T300*T011^4*T002^3*T120^7+31104*T211^2*T200^7*T300*T020*T011^2*T002^4*T120^7+3726*T211^2*T200^8*T011^2*T002^4*T120^8-129024*T211^2*T200^10*T300*T020^5*T011^8*T102-3017088*T211^2*T200^7*T300^3*T020^5*T011^8*T102+746496*T211^2*T200^10*T300*T020^6*T011^6*T002*T102-7200576*T211^2*T200^7*T300^3*T020^6*T011^6*T002*T102-15536448*T211^2*T200^4*T300^5*T020^6*T011^6*T002*T102-423936*T211^2*T200^10*T300*T020^7*T011^4*T002^2*T102+5785344*T211^2*T200^7*T300^3*T020^7*T011^4*T002^2*T102-34852032*T211^2*T200^4*T300^5*T020^7*T011^4*T002^2*T102+1446336*T211^2*T200^7*T300^3*T020^8*T011^2*T002^3*T102-9657792*T211^2*T200^4*T300^5*T020^8*T011^2*T002^3*T102-419904*T211^2*T200^4*T300^5*T020^9*T002^4*T102-10752*T211^2*T200^11*T020^4*T011^8*T120*T102-1972512*T211^2*T200^8*T300^2*T020^4*T011^8*T120*T102-36391680*T211^2*T200^5*T300^4*T020^4*T011^8*T120*T102+175104*T211^2*T200^11*T020^5*T011^6*T002*T120*T102+9289728*T211^2*T200^8*T300^2*T020^5*T011^6*T002*T120*T102-77542272*T211^2*T200^5*T300^4*T020^5*T011^6*T002*T120*T102-105815808*T211^2*T200^2*T300^6*T020^5*T011^6*T002*T120*T102-181248*T211^2*T200^11*T020^6*T011^4*T002^2*T120*T102-5611680*T211^2*T200^8*T300^2*T020^6*T011^4*T002^2*T120*T102+61096032*T211^2*T200^5*T300^4*T020^6*T011^4*T002^2*T120*T102-181398528*T211^2*T200^2*T300^6*T020^6*T011^4*T002^2*T120*T102+1695168*T211^2*T200^8*T300^2*T020^7*T011^2*T002^3*T120*T102+419904*T211^2*T200^5*T300^4*T020^7*T011^2*T002^3*T120*T102-15116544*T211^2*T200^2*T300^6*T020^7*T011^2*T002^3*T120*T102-769824*T211^2*T200^5*T300^4*T020^8*T002^4*T120*T102+293760*T211^2*T200^9*T300*T020^3*T011^8*T120^2*T102-1877904*T211^2*T200^6*T300^3*T020^3*T011^8*T120^2*T102-133529472*T211^2*T200^3*T300^5*T020^3*T011^8*T120^2*T102+309744*T211^2*T200^9*T300*T020^4*T011^6*T002*T120^2*T102+59381424*T211^2*T200^6*T300^3*T020^4*T011^6*T002*T120^2*T102-211631616*T211^2*T200^3*T300^5*T020^4*T011^6*T002*T120^2*T102-136048896*T211^2*T300^7*T020^4*T011^6*T002*T120^2*T102-2862432*T211^2*T200^9*T300*T020^5*T011^4*T002^2*T120^2*T102-21251808*T211^2*T200^6*T300^3*T020^5*T011^4*T002^2*T120^2*T102+262020096*T211^2*T200^3*T300^5*T020^5*T011^4*T002^2*T120^2*T102-136048896*T211^2*T300^7*T020^5*T011^4*T002^2*T120^2*T102+641520*T211^2*T200^9*T300*T020^6*T011^2*T002^3*T120^2*T102+8199792*T211^2*T200^6*T300^3*T020^6*T011^2*T002^3*T120^2*T102+7558272*T211^2*T200^3*T300^5*T020^6*T011^2*T002^3*T120^2*T102-548208*T211^2*T200^6*T300^3*T020^7*T002^4*T120^2*T102+25560*T211^2*T200^10*T020^2*T011^8*T120^3*T102+3888000*T211^2*T200^7*T300^2*T020^2*T011^8*T120^3*T102+56896992*T211^2*T200^4*T300^4*T020^2*T011^8*T120^3*T102-136048896*T211^2*T200*T300^6*T020^2*T011^8*T120^3*T102-335088*T211^2*T200^10*T020^3*T011^6*T002*T120^3*T102-12639888*T211^2*T200^7*T300^2*T020^3*T011^6*T002*T120^3*T102+233886528*T211^2*T200^4*T300^4*T020^3*T011^6*T002*T120^3*T102-45349632*T211^2*T200*T300^6*T020^3*T011^6*T002*T120^3*T102+300888*T211^2*T200^10*T020^4*T011^4*T002^2*T120^3*T102-11106072*T211^2*T200^7*T300^2*T020^4*T011^4*T002^2*T120^3*T102-36111744*T211^2*T200^4*T300^4*T020^4*T011^4*T002^2*T120^3*T102+385471872*T211^2*T200*T300^6*T020^4*T011^4*T002^2*T120^3*T102+77760*T211^2*T200^10*T020^5*T011^2*T002^3*T120^3*T102+2356128*T211^2*T200^7*T300^2*T020^5*T011^2*T002^3*T120^3*T102+19735488*T211^2*T200^4*T300^4*T020^5*T011^2*T002^3*T120^3*T102-188568*T211^2*T200^7*T300^2*T020^6*T002^4*T120^3*T102+419904*T211^2*T200^4*T300^4*T020^6*T002^4*T120^3*T102-148068*T211^2*T200^8*T300*T020*T011^8*T120^4*T102+4164048*T211^2*T200^5*T300^3*T020*T011^8*T120^4*T102+158723712*T211^2*T200^2*T300^5*T020*T011^8*T120^4*T102-1927152*T211^2*T200^8*T300*T020^2*T011^6*T002*T120^4*T102-84050784*T211^2*T200^5*T300^3*T020^2*T011^6*T002*T120^4*T102+359017920*T211^2*T200^2*T300^5*T020^2*T011^6*T002*T120^4*T102+6058476*T211^2*T200^8*T300*T020^3*T011^4*T002^2*T120^4*T102-25054272*T211^2*T200^5*T300^3*T020^3*T011^4*T002^2*T120^4*T102-94478400*T211^2*T200^2*T300^5*T020^3*T011^4*T002^2*T120^4*T102-506088*T211^2*T200^8*T300*T020^4*T011^2*T002^3*T120^4*T102-2589408*T211^2*T200^5*T300^3*T020^4*T011^2*T002^3*T120^4*T102+7558272*T211^2*T200^2*T300^5*T020^4*T011^2*T002^3*T120^4*T102-31104*T211^2*T200^8*T300*T020^5*T002^4*T120^4*T102+559872*T211^2*T200^5*T300^3*T020^5*T002^4*T120^4*T102-14580*T211^2*T200^9*T011^8*T120^5*T102-1772928*T211^2*T200^6*T300^2*T011^8*T120^5*T102-32752512*T211^2*T200^3*T300^4*T011^8*T120^5*T102+160272*T211^2*T200^9*T020*T011^6*T002*T120^5*T102+4537296*T211^2*T200^6*T300^2*T020*T011^6*T002*T120^5*T102-168801408*T211^2*T200^3*T300^4*T020*T011^6*T002*T120^5*T102-49356*T211^2*T200^9*T020^2*T011^4*T002^2*T120^5*T102+24803496*T211^2*T200^6*T300^2*T020^2*T011^4*T002^2*T120^5*T102-54797472*T211^2*T200^3*T300^4*T020^2*T011^4*T002^2*T120^5*T102-160704*T211^2*T200^9*T020^3*T011^2*T002^3*T120^5*T102-5715360*T211^2*T200^6*T300^2*T020^3*T011^2*T002^3*T120^5*T102-7558272*T211^2*T200^3*T300^4*T020^3*T011^2*T002^3*T120^5*T102-1944*T211^2*T200^9*T020^4*T002^4*T120^5*T102+268272*T211^2*T200^6*T300^2*T020^4*T002^4*T120^5*T102+925344*T211^2*T200^7*T300*T011^6*T002*T120^6*T102+32857488*T211^2*T200^4*T300^3*T011^6*T002*T120^6*T102-2747844*T211^2*T200^7*T300*T020*T011^4*T002^2*T120^6*T102+28448496*T211^2*T200^4*T300^3*T020*T011^4*T002^2*T120^6*T102-699840*T211^2*T200^7*T300*T020^2*T011^2*T002^3*T120^6*T102-3674160*T211^2*T200^4*T300^3*T020^2*T011^2*T002^3*T120^6*T102+54432*T211^2*T200^7*T300*T020^3*T002^4*T120^6*T102-104976*T211^2*T200^4*T300^3*T020^3*T002^4*T120^6*T102-70956*T211^2*T200^8*T011^4*T002^2*T120^7*T102-8870472*T211^2*T200^5*T300^2*T011^4*T002^2*T120^7*T102+82944*T211^2*T200^8*T020*T011^2*T002^3*T120^7*T102+1819584*T211^2*T200^5*T300^2*T020*T011^2*T002^3*T120^7*T102+3888*T211^2*T200^8*T020^2*T002^4*T120^7*T102-87480*T211^2*T200^5*T300^2*T020^2*T002^4*T120^7*T102+554040*T211^2*T200^6*T300*T011^2*T002^3*T120^8*T102-23328*T211^2*T200^6*T300*T020*T002^4*T120^8*T102-1944*T211^2*T200^7*T002^4*T120^9*T102+13824*T211^2*T200^11*T020^6*T011^6*T102^2+2309472*T211^2*T200^8*T300^2*T020^6*T011^6*T102^2+6788448*T211^2*T200^5*T300^4*T020^6*T011^6*T102^2-30720*T211^2*T200^11*T020^7*T011^4*T002*T102^2-4276800*T211^2*T200^8*T300^2*T020^7*T011^4*T002*T102^2+37511424*T211^2*T200^5*T300^4*T020^7*T011^4*T002*T102^2+1200096*T211^2*T200^8*T300^2*T020^8*T011^2*T002^2*T102^2-3149280*T211^2*T200^5*T300^4*T020^8*T011^2*T002^2*T102^2+15116544*T211^2*T200^2*T300^6*T020^8*T011^2*T002^2*T102^2-1119744*T211^2*T200^5*T300^4*T020^9*T002^3*T102^2+1118880*T211^2*T200^9*T300*T020^5*T011^6*T120*T102^2+39354336*T211^2*T200^6*T300^3*T020^5*T011^6*T120*T102^2+57946752*T211^2*T200^3*T300^5*T020^5*T011^6*T120*T102^2-3955392*T211^2*T200^9*T300*T020^6*T011^4*T002*T120*T102^2-29673216*T211^2*T200^6*T300^3*T020^6*T011^4*T002*T120*T102^2+317447424*T211^2*T200^3*T300^5*T020^6*T011^4*T002*T120*T102^2+1018656*T211^2*T200^9*T300*T020^7*T011^2*T002^2*T120*T102^2+22278240*T211^2*T200^6*T300^3*T020^7*T011^2*T002^2*T120*T102^2-70543872*T211^2*T200^3*T300^5*T020^7*T011^2*T002^2*T120*T102^2-1772928*T211^2*T200^6*T300^3*T020^8*T002^3*T120*T102^2-10077696*T211^2*T200^3*T300^5*T020^8*T002^3*T120*T102^2+15480*T211^2*T200^10*T020^4*T011^6*T120^2*T102^2+6378264*T211^2*T200^7*T300^2*T020^4*T011^6*T120^2*T102^2+216250560*T211^2*T200^4*T300^4*T020^4*T011^6*T120^2*T102^2+113374080*T211^2*T200*T300^6*T020^4*T011^6*T120^2*T102^2-364752*T211^2*T200^10*T020^5*T011^4*T002*T120^2*T102^2-38215152*T211^2*T200^7*T300^2*T020^5*T011^4*T002*T120^2*T102^2-65505024*T211^2*T200^4*T300^4*T020^5*T011^4*T002*T120^2*T102^2+634894848*T211^2*T200*T300^6*T020^5*T011^4*T002*T120^2*T102^2+212760*T211^2*T200^10*T020^6*T011^2*T002^2*T120^2*T102^2+19721880*T211^2*T200^7*T300^2*T020^6*T011^2*T002^2*T120^2*T102^2+60046272*T211^2*T200^4*T300^4*T020^6*T011^2*T002^2*T120^2*T102^2-272097792*T211^2*T200*T300^6*T020^6*T011^2*T002^2*T120^2*T102^2-1034208*T211^2*T200^7*T300^2*T020^7*T002^3*T120^2*T102^2-15746400*T211^2*T200^4*T300^4*T020^7*T002^3*T120^2*T102^2-2186352*T211^2*T200^8*T300*T020^3*T011^6*T120^3*T102^2-40030848*T211^2*T200^5*T300^3*T020^3*T011^6*T120^3*T102^2+423263232*T211^2*T200^2*T300^5*T020^3*T011^6*T120^3*T102^2+3032640*T211^2*T200^8*T300*T020^4*T011^4*T002*T120^3*T102^2-140107968*T211^2*T200^5*T300^3*T020^4*T011^4*T002*T120^3*T102^2-241864704*T211^2*T200^2*T300^5*T020^4*T011^4*T002*T120^3*T102^2+3228336*T211^2*T200^8*T300*T020^5*T011^2*T002^2*T120^3*T102^2+66764736*T211^2*T200^5*T300^3*T020^5*T011^2*T002^2*T120^3*T102^2+30233088*T211^2*T200^2*T300^5*T020^5*T011^2*T002^2*T120^3*T102^2-263088*T211^2*T200^8*T300*T020^6*T002^3*T120^3*T102^2-8083152*T211^2*T200^5*T300^3*T020^6*T002^3*T120^3*T102^2+3779136*T211^2*T200^2*T300^5*T020^6*T002^3*T120^3*T102^2-79704*T211^2*T200^9*T020^2*T011^6*T120^4*T102^2-16702848*T211^2*T200^6*T300^2*T020^2*T011^6*T120^4*T102^2-324375840*T211^2*T200^3*T300^4*T020^2*T011^6*T120^4*T102^2+204073344*T211^2*T300^6*T020^2*T011^6*T120^4*T102^2+794988*T211^2*T200^9*T020^3*T011^4*T002*T120^4*T102^2+63621288*T211^2*T200^6*T300^2*T020^3*T011^4*T002*T120^4*T102^2-268318656*T211^2*T200^3*T300^4*T020^3*T011^4*T002*T120^4*T102^2-544195584*T211^2*T300^6*T020^3*T011^4*T002*T120^4*T102^2-321732*T211^2*T200^9*T020^4*T011^2*T002^2*T120^4*T102^2-9961056*T211^2*T200^6*T300^2*T020^4*T011^2*T002^2*T120^4*T102^2+81881280*T211^2*T200^3*T300^4*T020^4*T011^2*T002^2*T120^4*T102^2+204073344*T211^2*T300^6*T020^4*T011^2*T002^2*T120^4*T102^2-24624*T211^2*T200^9*T020^5*T002^3*T120^4*T102^2-1201392*T211^2*T200^6*T300^2*T020^5*T002^3*T120^4*T102^2+13856832*T211^2*T200^3*T300^4*T020^5*T002^3*T120^4*T102^2+1034208*T211^2*T200^7*T300*T020*T011^6*T120^5*T102^2+4408992*T211^2*T200^4*T300^3*T020*T011^6*T120^5*T102^2-476171136*T211^2*T200*T300^5*T020*T011^6*T120^5*T102^2+3476844*T211^2*T200^7*T300*T020^2*T011^4*T002*T120^5*T102^2+248373216*T211^2*T200^4*T300^3*T020^2*T011^4*T002*T120^5*T102^2-204073344*T211^2*T200*T300^5*T020^2*T011^4*T002*T120^5*T102^2-8448624*T211^2*T200^7*T300*T020^3*T011^2*T002^2*T120^5*T102^2-78941952*T211^2*T200^4*T300^3*T020^3*T011^2*T002^2*T120^5*T102^2+136048896*T211^2*T200*T300^5*T020^3*T011^2*T002^2*T120^5*T102^2+171072*T211^2*T200^7*T300*T020^4*T002^3*T120^5*T102^2+11967264*T211^2*T200^4*T300^3*T020^4*T002^3*T120^5*T102^2+50544*T211^2*T200^8*T011^6*T120^6*T102^2+7715736*T211^2*T200^5*T300^2*T011^6*T120^6*T102^2+147386304*T211^2*T200^2*T300^4*T011^6*T120^6*T102^2-396252*T211^2*T200^8*T020*T011^4*T002*T120^6*T102^2-24214464*T211^2*T200^5*T300^2*T020*T011^4*T002*T120^6*T102^2+275876928*T211^2*T200^2*T300^4*T020*T011^4*T002*T120^6*T102^2-5184*T211^2*T200^8*T020^2*T011^2*T002^2*T120^6*T102^2-23882040*T211^2*T200^5*T300^2*T020^2*T011^2*T002^2*T120^6*T102^2-64245312*T211^2*T200^2*T300^4*T020^2*T011^2*T002^2*T120^6*T102^2+44064*T211^2*T200^8*T020^3*T002^3*T120^6*T102^2+3639168*T211^2*T200^5*T300^2*T020^3*T002^3*T120^6*T102^2-1889568*T211^2*T200^2*T300^4*T020^3*T002^3*T120^6*T102^2-2603988*T211^2*T200^6*T300*T011^4*T002*T120^7*T102^2-97627680*T211^2*T200^3*T300^3*T011^4*T002*T120^7*T102^2+4222368*T211^2*T200^6*T300*T020*T011^2*T002^2*T120^7*T102^2+3149280*T211^2*T200^3*T300^3*T020*T011^2*T002^2*T120^7*T102^2+291600*T211^2*T200^6*T300*T020^2*T002^3*T120^7*T102^2-3464208*T211^2*T200^3*T300^3*T020^2*T002^3*T120^7*T102^2+117612*T211^2*T200^7*T011^2*T002^2*T120^8*T102^2+13751856*T211^2*T200^4*T300^2*T011^2*T002^2*T120^8*T102^2-19440*T211^2*T200^7*T020*T002^3*T120^8*T102^2-1574640*T211^2*T200^4*T300^2*T020*T002^3*T120^8*T102^2-209952*T211^2*T200^5*T300*T002^3*T120^9*T102^2-276480*T211^2*T200^9*T300*T020^7*T011^4*T102^3-8817984*T211^2*T200^6*T300^3*T020^7*T011^4*T102^3+165888*T211^2*T200^9*T300*T020^8*T011^2*T002*T102^3+7931520*T211^2*T200^6*T300^3*T020^8*T011^2*T002*T102^3-35271936*T211^2*T200^3*T300^5*T020^8*T011^2*T002*T102^3-653184*T211^2*T200^6*T300^3*T020^9*T002^2*T102^3-5038848*T211^2*T200^3*T300^5*T020^9*T002^2*T102^3-76032*T211^2*T200^10*T020^6*T011^4*T120*T102^3-14502240*T211^2*T200^7*T300^2*T020^6*T011^4*T120*T102^3-105605856*T211^2*T200^4*T300^4*T020^6*T011^4*T120*T102^3+76032*T211^2*T200^10*T020^7*T011^2*T002*T120*T102^3+14230080*T211^2*T200^7*T300^2*T020^7*T011^2*T002*T120*T102^3+46609344*T211^2*T200^4*T300^4*T020^7*T011^2*T002*T120*T102^3-181398528*T211^2*T200*T300^6*T020^7*T011^2*T002*T120*T102^3-824256*T211^2*T200^7*T300^2*T020^8*T002^2*T120*T102^3-21835008*T211^2*T200^4*T300^4*T020^8*T002^2*T120*T102^3-2788992*T211^2*T200^8*T300*T020^5*T011^4*T120^2*T102^3-134089344*T211^2*T200^5*T300^3*T020^5*T011^4*T120^2*T102^3-377913600*T211^2*T200^2*T300^5*T020^5*T011^4*T120^2*T102^3+5469120*T211^2*T200^8*T300*T020^6*T011^2*T002*T120^2*T102^3+132549696*T211^2*T200^5*T300^3*T020^6*T011^2*T002*T120^2*T102^3+34012224*T211^2*T200^2*T300^5*T020^6*T011^2*T002*T120^2*T102^3-340848*T211^2*T200^8*T300*T020^7*T002^2*T120^2*T102^3-22639824*T211^2*T200^5*T300^3*T020^7*T002^2*T120^2*T102^3-52907904*T211^2*T200^2*T300^5*T020^7*T002^2*T120^2*T102^3+74736*T211^2*T200^9*T020^4*T011^4*T120^3*T102^3+466560*T211^2*T200^6*T300^2*T020^4*T011^4*T120^3*T102^3-386731584*T211^2*T200^3*T300^4*T020^4*T011^4*T120^3*T102^3-340122240*T211^2*T300^6*T020^4*T011^4*T120^3*T102^3+241056*T211^2*T200^9*T020^5*T011^2*T002*T120^3*T102^3+39564288*T211^2*T200^6*T300^2*T020^5*T011^2*T002*T120^3*T102^3+387991296*T211^2*T200^3*T300^4*T020^5*T011^2*T002*T120^3*T102^3+136048896*T211^2*T300^6*T020^5*T011^2*T002*T120^3*T102^3-46008*T211^2*T200^9*T020^6*T002^2*T120^3*T102^3-8567208*T211^2*T200^6*T300^2*T020^6*T002^2*T120^3*T102^3-57316896*T211^2*T200^3*T300^4*T020^6*T002^2*T120^3*T102^3+5794092*T211^2*T200^7*T300*T020^3*T011^4*T120^4*T102^3+184337856*T211^2*T200^4*T300^3*T020^3*T011^4*T120^4*T102^3-226748160*T211^2*T200*T300^5*T020^3*T011^4*T120^4*T102^3-6459912*T211^2*T200^7*T300*T020^4*T011^2*T002*T120^4*T102^3+8083152*T211^2*T200^4*T300^3*T020^4*T011^2*T002*T120^4*T102^3+476171136*T211^2*T200*T300^5*T020^4*T011^2*T002*T120^4*T102^3-975888*T211^2*T200^7*T300*T020^5*T002^2*T120^4*T102^3-5983632*T211^2*T200^4*T300^3*T020^5*T002^2*T120^4*T102^3+22674816*T211^2*T200*T300^5*T020^5*T002^2*T120^4*T102^3+73548*T211^2*T200^8*T020^2*T011^4*T120^5*T102^3+29463264*T211^2*T200^5*T300^2*T020^2*T011^4*T120^5*T102^3+693471456*T211^2*T200^2*T300^4*T020^2*T011^4*T120^5*T102^3-705024*T211^2*T200^8*T020^3*T011^2*T002*T120^5*T102^3-88109856*T211^2*T200^5*T300^2*T020^3*T011^2*T002*T120^5*T102^3-256981248*T211^2*T200^2*T300^4*T020^3*T011^2*T002*T120^5*T102^3+34344*T211^2*T200^8*T020^4*T002^2*T120^5*T102^3+9325368*T211^2*T200^5*T300^2*T020^4*T002^2*T120^5*T102^3+66134880*T211^2*T200^2*T300^4*T020^4*T002^2*T120^5*T102^3-2743956*T211^2*T200^6*T300*T020*T011^4*T120^6*T102^3-52278048*T211^2*T200^3*T300^3*T020*T011^4*T120^6*T102^3+476171136*T211^2*T300^5*T020*T011^4*T120^6*T102^3-2134512*T211^2*T200^6*T300*T020^2*T011^2*T002*T120^6*T102^3-219189888*T211^2*T200^3*T300^3*T020^2*T011^2*T002*T120^6*T102^3-272097792*T211^2*T300^5*T020^2*T011^2*T002*T120^6*T102^3+2461104*T211^2*T200^6*T300*T020^3*T002^2*T120^6*T102^3+37476432*T211^2*T200^3*T300^3*T020^3*T002^2*T120^6*T102^3-74844*T211^2*T200^7*T011^4*T120^7*T102^3-15693912*T211^2*T200^4*T300^2*T011^4*T120^7*T102^3-294772608*T211^2*T200*T300^4*T011^4*T120^7*T102^3+381024*T211^2*T200^7*T020*T011^2*T002*T120^7*T102^3+36741600*T211^2*T200^4*T300^2*T020*T011^2*T002*T120^7*T102^3-56687040*T211^2*T200*T300^4*T020*T011^2*T002*T120^7*T102^3+64152*T211^2*T200^7*T020^2*T002^2*T120^7*T102^3+2781864*T211^2*T200^4*T300^2*T020^2*T002^2*T120^7*T102^3-11337408*T211^2*T200*T300^4*T020^2*T002^2*T120^7*T102^3+2886840*T211^2*T200^5*T300*T011^2*T002*T120^8*T102^3+102981456*T211^2*T200^2*T300^3*T011^2*T002*T120^8*T102^3-1154736*T211^2*T200^5*T300*T020*T002^2*T120^8*T102^3-14171760*T211^2*T200^2*T300^3*T020*T002^2*T120^8*T102^3-52488*T211^2*T200^6*T002^2*T120^9*T102^3-3306744*T211^2*T200^3*T300^2*T002^2*T120^9*T102^3+3456*T211^2*T200^10*T020^8*T011^2*T102^4+956448*T211^2*T200^7*T300^2*T020^8*T011^2*T102^4+9237888*T211^2*T200^4*T300^4*T020^8*T011^2*T102^4-124416*T211^2*T200^7*T300^2*T020^9*T002*T102^4-3359232*T211^2*T200^4*T300^4*T020^9*T002*T102^4+863136*T211^2*T200^8*T300*T020^7*T011^2*T120*T102^4+34432128*T211^2*T200^5*T300^3*T020^7*T011^2*T120*T102^4+75582720*T211^2*T200^2*T300^5*T020^7*T011^2*T120*T102^4-114048*T211^2*T200^8*T300*T020^8*T002*T120*T102^4-8957952*T211^2*T200^5*T300^3*T020^8*T002*T120*T102^4-30233088*T211^2*T200^2*T300^5*T020^8*T002*T120*T102^4+114696*T211^2*T200^9*T020^6*T011^2*T120^2*T102^4+23065560*T211^2*T200^6*T300^2*T020^6*T011^2*T120^2*T102^4+256351392*T211^2*T200^3*T300^4*T020^6*T011^2*T120^2*T102^4+136048896*T211^2*T300^6*T020^6*T011^2*T120^2*T102^4-25920*T211^2*T200^9*T020^7*T002*T120^2*T102^4-6485184*T211^2*T200^6*T300^2*T020^7*T002*T120^2*T102^4-80621568*T211^2*T200^3*T300^4*T020^7*T002*T120^2*T102^4+2062584*T211^2*T200^7*T300*T020^5*T011^2*T120^3*T102^4+136678752*T211^2*T200^4*T300^3*T020^5*T011^2*T120^3*T102^4+521520768*T211^2*T200*T300^5*T020^5*T011^2*T120^3*T102^4-1508544*T211^2*T200^7*T300*T020^6*T002*T120^3*T102^4-53957664*T211^2*T200^4*T300^3*T020^6*T002*T120^3*T102^4-90699264*T211^2*T200*T300^5*T020^6*T002*T120^3*T102^4-190026*T211^2*T200^8*T020^4*T011^2*T120^4*T102^4-17163576*T211^2*T200^5*T300^2*T020^4*T011^2*T120^4*T102^4+111484512*T211^2*T200^2*T300^4*T020^4*T011^2*T120^4*T102^4-47952*T211^2*T200^8*T020^5*T002*T120^4*T102^4-7173360*T211^2*T200^5*T300^2*T020^5*T002*T120^4*T102^4-39680928*T211^2*T200^2*T300^4*T020^5*T002*T120^4*T102^4-5802840*T211^2*T200^6*T300*T020^3*T011^2*T120^5*T102^4-232416864*T211^2*T200^3*T300^3*T020^3*T011^2*T120^5*T102^4-408146688*T211^2*T300^5*T020^3*T011^2*T120^5*T102^4+1947888*T211^2*T200^6*T300*T020^4*T002*T120^5*T102^4+48813840*T211^2*T200^3*T300^3*T020^4*T002*T120^5*T102^4+34012224*T211^2*T300^5*T020^4*T002*T120^5*T102^4+35964*T211^2*T200^7*T020^2*T011^2*T120^6*T102^4-20260368*T211^2*T200^4*T300^2*T020^2*T011^2*T120^6*T102^4-498845952*T211^2*T200*T300^4*T020^2*T011^2*T120^6*T102^4+178848*T211^2*T200^7*T020^3*T002*T120^6*T102^4+23724576*T211^2*T200^4*T300^2*T020^3*T002*T120^6*T102^4+90699264*T211^2*T200*T300^4*T020^3*T002*T120^6*T102^4+2939328*T211^2*T200^5*T300*T020*T011^2*T120^7*T102^4+75582720*T211^2*T200^2*T300^3*T020*T011^2*T120^7*T102^4+629856*T211^2*T200^5*T300*T020^2*T002*T120^7*T102^4+18895680*T211^2*T200^2*T300^3*T020^2*T002*T120^7*T102^4+39366*T211^2*T200^6*T011^2*T120^8*T102^4+14329224*T211^2*T200^3*T300^2*T011^2*T120^8*T102^4+221079456*T211^2*T300^4*T011^2*T120^8*T102^4-104976*T211^2*T200^6*T020*T002*T120^8*T102^4-10392624*T211^2*T200^3*T300^2*T020*T002*T120^8*T102^4-17006112*T211^2*T300^4*T020*T002*T120^8*T102^4-944784*T211^2*T200^4*T300*T002*T120^9*T102^4-14171760*T211^2*T200*T300^3*T002*T120^9*T102^4-5184*T211^2*T200^8*T300*T020^9*T102^5-559872*T211^2*T200^5*T300^3*T020^9*T102^5-2592*T211^2*T200^9*T020^8*T120*T102^5-933120*T211^2*T200^6*T300^2*T020^8*T120*T102^5-10077696*T211^2*T200^3*T300^4*T020^8*T120*T102^5-416016*T211^2*T200^7*T300*T020^7*T120^2*T102^5-15956352*T211^2*T200^4*T300^3*T020^7*T120^2*T102^5-45349632*T211^2*T200*T300^5*T020^7*T120^2*T102^5-42120*T211^2*T200^8*T020^6*T120^3*T102^5-6438528*T211^2*T200^5*T300^2*T020^6*T120^3*T102^5-75582720*T211^2*T200^2*T300^4*T020^6*T120^3*T102^5-198288*T211^2*T200^6*T300*T020^5*T120^4*T102^5-22359888*T211^2*T200^3*T300^3*T020^5*T120^4*T102^5-34012224*T211^2*T300^5*T020^5*T120^4*T102^5+97200*T211^2*T200^7*T020^4*T120^5*T102^5+6875928*T211^2*T200^4*T300^2*T020^4*T120^5*T102^5+34012224*T211^2*T200*T300^4*T020^4*T120^5*T102^5+1574640*T211^2*T200^5*T300*T020^3*T120^6*T102^5+49128768*T211^2*T200^2*T300^3*T020^3*T120^6*T102^5-52488*T211^2*T200^6*T020^2*T120^7*T102^5+4723920*T211^2*T200^3*T300^2*T020^2*T120^7*T102^5+17006112*T211^2*T300^4*T020^2*T120^7*T102^5-944784*T211^2*T200^4*T300*T020*T120^8*T102^5-14171760*T211^2*T200*T300^3*T020*T120^8*T102^5-4251528*T211^2*T200^2*T300^2*T120^9*T102^5-20736*T211*T200^10*T300^2*T020^4*T011^11-559872*T211*T200^7*T300^4*T020^4*T011^11+4096*T211*T200^13*T020^5*T011^9*T002+145152*T211*T200^10*T300^2*T020^5*T011^9*T002-3265920*T211*T200^7*T300^4*T020^5*T011^9*T002-20480*T211*T200^13*T020^6*T011^7*T002^2+601344*T211*T200^10*T300^2*T020^6*T011^7*T002^2-5505408*T211*T200^7*T300^4*T020^6*T011^7*T002^2+158976*T211*T200^10*T300^2*T020^7*T011^5*T002^3-2332800*T211*T200^7*T300^4*T020^7*T011^5*T002^3-279936*T211*T200^7*T300^4*T020^8*T011^3*T002^4+2304*T211*T200^11*T300*T020^3*T011^11*T120-85536*T211*T200^8*T300^3*T020^3*T011^11*T120-5878656*T211*T200^5*T300^5*T020^3*T011^11*T120+25344*T211*T200^11*T300*T020^4*T011^9*T002*T120+2488320*T211*T200^8*T300^3*T020^4*T011^9*T002*T120-31912704*T211*T200^5*T300^5*T020^4*T011^9*T002*T120-334080*T211*T200^11*T300*T020^5*T011^7*T002^2*T120+7045056*T211*T200^8*T300^3*T020^5*T011^7*T002^2*T120-46189440*T211*T200^5*T300^5*T020^5*T011^7*T002^2*T120+122112*T211*T200^11*T300*T020^6*T011^5*T002^3*T120-559872*T211*T200^8*T300^3*T020^6*T011^5*T002^3*T120-10077696*T211*T200^5*T300^5*T020^6*T011^5*T002^3*T120-427680*T211*T200^8*T300^3*T020^7*T011^3*T002^4*T120+192*T211*T200^12*T020^2*T011^11*T120^2+47952*T211*T200^9*T300^2*T020^2*T011^11*T120^2+1539648*T211*T200^6*T300^4*T020^2*T011^11*T120^2-15116544*T211*T200^3*T300^6*T020^2*T011^11*T120^2-8256*T211*T200^12*T020^3*T011^9*T002*T120^2-362880*T211*T200^9*T300^2*T020^3*T011^9*T002*T120^2+17775936*T211*T200^6*T300^4*T020^3*T011^9*T002*T120^2-75582720*T211*T200^3*T300^6*T020^3*T011^9*T002*T120^2+35904*T211*T200^12*T020^4*T011^7*T002^2*T120^2-2827872*T211*T200^9*T300^2*T020^4*T011^7*T002^2*T120^2+34012224*T211*T200^6*T300^4*T020^4*T011^7*T002^2*T120^2-90699264*T211*T200^3*T300^6*T020^4*T011^7*T002^2*T120^2+21312*T211*T200^12*T020^5*T011^5*T002^3*T120^2+476928*T211*T200^9*T300^2*T020^5*T011^5*T002^3*T120^2-4059072*T211*T200^6*T300^4*T020^5*T011^5*T002^3*T120^2-237168*T211*T200^9*T300^2*T020^6*T011^3*T002^4*T120^2-1944*T211*T200^10*T300*T020*T011^11*T120^3+69984*T211*T200^7*T300^3*T020*T011^11*T120^3+7558272*T211*T200^4*T300^5*T020*T011^11*T120^3-46656*T211*T200^10*T300*T020^2*T011^9*T002*T120^3-3989088*T211*T200^7*T300^3*T020^2*T011^9*T002*T120^3+45349632*T211*T200^4*T300^5*T020^2*T011^9*T002*T120^3+526608*T211*T200^10*T300*T020^3*T011^7*T002^2*T120^3-12200544*T211*T200^7*T300^3*T020^3*T011^7*T002^2*T120^3+65505024*T211*T200^4*T300^5*T020^3*T011^7*T002^2*T120^3-34560*T211*T200^10*T300*T020^4*T011^5*T002^3*T120^3+1842912*T211*T200^7*T300^3*T020^4*T011^5*T002^3*T120^3-56376*T211*T200^10*T300*T020^5*T011^3*T002^4*T120^3+279936*T211*T200^7*T300^3*T020^5*T011^3*T002^4*T120^3-180*T211*T200^11*T011^11*T120^4-27216*T211*T200^8*T300^2*T011^11*T120^4-839808*T211*T200^5*T300^4*T011^11*T120^4+4248*T211*T200^11*T020*T011^9*T002*T120^4+190512*T211*T200^8*T300^2*T020*T011^9*T002*T120^4-11337408*T211*T200^5*T300^4*T020*T011^9*T002*T120^4-12240*T211*T200^11*T020^2*T011^7*T002^2*T120^4+2647728*T211*T200^8*T300^2*T020^2*T011^7*T002^2*T120^4-22254912*T211*T200^5*T300^4*T020^2*T011^7*T002^2*T120^4-42264*T211*T200^11*T020^3*T011^5*T002^3*T120^4-423792*T211*T200^8*T300^2*T020^3*T011^5*T002^3*T120^4+5038848*T211*T200^5*T300^4*T020^3*T011^5*T002^3*T120^4-4860*T211*T200^11*T020^4*T011^3*T002^4*T120^4+287712*T211*T200^8*T300^2*T020^4*T011^3*T002^4*T120^4+21384*T211*T200^9*T300*T011^9*T002*T120^5+1259712*T211*T200^6*T300^3*T011^9*T002*T120^5-195696*T211*T200^9*T300*T020*T011^7*T002^2*T120^5+4339008*T211*T200^6*T300^3*T020*T011^7*T002^2*T120^5-193752*T211*T200^9*T300*T020^2*T011^5*T002^3*T120^5-489888*T211*T200^6*T300^3*T020^2*T011^5*T002^3*T120^5+93312*T211*T200^9*T300*T020^3*T011^3*T002^4*T120^5-3024*T211*T200^10*T011^7*T002^2*T120^6-618192*T211*T200^7*T300^2*T011^7*T002^2*T120^6+20952*T211*T200^10*T020*T011^5*T002^3*T120^6-93312*T211*T200^7*T300^2*T020*T011^5*T002^3*T120^6+9720*T211*T200^10*T020^2*T011^3*T002^4*T120^6-69984*T211*T200^7*T300^2*T020^2*T011^3*T002^4*T120^6+106920*T211*T200^8*T300*T011^5*T002^3*T120^7-36936*T211*T200^8*T300*T020*T011^3*T002^4*T120^7-4860*T211*T200^9*T011^3*T002^4*T120^8+18432*T211*T200^11*T300*T020^5*T011^9*T102+1150848*T211*T200^8*T300^3*T020^5*T011^9*T102-258048*T211*T200^11*T300*T020^6*T011^7*T002*T102+2332800*T211*T200^8*T300^3*T020^6*T011^7*T002*T102+12597120*T211*T200^5*T300^5*T020^6*T011^7*T002*T102+276480*T211*T200^11*T300*T020^7*T011^5*T002^2*T102-5380992*T211*T200^8*T300^3*T020^7*T011^5*T002^2*T102+36951552*T211*T200^5*T300^5*T020^7*T011^5*T002^2*T102-1586304*T211*T200^8*T300^3*T020^8*T011^3*T002^3*T102+15956352*T211*T200^5*T300^5*T020^8*T011^3*T002^3*T102+1679616*T211*T200^5*T300^5*T020^9*T011*T002^4*T102+285120*T211*T200^9*T300^2*T020^4*T011^9*T120*T102+17356032*T211*T200^6*T300^4*T020^4*T011^9*T120*T102-36864*T211*T200^12*T020^5*T011^7*T002*T120*T102-4266432*T211*T200^9*T300^2*T020^5*T011^7*T002*T120*T102+36531648*T211*T200^6*T300^4*T020^5*T011^7*T002*T120*T102+120932352*T211*T200^3*T300^6*T020^5*T011^7*T002*T120*T102+116736*T211*T200^12*T020^6*T011^5*T002^2*T120*T102+2700864*T211*T200^9*T300^2*T020^6*T011^5*T002^2*T120*T102-54167616*T211*T200^6*T300^4*T020^6*T011^5*T002^2*T120*T102+302330880*T211*T200^3*T300^6*T020^6*T011^5*T002^2*T120*T102-1871424*T211*T200^9*T300^2*T020^7*T011^3*T002^3*T120*T102+6018624*T211*T200^6*T300^4*T020^7*T011^3*T002^3*T120*T102+60466176*T211*T200^3*T300^6*T020^7*T011^3*T002^3*T120*T102+3219264*T211*T200^6*T300^4*T020^8*T011*T002^4*T120*T102-66528*T211*T200^10*T300*T020^3*T011^9*T120^2*T102-1562976*T211*T200^7*T300^3*T020^3*T011^9*T120^2*T102+85660416*T211*T200^4*T300^5*T020^3*T011^9*T120^2*T102+211680*T211*T200^10*T300*T020^4*T011^7*T002*T120^2*T102-33289056*T211*T200^7*T300^3*T020^4*T011^7*T002*T120^2*T102+173840256*T211*T200^4*T300^5*T020^4*T011^7*T002*T120^2*T102+272097792*T211*T200*T300^7*T020^4*T011^7*T002*T120^2*T102+1663200*T211*T200^10*T300*T020^5*T011^5*T002^2*T120^2*T102+6975072*T211*T200^7*T300^3*T020^5*T011^5*T002^2*T120^2*T102-196515072*T211*T200^4*T300^5*T020^5*T011^5*T002^2*T120^2*T102+544195584*T211*T200*T300^7*T020^5*T011^5*T002^2*T120^2*T102-716256*T211*T200^10*T300*T020^6*T011^3*T002^3*T120^2*T102-6461856*T211*T200^7*T300^3*T020^6*T011^3*T002^3*T120^2*T102+40310784*T211*T200^4*T300^5*T020^6*T011^3*T002^3*T120^2*T102+2426112*T211*T200^7*T300^3*T020^7*T011*T002^4*T120^2*T102-2160*T211*T200^11*T020^2*T011^9*T120^3*T102-668736*T211*T200^8*T300^2*T020^2*T011^9*T120^3*T102-30652992*T211*T200^5*T300^4*T020^2*T011^9*T120^3*T102+136048896*T211*T200^2*T300^6*T020^2*T011^9*T120^3*T102+72432*T211*T200^11*T020^3*T011^7*T002*T120^3*T102+7585488*T211*T200^8*T300^2*T020^3*T011^7*T002*T120^3*T102-147386304*T211*T200^5*T300^4*T020^3*T011^7*T002*T120^3*T102+226748160*T211*T200^2*T300^6*T020^3*T011^7*T002*T120^3*T102-207504*T211*T200^11*T020^4*T011^5*T002^2*T120^3*T102+8153136*T211*T200^8*T300^2*T020^4*T011^5*T002^2*T120^3*T102+839808*T211*T200^5*T300^4*T020^4*T011^5*T002^2*T120^3*T102-317447424*T211*T200^2*T300^6*T020^4*T011^5*T002^2*T120^3*T102-88560*T211*T200^11*T020^5*T011^3*T002^3*T120^3*T102-2313360*T211*T200^8*T300^2*T020^5*T011^3*T002^3*T120^3*T102-9237888*T211*T200^5*T300^4*T020^5*T011^3*T002^3*T120^3*T102+898128*T211*T200^8*T300^2*T020^6*T011*T002^4*T120^3*T102-1679616*T211*T200^5*T300^4*T020^6*T011*T002^4*T120^3*T102+42120*T211*T200^9*T300*T020*T011^9*T120^4*T102+559872*T211*T200^6*T300^3*T020*T011^9*T120^4*T102-90699264*T211*T200^3*T300^5*T020*T011^9*T120^4*T102+241056*T211*T200^9*T300*T020^2*T011^7*T002*T120^4*T102+46399392*T211*T200^6*T300^3*T020^2*T011^7*T002*T120^4*T102-279656064*T211*T200^3*T300^5*T020^2*T011^7*T002*T120^4*T102-3449304*T211*T200^9*T300*T020^3*T011^5*T002^2*T120^4*T102+24844320*T211*T200^6*T300^3*T020^3*T011^5*T002^2*T120^4*T102+540432*T211*T200^9*T300*T020^4*T011^3*T002^3*T120^4*T102+559872*T211*T200^6*T300^3*T020^4*T011^3*T002^3*T120^4*T102-30233088*T211*T200^3*T300^5*T020^4*T011^3*T002^3*T120^4*T102+163296*T211*T200^9*T300*T020^5*T011*T002^4*T120^4*T102-2379456*T211*T200^6*T300^3*T020^5*T011*T002^4*T120^4*T102+1944*T211*T200^10*T011^9*T120^5*T102+361584*T211*T200^7*T300^2*T011^9*T120^5*T102+12597120*T211*T200^4*T300^4*T011^9*T120^5*T102-36720*T211*T200^10*T020*T011^7*T002*T120^5*T102-3277584*T211*T200^7*T300^2*T020*T011^7*T002*T120^5*T102+93218688*T211*T200^4*T300^4*T020*T011^7*T002*T120^5*T102+68040*T211*T200^10*T020^2*T011^5*T002^2*T120^5*T102-15023232*T211*T200^7*T300^2*T020^2*T011^5*T002^2*T120^5*T102+54167616*T211*T200^4*T300^4*T020^2*T011^5*T002^2*T120^5*T102+180576*T211*T200^10*T020^3*T011^3*T002^3*T120^5*T102+5202144*T211*T200^7*T300^2*T020^3*T011^3*T002^3*T120^5*T102-5038848*T211*T200^4*T300^4*T020^3*T011^3*T002^3*T120^5*T102+11664*T211*T200^10*T020^4*T011*T002^4*T120^5*T102-1236384*T211*T200^7*T300^2*T020^4*T011*T002^4*T120^5*T102-209952*T211*T200^8*T300*T011^7*T002*T120^6*T102-14486688*T211*T200^5*T300^3*T011^7*T002*T120^6*T102+1498824*T211*T200^8*T300*T020*T011^5*T002^2*T120^6*T102-17635968*T211*T200^5*T300^3*T020*T011^5*T002^2*T120^6*T102+730944*T211*T200^8*T300*T020^2*T011^3*T002^3*T120^6*T102+3149280*T211*T200^5*T300^3*T020^2*T011^3*T002^3*T120^6*T102-279936*T211*T200^8*T300*T020^3*T011*T002^4*T120^6*T102+419904*T211*T200^5*T300^3*T020^3*T011*T002^4*T120^6*T102+21384*T211*T200^9*T011^5*T002^2*T120^7*T102+5038848*T211*T200^6*T300^2*T011^5*T002^2*T120^7*T102-92016*T211*T200^9*T020*T011^3*T002^3*T120^7*T102-1364688*T211*T200^6*T300^2*T020*T011^3*T002^3*T120^7*T102-23328*T211*T200^9*T020^2*T011*T002^4*T120^7*T102+384912*T211*T200^6*T300^2*T020^2*T011*T002^4*T120^7*T102-548208*T211*T200^7*T300*T011^3*T002^3*T120^8*T102+116640*T211*T200^7*T300*T020*T011*T002^4*T120^8*T102+11664*T211*T200^8*T011*T002^4*T120^9*T102-3072*T211*T200^12*T020^6*T011^7*T102^2-756864*T211*T200^9*T300^2*T020^6*T011^7*T102^2-3359232*T211*T200^6*T300^4*T020^6*T011^7*T102^2+21504*T211*T200^12*T020^7*T011^5*T002*T102^2+1990656*T211*T200^9*T300^2*T020^7*T011^5*T002*T102^2-21555072*T211*T200^6*T300^4*T020^7*T011^5*T002*T102^2-1316736*T211*T200^9*T300^2*T020^8*T011^3*T002^2*T102^2+12037248*T211*T200^6*T300^4*T020^8*T011^3*T002^2*T102^2-45349632*T211*T200^3*T300^6*T020^8*T011^3*T002^2*T102^2+3919104*T211*T200^6*T300^4*T020^9*T011*T002^3*T102^2-15116544*T211*T200^3*T300^6*T020^9*T011*T002^3*T102^2-200448*T211*T200^10*T300*T020^5*T011^7*T120*T102^2-17029440*T211*T200^7*T300^3*T020^5*T011^7*T120*T102^2-35271936*T211*T200^4*T300^5*T020^5*T011^7*T120*T102^2+1956096*T211*T200^10*T300*T020^6*T011^5*T002*T120*T102^2+16516224*T211*T200^7*T300^3*T020^6*T011^5*T002*T120*T102^2-254461824*T211*T200^4*T300^5*T020^6*T011^5*T002*T120*T102^2-1105920*T211*T200^10*T300*T020^7*T011^3*T002^2*T120*T102^2-15256512*T211*T200^7*T300^3*T020^7*T011^3*T002^2*T120*T102^2+143607168*T211*T200^4*T300^5*T020^7*T011^3*T002^2*T120*T102^2-272097792*T211*T200*T300^7*T020^7*T011^3*T002^2*T120*T102^2+6251904*T211*T200^7*T300^3*T020^8*T011*T002^3*T120*T102^2+7558272*T211*T200^4*T300^5*T020^8*T011*T002^3*T120*T102^2+6048*T211*T200^11*T020^4*T011^7*T120^2*T102^2-248832*T211*T200^8*T300^2*T020^4*T011^7*T120^2*T102^2-130170240*T211*T200^5*T300^4*T020^4*T011^7*T120^2*T102^2-90699264*T211*T200^2*T300^6*T020^4*T011^7*T120^2*T102^2+79488*T211*T200^11*T020^5*T011^5*T002*T120^2*T102^2+22146048*T211*T200^8*T300^2*T020^5*T011^5*T002*T120^2*T102^2+27713664*T211*T200^5*T300^4*T020^5*T011^5*T002*T120^2*T102^2-906992640*T211*T200^2*T300^6*T020^5*T011^5*T002*T120^2*T102^2-228384*T211*T200^11*T020^6*T011^3*T002^2*T120^2*T102^2-17713728*T211*T200^8*T300^2*T020^6*T011^3*T002^2*T120^2*T102^2-7978176*T211*T200^5*T300^4*T020^6*T011^3*T002^2*T120^2*T102^2+498845952*T211*T200^2*T300^6*T020^6*T011^3*T002^2*T120^2*T102^2+3685824*T211*T200^8*T300^2*T020^7*T011*T002^3*T120^2*T102^2+34012224*T211*T200^5*T300^4*T020^7*T011*T002^3*T120^2*T102^2+45349632*T211*T200^2*T300^6*T020^7*T011*T002^3*T120^2*T102^2+524880*T211*T200^9*T300*T020^3*T011^7*T120^3*T102^2+27993600*T211*T200^6*T300^3*T020^3*T011^7*T120^3*T102^2-400588416*T211*T200^3*T300^5*T020^3*T011^7*T120^3*T102^2-2563488*T211*T200^9*T300*T020^4*T011^5*T002*T120^3*T102^2+103296384*T211*T200^6*T300^3*T020^4*T011^5*T002*T120^3*T102^2+45349632*T211*T200^3*T300^5*T020^4*T011^5*T002*T120^3*T102^2-816293376*T211*T300^7*T020^4*T011^5*T002*T120^3*T102^2-2722896*T211*T200^9*T300*T020^5*T011^3*T002^2*T120^3*T102^2-69494112*T211*T200^6*T300^3*T020^5*T011^3*T002^2*T120^3*T102^2+166281984*T211*T200^3*T300^5*T020^5*T011^3*T002^2*T120^3*T102^2+816293376*T211*T300^7*T020^5*T011^3*T002^2*T120^3*T102^2+951264*T211*T200^9*T300*T020^6*T011*T002^3*T120^3*T102^2+19525536*T211*T200^6*T300^3*T020^6*T011*T002^3*T120^3*T102^2+68024448*T211*T200^3*T300^5*T020^6*T011*T002^3*T120^3*T102^2+6048*T211*T200^10*T020^2*T011^7*T120^4*T102^2+3055968*T211*T200^7*T300^2*T020^2*T011^7*T120^4*T102^2+205333056*T211*T200^4*T300^4*T020^2*T011^7*T120^4*T102^2-408146688*T211*T200*T300^6*T020^2*T011^7*T120^4*T102^2-211464*T211*T200^10*T020^3*T011^5*T002*T120^4*T102^2-41220576*T211*T200^7*T300^2*T020^3*T011^5*T002*T120^4*T102^2+282175488*T211*T200^4*T300^4*T020^3*T011^5*T002*T120^4*T102^2+408146688*T211*T200*T300^6*T020^3*T011^5*T002*T120^4*T102^2+412776*T211*T200^10*T020^4*T011^3*T002^2*T120^4*T102^2+5482080*T211*T200^7*T300^2*T020^4*T011^3*T002^2*T120^4*T102^2-118412928*T211*T200^4*T300^4*T020^4*T011^3*T002^2*T120^4*T102^2+272097792*T211*T200*T300^6*T020^4*T011^3*T002^2*T120^4*T102^2+90720*T211*T200^10*T020^5*T011*T002^3*T120^4*T102^2+1936224*T211*T200^7*T300^2*T020^5*T011*T002^3*T120^4*T102^2+7558272*T211*T200^4*T300^4*T020^5*T011*T002^3*T120^4*T102^2-291600*T211*T200^8*T300*T020*T011^7*T120^5*T102^2-11757312*T211*T200^5*T300^3*T020*T011^7*T120^5*T102^2+408146688*T211*T200^2*T300^5*T020*T011^7*T120^5*T102^2-56376*T211*T200^8*T300*T020^2*T011^5*T002*T120^5*T102^2-180138816*T211*T200^5*T300^3*T020^2*T011^5*T002*T120^5*T102^2+453496320*T211*T200^2*T300^5*T020^2*T011^5*T002*T120^5*T102^2+7698240*T211*T200^8*T300*T020^3*T011^3*T002^2*T120^5*T102^2+62565696*T211*T200^5*T300^3*T020^3*T011^3*T002^2*T120^5*T102^2-226748160*T211*T200^2*T300^5*T020^3*T011^3*T002^2*T120^5*T102^2-995328*T211*T200^8*T300*T020^4*T011*T002^3*T120^5*T102^2-23094720*T211*T200^5*T300^3*T020^4*T011*T002^3*T120^5*T102^2-22674816*T211*T200^2*T300^5*T020^4*T011*T002^3*T120^5*T102^2-7776*T211*T200^9*T011^7*T120^6*T102^2-1889568*T211*T200^6*T300^2*T011^7*T120^6*T102^2-75582720*T211*T200^3*T300^4*T011^7*T120^6*T102^2+114696*T211*T200^9*T020*T011^5*T002*T120^6*T102^2+17670960*T211*T200^6*T300^2*T020*T011^5*T002*T120^6*T102^2-241864704*T211*T200^3*T300^4*T020*T011^5*T002*T120^6*T102^2-133488*T211*T200^9*T020^2*T011^3*T002^2*T120^6*T102^2+26244000*T211*T200^6*T300^2*T020^2*T011^3*T002^2*T120^6*T102^2+26453952*T211*T200^3*T300^4*T020^2*T011^3*T002^2*T120^6*T102^2-191808*T211*T200^9*T020^3*T011*T002^3*T120^6*T102^2-9517824*T211*T200^6*T300^2*T020^3*T011*T002^3*T120^6*T102^2-18895680*T211*T200^3*T300^4*T020^3*T011*T002^3*T120^6*T102^2+752328*T211*T200^7*T300*T011^5*T002*T120^7*T102^2+62355744*T211*T200^4*T300^3*T011^5*T002*T120^7*T102^2-3814128*T211*T200^7*T300*T020*T011^3*T002^2*T120^7*T102^2+1889568*T211*T200^4*T300^3*T020*T011^3*T002^2*T120^7*T102^2-676512*T211*T200^7*T300*T020^2*T011*T002^3*T120^7*T102^2+1889568*T211*T200^4*T300^3*T020^2*T011*T002^3*T120^7*T102^2-48600*T211*T200^8*T011^3*T002^2*T120^8*T102^2-13646880*T211*T200^5*T300^2*T011^3*T002^2*T120^8*T102^2+101088*T211*T200^8*T020*T011*T002^3*T120^8*T102^2+3989088*T211*T200^5*T300^2*T020*T011*T002^3*T120^8*T102^2+699840*T211*T200^6*T300*T011*T002^3*T120^9*T102^2+138240*T211*T200^10*T300*T020^7*T011^5*T102^3+3825792*T211*T200^7*T300^3*T020^7*T011^5*T102^3-193536*T211*T200^10*T300*T020^8*T011^3*T002*T102^3-5132160*T211*T200^7*T300^3*T020^8*T011^3*T002*T102^3+37791360*T211*T200^4*T300^5*T020^8*T011^3*T002*T102^3+2239488*T211*T200^7*T300^3*T020^9*T011*T002^2*T102^3+23040*T211*T200^11*T020^6*T011^5*T120*T102^3+6687360*T211*T200^8*T300^2*T020^6*T011^5*T120*T102^3+60466176*T211*T200^5*T300^4*T020^6*T011^5*T120*T102^3-87552*T211*T200^11*T020^7*T011^3*T002*T120*T102^3-11835072*T211*T200^8*T300^2*T020^7*T011^3*T002*T120*T102^3-18895680*T211*T200^5*T300^4*T020^7*T011^3*T002*T120*T102^3+362797056*T211*T200^2*T300^6*T020^7*T011^3*T002*T120*T102^3+2814912*T211*T200^8*T300^2*T020^8*T011*T002^2*T120*T102^3+44089920*T211*T200^5*T300^4*T020^8*T011*T002^2*T120*T102^3-45349632*T211*T200^2*T300^6*T020^8*T011*T002^2*T120*T102^3+557280*T211*T200^9*T300*T020^5*T011^5*T120^2*T102^3+78172128*T211*T200^6*T300^3*T020^5*T011^5*T120^2*T102^3+317447424*T211*T200^3*T300^5*T020^5*T011^5*T120^2*T102^3-4377888*T211*T200^9*T300*T020^6*T011^3*T002*T120^2*T102^3-121282272*T211*T200^6*T300^3*T020^6*T011^3*T002*T120^2*T102^3+234306432*T211*T200^3*T300^5*T020^6*T011^3*T002*T120^2*T102^3+816293376*T211*T300^7*T020^6*T011^3*T002*T120^2*T102^3+1161216*T211*T200^9*T300*T020^7*T011*T002^2*T120^2*T102^3+54307584*T211*T200^6*T300^3*T020^7*T011*T002^2*T120^2*T102^3+158723712*T211*T200^3*T300^5*T020^7*T011*T002^2*T120^2*T102^3-44064*T211*T200^10*T020^4*T011^5*T120^3*T102^3-6788448*T211*T200^7*T300^2*T020^4*T011^5*T120^3*T102^3+357758208*T211*T200^4*T300^4*T020^4*T011^5*T120^3*T102^3+544195584*T211*T200*T300^6*T020^4*T011^5*T120^3*T102^3+3888*T211*T200^10*T020^5*T011^3*T002*T120^3*T102^3-36053424*T211*T200^7*T300^2*T020^5*T011^3*T002*T120^3*T102^3-415704960*T211*T200^4*T300^4*T020^5*T011^3*T002*T120^3*T102^3+952342272*T211*T200*T300^6*T020^5*T011^3*T002*T120^3*T102^3+156816*T211*T200^10*T020^6*T011*T002^2*T120^3*T102^3+20003760*T211*T200^7*T300^2*T020^6*T011*T002^2*T120^3*T102^3+217930176*T211*T200^4*T300^4*T020^6*T011*T002^2*T120^3*T102^3+272097792*T211*T200*T300^6*T020^6*T011*T002^2*T120^3*T102^3-1658232*T211*T200^8*T300*T020^3*T011^5*T120^4*T102^3-135209088*T211*T200^5*T300^3*T020^3*T011^5*T120^4*T102^3+657569664*T211*T200^2*T300^5*T020^3*T011^5*T120^4*T102^3+6901200*T211*T200^8*T300*T020^4*T011^3*T002*T120^4*T102^3-43460064*T211*T200^5*T300^3*T020^4*T011^3*T002*T120^4*T102^3-680244480*T211*T200^2*T300^5*T020^4*T011^3*T002*T120^4*T102^3+1384128*T211*T200^8*T300*T020^5*T011*T002^2*T120^4*T102^3+42830208*T211*T200^5*T300^3*T020^5*T011*T002^2*T120^4*T102^3+249422976*T211*T200^2*T300^5*T020^5*T011*T002^2*T120^4*T102^3+4536*T211*T200^9*T020^2*T011^5*T120^5*T102^3-5003856*T211*T200^6*T300^2*T020^2*T011^5*T120^5*T102^3-615999168*T211*T200^3*T300^4*T020^2*T011^5*T120^5*T102^3+408146688*T211*T300^6*T020^2*T011^5*T120^5*T102^3+230688*T211*T200^9*T020^3*T011^3*T002*T120^5*T102^3+84750624*T211*T200^6*T300^2*T020^3*T011^3*T002*T120^5*T102^3+173840256*T211*T200^3*T300^4*T020^3*T011^3*T002*T120^5*T102^3-1224440064*T211*T300^6*T020^3*T011^3*T002*T120^5*T102^3-289008*T211*T200^9*T020^4*T011*T002^2*T120^5*T102^3-21939984*T211*T200^6*T300^2*T020^4*T011*T002^2*T120^5*T102^3-120932352*T211*T200^3*T300^4*T020^4*T011*T002^2*T120^5*T102^3+892296*T211*T200^7*T300*T020*T011^5*T120^6*T102^3+56687040*T211*T200^4*T300^3*T020*T011^5*T120^6*T102^3-816293376*T211*T200*T300^5*T020*T011^5*T120^6*T102^3-1306368*T211*T200^7*T300*T020^2*T011^3*T002*T120^6*T102^3+275247072*T211*T200^4*T300^3*T020^2*T011^3*T002*T120^6*T102^3-5785344*T211*T200^7*T300*T020^3*T011*T002^2*T120^6*T102^3-125971200*T211*T200^4*T300^3*T020^3*T011*T002^2*T120^6*T102^3-136048896*T211*T200*T300^5*T020^3*T011*T002^2*T120^6*T102^3+13608*T211*T200^8*T011^5*T120^7*T102^3+4828896*T211*T200^5*T300^2*T011^5*T120^7*T102^3+226748160*T211*T200^2*T300^4*T011^5*T120^7*T102^3-151632*T211*T200^8*T020*T011^3*T002*T120^7*T102^3-38526192*T211*T200^5*T300^2*T020*T011^3*T002*T120^7*T102^3+158723712*T211*T200^2*T300^4*T020*T011^3*T002*T120^7*T102^3+97200*T211*T200^8*T020^2*T011*T002^2*T120^7*T102^3-12912048*T211*T200^5*T300^2*T020^2*T011*T002^2*T120^7*T102^3-45349632*T211*T200^2*T300^4*T020^2*T011*T002^2*T120^7*T102^3-1154736*T211*T200^6*T300*T011^3*T002*T120^8*T102^3-119042784*T211*T200^3*T300^3*T011^3*T002*T120^8*T102^3+3219264*T211*T200^6*T300*T020*T011*T002^2*T120^8*T102^3+37791360*T211*T200^3*T300^3*T020*T011*T002^2*T120^8*T102^3+34992*T211*T200^7*T011*T002^2*T120^9*T102^3+12282192*T211*T200^4*T300^2*T011*T002^2*T120^9*T102^3-4608*T211*T200^11*T020^8*T011^3*T102^4-777600*T211*T200^8*T300^2*T020^8*T011^3*T102^4-5038848*T211*T200^5*T300^4*T020^8*T011^3*T102^4+435456*T211*T200^8*T300^2*T020^9*T011*T002*T102^4+5038848*T211*T200^5*T300^4*T020^9*T011*T002*T102^4-705024*T211*T200^9*T300*T020^7*T011^3*T120*T102^4-26523936*T211*T200^6*T300^3*T020^7*T011^3*T120*T102^4-52907904*T211*T200^3*T300^5*T020^7*T011^3*T120*T102^4+393984*T211*T200^9*T300*T020^8*T011*T002*T120*T102^4+20155392*T211*T200^6*T300^3*T020^8*T011*T002*T120*T102^4+60466176*T211*T200^3*T300^5*T020^8*T011*T002*T120*T102^4-47520*T211*T200^10*T020^6*T011^3*T120^2*T102^4-17600976*T211*T200^7*T300^2*T020^6*T011^3*T120^2*T102^4-248163264*T211*T200^4*T300^4*T020^6*T011^3*T120^2*T102^4-136048896*T211*T200*T300^6*T020^6*T011^3*T120^2*T102^4+88128*T211*T200^10*T020^7*T011*T002*T120^2*T102^4+15163200*T211*T200^7*T300^2*T020^7*T011*T002*T120^2*T102^4+214151040*T211*T200^4*T300^4*T020^7*T011*T002*T120^2*T102^4+136048896*T211*T200*T300^6*T020^7*T011*T002*T120^2*T102^4-157464*T211*T200^8*T300*T020^5*T011^3*T120^3*T102^4-132899616*T211*T200^5*T300^3*T020^5*T011^3*T120^3*T102^4-838968192*T211*T200^2*T300^5*T020^5*T011^3*T120^3*T102^4+2939328*T211*T200^8*T300*T020^6*T011*T002*T120^3*T102^4+145286784*T211*T200^5*T300^3*T020^6*T011*T002*T120^3*T102^4+657569664*T211*T200^2*T300^5*T020^6*T011*T002*T120^3*T102^4+100116*T211*T200^9*T020^4*T011^3*T120^4*T102^4+23899536*T211*T200^6*T300^2*T020^4*T011^3*T120^4*T102^4-309889152*T211*T200^3*T300^4*T020^4*T011^3*T120^4*T102^4-816293376*T211*T300^6*T020^4*T011^3*T120^4*T102^4-95904*T211*T200^9*T020^5*T011*T002*T120^4*T102^4+14486688*T211*T200^6*T300^2*T020^5*T011*T002*T120^4*T102^4+359017920*T211*T200^3*T300^4*T020^5*T011*T002*T120^4*T102^4+408146688*T211*T300^6*T020^5*T011*T002*T120^4*T102^4+2146176*T211*T200^7*T300*T020^3*T011^3*T120^5*T102^4+262020096*T211*T200^4*T300^3*T020^3*T011^3*T120^5*T102^4-5622048*T211*T200^7*T300*T020^4*T011*T002*T120^5*T102^4-103926240*T211*T200^4*T300^3*T020^4*T011*T002*T120^5*T102^4-68024448*T211*T200*T300^5*T020^4*T011*T002*T120^5*T102^4-36936*T211*T200^8*T020^2*T011^3*T120^6*T102^4+209952*T211*T200^5*T300^2*T020^2*T011^3*T120^6*T102^4+838968192*T211*T200^2*T300^4*T020^2*T011^3*T120^6*T102^4-62208*T211*T200^8*T020^3*T011*T002*T120^6*T102^4-58786560*T211*T200^5*T300^2*T020^3*T011*T002*T120^6*T102^4-566870400*T211*T200^2*T300^4*T020^3*T011*T002*T120^6*T102^4-1242216*T211*T200^6*T300*T020*T011^3*T120^7*T102^4-111484512*T211*T200^3*T300^3*T020*T011^3*T120^7*T102^4+612220032*T211*T300^5*T020*T011^3*T120^7*T102^4+1679616*T211*T200^6*T300*T020^2*T011*T002*T120^7*T102^4-132269760*T211*T200^3*T300^3*T020^2*T011*T002*T120^7*T102^4-204073344*T211*T300^5*T020^2*T011*T002*T120^7*T102^4-8748*T211*T200^7*T011^3*T120^8*T102^4-5983632*T211*T200^4*T300^2*T011^3*T120^8*T102^4-340122240*T211*T200*T300^4*T011^3*T120^8*T102^4+69984*T211*T200^7*T020*T011*T002*T120^8*T102^4+29603232*T211*T200^4*T300^2*T020*T011*T002*T120^8*T102^4+102036672*T211*T200*T300^4*T020*T011*T002*T120^8*T102^4+629856*T211*T200^5*T300*T011*T002*T120^9*T102^4+85030560*T211*T200^2*T300^3*T011*T002*T120^9*T102^4+20736*T211*T200^9*T300*T020^9*T011*T102^5+1119744*T211*T200^6*T300^3*T020^9*T011*T102^5+10368*T211*T200^10*T020^8*T011*T120*T102^5+2099520*T211*T200^7*T300^2*T020^8*T011*T120*T102^5+25194240*T211*T200^4*T300^4*T020^8*T011*T120*T102^5+839808*T211*T200^8*T300*T020^7*T011*T120^2*T102^5+40310784*T211*T200^5*T300^3*T020^7*T011*T120^2*T102^5+181398528*T211*T200^2*T300^5*T020^7*T011*T120^2*T102^5+24624*T211*T200^9*T020^6*T011*T120^3*T102^5+13716864*T211*T200^6*T300^2*T020^6*T011*T120^3*T102^5+275876928*T211*T200^3*T300^4*T020^6*T011*T120^3*T102^5+408146688*T211*T300^6*T020^6*T011*T120^3*T102^5-629856*T211*T200^7*T300*T020^5*T011*T120^4*T102^5+65505024*T211*T200^4*T300^3*T020^5*T011*T120^4*T102^5+612220032*T211*T200*T300^5*T020^5*T011*T120^4*T102^5-69984*T211*T200^8*T020^4*T011*T120^5*T102^5-22359888*T211*T200^5*T300^2*T020^4*T011*T120^5*T102^5-45349632*T211*T200^2*T300^4*T020^4*T011*T120^5*T102^5-839808*T211*T200^6*T300*T020^3*T011*T120^6*T102^5-177619392*T211*T200^3*T300^3*T020^3*T011*T120^6*T102^5-612220032*T211*T300^5*T020^3*T011*T120^6*T102^5+34992*T211*T200^7*T020^2*T011*T120^7*T102^5+4408992*T211*T200^4*T300^2*T020^2*T011*T120^7*T102^5-408146688*T211*T200*T300^4*T020^2*T011*T120^7*T102^5+629856*T211*T200^5*T300*T020*T011*T120^8*T102^5+79361856*T211*T200^2*T300^3*T020*T011*T120^8*T102^5+2834352*T211*T200^3*T300^2*T011*T120^9*T102^5+204073344*T211*T300^4*T011*T120^9*T102^5+104976*T200^8*T300^4*T020^4*T011^12-41472*T200^11*T300^2*T020^5*T011^10*T002+699840*T200^8*T300^4*T020^5*T011^10*T002+4096*T200^14*T020^6*T011^8*T002^2-138240*T200^11*T300^2*T020^6*T011^8*T002^2+1376352*T200^8*T300^4*T020^6*T011^8*T002^2-41472*T200^11*T300^2*T020^7*T011^6*T002^3+699840*T200^8*T300^4*T020^7*T011^6*T002^3+104976*T200^8*T300^4*T020^8*T011^4*T002^4-23328*T200^9*T300^3*T020^3*T011^12*T120+1259712*T200^6*T300^5*T020^3*T011^12*T120+4608*T200^12*T300*T020^4*T011^10*T002*T120-653184*T200^9*T300^3*T020^4*T011^10*T002*T120+7978176*T200^6*T300^5*T020^4*T011^10*T002*T120+64512*T200^12*T300*T020^5*T011^8*T002^2*T120-1695168*T200^9*T300^3*T020^5*T011^8*T002^2*T120+13856832*T200^6*T300^5*T020^5*T011^8*T002^2*T120-32256*T200^12*T300*T020^6*T011^6*T002^3*T120+217728*T200^9*T300^3*T020^6*T011^6*T002^3*T120+3779136*T200^6*T300^5*T020^6*T011^6*T002^3*T120+163296*T200^9*T300^3*T020^7*T011^4*T002^4*T120-648*T200^10*T300^2*T020^2*T011^12*T120^2-349920*T200^7*T300^4*T020^2*T011^12*T120^2+3779136*T200^4*T300^6*T020^2*T011^12*T120^2+384*T200^13*T020^3*T011^10*T002*T120^2+106272*T200^10*T300^2*T020^3*T011^10*T002*T120^2-3919104*T200^7*T300^4*T020^3*T011^10*T002*T120^2+22674816*T200^4*T300^6*T020^3*T011^10*T002*T120^2-6912*T200^13*T020^4*T011^8*T002^2*T120^2+545616*T200^10*T300^2*T020^4*T011^8*T002^2*T120^2-7908192*T200^7*T300^4*T020^4*T011^8*T002^2*T120^2+34012224*T200^4*T300^6*T020^4*T011^8*T002^2*T120^2-5760*T200^13*T020^5*T011^6*T002^3*T120^2-121824*T200^10*T300^2*T020^5*T011^6*T002^3*T120^2+2099520*T200^7*T300^4*T020^5*T011^6*T002^3*T120^2+92664*T200^10*T300^2*T020^6*T011^4*T002^4*T120^2+216*T200^11*T300*T020*T011^12*T120^3+11664*T200^8*T300^3*T020*T011^12*T120^3-1259712*T200^5*T300^5*T020*T011^12*T120^3-864*T200^11*T300*T020^2*T011^10*T002*T120^3+769824*T200^8*T300^3*T020^2*T011^10*T002*T120^3-8817984*T200^5*T300^5*T020^2*T011^10*T002*T120^3-93744*T200^11*T300*T020^3*T011^8*T002^2*T120^3+2426112*T200^8*T300^3*T020^3*T011^8*T002^2*T120^3-15116544*T200^5*T300^5*T020^3*T011^8*T002^2*T120^3+2592*T200^11*T300*T020^4*T011^6*T002^3*T120^3-303264*T200^8*T300^3*T020^4*T011^6*T002^3*T120^3+22680*T200^11*T300*T020^5*T011^4*T002^4*T120^3-104976*T200^8*T300^3*T020^5*T011^4*T002^4*T120^3+9*T200^12*T011^12*T120^4+1944*T200^9*T300^2*T011^12*T120^4+104976*T200^6*T300^4*T011^12*T120^4-324*T200^12*T020*T011^10*T002*T120^4-46656*T200^9*T300^2*T020*T011^10*T002*T120^4+1889568*T200^6*T300^4*T020*T011^10*T002*T120^4+2646*T200^12*T020^2*T011^8*T002^2*T120^4-458784*T200^9*T300^2*T020^2*T011^8*T002^2*T120^4+4199040*T200^6*T300^4*T020^2*T011^8*T002^2*T120^4+10620*T200^12*T020^3*T011^6*T002^3*T120^4+85536*T200^9*T300^2*T020^3*T011^6*T002^3*T120^4-1889568*T200^6*T300^4*T020^3*T011^6*T002^3*T120^4+2025*T200^12*T020^4*T011^4*T002^4*T120^4-110808*T200^9*T300^2*T020^4*T011^4*T002^4*T120^4-1620*T200^10*T300*T011^10*T002*T120^5-174960*T200^7*T300^3*T011^10*T002*T120^5+33372*T200^10*T300*T020*T011^8*T002^2*T120^5-769824*T200^7*T300^3*T020*T011^8*T002^2*T120^5+52164*T200^10*T300*T020^2*T011^6*T002^3*T120^5-104976*T200^7*T300^3*T020^2*T011^6*T002^3*T120^5-37260*T200^10*T300*T020^3*T011^4*T002^4*T120^5+270*T200^11*T011^8*T002^2*T120^6+102060*T200^8*T300^2*T011^8*T002^2*T120^6-4860*T200^11*T020*T011^6*T002^3*T120^6+29160*T200^8*T300^2*T020*T011^6*T002^3*T120^6-4050*T200^11*T020^2*T011^4*T002^4*T120^6+26244*T200^8*T300^2*T020^2*T011^4*T002^4*T120^6-24300*T200^9*T300*T011^6*T002^3*T120^7+14580*T200^9*T300*T020*T011^4*T002^4*T120^7+2025*T200^10*T011^4*T002^4*T120^8-186624*T200^9*T300^3*T020^5*T011^10*T102+36864*T200^12*T300*T020^6*T011^8*T002*T102-248832*T200^9*T300^3*T020^6*T011^8*T002*T102-3779136*T200^6*T300^5*T020^6*T011^8*T002*T102-73728*T200^12*T300*T020^7*T011^6*T002^2*T102+1804032*T200^9*T300^3*T020^7*T011^6*T002^2*T102-13856832*T200^6*T300^5*T020^7*T011^6*T002^2*T102+622080*T200^9*T300^3*T020^8*T011^4*T002^3*T102-7978176*T200^6*T300^5*T020^8*T011^4*T002^3*T102-1259712*T200^6*T300^5*T020^9*T011^2*T002^4*T102+20736*T200^10*T300^2*T020^4*T011^10*T120*T102-3429216*T200^7*T300^4*T020^4*T011^10*T120*T102+860544*T200^10*T300^2*T020^5*T011^8*T002*T120*T102-6718464*T200^7*T300^4*T020^5*T011^8*T002*T120*T102-45349632*T200^4*T300^6*T020^5*T011^8*T002*T120*T102-30720*T200^13*T020^6*T011^6*T002^2*T120*T102-539136*T200^10*T300^2*T020^6*T011^6*T002^2*T120*T102+19035648*T200^7*T300^4*T020^6*T011^6*T002^2*T120*T102-151165440*T200^4*T300^6*T020^6*T011^6*T002^2*T120*T102+736128*T200^10*T300^2*T020^7*T011^4*T002^3*T120*T102-4199040*T200^7*T300^4*T020^7*T011^4*T002^3*T120*T102-45349632*T200^4*T300^6*T020^7*T011^4*T002^3*T120*T102-2449440*T200^7*T300^4*T020^8*T011^2*T002^4*T120*T102+1728*T200^11*T300*T020^3*T011^10*T120^2*T102+758160*T200^8*T300^3*T020^3*T011^10*T120^2*T102-21415104*T200^5*T300^5*T020^3*T011^10*T120^2*T102-114048*T200^11*T300*T020^4*T011^8*T002*T120^2*T102+8374752*T200^8*T300^3*T020^4*T011^8*T002*T120^2*T102-54167616*T200^5*T300^5*T020^4*T011^8*T002*T120^2*T102-136048896*T200^2*T300^7*T020^4*T011^8*T002*T120^2*T102-419904*T200^11*T300*T020^5*T011^6*T002^2*T120^2*T102+559872*T200^8*T300^3*T020^5*T011^6*T002^2*T120^2*T102+52907904*T200^5*T300^5*T020^5*T011^6*T002^2*T120^2*T102-408146688*T200^2*T300^7*T020^5*T011^6*T002^2*T120^2*T102+283392*T200^11*T300*T020^6*T011^4*T002^3*T120^2*T102+2076192*T200^8*T300^3*T020^6*T011^4*T002^3*T120^2*T102-42830208*T200^5*T300^5*T020^6*T011^4*T002^3*T120^2*T102-1877904*T200^8*T300^3*T020^7*T011^2*T002^4*T120^2*T102-1944*T200^9*T300^2*T020^2*T011^10*T120^3*T102+6928416*T200^6*T300^4*T020^2*T011^10*T120^3*T102-45349632*T200^3*T300^6*T020^2*T011^10*T120^3*T102-3744*T200^12*T020^3*T011^8*T002*T120^3*T102-1796256*T200^9*T300^2*T020^3*T011^8*T002*T120^3*T102+39051072*T200^6*T300^4*T020^3*T011^8*T002*T120^3*T102-136048896*T200^3*T300^6*T020^3*T011^8*T002*T120^3*T102+53568*T200^12*T020^4*T011^6*T002^2*T120^3*T102-2274480*T200^9*T300^2*T020^4*T011^6*T002^2*T120^3*T102+8608032*T200^6*T300^4*T020^4*T011^6*T002^2*T120^3*T102+22674816*T200^3*T300^6*T020^4*T011^6*T002^2*T120^3*T102+35424*T200^12*T020^5*T011^4*T002^3*T120^3*T102+1018656*T200^9*T300^2*T020^5*T011^4*T002^3*T120^3*T102-6718464*T200^6*T300^4*T020^5*T011^4*T002^3*T120^3*T102-709560*T200^9*T300^2*T020^6*T011^2*T002^4*T120^3*T102+1259712*T200^6*T300^4*T020^6*T011^2*T002^4*T120^3*T102-4212*T200^10*T300*T020*T011^10*T120^4*T102-384912*T200^7*T300^3*T020*T011^10*T120^4*T102+18895680*T200^4*T300^5*T020*T011^10*T120^4*T102+39852*T200^10*T300*T020^2*T011^8*T002*T120^4*T102-10077696*T200^7*T300^3*T020^2*T011^8*T002*T120^4*T102+71803584*T200^4*T300^5*T020^2*T011^8*T002*T120^4*T102+806436*T200^10*T300*T020^3*T011^6*T002^2*T120^4*T102-8153136*T200^7*T300^3*T020^3*T011^6*T002^2*T120^4*T102+11337408*T200^4*T300^5*T020^3*T011^6*T002^2*T120^4*T102-155196*T200^10*T300*T020^4*T011^4*T002^3*T120^4*T102-1119744*T200^7*T300^3*T020^4*T011^4*T002^3*T120^4*T102+22674816*T200^4*T300^5*T020^4*T011^4*T002^3*T120^4*T102-132192*T200^10*T300*T020^5*T011^2*T002^4*T120^4*T102+1819584*T200^7*T300^3*T020^5*T011^2*T002^4*T120^4*T102-108*T200^11*T011^10*T120^5*T102-29160*T200^8*T300^2*T011^10*T120^5*T102-1889568*T200^5*T300^4*T011^10*T120^5*T102+3240*T200^11*T020*T011^8*T002*T120^5*T102+769824*T200^8*T300^2*T020*T011^8*T002*T120^5*T102-20155392*T200^5*T300^4*T020*T011^8*T002*T120^5*T102-21060*T200^11*T020^2*T011^6*T002^2*T120^5*T102+3551688*T200^8*T300^2*T020^2*T011^6*T002^2*T120^5*T102-17006112*T200^5*T300^4*T020^2*T011^6*T002^2*T120^5*T102-66528*T200^11*T020^3*T011^4*T002^3*T120^5*T102-1924560*T200^8*T300^2*T020^3*T011^4*T002^3*T120^5*T102+10077696*T200^5*T300^4*T020^3*T011^4*T002^3*T120^5*T102-9720*T200^11*T020^4*T011^2*T002^4*T120^5*T102+968112*T200^8*T300^2*T020^4*T011^2*T002^4*T120^5*T102+18468*T200^9*T300*T011^8*T002*T120^6*T102+2519424*T200^6*T300^3*T011^8*T002*T120^6*T102-335340*T200^9*T300*T020*T011^6*T002^2*T120^6*T102+4408992*T200^6*T300^3*T020*T011^6*T002^2*T120^6*T102-309096*T200^9*T300*T020^2*T011^4*T002^3*T120^6*T102+314928*T200^6*T300^3*T020^2*T011^4*T002^3*T120^6*T102+225504*T200^9*T300*T020^3*T011^2*T002^4*T120^6*T102-314928*T200^6*T300^3*T020^3*T011^2*T002^4*T120^6*T102-2268*T200^10*T011^6*T002^2*T120^7*T102-1119744*T200^7*T300^2*T011^6*T002^2*T120^7*T102+31104*T200^10*T020*T011^4*T002^3*T120^7*T102+454896*T200^7*T300^2*T020*T011^4*T002^3*T120^7*T102+19440*T200^10*T020^2*T011^2*T002^4*T120^7*T102-297432*T200^7*T300^2*T020^2*T011^2*T002^4*T120^7*T102+189540*T200^8*T300*T011^4*T002^3*T120^8*T102-93312*T200^8*T300*T020*T011^2*T002^4*T120^8*T102-9720*T200^9*T011^2*T002^4*T120^9*T102+114048*T200^10*T300^2*T020^6*T011^8*T102^2+629856*T200^7*T300^4*T020^6*T011^8*T102^2-6144*T200^13*T020^7*T011^6*T002*T102^2-352512*T200^10*T300^2*T020^7*T011^6*T002*T102^2+4618944*T200^7*T300^4*T020^7*T011^6*T002*T102^2+528768*T200^10*T300^2*T020^8*T011^4*T002^2*T102^2-7768224*T200^7*T300^4*T020^8*T011^4*T002^2*T102^2+34012224*T200^4*T300^6*T020^8*T011^4*T002^2*T102^2-3079296*T200^7*T300^4*T020^9*T011^2*T002^3*T102^2+22674816*T200^4*T300^6*T020^9*T011^2*T002^3*T102^2+3779136*T200^4*T300^6*T020^10*T002^4*T102^2-3456*T200^11*T300*T020^5*T011^8*T120*T102^2+3219264*T200^8*T300^3*T020^5*T011^8*T120*T102^2+7558272*T200^5*T300^5*T020^5*T011^8*T120*T102^2-393984*T200^11*T300*T020^6*T011^6*T002*T120*T102^2-3872448*T200^8*T300^3*T020^6*T011^6*T002*T120*T102^2+73063296*T200^5*T300^5*T020^6*T011^6*T002*T120*T102^2+438912*T200^11*T300*T020^7*T011^4*T002^2*T120*T102^2+3499200*T200^8*T300^3*T020^7*T011^4*T002^2*T120*T102^2-93218688*T200^5*T300^5*T020^7*T011^4*T002^2*T120*T102^2+408146688*T200^2*T300^7*T020^7*T011^4*T002^2*T120*T102^2-4898880*T200^8*T300^3*T020^8*T011^2*T002^3*T120*T102^2+8817984*T200^5*T300^5*T020^8*T011^2*T002^3*T120*T102^2+136048896*T200^2*T300^7*T020^8*T011^2*T002^3*T120*T102^2+8817984*T200^5*T300^5*T020^9*T002^4*T120*T102^2-288*T200^12*T020^4*T011^8*T120^2*T102^2-462672*T200^9*T300^2*T020^4*T011^8*T120^2*T102^2+31597776*T200^6*T300^4*T020^4*T011^8*T120^2*T102^2+22674816*T200^3*T300^6*T020^4*T011^8*T120^2*T102^2+10944*T200^12*T020^5*T011^6*T002*T120^2*T102^2-5287680*T200^9*T300^2*T020^5*T011^6*T002*T120^2*T102^2-9447840*T200^6*T300^4*T020^5*T011^6*T002*T120^2*T102^2+408146688*T200^3*T300^6*T020^5*T011^6*T002*T120^2*T102^2+89568*T200^12*T020^6*T011^4*T002^2*T120^2*T102^2+6271344*T200^9*T300^2*T020^6*T011^4*T002^2*T120^2*T102^2-30652992*T200^6*T300^4*T020^6*T011^4*T002^2*T120^2*T102^2-204073344*T200^3*T300^6*T020^6*T011^4*T002^2*T120^2*T102^2+1224440064*T300^8*T020^6*T011^4*T002^2*T120^2*T102^2-2884896*T200^9*T300^2*T020^7*T011^2*T002^3*T120^2*T102^2-20365344*T200^6*T300^4*T020^7*T011^2*T002^3*T120^2*T102^2+181398528*T200^3*T300^6*T020^7*T011^2*T002^3*T120^2*T102^2+8503056*T200^6*T300^4*T020^8*T002^4*T120^2*T102^2-16848*T200^10*T300*T020^3*T011^8*T120^3*T102^2-8328096*T200^7*T300^3*T020^3*T011^8*T120^3*T102^2+132269760*T200^4*T300^5*T020^3*T011^8*T120^3*T102^2+874800*T200^10*T300*T020^4*T011^6*T002*T120^3*T102^2-33067440*T200^7*T300^3*T020^4*T011^6*T002*T120^3*T102^2+30233088*T200^4*T300^5*T020^4*T011^6*T002*T120^3*T102^2+816293376*T200*T300^7*T020^4*T011^6*T002*T120^3*T102^2+991440*T200^10*T300*T020^5*T011^4*T002^2*T120^3*T102^2+22604832*T200^7*T300^3*T020^5*T011^4*T002^2*T120^3*T102^2-188956800*T200^4*T300^5*T020^5*T011^4*T002^2*T120^3*T102^2+408146688*T200*T300^7*T020^5*T011^4*T002^2*T120^3*T102^2-745200*T200^10*T300*T020^6*T011^2*T002^3*T120^3*T102^2-15221520*T200^7*T300^3*T020^6*T011^2*T002^3*T120^3*T102^2+71803584*T200^4*T300^5*T020^6*T011^2*T002^3*T120^3*T102^2+4339008*T200^7*T300^3*T020^7*T002^4*T120^3*T102^2-3779136*T200^4*T300^5*T020^7*T002^4*T120^3*T102^2+270*T200^11*T020^2*T011^8*T120^4*T102^2+183708*T200^8*T300^2*T020^2*T011^8*T120^4*T102^2-52907904*T200^5*T300^4*T020^2*T011^8*T120^4*T102^2+204073344*T200^2*T300^6*T020^2*T011^8*T120^4*T102^2+8532*T200^11*T020^3*T011^6*T002*T120^4*T102^2+10935000*T200^8*T300^2*T020^3*T011^6*T002*T120^4*T102^2-114633792*T200^5*T300^4*T020^3*T011^6*T002*T120^4*T102^2+136048896*T200^2*T300^6*T020^3*T011^6*T002*T120^4*T102^2-163026*T200^11*T020^4*T011^4*T002^2*T120^4*T102^2-667764*T200^8*T300^2*T020^4*T011^4*T002^2*T120^4*T102^2+35271936*T200^5*T300^4*T020^4*T011^4*T002^2*T120^4*T102^2-34012224*T200^2*T300^6*T020^4*T011^4*T002^2*T120^4*T102^2-71280*T200^11*T020^5*T011^2*T002^3*T120^4*T102^2-2181168*T200^8*T300^2*T020^5*T011^2*T002^3*T120^4*T102^2+23934528*T200^5*T300^4*T020^5*T011^2*T002^3*T120^4*T102^2-68024448*T200^2*T300^6*T020^5*T011^2*T002^3*T120^4*T102^2+1236384*T200^8*T300^2*T020^6*T002^4*T120^4*T102^2-6928416*T200^5*T300^4*T020^6*T002^4*T120^4*T102^2+30132*T200^9*T300*T020*T011^8*T120^5*T102^2+3989088*T200^6*T300^3*T020*T011^8*T120^5*T102^2-113374080*T200^3*T300^5*T020*T011^8*T120^5*T102^2-347004*T200^9*T300*T020^2*T011^6*T002*T120^5*T102^2+49233744*T200^6*T300^3*T020^2*T011^6*T002*T120^5*T102^2-181398528*T200^3*T300^5*T020^2*T011^6*T002*T120^5*T102^2-2649672*T200^9*T300*T020^3*T011^4*T002^2*T120^5*T102^2-15851376*T200^6*T300^3*T020^3*T011^4*T002^2*T120^5*T102^2+136048896*T200^3*T300^5*T020^3*T011^4*T002^2*T120^5*T102^2+606528*T200^9*T300*T020^4*T011^2*T002^3*T120^5*T102^2+19945440*T200^6*T300^3*T020^4*T011^2*T002^3*T120^5*T102^2-56687040*T200^3*T300^5*T020^4*T011^2*T002^3*T120^5*T102^2+186624*T200^9*T300*T020^5*T002^4*T120^5*T102^2-5038848*T200^6*T300^3*T020^5*T002^4*T120^5*T102^2+486*T200^10*T011^8*T120^6*T102^2+174960*T200^7*T300^2*T011^8*T120^6*T102^2+14171760*T200^4*T300^4*T011^8*T120^6*T102^2-11988*T200^10*T020*T011^6*T002*T120^6*T102^2-4793904*T200^7*T300^2*T020*T011^6*T002*T120^6*T102^2+75582720*T200^4*T300^4*T020*T011^6*T002*T120^6*T102^2+67716*T200^10*T020^2*T011^4*T002^2*T120^6*T102^2-9797760*T200^7*T300^2*T020^2*T011^4*T002^2*T120^6*T102^2+10392624*T200^4*T300^4*T020^2*T011^4*T002^2*T120^6*T102^2+137376*T200^10*T020^3*T011^2*T002^3*T120^6*T102^2+7418304*T200^7*T300^2*T020^3*T011^2*T002^3*T120^6*T102^2-13226976*T200^4*T300^4*T020^3*T011^2*T002^3*T120^6*T102^2+11664*T200^10*T020^4*T002^4*T120^6*T102^2-1819584*T200^7*T300^2*T020^4*T002^4*T120^6*T102^2+944784*T200^4*T300^4*T020^4*T002^4*T120^6*T102^2-78732*T200^8*T300*T011^6*T002*T120^7*T102^2-14486688*T200^5*T300^3*T011^6*T002*T120^7*T102^2+1253880*T200^8*T300*T020*T011^4*T002^2*T120^7*T102^2-2204496*T200^5*T300^3*T020*T011^4*T002^2*T120^7*T102^2+618192*T200^8*T300*T020^2*T011^2*T002^3*T120^7*T102^2-4723920*T200^5*T300^3*T020^2*T011^2*T002^3*T120^7*T102^2-326592*T200^8*T300*T020^3*T002^4*T120^7*T102^2+1259712*T200^5*T300^3*T020^3*T002^4*T120^7*T102^2+6318*T200^9*T011^4*T002^2*T120^8*T102^2+4592700*T200^6*T300^2*T011^4*T002^2*T120^8*T102^2-66096*T200^9*T020*T011^2*T002^3*T120^8*T102^2-2834352*T200^6*T300^2*T020*T011^2*T002^3*T120^8*T102^2-23328*T200^9*T020^2*T002^4*T120^8*T102^2+629856*T200^6*T300^2*T020^2*T002^4*T120^8*T102^2-489888*T200^7*T300*T011^2*T002^3*T120^9*T102^2+139968*T200^7*T300*T020*T002^4*T120^9*T102^2+11664*T200^8*T002^4*T120^10*T102^2-27648*T200^11*T300*T020^7*T011^6*T102^3-699840*T200^8*T300^3*T020^7*T011^6*T102^3+82944*T200^11*T300*T020^8*T011^4*T002*T102^3+839808*T200^8*T300^3*T020^8*T011^4*T002*T102^3-11337408*T200^5*T300^5*T020^8*T011^4*T002*T102^3-1819584*T200^8*T300^3*T020^9*T011^2*T002^2*T102^3+11337408*T200^5*T300^5*T020^9*T011^2*T002^2*T102^3+5038848*T200^5*T300^5*T020^10*T002^3*T102^3-1329696*T200^9*T300^2*T020^6*T011^6*T120*T102^3-13646880*T200^6*T300^4*T020^6*T011^6*T120*T102^3+36864*T200^12*T020^7*T011^4*T002*T120*T102^3+3685824*T200^9*T300^2*T020^7*T011^4*T002*T120*T102^3-5458752*T200^6*T300^4*T020^7*T011^4*T002*T120*T102^3-136048896*T200^3*T300^6*T020^7*T011^4*T002*T120*T102^3-2262816*T200^9*T300^2*T020^8*T011^2*T002^2*T120*T102^3-20785248*T200^6*T300^4*T020^8*T011^2*T002^2*T120*T102^3+204073344*T200^3*T300^6*T020^8*T011^2*T002^2*T120*T102^3+10077696*T200^6*T300^4*T020^9*T002^3*T120*T102^3+45349632*T200^3*T300^6*T020^9*T002^3*T120*T102^3+81648*T200^10*T300*T020^5*T011^6*T120^2*T102^3-19140624*T200^7*T300^3*T020^5*T011^6*T120^2*T102^3-90699264*T200^4*T300^5*T020^5*T011^6*T120^2*T102^3+1345248*T200^10*T300*T020^6*T011^4*T002*T120^2*T102^3+40030848*T200^7*T300^3*T020^6*T011^4*T002*T120^2*T102^3-188956800*T200^4*T300^5*T020^6*T011^4*T002*T120^2*T102^3-408146688*T200*T300^7*T020^6*T011^4*T002*T120^2*T102^3-924048*T200^10*T300*T020^7*T011^2*T002^2*T120^2*T102^3-36286704*T200^7*T300^3*T020^7*T011^2*T002^2*T120^2*T102^3+64245312*T200^4*T300^5*T020^7*T011^2*T002^2*T120^2*T102^3+816293376*T200*T300^7*T020^7*T011^2*T002^2*T120^2*T102^3+7978176*T200^7*T300^3*T020^8*T002^3*T120^2*T102^3+90699264*T200^4*T300^5*T020^8*T002^3*T120^2*T102^3+2376*T200^11*T020^4*T011^6*T120^3*T102^3+3540024*T200^8*T300^2*T020^4*T011^6*T120^3*T102^3-122192064*T200^5*T300^4*T020^4*T011^6*T120^3*T102^3-204073344*T200^2*T300^6*T020^4*T011^6*T120^3*T102^3-67824*T200^11*T020^5*T011^4*T002*T120^3*T102^3+12188880*T200^8*T300^2*T020^5*T011^4*T002*T120^3*T102^3+163762560*T200^5*T300^4*T020^5*T011^4*T002*T120^3*T102^3-952342272*T200^2*T300^6*T020^5*T011^4*T002*T120^3*T102^3-123768*T200^11*T020^6*T011^2*T002^2*T120^3*T102^3-14235912*T200^8*T300^2*T020^6*T011^2*T002^2*T120^3*T102^3-113374080*T200^5*T300^4*T020^6*T011^2*T002^2*T120^3*T102^3+748268928*T200^2*T300^6*T020^6*T011^2*T002^2*T120^3*T102^3+3125952*T200^8*T300^2*T020^7*T002^3*T120^3*T102^3+66764736*T200^5*T300^4*T020^7*T002^3*T120^3*T102^3+34020*T200^9*T300*T020^3*T011^6*T120^4*T102^3+42515280*T200^6*T300^3*T020^3*T011^6*T120^4*T102^3-362797056*T200^3*T300^5*T020^3*T011^6*T120^4*T102^3-2876148*T200^9*T300*T020^4*T011^4*T002*T120^4*T102^3+33592320*T200^6*T300^3*T020^4*T011^4*T002*T120^4*T102^3+306110016*T200^3*T300^5*T020^4*T011^4*T002*T120^4*T102^3-1224440064*T300^7*T020^4*T011^4*T002*T120^4*T102^3-905904*T200^9*T300*T020^5*T011^2*T002^2*T120^4*T102^3-36426672*T200^6*T300^3*T020^5*T011^2*T002^2*T120^4*T102^3+79361856*T200^3*T300^5*T020^5*T011^2*T002^2*T120^4*T102^3+606528*T200^9*T300*T020^6*T002^3*T120^4*T102^3+20575296*T200^6*T300^3*T020^6*T002^3*T120^4*T102^3-45349632*T200^3*T300^5*T020^6*T002^3*T120^4*T102^3-2268*T200^10*T020^2*T011^6*T120^5*T102^3-1574640*T200^7*T300^2*T020^2*T011^6*T120^5*T102^3+202183776*T200^4*T300^4*T020^2*T011^6*T120^5*T102^3-408146688*T200*T300^6*T020^2*T011^6*T120^5*T102^3+10368*T200^10*T020^3*T011^4*T002*T120^5*T102^3-30618000*T200^7*T300^2*T020^3*T011^4*T002*T120^5*T102^3+26453952*T200^4*T300^4*T020^3*T011^4*T002*T120^5*T102^3+408146688*T200*T300^6*T020^3*T011^4*T002*T120^5*T102^3+236520*T200^10*T020^4*T011^2*T002^2*T120^5*T102^3+13034520*T200^7*T300^2*T020^4*T011^2*T002^2*T120^5*T102^3+71803584*T200^4*T300^4*T020^4*T011^2*T002^2*T120^5*T102^3-408146688*T200*T300^6*T020^4*T011^2*T002^2*T120^5*T102^3+46656*T200^10*T020^5*T002^3*T120^5*T102^3+1259712*T200^7*T300^2*T020^5*T002^3*T120^5*T102^3-68024448*T200^4*T300^4*T020^5*T002^3*T120^5*T102^3-102060*T200^8*T300*T020*T011^6*T120^6*T102^3-19525536*T200^5*T300^3*T020*T011^6*T120^6*T102^3+340122240*T200^2*T300^5*T020*T011^6*T120^6*T102^3+1242216*T200^8*T300*T020^2*T011^4*T002*T120^6*T102^3-110539728*T200^5*T300^3*T020^2*T011^4*T002*T120^6*T102^3+102036672*T200^2*T300^5*T020^2*T011^4*T002*T120^6*T102^3+3884112*T200^8*T300*T020^3*T011^2*T002^2*T120^6*T102^3+84715632*T200^5*T300^3*T020^3*T011^2*T002^2*T120^6*T102^3-170061120*T200^2*T300^5*T020^3*T011^2*T002^2*T120^6*T102^3-606528*T200^8*T300*T020^4*T002^3*T120^6*T102^3-36531648*T200^5*T300^3*T020^4*T002^3*T120^6*T102^3-972*T200^9*T011^6*T120^7*T102^3-524880*T200^6*T300^2*T011^6*T120^7*T102^3-56687040*T200^3*T300^4*T011^6*T120^7*T102^3+19440*T200^9*T020*T011^4*T002*T120^7*T102^3+14276736*T200^6*T300^2*T020*T011^4*T002*T120^7*T102^3-102036672*T200^3*T300^4*T020*T011^4*T002*T120^7*T102^3-106920*T200^9*T020^2*T011^2*T002^2*T120^7*T102^3+10969992*T200^6*T300^2*T020^2*T011^2*T002^2*T120^7*T102^3-5668704*T200^3*T300^4*T020^2*T011^2*T002^2*T120^7*T102^3-93312*T200^9*T020^3*T002^3*T120^7*T102^3-7978176*T200^6*T300^2*T020^3*T002^3*T120^7*T102^3+11337408*T200^3*T300^4*T020^3*T002^3*T120^7*T102^3+148716*T200^7*T300*T011^4*T002*T120^8*T102^3+41570496*T200^4*T300^3*T011^4*T002*T120^8*T102^3-2064528*T200^7*T300*T020*T011^2*T002^2*T120^8*T102^3-23619600*T200^4*T300^3*T020*T011^2*T002^2*T120^8*T102^3-419904*T200^7*T300*T020^2*T002^3*T120^8*T102^3+11337408*T200^4*T300^3*T020^2*T002^3*T120^8*T102^3-5832*T200^8*T011^2*T002^2*T120^9*T102^3-8345592*T200^5*T300^2*T011^2*T002^2*T120^9*T102^3+46656*T200^8*T020*T002^3*T120^9*T102^3+3779136*T200^5*T300^2*T020*T002^3*T120^9*T102^3+419904*T200^6*T300*T002^3*T120^10*T102^3+2304*T200^12*T020^8*T011^4*T102^4+217728*T200^9*T300^2*T020^8*T011^4*T102^4+944784*T200^6*T300^4*T020^8*T011^4*T102^4-373248*T200^9*T300^2*T020^9*T011^2*T002*T102^4+2519424*T200^6*T300^4*T020^10*T002^2*T102^4+217728*T200^10*T300*T020^7*T011^4*T120*T102^4+7488288*T200^7*T300^3*T020^7*T011^4*T120*T102^4+11337408*T200^4*T300^5*T020^7*T011^4*T120*T102^4-331776*T200^10*T300*T020^8*T011^2*T002*T120*T102^4-11757312*T200^7*T300^3*T020^8*T011^2*T002*T120*T102^4+22674816*T200^4*T300^5*T020^8*T011^2*T002*T120*T102^4+4199040*T200^7*T300^3*T020^9*T002^2*T120*T102^4+45349632*T200^4*T300^5*T020^9*T002^2*T120*T102^4-4320*T200^11*T020^6*T011^4*T120^2*T102^4+5242968*T200^8*T300^2*T020^6*T011^4*T120^2*T102^4+82511136*T200^5*T300^4*T020^6*T011^4*T120^2*T102^4+34012224*T200^2*T300^6*T020^6*T011^4*T120^2*T102^4-72576*T200^11*T020^7*T011^2*T002*T120^2*T102^4-10124352*T200^8*T300^2*T020^7*T011^2*T002*T120^2*T102^4-104556096*T200^5*T300^4*T020^7*T011^2*T002*T120^2*T102^4+340122240*T200^2*T300^6*T020^7*T011^2*T002*T120^2*T102^4+2589408*T200^8*T300^2*T020^8*T002^2*T120^2*T102^4+75582720*T200^5*T300^4*T020^8*T002^2*T120^2*T102^4+204073344*T200^2*T300^6*T020^8*T002^2*T120^2*T102^4-491832*T200^9*T300*T020^5*T011^4*T120^3*T102^4+48708864*T200^6*T300^3*T020^5*T011^4*T120^3*T102^4+374134464*T200^3*T300^5*T020^5*T011^4*T120^3*T102^4-1804032*T200^9*T300*T020^6*T011^2*T002*T120^3*T102^4-95948064*T200^6*T300^3*T020^6*T011^2*T002*T120^3*T102^4-215410752*T200^3*T300^5*T020^6*T011^2*T002*T120^3*T102^4+1224440064*T300^7*T020^6*T011^2*T002*T120^3*T102^4+699840*T200^9*T300*T020^7*T002^2*T120^3*T102^4+44089920*T200^6*T300^3*T020^7*T002^2*T120^3*T102^4+340122240*T200^3*T300^5*T020^7*T002^2*T120^3*T102^4-4455*T200^10*T020^4*T011^4*T120^4*T102^4-12177216*T200^7*T300^2*T020^4*T011^4*T120^4*T102^4+201238992*T200^4*T300^4*T020^4*T011^4*T120^4*T102^4+612220032*T200*T300^6*T020^4*T011^4*T120^4*T102^4+138672*T200^10*T020^5*T011^2*T002*T120^4*T102^4-8852976*T200^7*T300^2*T020^5*T011^2*T002*T120^4*T102^4-304220448*T200^4*T300^4*T020^5*T011^2*T002*T120^4*T102^4+408146688*T200*T300^6*T020^5*T011^2*T002*T120^4*T102^4+69984*T200^10*T020^6*T002^2*T120^4*T102^4+9657792*T200^7*T300^2*T020^6*T002^2*T120^4*T102^4+164392416*T200^4*T300^4*T020^6*T002^2*T120^4*T102^4+107892*T200^8*T300*T020^3*T011^4*T120^5*T102^4-110224800*T200^5*T300^3*T020^3*T011^4*T120^5*T102^4+374134464*T200^2*T300^5*T020^3*T011^4*T120^5*T102^4+4280688*T200^8*T300*T020^4*T011^2*T002*T120^5*T102^4+48813840*T200^5*T300^3*T020^4*T011^2*T002*T120^5*T102^4-238085568*T200^2*T300^5*T020^4*T011^2*T002*T120^5*T102^4+139968*T200^8*T300*T020^5*T002^2*T120^5*T102^4+3779136*T200^5*T300^3*T020^5*T002^2*T120^5*T102^4-204073344*T200^2*T300^5*T020^5*T002^2*T120^5*T102^4+6318*T200^9*T020^2*T011^4*T120^6*T102^4+5589972*T200^6*T300^2*T020^2*T011^4*T120^6*T102^4-408146688*T200^3*T300^4*T020^2*T011^4*T120^6*T102^4+306110016*T300^6*T020^2*T011^4*T120^6*T102^4-54432*T200^9*T020^3*T011^2*T002*T120^6*T102^4+39680928*T200^6*T300^2*T020^3*T011^2*T002*T120^6*T102^4+328784832*T200^3*T300^4*T020^3*T011^2*T002*T120^6*T102^4-612220032*T300^6*T020^3*T011^2*T002*T120^6*T102^4-139968*T200^9*T020^4*T002^2*T120^6*T102^4-13856832*T200^6*T300^2*T020^4*T002^2*T120^6*T102^4-238085568*T200^3*T300^4*T020^4*T002^2*T120^6*T102^4+166212*T200^7*T300*T020*T011^4*T120^7*T102^4+50073552*T200^4*T300^3*T020*T011^4*T120^7*T102^4-510183360*T200*T300^5*T020*T011^4*T120^7*T102^4-2029536*T200^7*T300*T020^2*T011^2*T002*T120^7*T102^4+109594944*T200^4*T300^3*T020^2*T011^2*T002*T120^7*T102^4+102036672*T200*T300^5*T020^2*T011^2*T002*T120^7*T102^4-2099520*T200^7*T300*T020^3*T002^2*T120^7*T102^4-79361856*T200^4*T300^3*T020^3*T002^2*T120^7*T102^4+729*T200^8*T011^4*T120^8*T102^4+787320*T200^5*T300^2*T011^4*T120^8*T102^4+127545840*T200^2*T300^4*T011^4*T120^8*T102^4-11664*T200^8*T020*T011^2*T002*T120^8*T102^4-20470320*T200^5*T300^2*T020*T011^2*T002*T120^8*T102^4-17006112*T200^2*T300^4*T020*T011^2*T002*T120^8*T102^4+69984*T200^8*T020^2*T002^2*T120^8*T102^4-3779136*T200^5*T300^2*T020^2*T002^2*T120^8*T102^4+51018336*T200^2*T300^4*T020^2*T002^2*T120^8*T102^4-104976*T200^6*T300*T011^2*T002*T120^9*T102^4-59521392*T200^3*T300^3*T011^2*T002*T120^9*T102^4+1259712*T200^6*T300*T020*T002^2*T120^9*T102^4+34012224*T200^3*T300^3*T020*T002^2*T120^9*T102^4+5668704*T200^4*T300^2*T002^2*T120^10*T102^4-20736*T200^10*T300*T020^9*T011^2*T102^5-419904*T200^7*T300^3*T020^9*T011^2*T102^5+559872*T200^7*T300^3*T020^10*T002*T102^5-10368*T200^11*T020^8*T011^2*T120*T102^5-1283040*T200^8*T300^2*T020^8*T011^2*T120*T102^5-10077696*T200^5*T300^4*T020^8*T011^2*T120*T102^5+746496*T200^8*T300^2*T020^9*T002*T120*T102^5+15116544*T200^5*T300^4*T020^9*T002*T120*T102^5-517104*T200^9*T300*T020^7*T011^2*T120^2*T102^5-23934528*T200^6*T300^3*T020^7*T011^2*T120^2*T102^5-79361856*T200^3*T300^5*T020^7*T011^2*T120^2*T102^5+326592*T200^9*T300*T020^8*T002*T120^2*T102^5+20155392*T200^6*T300^3*T020^8*T002*T120^2*T102^5+136048896*T200^3*T300^5*T020^8*T002*T120^2*T102^5+20088*T200^10*T020^6*T011^2*T120^3*T102^5-8118144*T200^7*T300^2*T020^6*T011^2*T120^3*T102^5-187067232*T200^4*T300^4*T020^6*T011^2*T120^3*T102^5-204073344*T200*T300^6*T020^6*T011^2*T120^3*T102^5+46656*T200^10*T020^7*T002*T120^3*T102^5+8258112*T200^7*T300^2*T020^7*T002*T120^3*T102^5+181398528*T200^4*T300^4*T020^7*T002*T120^3*T102^5+408146688*T200*T300^6*T020^7*T002*T120^3*T102^5+1108080*T200^8*T300*T020^5*T011^2*T120^4*T102^5-49443696*T200^5*T300^3*T020^5*T011^2*T120^4*T102^5-612220032*T200^2*T300^5*T020^5*T011^2*T120^4*T102^5+793152*T200^8*T300*T020^6*T002*T120^4*T102^5+64245312*T200^5*T300^3*T020^6*T002*T120^4*T102^5+544195584*T200^2*T300^5*T020^6*T002*T120^4*T102^5-3888*T200^9*T020^4*T011^2*T120^5*T102^5+19263096*T200^6*T300^2*T020^4*T011^2*T120^5*T102^5-85030560*T200^3*T300^4*T020^4*T011^2*T120^5*T102^5-612220032*T300^6*T020^4*T011^2*T120^5*T102^5-93312*T200^9*T020^5*T002*T120^5*T102^5-1259712*T200^6*T300^2*T020^5*T002*T120^5*T102^5+102036672*T200^3*T300^4*T020^5*T002*T120^5*T102^5-454896*T200^7*T300*T020^3*T011^2*T120^6*T102^5+139828032*T200^4*T300^3*T020^3*T011^2*T120^6*T102^5+102036672*T200*T300^5*T020^3*T011^2*T120^6*T102^5-2379456*T200^7*T300*T020^4*T002*T120^6*T102^5-79361856*T200^4*T300^3*T020^4*T002*T120^6*T102^5-408146688*T200*T300^5*T020^4*T002*T120^6*T102^5-5832*T200^8*T020^2*T011^2*T120^7*T102^5-9132912*T200^5*T300^2*T020^2*T011^2*T120^7*T102^5+408146688*T200^2*T300^4*T020^2*T011^2*T120^7*T102^5+46656*T200^8*T020^3*T002*T120^7*T102^5-18895680*T200^5*T300^2*T020^3*T002*T120^7*T102^5-340122240*T200^2*T300^4*T020^3*T002*T120^7*T102^5-104976*T200^6*T300*T020*T011^2*T120^8*T102^5-65190096*T200^3*T300^3*T020*T011^2*T120^8*T102^5+306110016*T300^5*T020*T011^2*T120^8*T102^5+1259712*T200^6*T300*T020^2*T002*T120^8*T102^5-34012224*T200^3*T300^3*T020^2*T002*T120^8*T102^5-472392*T200^4*T300^2*T011^2*T120^9*T102^5-153055008*T200*T300^4*T011^2*T120^9*T102^5+11337408*T200^4*T300^2*T020*T002*T120^9*T102^5+102036672*T200*T300^4*T020*T002*T120^9*T102^5+34012224*T200^2*T300^3*T002*T120^10*T102^5+46656*T200^8*T300^2*T020^10*T102^6+46656*T200^9*T300*T020^9*T120*T102^6+1679616*T200^6*T300^3*T020^9*T120*T102^6+11664*T200^10*T020^8*T120^2*T102^6+1679616*T200^7*T300^2*T020^8*T120^2*T102^6+22674816*T200^4*T300^4*T020^8*T120^2*T102^6+373248*T200^8*T300*T020^7*T120^3*T102^6+22674816*T200^5*T300^3*T020^7*T120^3*T102^6+136048896*T200^2*T300^5*T020^7*T120^3*T102^6-23328*T200^9*T020^6*T120^4*T102^6+3989088*T200^6*T300^2*T020^6*T120^4*T102^6+136048896*T200^3*T300^4*T020^6*T120^4*T102^6+306110016*T300^6*T020^6*T120^4*T102^6-839808*T200^7*T300*T020^5*T120^5*T102^6+11337408*T200^4*T300^3*T020^5*T120^5*T102^6+306110016*T200*T300^5*T020^5*T120^5*T102^6+11664*T200^8*T020^4*T120^6*T102^6-11337408*T200^5*T300^2*T020^4*T120^6*T102^6-59521392*T200^2*T300^4*T020^4*T120^6*T102^6+419904*T200^6*T300*T020^3*T120^7*T102^6-68024448*T200^3*T300^3*T020^3*T120^7*T102^6-306110016*T300^5*T020^3*T120^7*T102^6+5668704*T200^4*T300^2*T020^2*T120^8*T102^6-153055008*T200*T300^4*T020^2*T120^8*T102^6+34012224*T200^2*T300^3*T020*T120^9*T102^6+76527504*T300^4*T120^10*T102^6}


==> anc/elimination_ideals/T330ideal.m <==
{531441*T330^8*T102^6-46656*T211^6*T330^6*T002^3+559872*T211^5*T330^6*T200*T002^3*T011-2799360*T211^4*T330^6*T200^2*T002^3*T011^2+7464960*T211^3*T330^6*T200^3*T002^3*T011^3-11197440*T211^2*T330^6*T200^4*T002^3*T011^4+8957952*T211*T330^6*T200^5*T002^3*T011^5-2985984*T330^6*T200^6*T002^3*T011^6-1259712*T211^4*T330^6*T300*T002^2*T011^2*T102+10077696*T211^3*T330^6*T200*T300*T002^2*T011^3*T102-30233088*T211^2*T330^6*T200^2*T300*T002^2*T011^4*T102+40310784*T211*T330^6*T200^3*T300*T002^2*T011^5*T102-20155392*T330^6*T200^4*T300*T002^2*T011^6*T102+1259712*T211^4*T330^6*T300*T002^3*T020*T102-10077696*T211^3*T330^6*T200*T300*T002^3*T011*T020*T102+30233088*T211^2*T330^6*T200^2*T300*T002^3*T011^2*T020*T102-40310784*T211*T330^6*T200^3*T300*T002^3*T011^3*T020*T102+20155392*T330^6*T200^4*T300*T002^3*T011^4*T020*T102-209952*T211^5*T330^6*T002*T011*T102^2+1784592*T211^4*T330^6*T200*T002*T011^2*T102^2-5878656*T211^3*T330^6*T200^2*T002*T011^3*T102^2+9237888*T211^2*T330^6*T200^3*T002*T011^4*T102^2-8503056*T211^2*T330^6*T300^2*T002*T011^4*T102^2-6718464*T211*T330^6*T200^4*T002*T011^5*T102^2+34012224*T211*T330^6*T200*T300^2*T002*T011^5*T102^2+1679616*T330^6*T200^5*T002*T011^6*T102^2-34012224*T330^6*T200^2*T300^2*T002*T011^6*T102^2+104976*T211^4*T330^6*T200*T002^2*T020*T102^2-839808*T211^3*T330^6*T200^2*T002^2*T011*T020*T102^2+2519424*T211^2*T330^6*T200^3*T002^2*T011^2*T020*T102^2+17006112*T211^2*T330^6*T300^2*T002^2*T011^2*T020*T102^2-3359232*T211*T330^6*T200^4*T002^2*T011^3*T020*T102^2-68024448*T211*T330^6*T200*T300^2*T002^2*T011^3*T020*T102^2+1679616*T330^6*T200^5*T002^2*T011^4*T020*T102^2+68024448*T330^6*T200^2*T300^2*T002^2*T011^4*T020*T102^2-8503056*T211^2*T330^6*T300^2*T002^3*T020^2*T102^2+34012224*T211*T330^6*T200*T300^2*T002^3*T011*T020^2*T102^2-34012224*T330^6*T200^2*T300^2*T002^3*T011^2*T020^2*T102^2-1889568*T211^3*T330^6*T300*T011^3*T102^3+8503056*T211^2*T330^6*T200*T300*T011^4*T102^3-11337408*T211*T330^6*T200^2*T300*T011^5*T102^3+3779136*T330^6*T200^3*T300*T011^6*T102^3-8503056*T330^6*T300^3*T011^6*T102^3+3779136*T211^3*T330^6*T300*T002*T011*T020*T102^3-17950896*T211^2*T330^6*T200*T300*T002*T011^2*T020*T102^3+26453952*T211*T330^6*T200^2*T300*T002*T011^3*T020*T102^3-11337408*T330^6*T200^3*T300*T002*T011^4*T020*T102^3+25509168*T330^6*T300^3*T002*T011^4*T020*T102^3-1889568*T211^2*T330^6*T200*T300*T002^2*T020^2*T102^3+7558272*T211*T330^6*T200^2*T300*T002^2*T011*T020^2*T102^3-7558272*T330^6*T200^3*T300*T002^2*T011^2*T020^2*T102^3-25509168*T330^6*T300^3*T002^2*T011^2*T020^2*T102^3+8503056*T330^6*T300^3*T002^3*T020^3*T102^3-78732*T211^4*T330^6*T020*T102^4+472392*T211^3*T330^6*T200*T011*T020*T102^4-1180980*T211^2*T330^6*T200^2*T011^2*T020*T102^4+1574640*T211*T330^6*T200^3*T011^3*T020*T102^4+8503056*T211*T330^6*T300^2*T011^3*T020*T102^4-944784*T330^6*T200^4*T011^4*T020*T102^4-12754584*T330^6*T200*T300^2*T011^4*T020*T102^4-8503056*T211*T330^6*T300^2*T002*T011*T020^2*T102^4+8503056*T330^6*T200*T300^2*T002*T011^2*T020^2*T102^4+4251528*T330^6*T200*T300^2*T002^2*T020^3*T102^4+1417176*T211^2*T330^6*T300*T020^2*T102^5-4251528*T211*T330^6*T200*T300*T011*T020^2*T102^5+2834352*T330^6*T200^2*T300*T011^2*T020^2*T102^5-8503056*T330^6*T300^2*T020^3*T102^6+629856*T211^4*T330^6*T200*T002^3*T102*T120-5038848*T211^3*T330^6*T200^2*T002^3*T011*T102*T120+15116544*T211^2*T330^6*T200^3*T002^3*T011^2*T102*T120-20155392*T211*T330^6*T200^4*T002^3*T011^3*T102*T120+10077696*T330^6*T200^5*T002^3*T011^4*T102*T120-3779136*T211^3*T330^6*T300*T002^2*T011*T102^2*T120+31177872*T211^2*T330^6*T200*T300*T002^2*T011^2*T102^2*T120-79361856*T211*T330^6*T200^2*T300*T002^2*T011^3*T102^2*T120+64245312*T330^6*T200^3*T300*T002^2*T011^4*T102^2*T120-8503056*T211^2*T330^6*T200*T300*T002^3*T020*T102^2*T120+34012224*T211*T330^6*T200^2*T300*T002^3*T011*T020*T102^2*T120-34012224*T330^6*T200^3*T300*T002^3*T011^2*T020*T102^2*T120-157464*T211^4*T330^6*T002*T102^3*T120+3149280*T211^3*T330^6*T200*T002*T011*T102^3*T120-12282192*T211^2*T330^6*T200^2*T002*T011^2*T102^3*T120+16376256*T211*T330^6*T200^3*T002*T011^3*T102^3*T120-34012224*T211*T330^6*T300^2*T002*T011^3*T102^3*T120-6298560*T330^6*T200^4*T002*T011^4*T102^3*T120+80779032*T330^6*T200*T300^2*T002*T011^4*T102^3*T120-944784*T211^2*T330^6*T200^2*T002^2*T020*T102^3*T120+3779136*T211*T330^6*T200^3*T002^2*T011*T020*T102^3*T120+34012224*T211*T330^6*T300^2*T002^2*T011*T020*T102^3*T120-3779136*T330^6*T200^4*T002^2*T011^2*T020*T102^3*T120-93533616*T330^6*T200*T300^2*T002^2*T011^2*T020*T102^3*T120+12754584*T330^6*T200*T300^2*T002^3*T020^2*T102^3*T120-7794468*T211^2*T330^6*T300*T011^2*T102^4*T120+26926344*T211*T330^6*T200*T300*T011^3*T102^4*T120-16297524*T330^6*T200^2*T300*T011^4*T102^4*T120+2125764*T211^2*T330^6*T300*T002*T020*T102^4*T120-19840464*T211*T330^6*T200*T300*T002*T011*T020*T102^4*T120+20549052*T330^6*T200^2*T300*T002*T011^2*T020*T102^4*T120+4251528*T330^6*T200^2*T300*T002^2*T020^2*T102^4*T120+590490*T211^2*T330^6*T200*T020*T102^5*T120-1653372*T211*T330^6*T200^2*T011*T020*T102^5*T120+2007666*T330^6*T200^3*T011^2*T020*T102^5*T120+25509168*T330^6*T300^2*T011^2*T020*T102^5*T120-4251528*T330^6*T200*T300*T020^2*T102^6*T120-2125764*T211^2*T330^6*T200^2*T002^3*T102^2*T120^2+8503056*T211*T330^6*T200^3*T002^3*T011*T102^2*T120^2-8503056*T330^6*T200^4*T002^3*T011^2*T102^2*T120^2-2834352*T211^2*T330^6*T300*T002^2*T102^3*T120^2+28343520*T211*T330^6*T200*T300*T002^2*T011*T102^3*T120^2-51726924*T330^6*T200^2*T300*T002^2*T011^2*T102^3*T120^2+6377292*T330^6*T200^2*T300*T002^3*T020*T102^3*T120^2+1299078*T211^2*T330^6*T200*T002*T102^4*T120^2-7322076*T211*T330^6*T200^2*T002*T011*T102^4*T120^2+6259194*T330^6*T200^3*T002*T011^2*T102^4*T120^2-38263752*T330^6*T300^2*T002*T011^2*T102^4*T120^2+1062882*T330^6*T200^3*T002^2*T020*T102^4*T120^2+12754584*T330^6*T300^2*T002^2*T020*T102^4*T120^2-8503056*T211*T330^6*T300*T011*T102^5*T120^2+19131876*T330^6*T200*T300*T011^2*T102^5*T120^2-4251528*T330^6*T200*T300*T002*T020*T102^5*T120^2-1062882*T330^6*T200^2*T020*T102^6*T120^2+1062882*T330^6*T200^3*T002^3*T102^3*T120^3+6377292*T330^6*T200*T300*T002^2*T102^4*T120^3-1062882*T330^6*T200^2*T002*T102^5*T120^3-4251528*T330^6*T300*T102^6*T120^3-13824*T211^9*T330^4*T011^3+186624*T211^8*T330^4*T200*T011^4-1088640*T211^7*T330^4*T200^2*T011^5+3582144*T211^6*T330^4*T200^3*T011^6+559872*T211^6*T330^4*T300^2*T011^6-7278336*T211^5*T330^4*T200^4*T011^7-5038848*T211^5*T330^4*T200*T300^2*T011^7+9393408*T211^4*T330^4*T200^5*T011^8+18055872*T211^4*T330^4*T200^2*T300^2*T011^8-7630848*T211^3*T330^4*T200^6*T011^9-32472576*T211^3*T330^4*T200^3*T300^2*T011^9-7558272*T211^3*T330^4*T300^4*T011^9+3732480*T211^2*T330^4*T200^7*T011^10+30233088*T211^2*T330^4*T200^4*T300^2*T011^10+34012224*T211^2*T330^4*T200*T300^4*T011^10-995328*T211*T330^4*T200^8*T011^11-13436928*T211*T330^4*T200^5*T300^2*T011^11-45349632*T211*T330^4*T200^2*T300^4*T011^11+110592*T330^4*T200^9*T011^12+2239488*T330^4*T200^6*T300^2*T011^12+15116544*T330^4*T200^3*T300^4*T011^12+34012224*T330^4*T300^6*T011^12+10368*T211^9*T330^4*T002*T011*T020-129600*T211^8*T330^4*T200*T002*T011^2*T020+705024*T211^7*T330^4*T200^2*T002*T011^3*T020-2229120*T211^6*T330^4*T200^3*T002*T011^4*T020-139968*T211^6*T330^4*T300^2*T002*T011^4*T020+4686336*T211^5*T330^4*T200^4*T002*T011^5*T020-279936*T211^5*T330^4*T200*T300^2*T002*T011^5*T020-7174656*T211^4*T330^4*T200^5*T002*T011^6*T020+8258112*T211^4*T330^4*T200^2*T300^2*T002*T011^6*T020+8294400*T211^3*T330^4*T200^6*T002*T011^7*T020-32472576*T211^3*T330^4*T200^3*T300^2*T002*T011^7*T020+15116544*T211^3*T330^4*T300^4*T002*T011^7*T020-6801408*T211^2*T330^4*T200^7*T002*T011^8*T020+52627968*T211^2*T330^4*T200^4*T300^2*T002*T011^8*T020-49128768*T211^2*T330^4*T200*T300^4*T002*T011^8*T020+3317760*T211*T330^4*T200^8*T002*T011^9*T020-35831808*T211*T330^4*T200^5*T300^2*T002*T011^9*T020+15116544*T211*T330^4*T200^2*T300^4*T002*T011^9*T020-663552*T330^4*T200^9*T002*T011^10*T020+6718464*T330^4*T200^6*T300^2*T002*T011^10*T020+45349632*T330^4*T200^3*T300^4*T002*T011^10*T020-204073344*T330^4*T300^6*T002*T011^10*T020-5184*T211^8*T330^4*T200*T002^2*T020^2+51840*T211^7*T330^4*T200^2*T002^2*T011*T020^2-191808*T211^6*T330^4*T200^3*T002^2*T011^2*T020^2-279936*T211^6*T330^4*T300^2*T002^2*T011^2*T020^2+269568*T211^5*T330^4*T200^4*T002^2*T011^3*T020^2+3359232*T211^5*T330^4*T200*T300^2*T002^2*T011^3*T020^2+103680*T211^4*T330^4*T200^5*T002^2*T011^4*T020^2-14696640*T211^4*T330^4*T200^2*T300^2*T002^2*T011^4*T020^2-663552*T211^3*T330^4*T200^6*T002^2*T011^5*T020^2+27993600*T211^3*T330^4*T200^3*T300^2*T002^2*T011^5*T020^2+414720*T211^2*T330^4*T200^7*T002^2*T011^6*T020^2-16796160*T211^2*T330^4*T200^4*T300^2*T002^2*T011^6*T020^2-52907904*T211^2*T330^4*T200*T300^4*T002^2*T011^6*T020^2+331776*T211*T330^4*T200^8*T002^2*T011^7*T020^2-13436928*T211*T330^4*T200^5*T300^2*T002^2*T011^7*T020^2+211631616*T211*T330^4*T200^2*T300^4*T002^2*T011^7*T020^2-331776*T330^4*T200^9*T002^2*T011^8*T020^2+15676416*T330^4*T200^6*T300^2*T002^2*T011^8*T020^2-211631616*T330^4*T200^3*T300^4*T002^2*T011^8*T020^2+510183360*T330^4*T300^6*T002^2*T011^8*T020^2+419904*T211^6*T330^4*T300^2*T002^3*T020^3-4758912*T211^5*T330^4*T200*T300^2*T002^3*T011*T020^3+21974976*T211^4*T330^4*T200^2*T300^2*T002^3*T011^2*T020^3-52627968*T211^3*T330^4*T200^3*T300^2*T002^3*T011^3*T020^3-15116544*T211^3*T330^4*T300^4*T002^3*T011^3*T020^3+68304384*T211^2*T330^4*T200^4*T300^2*T002^3*T011^4*T020^3+113374080*T211^2*T330^4*T200*T300^4*T002^3*T011^4*T020^3-44789760*T211*T330^4*T200^5*T300^2*T002^3*T011^5*T020^3-272097792*T211*T330^4*T200^2*T300^4*T002^3*T011^5*T020^3+11197440*T330^4*T200^6*T300^2*T002^3*T011^6*T020^3+211631616*T330^4*T200^3*T300^4*T002^3*T011^6*T020^3-680244480*T330^4*T300^6*T002^3*T011^6*T020^3+7558272*T211^3*T330^4*T300^4*T002^4*T011*T020^4-41570496*T211^2*T330^4*T200*T300^4*T002^4*T011^2*T020^4+75582720*T211*T330^4*T200^2*T300^4*T002^4*T011^3*T020^4-45349632*T330^4*T200^3*T300^4*T002^4*T011^4*T020^4+510183360*T330^4*T300^6*T002^4*T011^4*T020^4-3779136*T211^2*T330^4*T200*T300^4*T002^5*T020^5+15116544*T211*T330^4*T200^2*T300^4*T002^5*T011*T020^5-15116544*T330^4*T200^3*T300^4*T002^5*T011^2*T020^5-204073344*T330^4*T300^6*T002^5*T011^2*T020^5+34012224*T330^4*T300^6*T002^6*T020^6+466560*T211^7*T330^4*T300*T011^3*T020*T102-4898880*T211^6*T330^4*T200*T300*T011^4*T020*T102+21555072*T211^5*T330^4*T200^2*T300*T011^5*T020*T102-51414912*T211^4*T330^4*T200^3*T300*T011^6*T020*T102-1259712*T211^4*T330^4*T300^3*T011^6*T020*T102+71663616*T211^3*T330^4*T200^4*T300*T011^7*T020*T102+7558272*T211^3*T330^4*T200*T300^3*T011^7*T020*T102-58226688*T211^2*T330^4*T200^5*T300*T011^8*T020*T102-18895680*T211^2*T330^4*T200^2*T300^3*T011^8*T020*T102+25380864*T211*T330^4*T200^6*T300*T011^9*T020*T102+25194240*T211*T330^4*T200^3*T300^3*T011^9*T020*T102-68024448*T211*T330^4*T300^5*T011^9*T020*T102-4478976*T330^4*T200^7*T300*T011^10*T020*T102-15116544*T330^4*T200^4*T300^3*T011^10*T020*T102+102036672*T330^4*T200*T300^5*T011^10*T020*T102-373248*T211^7*T330^4*T300*T002*T011*T020^2*T102+3592512*T211^6*T330^4*T200*T300*T002*T011^2*T020^2*T102-14556672*T211^5*T330^4*T200^2*T300*T002*T011^3*T020^2*T102+32845824*T211^4*T330^4*T200^3*T300*T002*T011^4*T020^2*T102-3779136*T211^4*T330^4*T300^3*T002*T011^4*T020^2*T102-46282752*T211^3*T330^4*T200^4*T300*T002*T011^5*T020^2*T102+30233088*T211^3*T330^4*T200*T300^3*T002*T011^5*T020^2*T102+42550272*T211^2*T330^4*T200^5*T300*T002*T011^6*T020^2*T102-79361856*T211^2*T330^4*T200^2*T300^3*T002*T011^6*T020^2*T102-23887872*T211*T330^4*T200^6*T300*T002*T011^7*T020^2*T102+75582720*T211*T330^4*T200^3*T300^3*T002*T011^7*T020^2*T102+272097792*T211*T330^4*T300^5*T002*T011^7*T020^2*T102+5971968*T330^4*T200^7*T300*T002*T011^8*T020^2*T102-15116544*T330^4*T200^4*T300^3*T002*T011^8*T020^2*T102-374134464*T330^4*T200*T300^5*T002*T011^8*T020^2*T102+186624*T211^6*T330^4*T200*T300*T002^2*T020^3*T102-1399680*T211^5*T330^4*T200^2*T300*T002^2*T011*T020^3*T102+3639168*T211^4*T330^4*T200^3*T300*T002^2*T011^2*T020^3*T102+16376256*T211^4*T330^4*T300^3*T002^2*T011^2*T020^3*T102-2985984*T211^3*T330^4*T200^4*T300*T002^2*T011^3*T020^3*T102-123451776*T211^3*T330^4*T200*T300^3*T002^2*T011^3*T020^3*T102-2239488*T211^2*T330^4*T200^5*T300*T002^2*T011^4*T020^3*T102+336343104*T211^2*T330^4*T200^2*T300^3*T002^2*T011^4*T020^3*T102+4478976*T211*T330^4*T200^6*T300*T002^2*T011^5*T020^3*T102-387991296*T211*T330^4*T200^3*T300^3*T002^2*T011^5*T020^3*T102-408146688*T211*T330^4*T300^5*T002^2*T011^5*T020^3*T102-1492992*T330^4*T200^7*T300*T002^2*T011^6*T020^3*T102+156204288*T330^4*T200^4*T300^3*T002^2*T011^6*T020^3*T102+476171136*T330^4*T200*T300^5*T002^2*T011^6*T020^3*T102-11337408*T211^4*T330^4*T300^3*T002^3*T020^4*T102+85660416*T211^3*T330^4*T200*T300^3*T002^3*T011*T020^4*T102-238085568*T211^2*T330^4*T200^2*T300^3*T002^3*T011^2*T020^4*T102+287214336*T211*T330^4*T200^3*T300^3*T002^3*T011^3*T020^4*T102+272097792*T211*T330^4*T300^5*T002^3*T011^3*T020^4*T102-125971200*T330^4*T200^4*T300^3*T002^3*T011^4*T020^4*T102-204073344*T330^4*T200*T300^5*T002^3*T011^4*T020^4*T102-68024448*T211*T330^4*T300^5*T002^4*T011*T020^5*T102-34012224*T330^4*T200*T300^5*T002^4*T011^2*T020^5*T102+34012224*T330^4*T200*T300^5*T002^5*T020^6*T102+3888*T211^8*T330^4*T020^2*T102^2-46656*T211^7*T330^4*T200*T011*T020^2*T102^2+241056*T211^6*T330^4*T200^2*T011^2*T020^2*T102^2-715392*T211^5*T330^4*T200^3*T011^3*T020^2*T102^2-5038848*T211^5*T330^4*T300^2*T011^3*T020^2*T102^2+1399680*T211^4*T330^4*T200^4*T011^4*T020^2*T102^2+37791360*T211^4*T330^4*T200*T300^2*T011^4*T020^2*T102^2-1990656*T211^3*T330^4*T200^5*T011^5*T020^2*T102^2-109594944*T211^3*T330^4*T200^2*T300^2*T011^5*T020^2*T102^2+2115072*T211^2*T330^4*T200^6*T011^6*T020^2*T102^2+151795296*T211^2*T330^4*T200^3*T300^2*T011^6*T020^2*T102^2+22674816*T211^2*T330^4*T300^4*T011^6*T020^2*T102^2-1492992*T211*T330^4*T200^7*T011^7*T020^2*T102^2-98257536*T211*T330^4*T200^4*T300^2*T011^7*T020^2*T102^2-68024448*T211*T330^4*T200*T300^4*T011^7*T020^2*T102^2+497664*T330^4*T200^8*T011^8*T020^2*T102^2+22674816*T330^4*T200^5*T300^2*T011^8*T020^2*T102^2+53852688*T330^4*T200^2*T300^4*T011^8*T020^2*T102^2+5878656*T211^5*T330^4*T300^2*T002*T011*T020^3*T102^2-42410304*T211^4*T330^4*T200*T300^2*T002*T011^2*T020^3*T102^2+119252736*T211^3*T330^4*T200^2*T300^2*T002*T011^3*T020^3*T102^2-164182464*T211^2*T330^4*T200^3*T300^2*T002*T011^4*T020^3*T102^2+34012224*T211^2*T330^4*T300^4*T002*T011^4*T020^3*T102^2+112534272*T211*T330^4*T200^4*T300^2*T002*T011^5*T020^3*T102^2-204073344*T211*T330^4*T200*T300^4*T002*T011^5*T020^3*T102^2-31912704*T330^4*T200^5*T300^2*T002*T011^6*T020^3*T102^2+238085568*T330^4*T200^2*T300^4*T002*T011^6*T020^3*T102^2-2939328*T211^4*T330^4*T200*T300^2*T002^2*T020^4*T102^2+17216064*T211^3*T330^4*T200^2*T300^2*T002^2*T011*T020^4*T102^2-34642080*T211^2*T330^4*T200^3*T300^2*T002^2*T011^2*T020^4*T102^2-136048896*T211^2*T330^4*T300^4*T002^2*T011^2*T020^4*T102^2+26034048*T211*T330^4*T200^4*T300^2*T002^2*T011^3*T020^4*T102^2+612220032*T211*T330^4*T200*T300^4*T002^2*T011^3*T020^4*T102^2-4199040*T330^4*T200^5*T300^2*T002^2*T011^4*T020^4*T102^2-629226144*T330^4*T200^2*T300^4*T002^2*T011^4*T020^4*T102^2+79361856*T211^2*T330^4*T300^4*T002^3*T020^5*T102^2-340122240*T211*T330^4*T200*T300^4*T002^3*T011*T020^5*T102^2+328784832*T330^4*T200^2*T300^4*T002^3*T011^2*T020^5*T102^2+8503056*T330^4*T200^2*T300^4*T002^4*T020^6*T102^2-139968*T211^6*T330^4*T300*T020^3*T102^3+1259712*T211^5*T330^4*T200*T300*T011*T020^3*T102^3-4618944*T211^4*T330^4*T200^2*T300*T011^2*T020^3*T102^3+8957952*T211^3*T330^4*T200^3*T300*T011^3*T020^3*T102^3+32752512*T211^3*T330^4*T300^3*T011^3*T020^3*T102^3-10077696*T211^2*T330^4*T200^4*T300*T011^4*T020^3*T102^3-147386304*T211^2*T330^4*T200*T300^3*T011^4*T020^3*T102^3+6718464*T211*T330^4*T200^5*T300*T011^5*T020^3*T102^3+207852480*T211*T330^4*T200^2*T300^3*T011^5*T020^3*T102^3-2239488*T330^4*T200^6*T300*T011^6*T020^3*T102^3-88179840*T330^4*T200^3*T300^3*T011^6*T020^3*T102^3+102036672*T330^4*T300^5*T011^6*T020^3*T102^3-45349632*T211^3*T330^4*T300^3*T002*T011*T020^4*T102^3+200294208*T211^2*T330^4*T200*T300^3*T002*T011^2*T020^4*T102^3-279656064*T211*T330^4*T200^2*T300^3*T002*T011^3*T020^4*T102^3+120932352*T330^4*T200^3*T300^3*T002*T011^4*T020^4*T102^3-306110016*T330^4*T300^5*T002*T011^4*T020^4*T102^3+22674816*T211^2*T330^4*T200*T300^3*T002^2*T020^5*T102^3-79361856*T211*T330^4*T200^2*T300^3*T002^2*T011*T020^5*T102^3+68024448*T330^4*T200^3*T300^3*T002^2*T011^2*T020^5*T102^3+306110016*T330^4*T300^5*T002^2*T011^2*T020^5*T102^3-102036672*T330^4*T300^5*T002^3*T020^6*T102^3+2204496*T211^4*T330^4*T300^2*T020^4*T102^4-13226976*T211^3*T330^4*T200*T300^2*T011*T020^4*T102^4+29288304*T211^2*T330^4*T200^2*T300^2*T011^2*T020^4*T102^4-28973376*T211*T330^4*T200^3*T300^2*T011^3*T020^4*T102^4-102036672*T211*T330^4*T300^4*T011^3*T020^4*T102^4+11337408*T330^4*T200^4*T300^2*T011^4*T020^4*T102^4+153055008*T330^4*T200*T300^4*T011^4*T020^4*T102^4+102036672*T211*T330^4*T300^4*T002*T011*T020^5*T102^4-102036672*T330^4*T200*T300^4*T002*T011^2*T020^5*T102^4-51018336*T330^4*T200*T300^4*T002^2*T020^6*T102^4-17006112*T211^2*T330^4*T300^3*T020^5*T102^5+51018336*T211*T330^4*T200*T300^3*T011*T020^5*T102^5-34012224*T330^4*T200^2*T300^3*T011^2*T020^5*T102^5+51018336*T330^4*T300^4*T020^6*T102^6+93312*T211^7*T330^4*T300*T002*T011^3*T120-1166400*T211^6*T330^4*T200*T300*T002*T011^4*T120+6158592*T211^5*T330^4*T200^2*T300*T002*T011^5*T120-17729280*T211^4*T330^4*T200^3*T300*T002*T011^6*T120+8817984*T211^4*T330^4*T300^3*T002*T011^6*T120+29859840*T211^3*T330^4*T200^4*T300*T002*T011^7*T120-47869056*T211^3*T330^4*T200*T300^3*T002*T011^7*T120-29113344*T211^2*T330^4*T200^5*T300*T002*T011^8*T120+86920128*T211^2*T330^4*T200^2*T300^3*T002*T011^8*T120+14929920*T211*T330^4*T200^6*T300*T002*T011^9*T120-55427328*T211*T330^4*T200^3*T300^3*T002*T011^9*T120-136048896*T211*T330^4*T300^5*T002*T011^9*T120-2985984*T330^4*T200^7*T300*T002*T011^10*T120+5038848*T330^4*T200^4*T300^3*T002*T011^10*T120+170061120*T330^4*T200*T300^5*T002*T011^10*T120-46656*T211^6*T330^4*T200*T300*T002^2*T011^2*T020*T120+559872*T211^5*T330^4*T200^2*T300*T002^2*T011^3*T020*T120-2799360*T211^4*T330^4*T200^3*T300*T002^2*T011^4*T020*T120-6298560*T211^4*T330^4*T300^3*T002^2*T011^4*T020*T120+7464960*T211^3*T330^4*T200^4*T300*T002^2*T011^5*T020*T120+15116544*T211^3*T330^4*T200*T300^3*T002^2*T011^5*T020*T120-11197440*T211^2*T330^4*T200^5*T300*T002^2*T011^6*T020*T120+34012224*T211^2*T330^4*T200^2*T300^3*T002^2*T011^6*T020*T120+8957952*T211*T330^4*T200^6*T300*T002^2*T011^7*T020*T120-115893504*T211*T330^4*T200^3*T300^3*T002^2*T011^7*T020*T120+544195584*T211*T330^4*T300^5*T002^2*T011^7*T020*T120-2985984*T330^4*T200^7*T300*T002^2*T011^8*T020*T120+75582720*T330^4*T200^4*T300^3*T002^2*T011^8*T020*T120-578207808*T330^4*T200*T300^5*T002^2*T011^8*T020*T120-279936*T211^5*T330^4*T200^2*T300*T002^3*T011*T020^2*T120+2799360*T211^4*T330^4*T200^3*T300*T002^3*T011^2*T020^2*T120-3779136*T211^4*T330^4*T300^3*T002^3*T011^2*T020^2*T120-11197440*T211^3*T330^4*T200^4*T300*T002^3*T011^3*T020^2*T120+32752512*T211^3*T330^4*T200*T300^3*T002^3*T011^3*T020^2*T120+22394880*T211^2*T330^4*T200^5*T300*T002^3*T011^4*T020^2*T120-94478400*T211^2*T330^4*T200^2*T300^3*T002^3*T011^4*T020^2*T120-22394880*T211*T330^4*T200^6*T300*T002^3*T011^5*T020^2*T120+105815808*T211*T330^4*T200^3*T300^3*T002^3*T011^5*T020^2*T120-816293376*T211*T330^4*T300^5*T002^3*T011^5*T020^2*T120+8957952*T330^4*T200^7*T300*T002^3*T011^6*T020^2*T120-35271936*T330^4*T200^4*T300^3*T002^3*T011^6*T020^2*T120+612220032*T330^4*T200*T300^5*T002^3*T011^6*T020^2*T120+1259712*T211^4*T330^4*T300^3*T002^4*T020^3*T120-18895680*T211^2*T330^4*T200^2*T300^3*T002^4*T011^2*T020^3*T120+35271936*T211*T330^4*T200^3*T300^3*T002^4*T011^3*T020^3*T120+544195584*T211*T330^4*T300^5*T002^4*T011^3*T020^3*T120-15116544*T330^4*T200^4*T300^3*T002^4*T011^4*T020^3*T120-68024448*T330^4*T200*T300^5*T002^4*T011^4*T020^3*T120-7558272*T211^2*T330^4*T200^2*T300^3*T002^5*T020^4*T120+30233088*T211*T330^4*T200^3*T300^3*T002^5*T011*T020^4*T120-136048896*T211*T330^4*T300^5*T002^5*T011*T020^4*T120-30233088*T330^4*T200^4*T300^3*T002^5*T011^2*T020^4*T120-238085568*T330^4*T200*T300^5*T002^5*T011^2*T020^4*T120+102036672*T330^4*T200*T300^5*T002^6*T020^5*T120-31104*T211^8*T330^4*T011^2*T102*T120+590976*T211^7*T330^4*T200*T011^3*T102*T120-4020192*T211^6*T330^4*T200^2*T011^4*T102*T120+13794624*T211^5*T330^4*T200^3*T011^5*T102*T120+8398080*T211^5*T330^4*T300^2*T011^5*T102*T120-26741664*T211^4*T330^4*T200^4*T011^6*T102*T120-61305984*T211^4*T330^4*T200*T300^2*T011^6*T102*T120+30170880*T211^3*T330^4*T200^5*T011^7*T102*T120+169641216*T211^3*T330^4*T200^2*T300^2*T011^7*T102*T120-19346688*T211^2*T330^4*T200^6*T011^8*T102*T120-218350080*T211^2*T330^4*T200^3*T300^2*T011^8*T102*T120-107705376*T211^2*T330^4*T300^4*T011^8*T102*T120+6469632*T211*T330^4*T200^7*T011^9*T102*T120+127650816*T211*T330^4*T200^4*T300^2*T011^9*T102*T120+260760384*T211*T330^4*T200*T300^4*T011^9*T102*T120-870912*T330^4*T200^8*T011^10*T102*T120-26873856*T330^4*T200^5*T300^2*T011^10*T102*T120-141717600*T330^4*T200^2*T300^4*T011^10*T102*T120+7776*T211^8*T330^4*T002*T020*T102*T120-248832*T211^7*T330^4*T200*T002*T011*T020*T102*T120+1866240*T211^6*T330^4*T200^2*T002*T011^2*T020*T102*T120-6656256*T211^5*T330^4*T200^3*T002*T011^3*T020*T102*T120-6718464*T211^5*T330^4*T300^2*T002*T011^3*T020*T102*T120+14292288*T211^4*T330^4*T200^4*T002*T011^4*T020*T102*T120+35691840*T211^4*T330^4*T200*T300^2*T002*T011^4*T020*T102*T120-21275136*T211^3*T330^4*T200^5*T002*T011^5*T020*T102*T120-52068096*T211^3*T330^4*T200^2*T300^2*T002*T011^5*T020*T102*T120+22519296*T211^2*T330^4*T200^6*T002*T011^6*T020*T102*T120-6718464*T211^2*T330^4*T200^3*T300^2*T002*T011^6*T020*T102*T120+204073344*T211^2*T330^4*T300^4*T002*T011^6*T020*T102*T120-14432256*T211*T330^4*T200^7*T002*T011^7*T020*T102*T120+47029248*T211*T330^4*T200^4*T300^2*T002*T011^7*T020*T102*T120-181398528*T211*T330^4*T200*T300^4*T002*T011^7*T020*T102*T120+3732480*T330^4*T200^8*T002*T011^8*T020*T102*T120-6718464*T330^4*T200^5*T300^2*T002*T011^8*T020*T102*T120-164392416*T330^4*T200^2*T300^4*T002*T011^8*T020*T102*T120+69984*T211^6*T330^4*T200^2*T002^2*T020^2*T102*T120-419904*T211^5*T330^4*T200^3*T002^2*T011*T020^2*T102*T120+629856*T211^4*T330^4*T200^4*T002^2*T011^2*T020^2*T102*T120+10077696*T211^4*T330^4*T200*T300^2*T002^2*T011^2*T020^2*T102*T120+559872*T211^3*T330^4*T200^5*T002^2*T011^3*T020^2*T102*T120-62985600*T211^3*T330^4*T200^2*T300^2*T002^2*T011^3*T020^2*T102*T120-1679616*T211^2*T330^4*T200^6*T002^2*T011^4*T020^2*T102*T120+136048896*T211^2*T330^4*T200^3*T300^2*T002^2*T011^4*T020^2*T102*T120-102036672*T211^2*T330^4*T300^4*T002^2*T011^4*T020^2*T102*T120-110854656*T211*T330^4*T200^4*T300^2*T002^2*T011^5*T020^2*T102*T120-476171136*T211*T330^4*T200*T300^4*T002^2*T011^5*T020^2*T102*T120+1119744*T330^4*T200^8*T002^2*T011^6*T020^2*T102*T120+20155392*T330^4*T200^5*T300^2*T002^2*T011^6*T020^2*T102*T120+714256704*T330^4*T200^2*T300^4*T002^2*T011^6*T020^2*T102*T120-5458752*T211^4*T330^4*T200*T300^2*T002^3*T020^3*T102*T120+46189440*T211^3*T330^4*T200^2*T300^2*T002^3*T011*T020^3*T102*T120-146126592*T211^2*T330^4*T200^3*T300^2*T002^3*T011^2*T020^3*T102*T120+22674816*T211^2*T330^4*T300^4*T002^3*T011^2*T020^3*T102*T120+204913152*T211*T330^4*T200^4*T300^2*T002^3*T011^3*T020^3*T102*T120+453496320*T211*T330^4*T200*T300^4*T002^3*T011^3*T020^3*T102*T120-107495424*T330^4*T200^5*T300^2*T002^3*T011^4*T020^3*T102*T120-283435200*T330^4*T200^2*T300^4*T002^3*T011^4*T020^3*T102*T120-17006112*T211^2*T330^4*T300^4*T002^4*T020^4*T102*T120-56687040*T211*T330^4*T200*T300^4*T002^4*T011*T020^4*T102*T120-209742048*T330^4*T200^2*T300^4*T002^4*T011^2*T020^4*T102*T120+85030560*T330^4*T200^2*T300^4*T002^5*T020^5*T102*T120+1119744*T211^6*T330^4*T300*T011^2*T020*T102^2*T120-15186528*T211^5*T330^4*T200*T300*T011^3*T020*T102^2*T120+72713376*T211^4*T330^4*T200^2*T300*T011^4*T020*T102^2*T120-167891616*T211^3*T330^4*T200^3*T300*T011^5*T020*T102^2*T120-51018336*T211^3*T330^4*T300^3*T011^5*T020*T102^2*T120+202743648*T211^2*T330^4*T200^4*T300*T011^6*T020*T102^2*T120+213521184*T211^2*T330^4*T200*T300^3*T011^6*T020*T102^2*T120-123171840*T211*T330^4*T200^5*T300*T011^7*T020*T102^2*T120-281545632*T211*T330^4*T200^2*T300^3*T011^7*T020*T102^2*T120+29393280*T330^4*T200^6*T300*T011^8*T020*T102^2*T120+134159328*T330^4*T200^3*T300^3*T011^8*T020*T102^2*T120-204073344*T330^4*T300^5*T011^8*T020*T102^2*T120-209952*T211^6*T330^4*T300*T002*T020^2*T102^2*T120+5668704*T211^5*T330^4*T200*T300*T002*T011*T020^2*T102^2*T120-31702752*T211^4*T330^4*T200^2*T300*T002*T011^2*T020^2*T102^2*T120+79991712*T211^3*T330^4*T200^3*T300*T002*T011^3*T020^2*T102^2*T120+34012224*T211^3*T330^4*T300^3*T002*T011^3*T020^2*T102^2*T120-110854656*T211^2*T330^4*T200^4*T300*T002*T011^4*T020^2*T102^2*T120-90699264*T211^2*T330^4*T200*T300^3*T002*T011^4*T020^2*T102^2*T120+84820608*T211*T330^4*T200^5*T300*T002*T011^5*T020^2*T102^2*T120-34012224*T211*T330^4*T200^2*T300^3*T002*T011^5*T020^2*T102^2*T120-26873856*T330^4*T200^6*T300*T002*T011^6*T020^2*T102^2*T120+90699264*T330^4*T200^3*T300^3*T002*T011^6*T020^2*T102^2*T120+612220032*T330^4*T300^5*T002*T011^6*T020^2*T102^2*T120-1679616*T211^4*T330^4*T200^2*T300*T002^2*T020^3*T102^2*T120+7138368*T211^3*T330^4*T200^3*T300*T002^2*T011*T020^3*T102^2*T120+32122656*T211^3*T330^4*T300^3*T002^2*T011*T020^3*T102^2*T120-8188128*T211^2*T330^4*T200^4*T300*T002^2*T011^2*T020^3*T102^2*T120-289103904*T211^2*T330^4*T200*T300^3*T002^2*T011^2*T020^3*T102^2*T120+839808*T211*T330^4*T200^5*T300*T002^2*T011^3*T020^3*T102^2*T120+867311712*T211*T330^4*T200^2*T300^3*T002^2*T011^3*T020^3*T102^2*T120+839808*T330^4*T200^6*T300*T002^2*T011^4*T020^3*T102^2*T120-733152384*T330^4*T200^3*T300^3*T002^2*T011^4*T020^3*T102^2*T120-612220032*T330^4*T300^5*T002^2*T011^4*T020^3*T102^2*T120+75582720*T211^2*T330^4*T200*T300^3*T002^3*T020^4*T102^2*T120-370355328*T211*T330^4*T200^2*T300^3*T002^3*T011*T020^4*T102^2*T120+370355328*T330^4*T200^3*T300^3*T002^3*T011^2*T020^4*T102^2*T120+204073344*T330^4*T300^5*T002^3*T011^2*T020^4*T102^2*T120+17006112*T330^4*T200^3*T300^3*T002^4*T020^5*T102^2*T120-58320*T211^6*T330^4*T200*T020^2*T102^3*T120+489888*T211^5*T330^4*T200^2*T011*T020^2*T102^3*T120-1714608*T211^4*T330^4*T200^3*T011^2*T020^2*T102^3*T120-13226976*T211^4*T330^4*T300^2*T011^2*T020^2*T102^3*T120+3452544*T211^3*T330^4*T200^4*T011^3*T020^2*T102^3*T120+111484512*T211^3*T330^4*T200*T300^2*T011^3*T020^2*T102^3*T120-4758912*T211^2*T330^4*T200^5*T011^4*T020^2*T102^3*T120-307054800*T211^2*T330^4*T200^2*T300^2*T011^4*T020^2*T102^3*T120+4478976*T211*T330^4*T200^6*T011^5*T020^2*T102^3*T120+336343104*T211*T330^4*T200^3*T300^2*T011^5*T020^2*T102^3*T120+306110016*T211*T330^4*T300^4*T011^5*T020^2*T102^3*T120-2052864*T330^4*T200^7*T011^6*T020^2*T102^3*T120-116208432*T330^4*T200^4*T300^2*T011^6*T020^2*T102^3*T120-357128352*T330^4*T200*T300^4*T011^6*T020^2*T102^3*T120+2519424*T211^4*T330^4*T300^2*T002*T020^3*T102^3*T120-56057184*T211^3*T330^4*T200*T300^2*T002*T011*T020^3*T102^3*T120+209742048*T211^2*T330^4*T200^2*T300^2*T002*T011^2*T020^3*T102^3*T120-286584480*T211*T330^4*T200^3*T300^2*T002*T011^3*T020^3*T102^3*T120-68024448*T211*T330^4*T300^4*T002*T011^3*T020^3*T102^3*T120+125341344*T330^4*T200^4*T300^2*T002*T011^4*T020^3*T102^3*T120-544195584*T330^4*T200*T300^4*T002*T011^4*T020^3*T102^3*T120+17950896*T211^2*T330^4*T200^2*T300^2*T002^2*T020^4*T102^3*T120-54797472*T211*T330^4*T200^3*T300^2*T002^2*T011*T020^4*T102^3*T120-238085568*T211*T330^4*T300^4*T002^2*T011*T020^4*T102^3*T120+46294416*T330^4*T200^4*T300^2*T002^2*T011^2*T020^4*T102^3*T120+1071385056*T330^4*T200*T300^4*T002^2*T011^2*T020^4*T102^3*T120-170061120*T330^4*T200*T300^4*T002^3*T020^5*T102^3*T120+1417176*T211^4*T330^4*T200*T300*T020^3*T102^4*T120-8030664*T211^3*T330^4*T200^2*T300*T011*T020^3*T102^4*T120+16533720*T211^2*T330^4*T200^3*T300*T011^2*T020^3*T102^4*T120+104871024*T211^2*T330^4*T300^3*T011^2*T020^3*T102^4*T120-16533720*T211*T330^4*T200^4*T300*T011^3*T020^3*T102^4*T120-408146688*T211*T330^4*T200*T300^3*T011^3*T020^3*T102^4*T120+8503056*T330^4*T200^5*T300*T011^4*T020^3*T102^4*T120+320281776*T330^4*T200^2*T300^3*T011^4*T020^3*T102^4*T120-14171760*T211^2*T330^4*T300^3*T002*T020^4*T102^4*T120+209742048*T211*T330^4*T200*T300^3*T002*T011*T020^4*T102^4*T120-218245104*T330^4*T200^2*T300^3*T002*T011^2*T020^4*T102^4*T120-68024448*T330^4*T200^2*T300^3*T002^2*T020^5*T102^4*T120-13699368*T211^2*T330^4*T200*T300^2*T020^4*T102^5*T120+40625712*T211*T330^4*T200^2*T300^2*T011*T020^4*T102^5*T120-30705480*T330^4*T200^3*T300^2*T011^2*T020^4*T102^5*T120-306110016*T330^4*T300^4*T011^2*T020^4*T102^5*T120+51018336*T330^4*T200*T300^3*T020^5*T102^6*T120+3888*T211^8*T330^4*T002^2*T120^2-31104*T211^7*T330^4*T200*T002^2*T011*T120^2+46656*T211^6*T330^4*T200^2*T002^2*T011^2*T120^2+311040*T211^5*T330^4*T200^3*T002^2*T011^3*T120^2-1555200*T211^4*T330^4*T200^4*T002^2*T011^4*T120^2-1049760*T211^4*T330^4*T200*T300^2*T002^2*T011^4*T120^2+2985984*T211^3*T330^4*T200^5*T002^2*T011^5*T120^2+8398080*T211^3*T330^4*T200^2*T300^2*T002^2*T011^5*T120^2-2737152*T211^2*T330^4*T200^6*T002^2*T011^6*T120^2-25194240*T211^2*T330^4*T200^3*T300^2*T002^2*T011^6*T120^2+158723712*T211^2*T330^4*T300^4*T002^2*T011^6*T120^2+995328*T211*T330^4*T200^7*T002^2*T011^7*T120^2+33592320*T211*T330^4*T200^4*T300^2*T002^2*T011^7*T120^2-362797056*T211*T330^4*T200*T300^4*T002^2*T011^7*T120^2-16796160*T330^4*T200^5*T300^2*T002^2*T011^8*T120^2+218245104*T330^4*T200^2*T300^4*T002^2*T011^8*T120^2+34992*T211^6*T330^4*T200^2*T002^3*T020*T120^2-349920*T211^5*T330^4*T200^3*T002^3*T011*T020*T120^2+1679616*T211^5*T330^4*T300^2*T002^3*T011*T020*T120^2+1504656*T211^4*T330^4*T200^4*T002^3*T011^2*T020*T120^2-14696640*T211^4*T330^4*T200*T300^2*T002^3*T011^2*T020*T120^2-3639168*T211^3*T330^4*T200^5*T002^3*T011^3*T020*T120^2+44089920*T211^3*T330^4*T200^2*T300^2*T002^3*T011^3*T020*T120^2+5318784*T211^2*T330^4*T200^6*T002^3*T011^4*T020*T120^2-51858144*T211^2*T330^4*T200^3*T300^2*T002^3*T011^4*T020*T120^2-340122240*T211^2*T330^4*T300^4*T002^3*T011^4*T020*T120^2-4478976*T211*T330^4*T200^7*T002^3*T011^5*T020*T120^2+14276736*T211*T330^4*T200^4*T300^2*T002^3*T011^5*T020*T120^2+544195584*T211*T330^4*T200*T300^4*T002^3*T011^5*T020*T120^2+1679616*T330^4*T200^8*T002^3*T011^6*T020*T120^2+7558272*T330^4*T200^5*T300^2*T002^3*T011^6*T020*T120^2-238085568*T330^4*T200^2*T300^4*T002^3*T011^6*T020*T120^2+629856*T211^4*T330^4*T200*T300^2*T002^4*T020^2*T120^2+1259712*T211^3*T330^4*T200^2*T300^2*T002^4*T011*T020^2*T120^2-11337408*T211^2*T330^4*T200^3*T300^2*T002^4*T011^2*T020^2*T120^2+204073344*T211^2*T330^4*T300^4*T002^4*T011^2*T020^2*T120^2+10077696*T211*T330^4*T200^4*T300^2*T002^4*T011^3*T020^2*T120^2+5038848*T330^4*T200^5*T300^2*T002^4*T011^4*T020^2*T120^2-51018336*T330^4*T200^2*T300^4*T002^4*T011^4*T020^2*T120^2-5668704*T211^2*T330^4*T200^3*T300^2*T002^5*T020^3*T120^2-22674816*T211^2*T330^4*T300^4*T002^5*T020^3*T120^2+22674816*T211*T330^4*T200^4*T300^2*T002^5*T011*T020^3*T120^2-181398528*T211*T330^4*T200*T300^4*T002^5*T011*T020^3*T120^2-22674816*T330^4*T200^5*T300^2*T002^5*T011^2*T020^3*T120^2-56687040*T330^4*T200^2*T300^4*T002^5*T011^2*T020^3*T120^2+127545840*T330^4*T200^2*T300^4*T002^6*T020^4*T120^2+139968*T211^6*T330^4*T300*T002*T011^2*T102*T120^2-2799360*T211^5*T330^4*T200*T300*T002*T011^3*T102*T120^2+17915904*T211^4*T330^4*T200^2*T300*T002*T011^4*T102*T120^2-53747712*T211^3*T330^4*T200^3*T300*T002*T011^5*T102*T120^2+105815808*T211^3*T330^4*T300^3*T002*T011^5*T102*T120^2+82861056*T211^2*T330^4*T200^4*T300*T002*T011^6*T102*T120^2-336343104*T211^2*T330^4*T200*T300^3*T002*T011^6*T102*T120^2-62705664*T211*T330^4*T200^5*T300*T002*T011^7*T102*T120^2+347680512*T211*T330^4*T200^2*T300^3*T002*T011^7*T102*T120^2+17915904*T330^4*T200^6*T300*T002*T011^8*T102*T120^2-94478400*T330^4*T200^3*T300^3*T002*T011^8*T102*T120^2-306110016*T330^4*T300^5*T002*T011^8*T102*T120^2-139968*T211^6*T330^4*T300*T002^2*T020*T102*T120^2+839808*T211^5*T330^4*T200*T300*T002^2*T011*T020*T102*T120^2+944784*T211^4*T330^4*T200^2*T300*T002^2*T011^2*T020*T102*T120^2-16866144*T211^3*T330^4*T200^3*T300*T002^2*T011^3*T020*T102*T120^2-30233088*T211^3*T330^4*T300^3*T002^2*T011^3*T020*T102*T120^2+47764080*T211^2*T330^4*T200^4*T300*T002^2*T011^4*T020*T102*T120^2-158723712*T211^2*T330^4*T200*T300^3*T002^2*T011^4*T020*T102*T120^2-59206464*T211*T330^4*T200^5*T300*T002^2*T011^5*T020*T102*T120^2+351459648*T211*T330^4*T200^2*T300^3*T002^2*T011^5*T020*T102*T120^2+29253312*T330^4*T200^6*T300*T002^2*T011^6*T020*T102*T120^2-217300320*T330^4*T200^3*T300^3*T002^2*T011^6*T020*T102*T120^2+816293376*T330^4*T300^5*T002^2*T011^6*T020*T102*T120^2-1154736*T211^4*T330^4*T200^2*T300*T002^3*T020^2*T102*T120^2+10497600*T211^3*T330^4*T200^3*T300*T002^3*T011*T020^2*T102*T120^2-45349632*T211^3*T330^4*T300^3*T002^3*T011*T020^2*T102*T120^2-38106288*T211^2*T330^4*T200^4*T300*T002^3*T011^2*T020^2*T102*T120^2+328784832*T211^2*T330^4*T200*T300^3*T002^3*T011^2*T020^2*T102*T120^2+63405504*T211*T330^4*T200^5*T300*T002^3*T011^3*T020^2*T102*T120^2-294772608*T211*T330^4*T200^2*T300^3*T002^3*T011^3*T020^2*T102*T120^2-39890880*T330^4*T200^6*T300*T002^3*T011^4*T020^2*T102*T120^2+198404640*T330^4*T200^3*T300^3*T002^3*T011^4*T020^2*T102*T120^2-612220032*T330^4*T300^5*T002^3*T011^4*T020^2*T102*T120^2-15116544*T211^2*T330^4*T200*T300^3*T002^4*T020^3*T102*T120^2-41570496*T211*T330^4*T200^2*T300^3*T002^4*T011*T020^3*T102*T120^2-213521184*T330^4*T200^3*T300^3*T002^4*T011^2*T020^3*T102*T120^2+85030560*T330^4*T200^3*T300^3*T002^5*T020^4*T102*T120^2+102036672*T330^4*T300^5*T002^5*T020^4*T102*T120^2-17496*T211^7*T330^4*T011*T102^2*T120^2+661932*T211^6*T330^4*T200*T011^2*T102^2*T120^2-5773680*T211^5*T330^4*T200^2*T011^3*T102^2*T120^2+21082680*T211^4*T330^4*T200^3*T011^4*T102^2*T120^2+36767844*T211^4*T330^4*T300^2*T011^4*T102^2*T120^2-38077128*T211^3*T330^4*T200^4*T011^5*T102^2*T120^2-215725680*T211^3*T330^4*T200*T300^2*T011^5*T102^2*T120^2+35140716*T211^2*T330^4*T200^5*T011^6*T102^2*T120^2+458692632*T211^2*T330^4*T200^2*T300^2*T011^6*T102^2*T120^2-15641424*T211*T330^4*T200^6*T011^7*T102^2*T120^2-397124208*T211*T330^4*T200^3*T300^2*T011^7*T102^2*T120^2-340122240*T211*T330^4*T300^4*T011^7*T102^2*T120^2+2647728*T330^4*T200^7*T011^8*T102^2*T120^2+116129700*T330^4*T200^4*T300^2*T011^8*T102^2*T120^2+357128352*T330^4*T200*T300^4*T011^8*T102^2*T120^2-102060*T211^6*T330^4*T200*T002*T020*T102^2*T120^2+1679616*T211^5*T330^4*T200^2*T002*T011*T020*T102^2*T120^2-7785720*T211^4*T330^4*T200^3*T002*T011^2*T020*T102^2*T120^2-9920232*T211^4*T330^4*T300^2*T002*T011^2*T020*T102^2*T120^2+18044208*T211^3*T330^4*T200^4*T002*T011^3*T020*T102^2*T120^2+32752512*T211^3*T330^4*T200*T300^2*T002*T011^3*T020*T102^2*T120^2-26322732*T211^2*T330^4*T200^5*T002*T011^4*T020*T102^2*T120^2-39680928*T211^2*T330^4*T200^2*T300^2*T002*T011^4*T020*T102^2*T120^2+23129712*T211*T330^4*T200^6*T002*T011^5*T020*T102^2*T120^2-1889568*T211*T330^4*T200^3*T300^2*T002*T011^5*T020*T102^2*T120^2+102036672*T211*T330^4*T300^4*T002*T011^5*T020*T102^2*T120^2-7966512*T330^4*T200^7*T002*T011^6*T020*T102^2*T120^2-4566456*T330^4*T200^4*T300^2*T002*T011^6*T020*T102^2*T120^2+442158912*T330^4*T200*T300^4*T002*T011^6*T020*T102^2*T120^2-314928*T211^4*T330^4*T200^3*T002^2*T020^2*T102^2*T120^2+2125764*T211^4*T330^4*T300^2*T002^2*T020^2*T102^2*T120^2+944784*T211^3*T330^4*T200^4*T002^2*T011*T020^2*T102^2*T120^2+2834352*T211^3*T330^4*T200*T300^2*T002^2*T011*T020^2*T102^2*T120^2-472392*T211^2*T330^4*T200^5*T002^2*T011^2*T020^2*T102^2*T120^2-51490728*T211^2*T330^4*T200^2*T300^2*T002^2*T011^2*T020^2*T102^2*T120^2+629856*T211*T330^4*T200^6*T002^2*T011^3*T020^2*T102^2*T120^2+220134672*T211*T330^4*T200^3*T300^2*T002^2*T011^3*T020^2*T102^2*T120^2-1889568*T330^4*T200^7*T002^2*T011^4*T020^2*T102^2*T120^2-208088676*T330^4*T200^4*T300^2*T002^2*T011^4*T020^2*T102^2*T120^2-306110016*T330^4*T200*T300^4*T002^2*T011^4*T020^2*T102^2*T120^2+28343520*T211^2*T330^4*T200^2*T300^2*T002^3*T020^3*T102^2*T120^2-170061120*T211*T330^4*T200^3*T300^2*T002^3*T011*T020^3*T102^2*T120^2+238085568*T211*T330^4*T300^4*T002^3*T011*T020^3*T102^2*T120^2+175729824*T330^4*T200^4*T300^2*T002^3*T011^2*T020^3*T102^2*T120^2-510183360*T330^4*T200*T300^4*T002^3*T011^2*T020^3*T102^2*T120^2+12754584*T330^4*T200^4*T300^2*T002^4*T020^4*T102^2*T120^2+17006112*T330^4*T200*T300^4*T002^4*T020^4*T102^2*T120^2+682344*T211^5*T330^4*T300*T011*T020*T102^3*T120^2-16559964*T211^4*T330^4*T200*T300*T011^2*T020*T102^3*T120^2+94478400*T211^3*T330^4*T200^2*T300*T011^3*T020*T102^3*T120^2-209374632*T211^2*T330^4*T200^3*T300*T011^4*T020*T102^3*T120^2-150220656*T211^2*T330^4*T300^3*T011^4*T020*T102^3*T120^2+203181048*T211*T330^4*T200^4*T300*T011^5*T020*T102^3*T120^2+504514656*T211*T330^4*T200*T300^3*T011^5*T020*T102^3*T120^2-70937532*T330^4*T200^5*T300*T011^6*T020*T102^3*T120^2-348625296*T330^4*T200^2*T300^3*T011^6*T020*T102^3*T120^2+1653372*T211^4*T330^4*T200*T300*T002*T020^2*T102^3*T120^2-22674816*T211^3*T330^4*T200^2*T300*T002*T011*T020^2*T102^3*T120^2+73220760*T211^2*T330^4*T200^3*T300*T002*T011^2*T020^2*T102^3*T120^2-51018336*T211^2*T330^4*T300^3*T002*T011^2*T020^2*T102^3*T120^2-102036672*T211*T330^4*T200^4*T300*T002*T011^3*T020^2*T102^3*T120^2+34012224*T211*T330^4*T200*T300^3*T002*T011^3*T020^2*T102^3*T120^2+47003004*T330^4*T200^5*T300*T002*T011^4*T020^2*T102^3*T120^2-246588624*T330^4*T200^2*T300^3*T002*T011^4*T020^2*T102^3*T120^2+4723920*T211^2*T330^4*T200^3*T300*T002^2*T020^3*T102^3*T120^2+8503056*T211^2*T330^4*T300^3*T002^2*T020^3*T102^3*T120^2-10392624*T211*T330^4*T200^4*T300*T002^2*T011*T020^3*T102^3*T120^2-175729824*T211*T330^4*T200*T300^3*T002^2*T011*T020^3*T102^3*T120^2+10392624*T330^4*T200^5*T300*T002^2*T011^2*T020^3*T102^3*T120^2+776612448*T330^4*T200^2*T300^3*T002^2*T011^2*T020^3*T102^3*T120^2-136048896*T330^4*T200^2*T300^3*T002^3*T020^4*T102^3*T120^2+321489*T211^4*T330^4*T200^2*T020^2*T102^4*T120^2-1548396*T211^3*T330^4*T200^3*T011*T020^2*T102^4*T120^2-5668704*T211^3*T330^4*T300^2*T011*T020^2*T102^4*T120^2+3346110*T211^2*T330^4*T200^4*T011^2*T020^2*T102^4*T120^2+94950792*T211^2*T330^4*T200*T300^2*T011^2*T020^2*T102^4*T120^2-4382748*T211*T330^4*T200^5*T011^3*T020^2*T102^4*T120^2-297606960*T211*T330^4*T200^2*T300^2*T011^3*T020^2*T102^4*T120^2+3155841*T330^4*T200^6*T011^4*T020^2*T102^4*T120^2+201238992*T330^4*T200^3*T300^2*T011^4*T020^2*T102^4*T120^2+459165024*T330^4*T300^4*T011^4*T020^2*T102^4*T120^2-12282192*T211^2*T330^4*T200*T300^2*T002*T020^3*T102^4*T120^2+128490624*T211*T330^4*T200^2*T300^2*T002*T011*T020^3*T102^4*T120^2-131324976*T330^4*T200^3*T300^2*T002*T011^2*T020^3*T102^4*T120^2+357128352*T330^4*T300^4*T002*T011^2*T020^3*T102^4*T120^2-34012224*T330^4*T200^3*T300^2*T002^2*T020^4*T102^4*T120^2-102036672*T330^4*T300^4*T002^2*T020^4*T102^4*T120^2-4723920*T211^2*T330^4*T200^2*T300*T020^3*T102^5*T120^2+10392624*T211*T330^4*T200^3*T300*T011*T020^3*T102^5*T120^2+34012224*T211*T330^4*T300^3*T011*T020^3*T102^5*T120^2-10392624*T330^4*T200^4*T300*T011^2*T020^3*T102^5*T120^2-297606960*T330^4*T200*T300^3*T011^2*T020^3*T102^5*T120^2+34012224*T330^4*T200*T300^3*T002*T020^4*T102^5*T120^2+21257640*T330^4*T200^2*T300^2*T020^4*T102^6*T120^2+139968*T211^6*T330^4*T300*T002^3*T120^3-1959552*T211^5*T330^4*T200*T300*T002^3*T011*T120^3+8153136*T211^4*T330^4*T200^2*T300*T002^3*T011^2*T120^3-14906592*T211^3*T330^4*T200^3*T300*T002^3*T011^3*T120^3-50388480*T211^3*T330^4*T300^3*T002^3*T011^3*T120^3+14101776*T211^2*T330^4*T200^4*T300*T002^3*T011^4*T120^3+132269760*T211^2*T330^4*T200*T300^3*T002^3*T011^4*T120^3-8538048*T211*T330^4*T200^5*T300*T002^3*T011^5*T120^3-128490624*T211*T330^4*T200^2*T300^3*T002^3*T011^5*T120^3+3219264*T330^4*T200^6*T300*T002^3*T011^6*T120^3+45979488*T330^4*T200^3*T300^3*T002^3*T011^6*T120^3+104976*T211^4*T330^4*T200^2*T300*T002^4*T020*T120^3+1679616*T211^3*T330^4*T200^3*T300*T002^4*T011*T020*T120^3+30233088*T211^3*T330^4*T300^3*T002^4*T011*T020*T120^3-7873200*T211^2*T330^4*T200^4*T300*T002^4*T011^2*T020*T120^3+22674816*T211^2*T330^4*T200*T300^3*T002^4*T011^2*T020*T120^3+7978176*T211*T330^4*T200^5*T300*T002^4*T011^3*T020*T120^3-45349632*T211*T330^4*T200^2*T300^3*T002^4*T011^3*T020*T120^3+419904*T330^4*T200^6*T300*T002^4*T011^4*T020*T120^3+13226976*T330^4*T200^3*T300^3*T002^4*T011^4*T020*T120^3-1889568*T211^2*T330^4*T200^4*T300*T002^5*T020^2*T120^3-34012224*T211^2*T330^4*T200*T300^3*T002^5*T020^2*T120^3+7558272*T211*T330^4*T200^5*T300*T002^5*T011*T020^2*T120^3-68024448*T211*T330^4*T200^2*T300^3*T002^5*T011*T020^2*T120^3-7558272*T330^4*T200^6*T300*T002^5*T011^2*T020^2*T120^3+17006112*T330^4*T200^3*T300^3*T002^5*T011^2*T020^2*T120^3+85030560*T330^4*T200^3*T300^3*T002^6*T020^3*T120^3-46656*T211^6*T330^4*T200*T002^2*T102*T120^3+139968*T211^5*T330^4*T200^2*T002^2*T011*T102*T120^3+769824*T211^4*T330^4*T200^3*T002^2*T011^2*T102*T120^3+2519424*T211^4*T330^4*T300^2*T002^2*T011^2*T102*T120^3-4292352*T211^3*T330^4*T200^4*T002^2*T011^3*T102*T120^3-40310784*T211^3*T330^4*T200*T300^2*T002^2*T011^3*T102*T120^3+7278336*T211^2*T330^4*T200^5*T002^2*T011^4*T102*T120^3+99202320*T211^2*T330^4*T200^2*T300^2*T002^2*T011^4*T102*T120^3-4478976*T211*T330^4*T200^6*T002^2*T011^5*T102*T120^3-146756448*T211*T330^4*T200^3*T300^2*T002^2*T011^5*T102*T120^3+544195584*T211*T330^4*T300^4*T002^2*T011^5*T102*T120^3+373248*T330^4*T200^7*T002^2*T011^6*T102*T120^3+102351600*T330^4*T200^4*T300^2*T002^2*T011^6*T102*T120^3-680244480*T330^4*T200*T300^4*T002^2*T011^6*T102*T120^3-419904*T211^4*T330^4*T200^3*T002^3*T020*T102*T120^3-2519424*T211^4*T330^4*T300^2*T002^3*T020*T102*T120^3+2729376*T211^3*T330^4*T200^4*T002^3*T011*T020*T102*T120^3+15116544*T211^3*T330^4*T200*T300^2*T002^3*T011*T020*T102*T120^3-7243344*T211^2*T330^4*T200^5*T002^3*T011^2*T020*T102*T120^3+20785248*T211^2*T330^4*T200^2*T300^2*T002^3*T011^2*T020*T102*T120^3+9657792*T211*T330^4*T200^6*T002^3*T011^3*T020*T102*T120^3+20155392*T211*T330^4*T200^3*T300^2*T002^3*T011^3*T020*T102*T120^3-544195584*T211*T330^4*T300^4*T002^3*T011^3*T020*T102*T120^3-5458752*T330^4*T200^7*T002^3*T011^4*T020*T102*T120^3-8503056*T330^4*T200^4*T300^2*T002^3*T011^4*T020*T102*T120^3+476171136*T330^4*T200*T300^4*T002^3*T011^4*T020*T102*T120^3-2834352*T211^2*T330^4*T200^2*T300^2*T002^4*T020^2*T102*T120^3-39680928*T211*T330^4*T200^3*T300^2*T002^4*T011*T020^2*T102*T120^3-70858800*T330^4*T200^4*T300^2*T002^4*T011^2*T020^2*T102*T120^3+42515280*T330^4*T200^4*T300^2*T002^5*T020^3*T102*T120^3+204073344*T330^4*T200*T300^4*T002^5*T020^3*T102*T120^3+734832*T211^5*T330^4*T300*T002*T011*T102^2*T120^3-8844228*T211^4*T330^4*T200*T300*T002*T011^2*T102^2*T120^3+29708208*T211^3*T330^4*T200^2*T300*T002*T011^3*T102^2*T120^3-65872440*T211^2*T330^4*T200^3*T300*T002*T011^4*T102^2*T120^3+269263440*T211^2*T330^4*T300^3*T002*T011^4*T102^2*T120^3+80201664*T211*T330^4*T200^4*T300*T002*T011^5*T102^2*T120^3-583876512*T211*T330^4*T200*T300^3*T002*T011^5*T102^2*T120^3-35718084*T330^4*T200^5*T300*T002*T011^6*T102^2*T120^3+354294000*T330^4*T200^2*T300^3*T002*T011^6*T102^2*T120^3+971028*T211^4*T330^4*T200*T300*T002^2*T020*T102^2*T120^3+3726648*T211^3*T330^4*T200^2*T300*T002^2*T011*T020*T102^2*T120^3-23934528*T211^2*T330^4*T200^3*T300*T002^2*T011^2*T020*T102^2*T120^3+17006112*T211^2*T330^4*T300^3*T002^2*T011^2*T020*T102^2*T120^3+75215304*T211*T330^4*T200^4*T300*T002^2*T011^3*T020*T102^2*T120^3-181398528*T211*T330^4*T200*T300^3*T002^2*T011^3*T020*T102^2*T120^3-68155668*T330^4*T200^5*T300*T002^2*T011^4*T020*T102^2*T120^3+243754272*T330^4*T200^2*T300^3*T002^2*T011^4*T020*T102^2*T120^3+7558272*T211^2*T330^4*T200^3*T300*T002^3*T020^2*T102^2*T120^3+8503056*T211^2*T330^4*T300^3*T002^3*T020^2*T102^2*T120^3-47239200*T211*T330^4*T200^4*T300*T002^3*T011*T020^2*T102^2*T120^3+85030560*T211*T330^4*T200*T300^3*T002^3*T011*T020^2*T102^2*T120^3+47239200*T330^4*T200^5*T300*T002^3*T011^2*T020^2*T102^2*T120^3-433655856*T330^4*T200^2*T300^3*T002^3*T011^2*T020^2*T102^2*T120^3+4251528*T330^4*T200^5*T300*T002^4*T020^3*T102^2*T120^3+17006112*T330^4*T200^2*T300^3*T002^4*T020^3*T102^2*T120^3-1458*T211^6*T330^4*T102^3*T120^3+288684*T211^5*T330^4*T200*T011*T102^3*T120^3-4019706*T211^4*T330^4*T200^2*T011^2*T102^3*T120^3+16277112*T211^3*T330^4*T200^3*T011^3*T102^3*T120^3+75582720*T211^3*T330^4*T300^2*T011^3*T102^3*T120^3-26178390*T211^2*T330^4*T200^4*T011^4*T102^3*T120^3-331619184*T211^2*T330^4*T200*T300^2*T011^4*T102^3*T120^3+17329788*T211*T330^4*T200^5*T011^5*T102^3*T120^3+504514656*T211*T330^4*T200^2*T300^2*T011^5*T102^3*T120^3-3929310*T330^4*T200^6*T011^6*T102^3*T120^3-227692944*T330^4*T200^3*T300^2*T011^6*T102^3*T120^3-255091680*T330^4*T300^4*T011^6*T102^3*T120^3+459270*T211^4*T330^4*T200^2*T002*T020*T102^3*T120^3-4461480*T211^3*T330^4*T200^3*T002*T011*T020*T102^3*T120^3-20785248*T211^3*T330^4*T300^2*T002*T011*T020*T102^3*T120^3+12203460*T211^2*T330^4*T200^4*T002*T011^2*T020*T102^3*T120^3+15116544*T211^2*T330^4*T200*T300^2*T002*T011^2*T020*T102^3*T120^3-17058600*T211*T330^4*T200^5*T002*T011^3*T020*T102^3*T120^3+35901792*T211*T330^4*T200^2*T300^2*T002*T011^3*T020*T102^3*T120^3+8332470*T330^4*T200^6*T002*T011^4*T020*T102^3*T120^3-42515280*T330^4*T200^3*T300^2*T002*T011^4*T020*T102^3*T120^3-306110016*T330^4*T300^4*T002*T011^4*T020*T102^3*T120^3+708588*T211^2*T330^4*T200^4*T002^2*T020^2*T102^3*T120^3+944784*T211^2*T330^4*T200*T300^2*T002^2*T020^2*T102^3*T120^3-1417176*T211*T330^4*T200^5*T002^2*T011*T020^2*T102^3*T120^3-17950896*T211*T330^4*T200^2*T300^2*T002^2*T011*T020^2*T102^3*T120^3+2125764*T330^4*T200^6*T002^2*T011^2*T020^2*T102^3*T120^3+214938360*T330^4*T200^3*T300^2*T002^2*T011^2*T020^2*T102^3*T120^3-255091680*T330^4*T300^4*T002^2*T011^2*T020^2*T102^3*T120^3-68024448*T330^4*T200^3*T300^2*T002^3*T020^3*T102^3*T120^3+236196*T211^4*T330^4*T300*T020*T102^4*T120^3-8188128*T211^3*T330^4*T200*T300*T011*T020*T102^4*T120^3+59993784*T211^2*T330^4*T200^2*T300*T011^2*T020*T102^4*T120^3-126601056*T211*T330^4*T200^3*T300*T011^3*T020*T102^4*T120^3-119042784*T211*T330^4*T300^3*T011^3*T020*T102^4*T120^3+77078628*T330^4*T200^4*T300*T011^4*T020*T102^4*T120^3+323116128*T330^4*T200*T300^3*T011^4*T020*T102^4*T120^3-4251528*T211^2*T330^4*T200^2*T300*T002*T020^2*T102^4*T120^3+36846576*T211*T330^4*T200^3*T300*T002*T011*T020^2*T102^4*T120^3+17006112*T211*T330^4*T300^3*T002*T011*T020^2*T102^4*T120^3-35429400*T330^4*T200^4*T300*T002*T011^2*T020^2*T102^4*T120^3+263594736*T330^4*T200*T300^3*T002*T011^2*T020^2*T102^4*T120^3-8503056*T330^4*T200^4*T300*T002^2*T020^3*T102^4*T120^3-102036672*T330^4*T200*T300^3*T002^2*T020^3*T102^4*T120^3-708588*T211^2*T330^4*T200^3*T020^2*T102^5*T120^3-2834352*T211^2*T330^4*T300^2*T020^2*T102^5*T120^3+1417176*T211*T330^4*T200^4*T011*T020^2*T102^5*T120^3+25509168*T211*T330^4*T200*T300^2*T011*T020^2*T102^5*T120^3-2125764*T330^4*T200^5*T011^2*T020^2*T102^5*T120^3-120459960*T330^4*T200^2*T300^2*T011^2*T020^2*T102^5*T120^3+25509168*T330^4*T200^2*T300^2*T002*T020^3*T102^5*T120^3+4251528*T330^4*T200^3*T300*T020^3*T102^6*T120^3+17006112*T330^4*T300^3*T020^3*T102^6*T120^3+52488*T211^4*T330^4*T200^3*T002^4*T120^4+1259712*T211^4*T330^4*T300^2*T002^4*T120^4+52488*T211^3*T330^4*T200^4*T002^4*T011*T120^4+5038848*T211^3*T330^4*T200*T300^2*T002^4*T011*T120^4-866052*T211^2*T330^4*T200^5*T002^4*T011^2*T120^4-9447840*T211^2*T330^4*T200^2*T300^2*T002^4*T011^2*T120^4+1154736*T211*T330^4*T200^6*T002^4*T011^3*T120^4+5038848*T211*T330^4*T200^3*T300^2*T002^4*T011^3*T120^4-104976*T330^4*T200^7*T002^4*T011^4*T120^4-866052*T330^4*T200^4*T300^2*T002^4*T011^4*T120^4-236196*T211^2*T330^4*T200^5*T002^5*T020*T120^4-17006112*T211^2*T330^4*T200^2*T300^2*T002^5*T020*T120^4+944784*T211*T330^4*T200^6*T002^5*T011*T020*T120^4-944784*T330^4*T200^7*T002^5*T011^2*T020*T120^4+4251528*T330^4*T200^4*T300^2*T002^5*T011^2*T020*T120^4+31886460*T330^4*T200^4*T300^2*T002^6*T020^2*T120^4-2099520*T211^4*T330^4*T200*T300*T002^3*T102*T120^4+15536448*T211^3*T330^4*T200^2*T300*T002^3*T011*T102*T120^4-28658448*T211^2*T330^4*T200^3*T300*T002^3*T011^2*T102*T120^4-136048896*T211^2*T330^4*T300^3*T002^3*T011^2*T102*T120^4+29393280*T211*T330^4*T200^4*T300*T002^3*T011^3*T102*T120^4+272097792*T211*T330^4*T200*T300^3*T002^3*T011^3*T102*T120^4-9342864*T330^4*T200^5*T300*T002^3*T011^4*T102*T120^4-153055008*T330^4*T200^2*T300^3*T002^3*T011^4*T102*T120^4-15588936*T211*T330^4*T200^4*T300*T002^4*T011*T020*T102*T120^4-4960116*T330^4*T200^5*T300*T002^4*T011^2*T020*T102*T120^4+10628820*T330^4*T200^5*T300*T002^5*T020^2*T102*T120^4+153055008*T330^4*T200^2*T300^3*T002^5*T020^2*T102*T120^4+111537*T211^4*T330^4*T200^2*T002^2*T102^2*T120^4+761076*T211^3*T330^4*T200^3*T002^2*T011*T102^2*T120^4+13226976*T211^3*T330^4*T300^2*T002^2*T011*T102^2*T120^4-2637522*T211^2*T330^4*T200^4*T002^2*T011^2*T102^2*T120^4-90699264*T211^2*T330^4*T200*T300^2*T002^2*T011^2*T102^2*T120^4+4225284*T211*T330^4*T200^5*T002^2*T011^3*T102^2*T120^4+204073344*T211*T330^4*T200^2*T300^2*T002^2*T011^3*T102^2*T120^4-990711*T330^4*T200^6*T002^2*T011^4*T102^2*T120^4-176674608*T330^4*T200^3*T300^2*T002^2*T011^4*T102^2*T120^4+484674192*T330^4*T300^4*T002^2*T011^4*T102^2*T120^4+1180980*T211^2*T330^4*T200^4*T002^3*T020*T102^2*T120^4+28343520*T211^2*T330^4*T200*T300^2*T002^3*T020*T102^2*T120^4-6141096*T211*T330^4*T200^5*T002^3*T011*T020*T102^2*T120^4-104871024*T211*T330^4*T200^2*T300^2*T002^3*T011*T020*T102^2*T120^4+5432508*T330^4*T200^6*T002^3*T011^2*T020*T102^2*T120^4-5668704*T330^4*T200^3*T300^2*T002^3*T011^2*T020*T102^2*T120^4-153055008*T330^4*T300^4*T002^3*T011^2*T020*T102^2*T120^4+531441*T330^4*T200^6*T002^4*T020^2*T102^2*T120^4+76527504*T330^4*T300^4*T002^4*T020^2*T102^2*T120^4+551124*T211^4*T330^4*T300*T002*T102^3*T120^4-12282192*T211^3*T330^4*T200*T300*T002*T011*T102^3*T120^4+31650264*T211^2*T330^4*T200^2*T300*T002*T011^2*T102^3*T120^4-39366000*T211*T330^4*T200^3*T300*T002*T011^3*T102^3*T120^4+272097792*T211*T330^4*T300^3*T002*T011^3*T102^3*T120^4+26690148*T330^4*T200^4*T300*T002*T011^4*T102^3*T120^4-399643632*T330^4*T200*T300^3*T002*T011^4*T102^3*T120^4+3542940*T211^2*T330^4*T200^2*T300*T002^2*T020*T102^3*T120^4-12754584*T211*T330^4*T200^3*T300*T002^2*T011*T020*T102^3*T120^4-51018336*T211*T330^4*T300^3*T002^2*T011*T020*T102^3*T120^4+47475396*T330^4*T200^4*T300*T002^2*T011^2*T020*T102^3*T120^4-93533616*T330^4*T200*T300^3*T002^2*T011^2*T020*T102^3*T120^4-19131876*T330^4*T200^4*T300*T002^3*T020^2*T102^3*T120^4-85030560*T330^4*T200*T300^3*T002^3*T020^2*T102^3*T120^4+26244*T211^4*T330^4*T200*T102^4*T120^4-1312200*T211^3*T330^4*T200^2*T011*T102^4*T120^4+6534756*T211^2*T330^4*T200^3*T011^2*T102^4*T120^4+86447736*T211^2*T330^4*T300^2*T011^2*T102^4*T120^4-8398080*T211*T330^4*T200^4*T011^3*T102^4*T120^4-252257328*T211*T330^4*T200*T300^2*T011^3*T102^4*T120^4+2860596*T330^4*T200^5*T011^4*T102^4*T120^4+207616284*T330^4*T200^2*T300^2*T011^4*T102^4*T120^4-944784*T211^2*T330^4*T200^3*T002*T020*T102^4*T120^4-9920232*T211^2*T330^4*T300^2*T002*T020*T102^4*T120^4+5196312*T211*T330^4*T200^4*T002*T011*T020*T102^4*T120^4+45349632*T211*T330^4*T200*T300^2*T002*T011*T020*T102^4*T120^4-4487724*T330^4*T200^5*T002*T011^2*T020*T102^4*T120^4+51018336*T330^4*T200^2*T300^2*T002*T011^2*T020*T102^4*T120^4-1062882*T330^4*T200^5*T002^2*T020^2*T102^4*T120^4-38263752*T330^4*T200^2*T300^2*T002^2*T020^2*T102^4*T120^4-2125764*T211^2*T330^4*T200*T300*T020*T102^5*T120^4+19840464*T211*T330^4*T200^2*T300*T011*T020*T102^5*T120^4-35429400*T330^4*T200^3*T300*T011^2*T020*T102^5*T120^4-51018336*T330^4*T300^3*T011^2*T020*T102^5*T120^4+8503056*T330^4*T200^3*T300*T002*T020^2*T102^5*T120^4+531441*T330^4*T200^4*T020^2*T102^6*T120^4+8503056*T330^4*T200*T300^2*T020^2*T102^6*T120^4-2834352*T211^2*T330^4*T200^3*T300*T002^5*T120^5+2834352*T211*T330^4*T200^4*T300*T002^5*T011*T120^5-708588*T330^4*T200^5*T300*T002^5*T011^2*T120^5+6377292*T330^4*T200^5*T300*T002^6*T020*T120^5-118098*T211^2*T330^4*T200^4*T002^4*T102*T120^5-1653372*T211*T330^4*T200^5*T002^4*T011*T102*T120^5+590490*T330^4*T200^6*T002^4*T011^2*T102*T120^5+1062882*T330^4*T200^6*T002^5*T020*T102*T120^5+51018336*T330^4*T200^3*T300^2*T002^5*T020*T102*T120^5+7794468*T211^2*T330^4*T200^2*T300*T002^3*T102^2*T120^5-26926344*T211*T330^4*T200^3*T300*T002^3*T011*T102^2*T120^5-102036672*T211*T330^4*T300^3*T002^3*T011*T102^2*T120^5+12045996*T330^4*T200^4*T300*T002^3*T011^2*T102^2*T120^5+127545840*T330^4*T200*T300^3*T002^3*T011^2*T102^2*T120^5-4251528*T330^4*T200^4*T300*T002^4*T020*T102^2*T120^5+76527504*T330^4*T200*T300^3*T002^4*T020*T102^2*T120^5+236196*T211^2*T330^4*T200^3*T002^2*T102^3*T120^5+9920232*T211^2*T330^4*T300^2*T002^2*T102^3*T120^5+472392*T211*T330^4*T200^4*T002^2*T011*T102^3*T120^5-87864912*T211*T330^4*T200*T300^2*T002^2*T011*T102^3*T120^5+236196*T330^4*T200^5*T002^2*T011^2*T102^3*T120^5+110539728*T330^4*T200^2*T300^2*T002^2*T011^2*T102^3*T120^5-2125764*T330^4*T200^5*T002^3*T020*T102^3*T120^5-63772920*T330^4*T200^2*T300^2*T002^3*T020*T102^3*T120^5-4960116*T211^2*T330^4*T200*T300*T002*T102^4*T120^5+18423288*T211*T330^4*T200^2*T300*T002*T011*T102^4*T120^5-8503056*T330^4*T200^3*T300*T002*T011^2*T102^4*T120^5+127545840*T330^4*T300^3*T002*T011^2*T102^4*T120^5-6377292*T330^4*T200^3*T300*T002^2*T020*T102^4*T120^5-51018336*T330^4*T300^3*T002^2*T020*T102^4*T120^5-118098*T211^2*T330^4*T200^2*T102^5*T120^5+1180980*T211*T330^4*T200^3*T011*T102^5*T120^5+51018336*T211*T330^4*T300^2*T011*T102^5*T120^5-826686*T330^4*T200^4*T011^2*T102^5*T120^5-80779032*T330^4*T200*T300^2*T011^2*T102^5*T120^5+1062882*T330^4*T200^4*T002*T020*T102^5*T120^5+17006112*T330^4*T200*T300^2*T002*T020*T102^5*T120^5+4251528*T330^4*T200^2*T300*T020*T102^6*T120^5+531441*T330^4*T200^6*T002^6*T120^6+6377292*T330^4*T200^4*T300*T002^5*T102*T120^6-1062882*T330^4*T200^5*T002^4*T102^2*T120^6+19131876*T330^4*T200^2*T300^2*T002^4*T102^2*T120^6-10628820*T330^4*T200^3*T300*T002^3*T102^3*T120^6-8503056*T330^4*T300^3*T002^3*T102^3*T120^6+531441*T330^4*T200^4*T002^2*T102^4*T120^6-29760696*T330^4*T200*T300^2*T002^2*T102^4*T120^6+4251528*T330^4*T200^2*T300*T002*T102^5*T120^6+12754584*T330^4*T300^2*T102^6*T120^6-64*T211^12*T330^2*T020^3+1152*T211^11*T330^2*T200*T011*T020^3-9024*T211^10*T330^2*T200^2*T011^2*T020^3+39680*T211^9*T330^2*T200^3*T011^3*T020^3+89856*T211^9*T330^2*T300^2*T011^3*T020^3-103680*T211^8*T330^2*T200^4*T011^4*T020^3-1213056*T211^8*T330^2*T200*T300^2*T011^4*T020^3+147456*T211^7*T330^2*T200^5*T011^5*T020^3+7029504*T211^7*T330^2*T200^2*T300^2*T011^5*T020^3-43008*T211^6*T330^2*T200^6*T011^6*T020^3-22654080*T211^6*T330^2*T200^3*T300^2*T011^6*T020^3-6718464*T211^6*T330^2*T300^4*T011^6*T020^3-221184*T211^5*T330^2*T200^7*T011^7*T020^3+43670016*T211^5*T330^2*T200^4*T300^2*T011^7*T020^3+60466176*T211^5*T330^2*T200*T300^4*T011^7*T020^3+368640*T211^4*T330^2*T200^8*T011^8*T020^3-49393152*T211^4*T330^2*T200^5*T300^2*T011^8*T020^3-225488448*T211^4*T330^2*T200^2*T300^4*T011^8*T020^3-163840*T211^3*T330^2*T200^9*T011^9*T020^3+27205632*T211^3*T330^2*T200^6*T300^2*T011^9*T020^3+447617664*T211^3*T330^2*T200^3*T300^4*T011^9*T020^3-20155392*T211^3*T330^2*T300^6*T011^9*T020^3-147456*T211^2*T330^2*T200^10*T011^10*T020^3+1492992*T211^2*T330^2*T200^7*T300^2*T011^10*T020^3-502625088*T211^2*T330^2*T200^4*T300^4*T011^10*T020^3+90699264*T211^2*T330^2*T200*T300^6*T011^10*T020^3+196608*T211*T330^2*T200^11*T011^11*T020^3-9953280*T211*T330^2*T200^8*T300^2*T011^11*T020^3+307369728*T211*T330^2*T200^5*T300^4*T011^11*T020^3-166281984*T211*T330^2*T200^2*T300^6*T011^11*T020^3-65536*T330^2*T200^12*T011^12*T020^3+3760128*T330^2*T200^9*T300^2*T011^12*T020^3-82301184*T330^2*T200^6*T300^4*T011^12*T020^3+131010048*T330^2*T200^3*T300^6*T011^12*T020^3-272097792*T330^2*T300^8*T011^12*T020^3-62208*T211^9*T330^2*T300^2*T002*T011*T020^4+767232*T211^8*T330^2*T200*T300^2*T002*T011^2*T020^4-4064256*T211^7*T330^2*T200^2*T300^2*T002*T011^3*T020^4+12213504*T211^6*T330^2*T200^3*T300^2*T002*T011^4*T020^4+5598720*T211^6*T330^2*T300^4*T002*T011^4*T020^4-23473152*T211^5*T330^2*T200^4*T300^2*T002*T011^5*T020^4-35831808*T211^5*T330^2*T200*T300^4*T002*T011^5*T020^4+31435776*T211^4*T330^2*T200^5*T300^2*T002*T011^6*T020^4+81181440*T211^4*T330^2*T200^2*T300^4*T002*T011^6*T020^4-31186944*T211^3*T330^2*T200^6*T300^2*T002*T011^7*T020^4-71663616*T211^3*T330^2*T200^3*T300^4*T002*T011^7*T020^4+120932352*T211^3*T330^2*T300^6*T002*T011^7*T020^4+22228992*T211^2*T330^2*T200^7*T300^2*T002*T011^8*T020^4+19595520*T211^2*T330^2*T200^4*T300^4*T002*T011^8*T020^4-574428672*T211^2*T330^2*T200*T300^6*T002*T011^8*T020^4-9289728*T211*T330^2*T200^8*T300^2*T002*T011^9*T020^4-24634368*T211*T330^2*T200^5*T300^4*T002*T011^9*T020^4+1073274624*T211*T330^2*T200^2*T300^6*T002*T011^9*T020^4+1327104*T330^2*T200^9*T300^2*T002*T011^10*T020^4+33592320*T330^2*T200^6*T300^4*T002*T011^10*T020^4-816293376*T330^2*T200^3*T300^6*T002*T011^10*T020^4+1632586752*T330^2*T300^8*T002*T011^10*T020^4+31104*T211^8*T330^2*T200*T300^2*T002^2*T020^5-311040*T211^7*T330^2*T200^2*T300^2*T002^2*T011*T020^5+1150848*T211^6*T330^2*T200^3*T300^2*T002^2*T011^2*T020^5-1617408*T211^5*T330^2*T200^4*T300^2*T002^2*T011^3*T020^5-11197440*T211^5*T330^2*T200*T300^4*T002^2*T011^3*T020^5-622080*T211^4*T330^2*T200^5*T300^2*T002^2*T011^4*T020^5+65784960*T211^4*T330^2*T200^2*T300^4*T002^2*T011^4*T020^5+3981312*T211^3*T330^2*T200^6*T300^2*T002^2*T011^5*T020^5-123731712*T211^3*T330^2*T200^3*T300^4*T002^2*T011^5*T020^5-241864704*T211^3*T330^2*T300^6*T002^2*T011^5*T020^5-2488320*T211^2*T330^2*T200^7*T300^2*T002^2*T011^6*T020^5+36671616*T211^2*T330^2*T200^4*T300^4*T002^2*T011^6*T020^5+1148857344*T211^2*T330^2*T200*T300^6*T002^2*T011^6*T020^5-1990656*T211*T330^2*T200^8*T300^2*T002^2*T011^7*T020^5+128770560*T211*T330^2*T200^5*T300^4*T002^2*T011^7*T020^5-2146549248*T211*T330^2*T200^2*T300^6*T002^2*T011^7*T020^5+1990656*T330^2*T200^9*T300^2*T002^2*T011^8*T020^5-108615168*T330^2*T200^6*T300^4*T002^2*T011^8*T020^5+1632586752*T330^2*T200^3*T300^6*T002^2*T011^8*T020^5-4081466880*T330^2*T300^8*T002^2*T011^8*T020^5-1119744*T211^6*T330^2*T300^4*T002^3*T020^6+13436928*T211^5*T330^2*T200*T300^4*T002^3*T011*T020^6-55427328*T211^4*T330^2*T200^2*T300^4*T002^3*T011^2*T020^6+105255936*T211^3*T330^2*T200^3*T300^4*T002^3*T011^3*T020^6+201553920*T211^3*T330^2*T300^6*T002^3*T011^3*T020^6-92378880*T211^2*T330^2*T200^4*T300^4*T002^3*T011^4*T020^6-906992640*T211^2*T330^2*T200*T300^6*T002^3*T011^4*T020^6+20155392*T211*T330^2*T200^5*T300^4*T002^3*T011^5*T020^6+1662819840*T211*T330^2*T200^2*T300^6*T002^3*T011^5*T020^6+15676416*T330^2*T200^6*T300^4*T002^3*T011^6*T020^6-1310100480*T330^2*T200^3*T300^6*T002^3*T011^6*T020^6+5441955840*T330^2*T300^8*T002^3*T011^6*T020^6-419904*T211^4*T330^2*T200^2*T300^4*T002^4*T020^7+839808*T211^3*T330^2*T200^3*T300^4*T002^4*T011*T020^7-60466176*T211^3*T330^2*T300^6*T002^4*T011*T020^7+1259712*T211^2*T330^2*T200^4*T300^4*T002^4*T011^2*T020^7+211631616*T211^2*T330^2*T200*T300^6*T002^4*T011^2*T020^7-1679616*T211*T330^2*T200^5*T300^4*T002^4*T011^3*T020^7-347680512*T211*T330^2*T200^2*T300^6*T002^4*T011^3*T020^7-1679616*T330^2*T200^6*T300^4*T002^4*T011^4*T020^7+332563968*T330^2*T200^3*T300^6*T002^4*T011^4*T020^7-4081466880*T330^2*T300^8*T002^4*T011^4*T020^7+30233088*T211^2*T330^2*T200*T300^6*T002^5*T020^8-75582720*T211*T330^2*T200^2*T300^6*T002^5*T011*T020^8+30233088*T330^2*T200^3*T300^6*T002^5*T011^2*T020^8+1632586752*T330^2*T300^8*T002^5*T011^2*T020^8-272097792*T330^2*T300^8*T002^6*T020^9+3456*T211^10*T330^2*T300*T020^4*T102-51840*T211^9*T330^2*T200*T300*T011*T020^4*T102+331776*T211^8*T330^2*T200^2*T300*T011^2*T020^4*T102-1161216*T211^7*T330^2*T200^3*T300*T011^3*T020^4*T102-2985984*T211^7*T330^2*T300^3*T011^3*T020^4*T102+2322432*T211^6*T330^2*T200^4*T300*T011^4*T020^4*T102+31352832*T211^6*T330^2*T200*T300^3*T011^4*T020^4*T102-2322432*T211^5*T330^2*T200^5*T300*T011^5*T020^4*T102-137168640*T211^5*T330^2*T200^2*T300^3*T011^5*T020^4*T102+321553152*T211^4*T330^2*T200^3*T300^3*T011^6*T020^4*T102+50388480*T211^4*T330^2*T300^5*T011^6*T020^4*T102+2654208*T211^3*T330^2*T200^7*T300*T011^7*T020^4*T102-429981696*T211^3*T330^2*T200^4*T300^3*T011^7*T020^4*T102-302330880*T211^3*T330^2*T200*T300^5*T011^7*T020^4*T102-2654208*T211^2*T330^2*T200^8*T300*T011^8*T020^4*T102+318007296*T211^2*T330^2*T200^5*T300^3*T011^8*T020^4*T102+702919296*T211^2*T330^2*T200^2*T300^5*T011^8*T020^4*T102+884736*T211*T330^2*T200^9*T300*T011^9*T020^4*T102-110481408*T211*T330^2*T200^6*T300^3*T011^9*T020^4*T102-773463168*T211*T330^2*T200^3*T300^5*T011^9*T020^4*T102+544195584*T211*T330^2*T300^7*T011^9*T020^4*T102+8957952*T330^2*T200^7*T300^3*T011^10*T020^4*T102+347680512*T330^2*T200^4*T300^5*T011^10*T020^4*T102-816293376*T330^2*T200*T300^7*T011^10*T020^4*T102+2239488*T211^7*T330^2*T300^3*T002*T011*T020^5*T102-21275136*T211^6*T330^2*T200*T300^3*T002*T011^2*T020^5*T102+83980800*T211^5*T330^2*T200^2*T300^3*T002*T011^3*T020^5*T102-180278784*T211^4*T330^2*T200^3*T300^3*T002*T011^4*T020^5*T102-50388480*T211^4*T330^2*T300^5*T002*T011^4*T020^5*T102+232906752*T211^3*T330^2*T200^4*T300^3*T002*T011^5*T020^5*T102+201553920*T211^3*T330^2*T200*T300^5*T002*T011^5*T020^5*T102-188116992*T211^2*T330^2*T200^5*T300^3*T002*T011^6*T020^5*T102-302330880*T211^2*T330^2*T200^2*T300^5*T002*T011^6*T020^5*T102+89579520*T211*T330^2*T200^6*T300^3*T002*T011^7*T020^5*T102+312408576*T211*T330^2*T200^3*T300^5*T002*T011^7*T020^5*T102-2176782336*T211*T330^2*T300^7*T002*T011^7*T020^5*T102-17915904*T330^2*T200^7*T300^3*T002*T011^8*T020^5*T102-221709312*T330^2*T200^4*T300^5*T002*T011^8*T020^5*T102+2993075712*T330^2*T200*T300^7*T002*T011^8*T020^5*T102-1119744*T211^6*T330^2*T200*T300^3*T002^2*T020^6*T102+8398080*T211^5*T330^2*T200^2*T300^3*T002^2*T011*T020^6*T102-21835008*T211^4*T330^2*T200^3*T300^3*T002^2*T011^2*T020^6*T102-30233088*T211^4*T330^2*T300^5*T002^2*T011^2*T020^6*T102+17915904*T211^3*T330^2*T200^4*T300^3*T002^2*T011^3*T020^6*T102+342641664*T211^3*T330^2*T200*T300^5*T002^2*T011^3*T020^6*T102+13436928*T211^2*T330^2*T200^5*T300^3*T002^2*T011^4*T020^6*T102-1012808448*T211^2*T330^2*T200^2*T300^5*T002^2*T011^4*T020^6*T102-26873856*T211*T330^2*T200^6*T300^3*T002^2*T011^5*T020^6*T102+1043041536*T211*T330^2*T200^3*T300^5*T002^2*T011^5*T020^6*T102+3265173504*T211*T330^2*T300^7*T002^2*T011^5*T020^6*T102+8957952*T330^2*T200^7*T300^3*T002^2*T011^6*T020^6*T102-292253184*T330^2*T200^4*T300^5*T002^2*T011^6*T020^6*T102-3809369088*T330^2*T200*T300^7*T002^2*T011^6*T020^6*T102+30233088*T211^4*T330^2*T300^5*T002^3*T020^7*T102-241864704*T211^3*T330^2*T200*T300^5*T002^3*T011*T020^7*T102+604661760*T211^2*T330^2*T200^2*T300^5*T002^3*T011^2*T020^7*T102-574428672*T211*T330^2*T200^3*T300^5*T002^3*T011^3*T020^7*T102-2176782336*T211*T330^2*T300^7*T002^3*T011^3*T020^7*T102+181398528*T330^2*T200^4*T300^5*T002^3*T011^4*T020^7*T102+1632586752*T330^2*T200*T300^7*T002^3*T011^4*T020^7*T102+7558272*T211^2*T330^2*T200^2*T300^5*T002^4*T020^8*T102-7558272*T211*T330^2*T200^3*T300^5*T002^4*T011*T020^8*T102+544195584*T211*T330^2*T300^7*T002^4*T011*T020^8*T102-15116544*T330^2*T200^4*T300^5*T002^4*T011^2*T020^8*T102+272097792*T330^2*T200*T300^7*T002^4*T011^2*T020^8*T102-272097792*T330^2*T200*T300^7*T002^5*T020^9*T102-93312*T211^8*T330^2*T300^2*T020^5*T102^2+1119744*T211^7*T330^2*T200*T300^2*T011*T020^5*T102^2-5598720*T211^6*T330^2*T200^2*T300^2*T011^2*T020^5*T102^2+14929920*T211^5*T330^2*T200^3*T300^2*T011^3*T020^5*T102^2+33592320*T211^5*T330^2*T300^4*T011^3*T020^5*T102^2-22394880*T211^4*T330^2*T200^4*T300^2*T011^4*T020^5*T102^2-251942400*T211^4*T330^2*T200*T300^4*T011^4*T020^5*T102^2+17915904*T211^3*T330^2*T200^5*T300^2*T011^5*T020^5*T102^2+732312576*T211^3*T330^2*T200^2*T300^4*T011^5*T020^5*T102^2-5971968*T211^2*T330^2*T200^6*T300^2*T011^6*T020^5*T102^2-1019526912*T211^2*T330^2*T200^3*T300^4*T011^6*T020^5*T102^2-181398528*T211^2*T330^2*T300^6*T011^6*T020^5*T102^2+665127936*T211*T330^2*T200^4*T300^4*T011^7*T020^5*T102^2+544195584*T211*T330^2*T200*T300^6*T011^7*T020^5*T102^2-154524672*T330^2*T200^5*T300^4*T011^8*T020^5*T102^2-430821504*T330^2*T200^2*T300^6*T011^8*T020^5*T102^2-30233088*T211^5*T330^2*T300^4*T002*T011*T020^6*T102^2+206592768*T211^4*T330^2*T200*T300^4*T002*T011^2*T020^6*T102^2-544195584*T211^3*T330^2*T200^2*T300^4*T002*T011^3*T020^6*T102^2+695361024*T211^2*T330^2*T200^3*T300^4*T002*T011^4*T020^6*T102^2+136048896*T211^2*T330^2*T300^6*T002*T011^4*T020^6*T102^2-443418624*T211*T330^2*T200^4*T300^4*T002*T011^5*T020^6*T102^2+120932352*T330^2*T200^5*T300^4*T002*T011^6*T020^6*T102^2-272097792*T330^2*T200^2*T300^6*T002*T011^6*T020^6*T102^2+15116544*T211^4*T330^2*T200*T300^4*T002^2*T020^7*T102^2-80621568*T211^3*T330^2*T200^2*T300^4*T002^2*T011*T020^7*T102^2+136048896*T211^2*T330^2*T200^3*T300^4*T002^2*T011^2*T020^7*T102^2+272097792*T211^2*T330^2*T300^6*T002^2*T011^2*T020^7*T102^2-60466176*T211*T330^2*T200^4*T300^4*T002^2*T011^3*T020^7*T102^2-1632586752*T211*T330^2*T200*T300^6*T002^2*T011^3*T020^7*T102^2-20155392*T330^2*T200^5*T300^4*T002^2*T011^4*T020^7*T102^2+1768635648*T330^2*T200^2*T300^6*T002^2*T011^4*T020^7*T102^2-226748160*T211^2*T330^2*T300^6*T002^3*T020^8*T102^2+1088391168*T211*T330^2*T200*T300^6*T002^3*T011*T020^8*T102^2-997691904*T330^2*T200^2*T300^6*T002^3*T011^2*T020^8*T102^2-68024448*T330^2*T200^2*T300^6*T002^4*T020^9*T102^2+1492992*T211^6*T330^2*T300^3*T020^6*T102^3-13436928*T211^5*T330^2*T200*T300^3*T011*T020^6*T102^3+48148992*T211^4*T330^2*T200^2*T300^3*T011^2*T020^6*T102^3-86593536*T211^3*T330^2*T200^3*T300^3*T011^3*T020^6*T102^3-171320832*T211^3*T330^2*T300^5*T011^3*T020^6*T102^3+80621568*T211^2*T330^2*T200^4*T300^3*T011^4*T020^6*T102^3+770943744*T211^2*T330^2*T200*T300^5*T011^4*T020^6*T102^3-35831808*T211*T330^2*T200^5*T300^3*T011^5*T020^6*T102^3-1118624256*T211*T330^2*T200^2*T300^5*T011^5*T020^6*T102^3+5971968*T330^2*T200^6*T300^3*T011^6*T020^6*T102^3+524040192*T330^2*T200^3*T300^5*T011^6*T020^6*T102^3-408146688*T330^2*T300^7*T011^6*T020^6*T102^3+181398528*T211^3*T330^2*T300^5*T002*T011*T020^7*T102^3-740710656*T211^2*T330^2*T200*T300^5*T002*T011^2*T020^7*T102^3+967458816*T211*T330^2*T200^2*T300^5*T002*T011^3*T020^7*T102^3-423263232*T330^2*T200^3*T300^5*T002*T011^4*T020^7*T102^3+1224440064*T330^2*T300^7*T002*T011^4*T020^7*T102^3-90699264*T211^2*T330^2*T200*T300^5*T002^2*T020^8*T102^3+272097792*T211*T330^2*T200^2*T300^5*T002^2*T011*T020^8*T102^3-181398528*T330^2*T200^3*T300^5*T002^2*T011^2*T020^8*T102^3-1224440064*T330^2*T300^7*T002^2*T011^2*T020^8*T102^3+408146688*T330^2*T300^7*T002^3*T020^9*T102^3-13856832*T211^4*T330^2*T300^4*T020^7*T102^4+83140992*T211^3*T330^2*T200*T300^4*T011*T020^7*T102^4-177619392*T211^2*T330^2*T200^2*T300^4*T011^2*T020^7*T102^4+156204288*T211*T330^2*T200^3*T300^4*T011^3*T020^7*T102^4+408146688*T211*T330^2*T300^6*T011^3*T020^7*T102^4-45349632*T330^2*T200^4*T300^4*T011^4*T020^7*T102^4-612220032*T330^2*T200*T300^6*T011^4*T020^7*T102^4-408146688*T211*T330^2*T300^6*T002*T011*T020^8*T102^4+408146688*T330^2*T200*T300^6*T002*T011^2*T020^8*T102^4+204073344*T330^2*T200*T300^6*T002^2*T020^9*T102^4+68024448*T211^2*T330^2*T300^5*T020^8*T102^5-204073344*T211*T330^2*T200*T300^5*T011*T020^8*T102^5+136048896*T330^2*T200^2*T300^5*T011^2*T020^8*T102^5-136048896*T330^2*T300^6*T020^9*T102^6+5184*T211^10*T330^2*T300*T011^2*T020^2*T120-89856*T211^9*T330^2*T200*T300*T011^3*T020^2*T120+606528*T211^8*T330^2*T200^2*T300*T011^4*T020^2*T120-2115072*T211^7*T330^2*T200^3*T300*T011^5*T020^2*T120-839808*T211^7*T330^2*T300^3*T011^5*T020^2*T120+4084992*T211^6*T330^2*T200^4*T300*T011^6*T020^2*T120+6158592*T211^6*T330^2*T200*T300^3*T011^6*T020^2*T120-4012416*T211^5*T330^2*T200^5*T300*T011^7*T020^2*T120-20155392*T211^5*T330^2*T200^2*T300^3*T011^7*T020^2*T120+559872*T211^4*T330^2*T200^6*T300*T011^8*T020^2*T120+44509824*T211^4*T330^2*T200^3*T300^3*T011^8*T020^2*T120-158723712*T211^4*T330^2*T300^5*T011^8*T020^2*T120+3400704*T211^3*T330^2*T200^7*T300*T011^9*T020^2*T120-82581120*T211^3*T330^2*T200^4*T300^3*T011^9*T020^2*T120+801176832*T211^3*T330^2*T200*T300^5*T011^9*T020^2*T120-4478976*T211^2*T330^2*T200^8*T300*T011^10*T020^2*T120+118412928*T211^2*T330^2*T200^5*T300^3*T011^10*T020^2*T120-1598574528*T211^2*T330^2*T200^2*T300^5*T011^10*T020^2*T120+2820096*T211*T330^2*T200^9*T300*T011^11*T020^2*T120-100776960*T211*T330^2*T200^6*T300^3*T011^11*T020^2*T120+1519212672*T211*T330^2*T200^3*T300^5*T011^11*T020^2*T120-816293376*T211*T330^2*T300^7*T011^11*T020^2*T120-774144*T330^2*T200^10*T300*T011^12*T020^2*T120+34712064*T330^2*T200^7*T300^3*T011^12*T020^2*T120-547974720*T330^2*T200^4*T300^5*T011^12*T020^2*T120+680244480*T330^2*T200*T300^7*T011^12*T020^2*T120-1728*T211^10*T330^2*T300*T002*T020^3*T120+31104*T211^9*T330^2*T200*T300*T002*T011*T020^3*T120-191808*T211^8*T330^2*T200^2*T300*T002*T011^2*T020^3*T120+590976*T211^7*T330^2*T200^3*T300*T002*T011^3*T020^3*T120+186624*T211^7*T330^2*T300^3*T002*T011^3*T020^3*T120-1140480*T211^6*T330^2*T200^4*T300*T002*T011^4*T020^3*T120+5225472*T211^6*T330^2*T200*T300^3*T002*T011^4*T020^3*T120+1762560*T211^5*T330^2*T200^5*T300*T002*T011^5*T020^3*T120-40030848*T211^5*T330^2*T200^2*T300^3*T002*T011^5*T020^3*T120-2032128*T211^4*T330^2*T200^6*T300*T002*T011^6*T020^3*T120+105069312*T211^4*T330^2*T200^3*T300^3*T002*T011^6*T020^3*T120+282175488*T211^4*T330^2*T300^5*T002*T011^6*T020^3*T120+331776*T211^3*T330^2*T200^7*T300*T002*T011^7*T020^3*T120-116919936*T211^3*T330^2*T200^4*T300^3*T002*T011^7*T020^3*T120-1048080384*T211^3*T330^2*T200*T300^5*T002*T011^7*T020^3*T120+2654208*T211^2*T330^2*T200^8*T300*T002*T011^8*T020^3*T120+33032448*T211^2*T330^2*T200^5*T300^3*T002*T011^8*T020^3*T120+1553224896*T211^2*T330^2*T200^2*T300^5*T002*T011^8*T020^3*T120-2764800*T211*T330^2*T200^9*T300*T002*T011^9*T020^3*T120+24261120*T211*T330^2*T200^6*T300^3*T002*T011^9*T020^3*T120-1214362368*T211*T330^2*T200^3*T300^5*T002*T011^9*T020^3*T120+4081466880*T211*T330^2*T300^7*T002*T011^9*T020^3*T120+663552*T330^2*T200^10*T300*T002*T011^10*T020^3*T120-3732480*T330^2*T200^7*T300^3*T002*T011^10*T020^3*T120+255721536*T330^2*T200^4*T300^5*T002*T011^10*T020^3*T120-2720977920*T330^2*T200*T300^7*T002*T011^10*T020^3*T120-31104*T211^7*T330^2*T200^3*T300*T002^2*T011*T020^4*T120-93312*T211^7*T330^2*T300^3*T002^2*T011*T020^4*T120+248832*T211^6*T330^2*T200^4*T300*T002^2*T011^2*T020^4*T120-1679616*T211^6*T330^2*T200*T300^3*T002^2*T011^2*T020^4*T120-653184*T211^5*T330^2*T200^5*T300*T002^2*T011^3*T020^4*T120+3919104*T211^5*T330^2*T200^2*T300^3*T002^2*T011^3*T020^4*T120+311040*T211^4*T330^2*T200^6*T300*T002^2*T011^4*T020^4*T120+20528640*T211^4*T330^2*T200^3*T300^3*T002^2*T011^4*T020^4*T120-176359680*T211^4*T330^2*T300^5*T002^2*T011^4*T020^4*T120+1244160*T211^3*T330^2*T200^7*T300*T002^2*T011^5*T020^4*T120-78102144*T211^3*T330^2*T200^4*T300^3*T002^2*T011^5*T020^4*T120+292253184*T211^3*T330^2*T200*T300^5*T002^2*T011^5*T020^4*T120-1492992*T211^2*T330^2*T200^8*T300*T002^2*T011^6*T020^4*T120+82861056*T211^2*T330^2*T200^5*T300^3*T002^2*T011^6*T020^4*T120-83140992*T211^2*T330^2*T200^2*T300^5*T002^2*T011^6*T020^4*T120-497664*T211*T330^2*T200^9*T300*T002^2*T011^7*T020^4*T120-373248*T211*T330^2*T200^6*T300^3*T002^2*T011^7*T020^4*T120+65505024*T211*T330^2*T200^3*T300^5*T002^2*T011^7*T020^4*T120-8162933760*T211*T330^2*T300^7*T002^2*T011^7*T020^4*T120+995328*T330^2*T200^10*T300*T002^2*T011^8*T020^4*T120-40310784*T330^2*T200^7*T300^3*T002^2*T011^8*T020^4*T120+345161088*T330^2*T200^4*T300^5*T002^2*T011^8*T020^4*T120+3401222400*T330^2*T200*T300^7*T002^2*T011^8*T020^4*T120+4758912*T211^5*T330^2*T200^2*T300^3*T002^3*T011*T020^5*T120-27433728*T211^4*T330^2*T200^3*T300^3*T002^3*T011^2*T020^5*T120+60466176*T211^4*T330^2*T300^5*T002^3*T011^2*T020^5*T120+66904704*T211^3*T330^2*T200^4*T300^3*T002^3*T011^3*T020^5*T120-93498624*T211^2*T330^2*T200^5*T300^3*T002^3*T011^4*T020^5*T120+22674816*T211^2*T330^2*T200^2*T300^5*T002^3*T011^4*T020^5*T120+68304384*T211*T330^2*T200^6*T300^3*T002^3*T011^5*T020^5*T120-120932352*T211*T330^2*T200^3*T300^5*T002^3*T011^5*T020^5*T120+8162933760*T211*T330^2*T300^7*T002^3*T011^5*T020^5*T120-11197440*T330^2*T200^7*T300^3*T002^3*T011^6*T020^5*T120-476171136*T330^2*T200^4*T300^5*T002^3*T011^6*T020^5*T120-839808*T211^4*T330^2*T200^3*T300^3*T002^4*T020^6*T120-7558272*T211^4*T330^2*T300^5*T002^4*T020^6*T120+1679616*T211^3*T330^2*T200^4*T300^3*T002^4*T011*T020^6*T120-45349632*T211^3*T330^2*T200*T300^5*T002^4*T011*T020^6*T120+2519424*T211^2*T330^2*T200^5*T300^3*T002^4*T011^2*T020^6*T120+49128768*T211^2*T330^2*T200^2*T300^5*T002^4*T011^2*T020^6*T120-3359232*T211*T330^2*T200^6*T300^3*T002^4*T011^3*T020^6*T120-113374080*T211*T330^2*T200^3*T300^5*T002^4*T011^3*T020^6*T120-4081466880*T211*T330^2*T300^7*T002^4*T011^3*T020^6*T120-3359232*T330^2*T200^7*T300^3*T002^4*T011^4*T020^6*T120+343901376*T330^2*T200^4*T300^5*T002^4*T011^4*T020^6*T120-3401222400*T330^2*T200*T300^7*T002^4*T011^4*T020^6*T120+56687040*T211^2*T330^2*T200^2*T300^5*T002^5*T020^7*T120-136048896*T211*T330^2*T200^3*T300^5*T002^5*T011*T020^7*T120+816293376*T211*T330^2*T300^7*T002^5*T011*T020^7*T120+79361856*T330^2*T200^4*T300^5*T002^5*T011^2*T020^7*T120+2720977920*T330^2*T200*T300^7*T002^5*T011^2*T020^7*T120-680244480*T330^2*T200*T300^7*T002^6*T020^8*T120+1440*T211^10*T330^2*T200*T020^3*T102*T120-20160*T211^9*T330^2*T200^2*T011*T020^3*T102*T120+116640*T211^8*T330^2*T200^3*T011^2*T020^3*T102*T120+31104*T211^8*T330^2*T300^2*T011^2*T020^3*T102*T120-345600*T211^7*T330^2*T200^4*T011^3*T020^3*T102*T120-1337472*T211^7*T330^2*T200*T300^2*T011^3*T020^3*T102*T120+483840*T211^6*T330^2*T200^5*T011^4*T020^3*T102*T120+12954816*T211^6*T330^2*T200^2*T300^2*T011^4*T020^3*T102*T120-54805248*T211^5*T330^2*T200^3*T300^2*T011^5*T020^3*T102*T120-53747712*T211^5*T330^2*T300^4*T011^5*T020^3*T102*T120-967680*T211^4*T330^2*T200^7*T011^6*T020^3*T102*T120+118397376*T211^4*T330^2*T200^4*T300^2*T011^6*T020^3*T102*T120+461894400*T211^4*T330^2*T200*T300^4*T011^6*T020^3*T102*T120+1105920*T211^3*T330^2*T200^8*T011^7*T020^3*T102*T120-129454848*T211^3*T330^2*T200^5*T300^2*T011^7*T020^3*T102*T120-1457066880*T211^3*T330^2*T200^2*T300^4*T011^7*T020^3*T102*T120+53498880*T211^2*T330^2*T200^6*T300^2*T011^8*T020^3*T102*T120+2155157280*T211^2*T330^2*T200^3*T300^4*T011^8*T020^3*T102*T120+1179090432*T211^2*T330^2*T300^6*T011^8*T020^3*T102*T120-737280*T211*T330^2*T200^10*T011^9*T020^3*T102*T120+15178752*T211*T330^2*T200^7*T300^2*T011^9*T020^3*T102*T120-1537268544*T211*T330^2*T200^4*T300^4*T011^9*T020^3*T102*T120-2494229760*T211*T330^2*T200*T300^6*T011^9*T020^3*T102*T120+368640*T330^2*T200^11*T011^10*T020^3*T102*T120-15178752*T330^2*T200^8*T300^2*T011^10*T020^3*T102*T120+457065504*T330^2*T200^5*T300^4*T011^10*T020^3*T102*T120+1020366720*T330^2*T200^2*T300^6*T011^10*T020^3*T102*T120+31104*T211^8*T330^2*T300^2*T002*T020^4*T102*T120+342144*T211^7*T330^2*T200*T300^2*T002*T011*T020^4*T102*T120-5754240*T211^6*T330^2*T200^2*T300^2*T002*T011^2*T020^4*T102*T120+26656128*T211^5*T330^2*T200^3*T300^2*T002*T011^3*T020^4*T102*T120+40310784*T211^5*T330^2*T300^4*T002*T011^3*T020^4*T102*T120-61181568*T211^4*T330^2*T200^4*T300^2*T002*T011^4*T020^4*T102*T120-334243584*T211^4*T330^2*T200*T300^4*T002*T011^4*T020^4*T102*T120+86469120*T211^3*T330^2*T200^5*T300^2*T002*T011^5*T020^4*T102*T120+812094336*T211^3*T330^2*T200^2*T300^4*T002*T011^5*T020^4*T102*T120-87588864*T211^2*T330^2*T200^6*T300^2*T002*T011^6*T020^4*T102*T120-702919296*T211^2*T330^2*T200^3*T300^4*T002*T011^6*T020^4*T102*T120-2539579392*T211^2*T330^2*T300^6*T002*T011^6*T020^4*T102*T120+57729024*T211*T330^2*T200^7*T300^2*T002*T011^7*T020^4*T102*T120+242704512*T211*T330^2*T200^4*T300^4*T002*T011^7*T020^4*T102*T120+2358180864*T211*T330^2*T200*T300^6*T002*T011^7*T020^4*T102*T120-14432256*T330^2*T200^8*T300^2*T002*T011^8*T020^4*T102*T120-180558720*T330^2*T200^5*T300^4*T002*T011^8*T020^4*T102*T120+1836660096*T330^2*T200^2*T300^6*T002*T011^8*T020^4*T102*T120-419904*T211^6*T330^2*T200^2*T300^2*T002^2*T020^5*T102*T120+3639168*T211^5*T330^2*T200^3*T300^2*T002^2*T011*T020^5*T102*T120-9937728*T211^4*T330^2*T200^4*T300^2*T002^2*T011^2*T020^5*T102*T120-5038848*T211^4*T330^2*T200*T300^4*T002^2*T011^2*T020^5*T102*T120+6158592*T211^3*T330^2*T200^5*T300^2*T002^2*T011^3*T020^5*T102*T120+274617216*T211^3*T330^2*T200^2*T300^4*T002^2*T011^3*T020^5*T102*T120+11197440*T211^2*T330^2*T200^6*T300^2*T002^2*T011^4*T020^5*T102*T120-850305600*T211^2*T330^2*T200^3*T300^4*T002^2*T011^4*T020^5*T102*T120+1632586752*T211^2*T330^2*T300^6*T002^2*T011^4*T020^5*T102*T120-11197440*T211*T330^2*T200^7*T300^2*T002^2*T011^5*T020^5*T102*T120+675205632*T211*T330^2*T200^4*T300^4*T002^2*T011^5*T020^5*T102*T120+3537271296*T211*T330^2*T200*T300^6*T002^2*T011^5*T020^5*T102*T120-2239488*T330^2*T200^8*T300^2*T002^2*T011^6*T020^5*T102*T120+36531648*T330^2*T200^5*T300^4*T002^2*T011^6*T020^5*T102*T120-6666395904*T330^2*T200^2*T300^6*T002^2*T011^6*T020^5*T102*T120+15116544*T211^4*T330^2*T200*T300^4*T002^3*T020^6*T102*T120-193995648*T211^3*T330^2*T200^2*T300^4*T002^3*T011*T020^6*T102*T120+536637312*T211^2*T330^2*T200^3*T300^4*T002^3*T011^2*T020^6*T102*T120-362797056*T211^2*T330^2*T300^6*T002^3*T011^2*T020^6*T102*T120-551753856*T211*T330^2*T200^4*T300^4*T002^3*T011^3*T020^6*T102*T120-4172166144*T211*T330^2*T200*T300^6*T002^3*T011^3*T020^6*T102*T120+199034496*T330^2*T200^5*T300^4*T002^3*T011^4*T020^6*T102*T120+3129124608*T330^2*T200^2*T300^6*T002^3*T011^4*T020^6*T102*T120+17006112*T211^2*T330^2*T200^3*T300^4*T002^4*T020^7*T102*T120+90699264*T211^2*T330^2*T300^6*T002^4*T020^7*T102*T120-11337408*T211*T330^2*T200^4*T300^4*T002^4*T011*T020^7*T102*T120+770943744*T211*T330^2*T200*T300^6*T002^4*T011*T020^7*T102*T120-28343520*T330^2*T200^5*T300^4*T002^4*T011^2*T020^7*T102*T120+1292464512*T330^2*T200^2*T300^6*T002^4*T011^2*T020^7*T102*T120-612220032*T330^2*T200^2*T300^6*T002^5*T020^8*T102*T120-57024*T211^8*T330^2*T200*T300*T020^4*T102^2*T120+648000*T211^7*T330^2*T200^2*T300*T011*T020^4*T102^2*T120-2918592*T211^6*T330^2*T200^3*T300*T011^2*T020^4*T102^2*T120-5038848*T211^6*T330^2*T300^3*T011^2*T020^4*T102^2*T120+6277824*T211^5*T330^2*T200^4*T300*T011^3*T020^4*T102^2*T120+74462976*T211^5*T330^2*T200*T300^3*T011^3*T020^4*T102^2*T120-5235840*T211^4*T330^2*T200^5*T300*T011^4*T020^4*T102^2*T120-385611840*T211^4*T330^2*T200^2*T300^3*T011^4*T020^4*T102^2*T120-2944512*T211^3*T330^2*T200^6*T300*T011^5*T020^4*T102^2*T120+939045312*T211^3*T330^2*T200^3*T300^3*T011^5*T020^4*T102^2*T120+559312128*T211^3*T330^2*T300^5*T011^5*T020^4*T102^2*T120+8294400*T211^2*T330^2*T200^7*T300*T011^6*T020^4*T102^2*T120-1138639680*T211^2*T330^2*T200^4*T300^3*T011^6*T020^4*T102^2*T120-2584929024*T211^2*T330^2*T200*T300^5*T011^6*T020^4*T102^2*T120-4064256*T211*T330^2*T200^8*T300*T011^7*T020^4*T102^2*T120+624677184*T211*T330^2*T200^5*T300^3*T011^7*T020^4*T102^2*T120+3945417984*T211*T330^2*T200^2*T300^5*T011^7*T020^4*T102^2*T120-165888*T330^2*T200^9*T300*T011^8*T020^4*T102^2*T120-97697664*T330^2*T200^6*T300^3*T011^8*T020^4*T102^2*T120-2161665792*T330^2*T200^3*T300^5*T011^8*T020^4*T102^2*T120+1632586752*T330^2*T300^7*T011^8*T020^4*T102^2*T120-21835008*T211^5*T330^2*T200*T300^3*T002*T011*T020^5*T102^2*T120+153684864*T211^4*T330^2*T200^2*T300^3*T002*T011^2*T020^5*T102^2*T120-414025344*T211^3*T330^2*T200^3*T300^3*T002*T011^3*T020^5*T102^2*T120-453496320*T211^3*T330^2*T300^5*T002*T011^3*T020^5*T102^2*T120+550074240*T211^2*T330^2*T200^4*T300^3*T002*T011^4*T020^5*T102^2*T120+1723286016*T211^2*T330^2*T200*T300^5*T002*T011^4*T020^5*T102^2*T120-380433024*T211*T330^2*T200^5*T300^3*T002*T011^5*T020^5*T102^2*T120-1632586752*T211*T330^2*T200^2*T300^5*T002*T011^5*T020^5*T102^2*T120+112534272*T330^2*T200^6*T300^3*T002*T011^6*T020^5*T102^2*T120+544195584*T330^2*T200^3*T300^5*T002*T011^6*T020^5*T102^2*T120-4897760256*T330^2*T300^7*T002*T011^6*T020^5*T102^2*T120+11337408*T211^4*T330^2*T200^2*T300^3*T002^2*T020^6*T102^2*T120-59206464*T211^3*T330^2*T200^3*T300^3*T002^2*T011*T020^6*T102^2*T120-45349632*T211^3*T330^2*T300^5*T002^2*T011*T020^6*T102^2*T120+86920128*T211^2*T330^2*T200^4*T300^3*T002^2*T011^2*T020^6*T102^2*T120+725594112*T211^2*T330^2*T200*T300^5*T002^2*T011^2*T020^6*T102^2*T120-11337408*T211*T330^2*T200^5*T300^3*T002^2*T011^3*T020^6*T102^2*T120-2947726080*T211*T330^2*T200^2*T300^5*T002^2*T011^3*T020^6*T102^2*T120-32752512*T330^2*T200^6*T300^3*T002^2*T011^4*T020^6*T102^2*T120+2539579392*T330^2*T200^3*T300^5*T002^2*T011^4*T020^6*T102^2*T120+4897760256*T330^2*T300^7*T002^2*T011^4*T020^6*T102^2*T120-226748160*T211^2*T330^2*T200*T300^5*T002^3*T020^7*T102^2*T120+1360488960*T211*T330^2*T200^2*T300^5*T002^3*T011*T020^7*T102^2*T120-1269789696*T330^2*T200^3*T300^5*T002^3*T011^2*T020^7*T102^2*T120-1632586752*T330^2*T300^7*T002^3*T011^2*T020^7*T102^2*T120-136048896*T330^2*T200^3*T300^5*T002^4*T020^8*T102^2*T120+1119744*T211^6*T330^2*T200*T300^2*T020^5*T102^3*T120-9797760*T211^5*T330^2*T200^2*T300^2*T011*T020^5*T102^3*T120+32472576*T211^4*T330^2*T200^3*T300^2*T011^2*T020^5*T102^3*T120+75582720*T211^4*T330^2*T300^4*T011^2*T020^5*T102^3*T120-49548672*T211^3*T330^2*T200^4*T300^2*T011^3*T020^5*T102^3*T120-680244480*T211^3*T330^2*T200*T300^4*T011^3*T020^5*T102^3*T120+33032448*T211^2*T330^2*T200^5*T300^2*T011^4*T020^5*T102^3*T120+1965150720*T211^2*T330^2*T200^2*T300^4*T011^4*T020^5*T102^3*T120-7838208*T211*T330^2*T200^6*T300^2*T011^5*T020^5*T102^3*T120-2207015424*T211*T330^2*T200^3*T300^4*T011^5*T020^5*T102^3*T120-2448880128*T211*T330^2*T300^6*T011^5*T020^5*T102^3*T120+2239488*T330^2*T200^7*T300^2*T011^6*T020^5*T102^3*T120+786060288*T330^2*T200^4*T300^4*T011^6*T020^5*T102^3*T120+2857026816*T330^2*T200*T300^6*T011^6*T020^5*T102^3*T120-2519424*T211^4*T330^2*T300^4*T002*T020^6*T102^3*T120+226748160*T211^3*T330^2*T200*T300^4*T002*T011*T020^6*T102^3*T120-891876096*T211^2*T330^2*T200^2*T300^4*T002*T011^2*T020^6*T102^3*T120+1153896192*T211*T330^2*T200^3*T300^4*T002*T011^3*T020^6*T102^3*T120+2176782336*T211*T330^2*T300^6*T002*T011^3*T020^6*T102^3*T120-513962496*T330^2*T200^4*T300^4*T002*T011^4*T020^6*T102^3*T120+476171136*T330^2*T200*T300^6*T002*T011^4*T020^6*T102^3*T120-105815808*T211^2*T330^2*T200^2*T300^4*T002^2*T020^7*T102^3*T120+287214336*T211*T330^2*T200^3*T300^4*T002^2*T011*T020^7*T102^3*T120+272097792*T211*T330^2*T300^6*T002^2*T011*T020^7*T102^3*T120-151165440*T330^2*T200^4*T300^4*T002^2*T011^2*T020^7*T102^3*T120-4081466880*T330^2*T200*T300^6*T002^2*T011^2*T020^7*T102^3*T120+748268928*T330^2*T200*T300^6*T002^3*T020^8*T102^3*T120-13017024*T211^4*T330^2*T200*T300^3*T020^6*T102^4*T120+77682240*T211^3*T330^2*T200^2*T300^3*T011*T020^6*T102^4*T120-157464000*T211^2*T330^2*T200^3*T300^3*T011^2*T020^6*T102^4*T120-464833728*T211^2*T330^2*T300^5*T011^2*T020^6*T102^4*T120+125551296*T211*T330^2*T200^4*T300^3*T011^3*T020^6*T102^4*T120+1972708992*T211*T330^2*T200*T300^5*T011^3*T020^6*T102^4*T120-34432128*T330^2*T200^5*T300^3*T011^4*T020^6*T102^4*T120-1779973056*T330^2*T200^2*T300^5*T011^4*T020^6*T102^4*T120+11337408*T211^2*T330^2*T300^5*T002*T020^7*T102^4*T120-725594112*T211*T330^2*T200*T300^5*T002*T011*T020^7*T102^4*T120+759606336*T330^2*T200^2*T300^5*T002*T011^2*T020^7*T102^4*T120+340122240*T330^2*T200^2*T300^5*T002^2*T020^8*T102^4*T120+81251424*T211^2*T330^2*T200*T300^4*T020^7*T102^5*T120-245643840*T211*T330^2*T200^2*T300^4*T011*T020^7*T102^5*T120+149275872*T330^2*T200^3*T300^4*T011^2*T020^7*T102^5*T120+1224440064*T330^2*T300^6*T011^2*T020^7*T102^5*T120-204073344*T330^2*T200*T300^5*T020^8*T102^6*T120-288*T211^11*T330^2*T011*T020*T120^2+5328*T211^10*T330^2*T200*T011^2*T020*T120^2-34560*T211^9*T330^2*T200^2*T011^3*T020*T120^2+109296*T211^8*T330^2*T200^3*T011^4*T020*T120^2+641520*T211^8*T330^2*T300^2*T011^4*T020*T120^2-171936*T211^7*T330^2*T200^4*T011^5*T020*T120^2-6881760*T211^7*T330^2*T200*T300^2*T011^5*T020*T120^2+60912*T211^6*T330^2*T200^5*T011^6*T020*T120^2+28518480*T211^6*T330^2*T200^2*T300^2*T011^6*T020*T120^2+250560*T211^5*T330^2*T200^6*T011^7*T020*T120^2-58693248*T211^5*T330^2*T200^3*T300^2*T011^7*T020*T120^2-89439552*T211^5*T330^2*T300^4*T011^7*T020*T120^2-422064*T211^4*T330^2*T200^7*T011^8*T020*T120^2+60804432*T211^4*T330^2*T200^4*T300^2*T011^8*T020*T120^2+435860352*T211^4*T330^2*T200*T300^4*T011^8*T020*T120^2+155520*T211^3*T330^2*T200^8*T011^9*T020*T120^2-20785248*T211^3*T330^2*T200^5*T300^2*T011^9*T020*T120^2-861643008*T211^3*T330^2*T200^2*T300^4*T011^9*T020*T120^2+199296*T211^2*T330^2*T200^9*T011^10*T020*T120^2-17134416*T211^2*T330^2*T200^6*T300^2*T011^10*T020*T120^2+923368896*T211^2*T330^2*T200^3*T300^4*T011^10*T020*T120^2-975017088*T211^2*T330^2*T300^6*T011^10*T020*T120^2-198144*T211*T330^2*T200^10*T011^11*T020*T120^2+18242496*T211*T330^2*T200^7*T300^2*T011^11*T020*T120^2-542935872*T211*T330^2*T200^4*T300^4*T011^11*T020*T120^2+1813985280*T211*T330^2*T200*T300^6*T011^11*T020*T120^2+48384*T330^2*T200^11*T011^12*T020*T120^2-4898880*T330^2*T200^8*T300^2*T011^12*T020*T120^2+139828032*T330^2*T200^5*T300^4*T011^12*T020*T120^2-884317824*T330^2*T200^2*T300^6*T011^12*T020*T120^2-432*T211^10*T330^2*T200*T002*T020^2*T120^2+18144*T211^8*T330^2*T200^3*T002*T011^2*T020^2*T120^2-536544*T211^8*T330^2*T300^2*T002*T011^2*T020^2*T120^2-77760*T211^7*T330^2*T200^4*T002*T011^3*T020^2*T120^2+5645376*T211^7*T330^2*T200*T300^2*T002*T011^3*T020^2*T120^2+123120*T211^6*T330^2*T200^5*T002*T011^4*T020^2*T120^2-21753360*T211^6*T330^2*T200^2*T300^2*T002*T011^4*T020^2*T120^2-10368*T211^5*T330^2*T200^6*T002*T011^5*T020^2*T120^2+43576704*T211^5*T330^2*T200^3*T300^2*T002*T011^5*T020^2*T120^2+122192064*T211^5*T330^2*T300^4*T002*T011^5*T020^2*T120^2-235872*T211^4*T330^2*T200^7*T002*T011^6*T020^2*T120^2-55753920*T211^4*T330^2*T200^4*T300^2*T002*T011^6*T020^2*T120^2-330044544*T211^4*T330^2*T200*T300^4*T002*T011^6*T020^2*T120^2+269568*T211^3*T330^2*T200^8*T002*T011^7*T020^2*T120^2+49082112*T211^3*T330^2*T200^5*T300^2*T002*T011^7*T020^2*T120^2+304850304*T211^3*T330^2*T200^2*T300^4*T002*T011^7*T020^2*T120^2+41472*T211^2*T330^2*T200^9*T002*T011^8*T020^2*T120^2-24646032*T211^2*T330^2*T200^6*T300^2*T002*T011^8*T020^2*T120^2-318077280*T211^2*T330^2*T200^3*T300^4*T002*T011^8*T020^2*T120^2+2925051264*T211^2*T330^2*T300^6*T002*T011^8*T020^2*T120^2-193536*T211*T330^2*T200^10*T002*T011^9*T020^2*T120^2+4525632*T211*T330^2*T200^7*T300^2*T002*T011^9*T020^2*T120^2+236825856*T211*T330^2*T200^4*T300^4*T002*T011^9*T020^2*T120^2-2857026816*T211*T330^2*T200*T300^6*T002*T011^9*T020^2*T120^2+41472*T330^2*T200^11*T002*T011^10*T020^2*T120^2+1446336*T330^2*T200^8*T300^2*T002*T011^10*T020^2*T120^2-48498912*T330^2*T200^5*T300^4*T002*T011^10*T020^2*T120^2+136048896*T330^2*T200^2*T300^6*T002*T011^10*T020^2*T120^2+3888*T211^8*T330^2*T200^3*T002^2*T020^3*T120^2-11664*T211^8*T330^2*T300^2*T002^2*T020^3*T120^2-31104*T211^7*T330^2*T200^4*T002^2*T011*T020^3*T120^2+241056*T211^7*T330^2*T200*T300^2*T002^2*T011*T020^3*T120^2+93312*T211^6*T330^2*T200^5*T002^2*T011^2*T020^3*T120^2-2546640*T211^6*T330^2*T200^2*T300^2*T002^2*T011^2*T020^3*T120^2-108864*T211^5*T330^2*T200^6*T002^2*T011^3*T020^3*T120^2+4478976*T211^5*T330^2*T200^3*T300^2*T002^2*T011^3*T020^3*T120^2-43250112*T211^5*T330^2*T300^4*T002^2*T011^3*T020^3*T120^2-50544*T211^4*T330^2*T200^7*T002^2*T011^4*T020^3*T120^2+9801648*T211^4*T330^2*T200^4*T300^2*T002^2*T011^4*T020^3*T120^2-101616768*T211^4*T330^2*T200*T300^4*T002^2*T011^4*T020^3*T120^2+279936*T211^3*T330^2*T200^8*T002^2*T011^5*T020^3*T120^2-31593888*T211^3*T330^2*T200^5*T300^2*T002^2*T011^5*T020^3*T120^2+227587968*T211^3*T330^2*T200^2*T300^4*T002^2*T011^5*T020^3*T120^2-217728*T211^2*T330^2*T200^9*T002^2*T011^6*T020^3*T120^2+27375408*T211^2*T330^2*T200^6*T300^2*T002^2*T011^6*T020^3*T120^2+225068544*T211^2*T330^2*T200^3*T300^4*T002^2*T011^6*T020^3*T120^2-4126816512*T211^2*T330^2*T300^6*T002^2*T011^6*T020^3*T120^2-124416*T211*T330^2*T200^10*T002^2*T011^7*T020^3*T120^2-9440064*T211*T330^2*T200^7*T300^2*T002^2*T011^7*T020^3*T120^2-128070720*T211*T330^2*T200^4*T300^4*T002^2*T011^7*T020^3*T120^2+906992640*T211*T330^2*T200*T300^6*T002^2*T011^7*T020^3*T120^2+186624*T330^2*T200^11*T002^2*T011^8*T020^3*T120^2-2908224*T330^2*T200^8*T300^2*T002^2*T011^8*T020^3*T120^2+839808*T330^2*T200^5*T300^4*T002^2*T011^8*T020^3*T120^2+1088391168*T330^2*T200^2*T300^6*T002^2*T011^8*T020^3*T120^2+104976*T211^6*T330^2*T200^2*T300^2*T002^3*T020^4*T120^2+1119744*T211^5*T330^2*T200^3*T300^2*T002^3*T011*T020^4*T120^2-2939328*T211^5*T330^2*T300^4*T002^3*T011*T020^4*T120^2-5108832*T211^4*T330^2*T200^4*T300^2*T002^3*T011^2*T020^4*T120^2+121772160*T211^4*T330^2*T200*T300^4*T002^3*T011^2*T020^4*T120^2+8258112*T211^3*T330^2*T200^5*T300^2*T002^3*T011^3*T020^4*T120^2-42830208*T211^3*T330^2*T200^2*T300^4*T002^3*T011^3*T020^4*T120^2-18090864*T211^2*T330^2*T200^6*T300^2*T002^3*T011^4*T020^4*T120^2-106235712*T211^2*T330^2*T200^3*T300^4*T002^3*T011^4*T020^4*T120^2+3491921664*T211^2*T330^2*T300^6*T002^3*T011^4*T020^4*T120^2+27013824*T211*T330^2*T200^7*T300^2*T002^3*T011^5*T020^4*T120^2-149065920*T211*T330^2*T200^4*T300^4*T002^3*T011^5*T020^4*T120^2+634894848*T211*T330^2*T200*T300^6*T002^3*T011^5*T020^4*T120^2-8538048*T330^2*T200^8*T300^2*T002^3*T011^6*T020^4*T120^2-142347456*T330^2*T200^5*T300^4*T002^3*T011^6*T020^4*T120^2+1088391168*T330^2*T200^2*T300^6*T002^3*T011^6*T020^4*T120^2-629856*T211^4*T330^2*T200^4*T300^2*T002^4*T020^5*T120^2-5038848*T211^4*T330^2*T200*T300^4*T002^4*T020^5*T120^2+1259712*T211^3*T330^2*T200^5*T300^2*T002^4*T011*T020^5*T120^2-57946752*T211^3*T330^2*T200^2*T300^4*T002^4*T011*T020^5*T120^2+1889568*T211^2*T330^2*T200^6*T300^2*T002^4*T011^2*T020^5*T120^2-11337408*T211^2*T330^2*T200^3*T300^4*T002^4*T011^2*T020^5*T120^2-1428513408*T211^2*T330^2*T300^6*T002^4*T011^2*T020^5*T120^2-2519424*T211*T330^2*T200^7*T300^2*T002^4*T011^3*T020^5*T120^2+17635968*T211*T330^2*T200^4*T300^4*T002^4*T011^3*T020^5*T120^2-1632586752*T211*T330^2*T200*T300^6*T002^4*T011^3*T020^5*T120^2-2519424*T330^2*T200^8*T300^2*T002^4*T011^4*T020^5*T120^2+180138816*T330^2*T200^5*T300^4*T002^4*T011^4*T020^5*T120^2-2244806784*T330^2*T200^2*T300^6*T002^4*T011^4*T020^5*T120^2+39680928*T211^2*T330^2*T200^3*T300^4*T002^5*T020^6*T120^2+113374080*T211^2*T330^2*T300^6*T002^5*T020^6*T120^2-79361856*T211*T330^2*T200^4*T300^4*T002^5*T011*T020^6*T120^2+1133740800*T211*T330^2*T200*T300^6*T002^5*T011*T020^6*T120^2+85030560*T330^2*T200^5*T300^4*T002^5*T011^2*T020^6*T120^2+1496537856*T330^2*T200^2*T300^6*T002^5*T011^2*T020^6*T120^2-680244480*T330^2*T200^2*T300^6*T002^6*T020^7*T120^2+23328*T211^9*T330^2*T300*T011*T020^2*T102*T120^2-454896*T211^8*T330^2*T200*T300*T011^2*T020^2*T102*T120^2+3141504*T211^7*T330^2*T200^2*T300*T011^3*T020^2*T102*T120^2-10575360*T211^6*T330^2*T200^3*T300*T011^4*T020^2*T102*T120^2-26244000*T211^6*T330^2*T300^3*T011^4*T020^2*T102*T120^2+18172512*T211^5*T330^2*T200^4*T300*T011^5*T020^2*T102*T120^2+202183776*T211^5*T330^2*T200*T300^3*T011^5*T020^2*T102*T120^2-12554352*T211^4*T330^2*T200^5*T300*T011^6*T020^2*T102*T120^2-576423216*T211^4*T330^2*T200^2*T300^3*T011^6*T020^2*T102*T120^2-6407424*T211^3*T330^2*T200^6*T300*T011^7*T020^2*T102*T120^2+821332224*T211^3*T330^2*T200^3*T300^3*T011^7*T020^2*T102*T120^2-362797056*T211^3*T330^2*T300^5*T011^7*T020^2*T102*T120^2+18732384*T211^2*T330^2*T200^7*T300*T011^8*T020^2*T102*T120^2-716776128*T211^2*T330^2*T200^4*T300^3*T011^8*T020^2*T102*T120^2+2346843456*T211^2*T330^2*T200*T300^5*T011^8*T020^2*T102*T120^2-14961024*T211*T330^2*T200^8*T300*T011^9*T020^2*T102*T120^2+473861664*T211*T330^2*T200^5*T300^3*T011^9*T020^2*T102*T120^2-4308215040*T211*T330^2*T200^2*T300^5*T011^9*T020^2*T102*T120^2+4821120*T330^2*T200^9*T300*T011^10*T020^2*T102*T120^2-176254704*T330^2*T200^6*T300^3*T011^10*T020^2*T102*T120^2+2369518272*T330^2*T200^3*T300^5*T011^10*T020^2*T102*T120^2-1224440064*T330^2*T300^7*T011^10*T020^2*T102*T120^2+55728*T211^8*T330^2*T200*T300*T002*T020^3*T102*T120^2-425088*T211^7*T330^2*T200^2*T300*T002*T011*T020^3*T102*T120^2+1272672*T211^6*T330^2*T200^3*T300*T002*T011^2*T020^3*T102*T120^2+20295360*T211^6*T330^2*T300^3*T002*T011^2*T020^3*T102*T120^2-2291328*T211^5*T330^2*T200^4*T300*T002*T011^3*T020^3*T102*T120^2-128350656*T211^5*T330^2*T200*T300^3*T002*T011^3*T020^3*T102*T120^2+4316976*T211^4*T330^2*T200^5*T300*T002*T011^4*T020^3*T102*T120^2+223353936*T211^4*T330^2*T200^2*T300^3*T002*T011^4*T020^3*T102*T120^2-5806080*T211^3*T330^2*T200^6*T300*T002*T011^5*T020^3*T102*T120^2-116733312*T211^3*T330^2*T200^3*T300^3*T002*T011^5*T020^3*T102*T120^2-181398528*T211^3*T330^2*T300^5*T002*T011^5*T020^3*T102*T120^2-1332288*T211^2*T330^2*T200^7*T300*T002*T011^6*T020^3*T102*T120^2+66274848*T211^2*T330^2*T200^4*T300^3*T002*T011^6*T020^3*T102*T120^2-1315139328*T211^2*T330^2*T200*T300^5*T002*T011^6*T020^3*T102*T120^2+9186048*T211*T330^2*T200^8*T300*T002*T011^7*T020^3*T102*T120^2-127790784*T211*T330^2*T200^5*T300^3*T002*T011^7*T020^3*T102*T120^2+2403530496*T211*T330^2*T200^2*T300^5*T002*T011^7*T020^3*T102*T120^2-3649536*T330^2*T200^9*T300*T002*T011^8*T020^3*T102*T120^2-2554416*T330^2*T200^6*T300^3*T002*T011^8*T020^3*T102*T120^2-272097792*T330^2*T200^3*T300^5*T002*T011^8*T020^3*T102*T120^2+4489613568*T330^2*T300^7*T002*T011^8*T020^3*T102*T120^2-163296*T211^6*T330^2*T200^3*T300*T002^2*T020^4*T102*T120^2+349920*T211^6*T330^2*T300^3*T002^2*T020^4*T102*T120^2+1259712*T211^5*T330^2*T200^4*T300*T002^2*T011*T020^4*T102*T120^2-11127456*T211^5*T330^2*T200*T300^3*T002^2*T011*T020^4*T102*T120^2-3219264*T211^4*T330^2*T200^5*T300*T002^2*T011^2*T020^4*T102*T120^2+66239856*T211^4*T330^2*T200^2*T300^3*T002^2*T011^2*T020^4*T102*T120^2+1492992*T211^3*T330^2*T200^6*T300*T002^2*T011^3*T020^4*T102*T120^2+38071296*T211^3*T330^2*T200^3*T300^3*T002^2*T011^3*T020^4*T102*T120^2+120932352*T211^3*T330^2*T300^5*T002^2*T011^3*T020^4*T102*T120^2+4828896*T211^2*T330^2*T200^7*T300*T002^2*T011^4*T020^4*T102*T120^2-399748608*T211^2*T330^2*T200^4*T300^3*T002^2*T011^4*T020^4*T102*T120^2+2199457152*T211^2*T330^2*T200*T300^5*T002^2*T011^4*T020^4*T102*T120^2-3639168*T211*T330^2*T200^8*T300*T002^2*T011^5*T020^4*T102*T120^2+418014432*T211*T330^2*T200^5*T300^3*T002^2*T011^5*T020^4*T102*T120^2-1315139328*T211*T330^2*T200^2*T300^5*T002^2*T011^5*T020^4*T102*T120^2-2332800*T330^2*T200^9*T300*T002^2*T011^6*T020^4*T102*T120^2-38176272*T330^2*T200^6*T300^3*T002^2*T011^6*T020^4*T102*T120^2-1488979584*T330^2*T200^3*T300^5*T002^2*T011^6*T020^4*T102*T120^2-5714053632*T330^2*T300^7*T002^2*T011^6*T020^4*T102*T120^2+734832*T211^4*T330^2*T200^2*T300^3*T002^3*T020^5*T102*T120^2-71383680*T211^3*T330^2*T200^3*T300^3*T002^3*T011*T020^5*T102*T120^2+181398528*T211^3*T330^2*T300^5*T002^3*T011*T020^5*T102*T120^2+200924064*T211^2*T330^2*T200^4*T300^3*T002^3*T011^2*T020^5*T102*T120^2-1859334912*T211^2*T330^2*T200*T300^5*T002^3*T011^2*T020^5*T102*T120^2-265379328*T211*T330^2*T200^5*T300^3*T002^3*T011^3*T020^5*T102*T120^2-408146688*T211*T330^2*T200^2*T300^5*T002^3*T011^3*T020^5*T102*T120^2+141822576*T330^2*T200^6*T300^3*T002^3*T011^4*T020^5*T102*T120^2+544195584*T330^2*T200^3*T300^5*T002^3*T011^4*T020^5*T102*T120^2+2448880128*T330^2*T300^7*T002^3*T011^4*T020^5*T102*T120^2+15116544*T211^2*T330^2*T200^4*T300^3*T002^4*T020^6*T102*T120^2+79361856*T211^2*T330^2*T200*T300^5*T002^4*T020^6*T102*T120^2-3779136*T211*T330^2*T200^5*T300^3*T002^4*T011*T020^6*T102*T120^2+725594112*T211*T330^2*T200^2*T300^5*T002^4*T011*T020^6*T102*T120^2-18895680*T330^2*T200^6*T300^3*T002^4*T011^2*T020^6*T102*T120^2+1326476736*T330^2*T200^3*T300^5*T002^4*T011^2*T020^6*T102*T120^2+408146688*T330^2*T300^7*T002^4*T011^2*T020^6*T102*T120^2-544195584*T330^2*T200^3*T300^5*T002^5*T020^7*T102*T120^2-408146688*T330^2*T300^7*T002^5*T020^7*T102*T120^2-13608*T211^8*T330^2*T200^2*T020^3*T102^2*T120^2+132192*T211^7*T330^2*T200^3*T011*T020^3*T102^2*T120^2-606528*T211^7*T330^2*T300^2*T011*T020^3*T102^2*T120^2-478224*T211^6*T330^2*T200^4*T011^2*T020^3*T102^2*T120^2+6811776*T211^6*T330^2*T200*T300^2*T011^2*T020^3*T102^2*T120^2+660960*T211^5*T330^2*T200^5*T011^3*T020^3*T102^2*T120^2-19945440*T211^5*T330^2*T200^2*T300^2*T011^3*T020^3*T102^2*T120^2+258552*T211^4*T330^2*T200^6*T011^4*T020^3*T102^2*T120^2-530712*T211^4*T330^2*T200^3*T300^2*T011^4*T020^3*T102^2*T120^2+79991712*T211^4*T330^2*T300^4*T011^4*T020^3*T102^2*T120^2-1632960*T211^3*T330^2*T200^7*T011^5*T020^3*T102^2*T120^2+83957472*T211^3*T330^2*T200^4*T300^2*T011^5*T020^3*T102^2*T120^2+219189888*T211^3*T330^2*T200*T300^4*T011^5*T020^3*T102^2*T120^2+1041984*T211^2*T330^2*T200^8*T011^6*T020^3*T102^2*T120^2-117888048*T211^2*T330^2*T200^5*T300^2*T011^6*T020^3*T102^2*T120^2-1806427008*T211^2*T330^2*T200^2*T300^4*T011^6*T020^3*T102^2*T120^2+808704*T211*T330^2*T200^9*T011^7*T020^3*T102^2*T120^2+40544064*T211*T330^2*T200^6*T300^2*T011^7*T020^3*T102^2*T120^2+2466516096*T211*T330^2*T200^3*T300^4*T011^7*T020^3*T102^2*T120^2+5305906944*T211*T330^2*T300^6*T011^7*T020^3*T102^2*T120^2-839808*T330^2*T200^10*T011^8*T020^3*T102^2*T120^2+11483208*T330^2*T200^7*T300^2*T011^8*T020^3*T102^2*T120^2-1029814560*T330^2*T200^4*T300^4*T011^8*T020^3*T102^2*T120^2-4965784704*T330^2*T200*T300^6*T011^8*T020^3*T102^2*T120^2-886464*T211^6*T330^2*T200*T300^2*T002*T020^4*T102^2*T120^2+209952*T211^5*T330^2*T200^2*T300^2*T002*T011*T020^4*T102^2*T120^2+19490544*T211^4*T330^2*T200^3*T300^2*T002*T011^2*T020^4*T102^2*T120^2-185177664*T211^4*T330^2*T300^4*T002*T011^2*T020^4*T102^2*T120^2-65318400*T211^3*T330^2*T200^4*T300^2*T002*T011^3*T020^4*T102^2*T120^2+382952448*T211^3*T330^2*T200*T300^4*T002*T011^3*T020^4*T102^2*T120^2+106865568*T211^2*T330^2*T200^5*T300^2*T002*T011^4*T020^4*T102^2*T120^2+113374080*T211^2*T330^2*T200^2*T300^4*T002*T011^4*T020^4*T102^2*T120^2-108265248*T211*T330^2*T200^6*T300^2*T002*T011^5*T020^4*T102^2*T120^2+15116544*T211*T330^2*T200^3*T300^4*T002*T011^5*T020^4*T102^2*T120^2-5305906944*T211*T330^2*T300^6*T002*T011^5*T020^4*T102^2*T120^2+41278896*T330^2*T200^7*T300^2*T002*T011^6*T020^4*T102^2*T120^2+129750336*T330^2*T200^4*T300^4*T002*T011^6*T020^4*T102^2*T120^2-2176782336*T330^2*T200*T300^6*T002*T011^6*T020^4*T102^2*T120^2+4461480*T211^4*T330^2*T200^3*T300^2*T002^2*T020^5*T102^2*T120^2-5668704*T211^4*T330^2*T300^4*T002^2*T020^5*T102^2*T120^2-19945440*T211^3*T330^2*T200^4*T300^2*T002^2*T011*T020^5*T102^2*T120^2+113374080*T211^3*T330^2*T200*T300^4*T002^2*T011*T020^5*T102^2*T120^2+21100176*T211^2*T330^2*T200^5*T300^2*T002^2*T011^2*T020^5*T102^2*T120^2+113374080*T211^2*T330^2*T200^2*T300^4*T002^2*T011^2*T020^5*T102^2*T120^2+6508512*T211*T330^2*T200^6*T300^2*T002^2*T011^3*T020^5*T102^2*T120^2-1564562304*T211*T330^2*T200^3*T300^4*T002^2*T011^3*T020^5*T102^2*T120^2+1224440064*T211*T330^2*T300^6*T002^2*T011^3*T020^5*T102^2*T120^2-4986360*T330^2*T200^7*T300^2*T002^2*T011^4*T020^5*T102^2*T120^2+1196096544*T330^2*T200^4*T300^4*T002^2*T011^4*T020^5*T102^2*T120^2+6122200320*T330^2*T200*T300^6*T002^2*T011^4*T020^5*T102^2*T120^2-94478400*T211^2*T330^2*T200^2*T300^4*T002^3*T020^6*T102^2*T120^2+740710656*T211*T330^2*T200^3*T300^4*T002^3*T011*T020^6*T102^2*T120^2-1224440064*T211*T330^2*T300^6*T002^3*T011*T020^6*T102^2*T120^2-763385472*T330^2*T200^4*T300^4*T002^3*T011^2*T020^6*T102^2*T120^2+1088391168*T330^2*T200*T300^6*T002^3*T011^2*T020^6*T102^2*T120^2-102036672*T330^2*T200^4*T300^4*T002^4*T020^7*T102^2*T120^2-68024448*T330^2*T200*T300^6*T002^4*T020^7*T102^2*T120^2+384912*T211^6*T330^2*T200^2*T300*T020^4*T102^3*T120^2-2799360*T211^5*T330^2*T200^3*T300*T011*T020^4*T102^3*T120^2+7138368*T211^5*T330^2*T300^3*T011*T020^4*T102^3*T120^2+6788448*T211^4*T330^2*T200^4*T300*T011^2*T020^4*T102^3*T120^2-4828896*T211^4*T330^2*T200*T300^3*T011^2*T020^4*T102^3*T120^2-3919104*T211^3*T330^2*T200^5*T300*T011^3*T020^4*T102^3*T120^2-275876928*T211^3*T330^2*T200^2*T300^3*T011^3*T020^4*T102^3*T120^2-6893424*T211^2*T330^2*T200^6*T300*T011^4*T020^4*T102^3*T120^2+950662656*T211^2*T330^2*T200^3*T300^3*T011^4*T020^4*T102^3*T120^2+498845952*T211^2*T330^2*T300^5*T011^4*T020^4*T102^3*T120^2+7418304*T211*T330^2*T200^7*T300*T011^5*T020^4*T102^3*T120^2-1056058560*T211*T330^2*T200^4*T300^3*T011^5*T020^4*T102^3*T120^2-4058792064*T211*T330^2*T200*T300^5*T011^5*T020^4*T102^3*T120^2+419904*T330^2*T200^8*T300*T011^6*T020^4*T102^3*T120^2+314298144*T330^2*T200^5*T300^3*T011^6*T020^4*T102^3*T120^2+4285540224*T330^2*T200^2*T300^5*T011^6*T020^4*T102^3*T120^2+3149280*T211^4*T330^2*T200*T300^3*T002*T020^5*T102^3*T120^2+84400704*T211^3*T330^2*T200^2*T300^3*T002*T011*T020^5*T102^3*T120^2-347680512*T211^2*T330^2*T200^3*T300^3*T002*T011^2*T020^5*T102^3*T120^2+816293376*T211^2*T330^2*T300^5*T002*T011^2*T020^5*T102^3*T120^2+492547392*T211*T330^2*T200^4*T300^3*T002*T011^3*T020^5*T102^3*T120^2+680244480*T211*T330^2*T200*T300^5*T002*T011^3*T020^5*T102^3*T120^2-234936288*T330^2*T200^5*T300^3*T002*T011^4*T020^5*T102^3*T120^2+476171136*T330^2*T200^2*T300^5*T002*T011^4*T020^5*T102^3*T120^2-52907904*T211^2*T330^2*T200^3*T300^3*T002^2*T020^6*T102^3*T120^2+109594944*T211*T330^2*T200^4*T300^3*T002^2*T011*T020^6*T102^3*T120^2-158723712*T211*T330^2*T200*T300^5*T002^2*T011*T020^6*T102^3*T120^2-41570496*T330^2*T200^5*T300^3*T002^2*T011^2*T020^6*T102^3*T120^2-3593958336*T330^2*T200^2*T300^5*T002^2*T011^2*T020^6*T102^3*T120^2+646232256*T330^2*T200^2*T300^5*T002^3*T020^7*T102^3*T120^2-5091336*T211^4*T330^2*T200^2*T300^2*T020^5*T102^4*T120^2+26244000*T211^3*T330^2*T200^3*T300^2*T011*T020^5*T102^4*T120^2-45349632*T211^3*T330^2*T300^4*T011*T020^5*T102^4*T120^2-41885424*T211^2*T330^2*T200^4*T300^2*T011^2*T020^5*T102^4*T120^2-328784832*T211^2*T330^2*T200*T300^4*T011^2*T020^5*T102^4*T120^2+21205152*T211*T330^2*T200^5*T300^2*T011^3*T020^5*T102^4*T120^2+1700611200*T211*T330^2*T200^2*T300^4*T011^3*T020^5*T102^4*T120^2-7610760*T330^2*T200^6*T300^2*T011^4*T020^5*T102^4*T120^2-1315139328*T330^2*T200^3*T300^4*T011^4*T020^5*T102^4*T120^2-3673320192*T330^2*T300^6*T011^4*T020^5*T102^4*T120^2+13226976*T211^2*T330^2*T200*T300^4*T002*T020^6*T102^4*T120^2-495066816*T211*T330^2*T200^2*T300^4*T002*T011*T020^6*T102^4*T120^2+546085152*T330^2*T200^3*T300^4*T002*T011^2*T020^6*T102^4*T120^2-1020366720*T330^2*T300^6*T002*T011^2*T020^6*T102^4*T120^2+221079456*T330^2*T200^3*T300^4*T002^2*T020^7*T102^4*T120^2+204073344*T330^2*T300^6*T002^2*T020^7*T102^4*T120^2+37791360*T211^2*T330^2*T200^2*T300^3*T020^6*T102^5*T120^2-105815808*T211*T330^2*T200^3*T300^3*T011*T020^6*T102^5*T120^2+136048896*T211*T330^2*T300^5*T011*T020^6*T102^5*T120^2+60466176*T330^2*T200^4*T300^3*T011^2*T020^6*T102^5*T120^2+1462525632*T330^2*T200*T300^5*T011^2*T020^6*T102^5*T120^2-68024448*T330^2*T200*T300^5*T002*T020^7*T102^5*T120^2-119042784*T330^2*T200^2*T300^4*T020^7*T102^6*T120^2+31968*T211^9*T330^2*T300*T011^3*T120^3-501552*T211^8*T330^2*T200*T300*T011^4*T120^3+2395008*T211^7*T330^2*T200^2*T300*T011^5*T120^3-5009040*T211^6*T330^2*T200^3*T300*T011^6*T120^3-15781392*T211^6*T330^2*T300^3*T011^6*T120^3+4408992*T211^5*T330^2*T200^4*T300*T011^7*T120^3+78732000*T211^5*T330^2*T200*T300^3*T011^7*T120^3+532656*T211^4*T330^2*T200^5*T300*T011^8*T120^3-161977968*T211^4*T330^2*T200^2*T300^3*T011^8*T120^3-4795200*T211^3*T330^2*T200^6*T300*T011^9*T120^3+194135616*T211^3*T330^2*T200^3*T300^3*T011^9*T120^3-241864704*T211^3*T330^2*T300^5*T011^9*T120^3+4630608*T211^2*T330^2*T200^7*T300*T011^10*T120^3-150220656*T211^2*T330^2*T200^4*T300^3*T011^10*T120^3+578207808*T211^2*T330^2*T200*T300^5*T011^10*T120^3-2037312*T211*T330^2*T200^8*T300*T011^11*T120^3+66974688*T211*T330^2*T200^5*T300^3*T011^11*T120^3-430821504*T211*T330^2*T200^2*T300^5*T011^11*T120^3+350784*T330^2*T200^9*T300*T011^12*T120^3-12422160*T330^2*T200^6*T300^3*T011^12*T120^3+109594944*T330^2*T200^3*T300^5*T011^12*T120^3-136048896*T330^2*T300^7*T011^12*T120^3-18144*T211^9*T330^2*T300*T002*T011*T020*T120^3+257904*T211^8*T330^2*T200*T300*T002*T011^2*T020*T120^3-837216*T211^7*T330^2*T200^2*T300*T002*T011^3*T020*T120^3+1152144*T211^6*T330^2*T200^3*T300*T002*T011^4*T020*T120^3+16831152*T211^6*T330^2*T300^3*T002*T011^4*T020*T120^3-1677024*T211^5*T330^2*T200^4*T300*T002*T011^5*T020*T120^3-13576896*T211^5*T330^2*T200*T300^3*T002*T011^5*T020*T120^3+2163024*T211^4*T330^2*T200^5*T300*T002*T011^6*T020*T120^3-77437296*T211^4*T330^2*T200^2*T300^3*T002*T011^6*T020*T120^3+515808*T211^3*T330^2*T200^6*T300*T002*T011^7*T020*T120^3+104696064*T211^3*T330^2*T200^3*T300^3*T002*T011^7*T020*T120^3+801176832*T211^3*T330^2*T300^5*T002*T011^7*T020*T120^3-2914704*T211^2*T330^2*T200^7*T300*T002*T011^8*T020*T120^3-32787504*T211^2*T330^2*T200^4*T300^3*T002*T011^8*T020*T120^3-1413396864*T211^2*T330^2*T200*T300^5*T002*T011^8*T020*T120^3+1985472*T211*T330^2*T200^8*T300*T002*T011^9*T020*T120^3-21695040*T211*T330^2*T200^5*T300^3*T002*T011^9*T020*T120^3+1095949440*T211*T330^2*T200^2*T300^5*T002*T011^9*T020*T120^3-689472*T330^2*T200^9*T300*T002*T011^10*T020*T120^3+26768880*T330^2*T200^6*T300^3*T002*T011^10*T020*T120^3-498845952*T330^2*T200^3*T300^5*T002*T011^10*T020*T120^3-408146688*T330^2*T300^7*T002*T011^10*T020*T120^3+10368*T211^8*T330^2*T200*T300*T002^2*T020^2*T120^3-103680*T211^7*T330^2*T200^2*T300*T002^2*T011*T020^2*T120^3-561168*T211^6*T330^2*T200^3*T300*T002^2*T011^2*T020^2*T120^3-6473520*T211^6*T330^2*T300^3*T002^2*T011^2*T020^2*T120^3+3240000*T211^5*T330^2*T200^4*T300*T002^2*T011^3*T020^2*T120^3-19245600*T211^5*T330^2*T200*T300^3*T002^2*T011^3*T020^2*T120^3-3566592*T211^4*T330^2*T200^5*T300*T002^2*T011^4*T020^2*T120^3-10042704*T211^4*T330^2*T200^2*T300^3*T002^2*T011^4*T020^2*T120^3-772416*T211^3*T330^2*T200^6*T300*T002^2*T011^5*T020^2*T120^3+138708288*T211^3*T330^2*T200^3*T300^3*T002^2*T011^5*T020^2*T120^3-801176832*T211^3*T330^2*T300^5*T002^2*T011^5*T020^2*T120^3+2634768*T211^2*T330^2*T200^7*T300*T002^2*T011^6*T020^2*T120^3-59241456*T211^2*T330^2*T200^4*T300^3*T002^2*T011^6*T020^2*T120^3+113374080*T211^2*T330^2*T200*T300^5*T002^2*T011^6*T020^2*T120^3-2763072*T211*T330^2*T200^8*T300*T002^2*T011^7*T020^2*T120^3+4129056*T211*T330^2*T200^5*T300^3*T002^2*T011^7*T020^2*T120^3+136048896*T211*T330^2*T200^2*T300^5*T002^2*T011^7*T020^2*T120^3+1083456*T330^2*T200^9*T300*T002^2*T011^8*T020^2*T120^3-4723920*T330^2*T200^6*T300^3*T002^2*T011^8*T020^2*T120^3-30233088*T330^2*T200^3*T300^5*T002^2*T011^8*T020^2*T120^3+58320*T211^6*T330^2*T200^3*T300*T002^3*T020^3*T120^3-174960*T211^6*T330^2*T300^3*T002^3*T020^3*T120^3+69984*T211^5*T330^2*T200^4*T300*T002^3*T011*T020^3*T120^3+10077696*T211^5*T330^2*T200*T300^3*T002^3*T011*T020^3*T120^3+209952*T211^4*T330^2*T200^5*T300*T002^3*T011^2*T020^3*T120^3+42305328*T211^4*T330^2*T200^2*T300^3*T002^3*T011^2*T020^3*T120^3-3102624*T211^3*T330^2*T200^6*T300*T002^3*T011^3*T020^3*T120^3-48428928*T211^3*T330^2*T200^3*T300^3*T002^3*T011^3*T020^3*T120^3+569389824*T211^3*T330^2*T300^5*T002^3*T011^3*T020^3*T120^3+2484432*T211^2*T330^2*T200^7*T300*T002^3*T011^4*T020^3*T120^3+38736144*T211^2*T330^2*T200^4*T300^3*T002^3*T011^4*T020^3*T120^3+3779136*T211*T330^2*T200^8*T300*T002^3*T011^5*T020^3*T120^3-146966400*T211*T330^2*T200^5*T300^3*T002^3*T011^5*T020^3*T120^3+1103507712*T211*T330^2*T200^2*T300^5*T002^3*T011^5*T020^3*T120^3-2006208*T330^2*T200^9*T300*T002^3*T011^6*T020^3*T120^3+5913648*T330^2*T200^6*T300^3*T002^3*T011^6*T020^3*T120^3-231787008*T330^2*T200^3*T300^5*T002^3*T011^6*T020^3*T120^3+3537271296*T330^2*T300^7*T002^3*T011^6*T020^3*T120^3-209952*T211^4*T330^2*T200^5*T300*T002^4*T020^4*T120^3-3359232*T211^4*T330^2*T200^2*T300^3*T002^4*T020^4*T120^3+419904*T211^3*T330^2*T200^6*T300*T002^4*T011*T020^4*T120^3-33592320*T211^3*T330^2*T200^3*T300^3*T002^4*T011*T020^4*T120^3-166281984*T211^3*T330^2*T300^5*T002^4*T011*T020^4*T120^3+629856*T211^2*T330^2*T200^7*T300*T002^4*T011^2*T020^4*T120^3-25824096*T211^2*T330^2*T200^4*T300^3*T002^4*T011^2*T020^4*T120^3-359017920*T211^2*T330^2*T200*T300^5*T002^4*T011^2*T020^4*T120^3-839808*T211*T330^2*T200^8*T300*T002^4*T011^3*T020^4*T120^3+35691840*T211*T330^2*T200^5*T300^3*T002^4*T011^3*T020^4*T120^3-491287680*T211*T330^2*T200^2*T300^5*T002^4*T011^3*T020^4*T120^3-839808*T330^2*T200^9*T300*T002^4*T011^4*T020^4*T120^3+31282848*T330^2*T200^6*T300^3*T002^4*T011^4*T020^4*T120^3-434600640*T330^2*T200^3*T300^5*T002^4*T011^4*T020^4*T120^3-4489613568*T330^2*T300^7*T002^4*T011^4*T020^4*T120^3+13226976*T211^2*T330^2*T200^4*T300^3*T002^5*T020^5*T120^3+113374080*T211^2*T330^2*T200*T300^5*T002^5*T020^5*T120^3-7558272*T211*T330^2*T200^5*T300^3*T002^5*T011*T020^5*T120^3+521520768*T211*T330^2*T200^2*T300^5*T002^5*T011*T020^5*T120^3+47239200*T330^2*T200^6*T300^3*T002^5*T011^2*T020^5*T120^3+136048896*T330^2*T200^3*T300^5*T002^5*T011^2*T020^5*T120^3+1224440064*T330^2*T300^7*T002^5*T011^2*T020^5*T120^3-340122240*T330^2*T200^3*T300^5*T002^6*T020^6*T120^3+272097792*T330^2*T300^7*T002^6*T020^6*T120^3-216*T211^10*T330^2*T020*T102*T120^3+9936*T211^9*T330^2*T200*T011*T020*T102*T120^3-97848*T211^8*T330^2*T200^2*T011^2*T020*T102*T120^3+365472*T211^7*T330^2*T200^3*T011^3*T020*T102*T120^3+933120*T211^7*T330^2*T300^2*T011^3*T020*T102*T120^3-569592*T211^6*T330^2*T200^4*T011^4*T020*T102*T120^3-12929544*T211^6*T330^2*T200*T300^2*T011^4*T020*T102*T120^3+37584*T211^5*T330^2*T200^5*T011^5*T020*T102*T120^3+71628624*T211^5*T330^2*T200^2*T300^2*T011^5*T020*T102*T120^3+1116504*T211^4*T330^2*T200^6*T011^6*T020*T102*T120^3-164783160*T211^4*T330^2*T200^3*T300^2*T011^6*T020*T102*T120^3-437120064*T211^4*T330^2*T300^4*T011^6*T020*T102*T120^3-1238976*T211^3*T330^2*T200^7*T011^7*T020*T102*T120^3+154874592*T211^3*T330^2*T200^4*T300^2*T011^7*T020*T102*T120^3+1882009728*T211^3*T330^2*T200*T300^4*T011^7*T020*T102*T120^3-162000*T211^2*T330^2*T200^8*T011^8*T020*T102*T120^3-16603704*T211^2*T330^2*T200^5*T300^2*T011^8*T020*T102*T120^3-3010081824*T211^2*T330^2*T200^2*T300^4*T011^8*T020*T102*T120^3+820800*T211*T330^2*T200^9*T011^9*T020*T102*T120^3-57328560*T211*T330^2*T200^6*T300^2*T011^9*T020*T102*T120^3+2276299584*T211*T330^2*T200^3*T300^4*T011^9*T020*T102*T120^3-3265173504*T211*T330^2*T300^6*T011^9*T020*T102*T120^3-292032*T330^2*T200^10*T011^10*T020*T102*T120^3+24301944*T330^2*T200^7*T300^2*T011^10*T020*T102*T120^3-693471456*T330^2*T200^4*T300^4*T011^10*T020*T102*T120^3+2925051264*T330^2*T200*T300^6*T011^10*T020*T102*T120^3+3240*T211^8*T330^2*T200^2*T002*T020^2*T102*T120^3+33696*T211^7*T330^2*T200^3*T002*T011*T020^2*T102*T120^3-93312*T211^7*T330^2*T300^2*T002*T011*T020^2*T102*T120^3-216432*T211^6*T330^2*T200^4*T002*T011^2*T020^2*T102*T120^3+6006960*T211^6*T330^2*T200*T300^2*T002*T011^2*T020^2*T102*T120^3+344736*T211^5*T330^2*T200^5*T002*T011^3*T020^2*T102*T120^3-48988800*T211^5*T330^2*T200^2*T300^2*T002*T011^3*T020^2*T102*T120^3+96552*T211^4*T330^2*T200^6*T002*T011^4*T020^2*T102*T120^3+119853432*T211^4*T330^2*T200^3*T300^2*T002*T011^4*T020^2*T102*T120^3+292253184*T211^4*T330^2*T300^4*T002*T011^4*T020^2*T102*T120^3-829440*T211^3*T330^2*T200^7*T002*T011^5*T020^2*T102*T120^3-159446880*T211^3*T330^2*T200^4*T300^2*T002*T011^5*T020^2*T102*T120^3-1002730752*T211^3*T330^2*T200*T300^4*T002*T011^5*T020^2*T102*T120^3+463968*T211^2*T330^2*T200^8*T002*T011^6*T020^2*T102*T120^3+140387904*T211^2*T330^2*T200^5*T300^2*T002*T011^6*T020^2*T102*T120^3+1228219200*T211^2*T330^2*T200^2*T300^4*T002*T011^6*T020^2*T102*T120^3+570240*T211*T330^2*T200^9*T002*T011^7*T020^2*T102*T120^3-67068000*T211*T330^2*T200^6*T300^2*T002*T011^7*T020^2*T102*T120^3-939745152*T211*T330^2*T200^3*T300^4*T002*T011^7*T020^2*T102*T120^3+3265173504*T211*T330^2*T300^6*T002*T011^7*T020^2*T102*T120^3-228096*T330^2*T200^10*T002*T011^8*T020^2*T102*T120^3+2350296*T330^2*T200^7*T300^2*T002*T011^8*T020^2*T102*T120^3+278396352*T330^2*T200^4*T300^4*T002*T011^8*T020^2*T102*T120^3+1020366720*T330^2*T200*T300^6*T002*T011^8*T020^2*T102*T120^3-46656*T211^6*T330^2*T200^4*T002^2*T020^3*T102*T120^3-122472*T211^6*T330^2*T200*T300^2*T002^2*T020^3*T102*T120^3+209952*T211^5*T330^2*T200^5*T002^2*T011*T020^3*T102*T120^3-1924560*T211^5*T330^2*T200^2*T300^2*T002^2*T011*T020^3*T102*T120^3-244944*T211^4*T330^2*T200^6*T002^2*T011^2*T020^3*T102*T120^3+27381240*T211^4*T330^2*T200^3*T300^2*T002^2*T011^2*T020^3*T102*T120^3+41570496*T211^4*T330^2*T300^4*T002^2*T011^2*T020^3*T102*T120^3-233280*T211^3*T330^2*T200^7*T002^2*T011^3*T020^3*T102*T120^3-11617344*T211^3*T330^2*T200^4*T300^2*T002^2*T011^3*T020^3*T102*T120^3-123451776*T211^3*T330^2*T200*T300^4*T002^2*T011^3*T020^3*T102*T120^3+734832*T211^2*T330^2*T200^8*T002^2*T011^4*T020^3*T102*T120^3-53100360*T211^2*T330^2*T200^5*T300^2*T002^2*T011^4*T020^3*T102*T120^3+680244480*T211^2*T330^2*T200^2*T300^4*T002^2*T011^4*T020^3*T102*T120^3-139968*T211*T330^2*T200^9*T002^2*T011^5*T020^3*T102*T120^3+69739056*T211*T330^2*T200^6*T300^2*T002^2*T011^5*T020^3*T102*T120^3-279656064*T211*T330^2*T200^3*T300^4*T002^2*T011^5*T020^3*T102*T120^3-3265173504*T211*T330^2*T300^6*T002^2*T011^5*T020^3*T102*T120^3-606528*T330^2*T200^10*T002^2*T011^6*T020^3*T102*T120^3-19997928*T330^2*T200^7*T300^2*T002^2*T011^6*T020^3*T102*T120^3-274617216*T330^2*T200^4*T300^4*T002^2*T011^6*T020^3*T102*T120^3+952342272*T330^2*T200*T300^6*T002^2*T011^6*T020^3*T102*T120^3-1207224*T211^4*T330^2*T200^3*T300^2*T002^3*T020^4*T102*T120^3+2519424*T211^4*T330^2*T300^4*T002^3*T020^4*T102*T120^3-11757312*T211^3*T330^2*T200^4*T300^2*T002^3*T011*T020^4*T102*T120^3-10077696*T211^3*T330^2*T200*T300^4*T002^3*T011*T020^4*T102*T120^3+9762768*T211^2*T330^2*T200^5*T300^2*T002^3*T011^2*T020^4*T102*T120^3-774722880*T211^2*T330^2*T200^2*T300^4*T002^3*T011^2*T020^4*T102*T120^3-40730688*T211*T330^2*T200^6*T300^2*T002^3*T011^3*T020^4*T102*T120^3+168801408*T211*T330^2*T200^3*T300^4*T002^3*T011^3*T020^4*T102*T120^3+3265173504*T211*T330^2*T300^6*T002^3*T011^3*T020^4*T102*T120^3+40993128*T330^2*T200^7*T300^2*T002^3*T011^4*T020^4*T102*T120^3+12597120*T330^2*T200^4*T300^4*T002^3*T011^4*T020^4*T102*T120^3-3945417984*T330^2*T200*T300^6*T002^3*T011^4*T020^4*T102*T120^3+6613488*T211^2*T330^2*T200^5*T300^2*T002^4*T020^5*T102*T120^3+32122656*T211^2*T330^2*T200^2*T300^4*T002^4*T020^5*T102*T120^3+1889568*T211*T330^2*T200^6*T300^2*T002^4*T011*T020^5*T102*T120^3+427042368*T211*T330^2*T200^3*T300^4*T002^4*T011*T020^5*T102*T120^3-4723920*T330^2*T200^7*T300^2*T002^4*T011^2*T020^5*T102*T120^3+633005280*T330^2*T200^4*T300^4*T002^4*T011^2*T020^5*T102*T120^3-612220032*T330^2*T200*T300^6*T002^4*T011^2*T020^5*T102*T120^3-238085568*T330^2*T200^4*T300^4*T002^5*T020^6*T102*T120^3-340122240*T330^2*T200*T300^6*T002^5*T020^6*T102*T120^3+9720*T211^8*T330^2*T300*T020^2*T102^2*T120^3-524880*T211^7*T330^2*T200*T300*T011*T020^2*T102^2*T120^3+5244912*T211^6*T330^2*T200^2*T300*T011^2*T020^2*T102^2*T120^3-19249488*T211^5*T330^2*T200^3*T300*T011^3*T020^2*T102^2*T120^3-64455264*T211^5*T330^2*T300^3*T011^3*T020^2*T102^2*T120^3+29626560*T211^4*T330^2*T200^4*T300*T011^4*T020^2*T102^2*T120^3+575373456*T211^4*T330^2*T200*T300^3*T011^4*T020^2*T102^2*T120^3-9863856*T211^3*T330^2*T200^5*T300*T011^5*T020^2*T102^2*T120^3-1648123200*T211^3*T330^2*T200^2*T300^3*T011^5*T020^2*T102^2*T120^3-23090832*T211^2*T330^2*T200^6*T300*T011^6*T020^2*T102^2*T120^3+1950454080*T211^2*T330^2*T200^3*T300^3*T011^6*T020^2*T102^2*T120^3+578207808*T211^2*T330^2*T300^5*T011^6*T020^2*T102^2*T120^3+29311632*T211*T330^2*T200^7*T300*T011^7*T020^2*T102^2*T120^3-1160824608*T211*T330^2*T200^4*T300^3*T011^7*T020^2*T102^2*T120^3+2244806784*T211*T330^2*T200*T300^5*T011^7*T020^2*T102^2*T120^3-12116952*T330^2*T200^8*T300*T011^8*T020^2*T102^2*T120^3+382847472*T330^2*T200^5*T300^3*T011^8*T020^2*T102^2*T120^3-3299185728*T330^2*T200^2*T300^5*T011^8*T020^2*T102^2*T120^3-349920*T211^6*T330^2*T200^2*T300*T002*T020^3*T102^2*T120^3+769824*T211^5*T330^2*T200^3*T300*T002*T011*T020^3*T102^2*T120^3+13226976*T211^5*T330^2*T300^3*T002*T011*T020^3*T102^2*T120^3-1294704*T211^4*T330^2*T200^4*T300*T002*T011^2*T020^3*T102^2*T120^3-212891328*T211^4*T330^2*T200*T300^3*T002*T011^2*T020^3*T102^2*T120^3+5948640*T211^3*T330^2*T200^5*T300*T002*T011^3*T020^3*T102^2*T120^3+605921472*T211^3*T330^2*T200^2*T300^3*T002*T011^3*T020^3*T102^2*T120^3-6788448*T211^2*T330^2*T200^6*T300*T002*T011^4*T020^3*T102^2*T120^3-619778304*T211^2*T330^2*T200^3*T300^3*T002*T011^4*T020^3*T102^2*T120^3-1666598976*T211^2*T330^2*T300^5*T002*T011^4*T020^3*T102^2*T120^3-8538048*T211*T330^2*T200^7*T300*T002*T011^5*T020^3*T102^2*T120^3+548604576*T211*T330^2*T200^4*T300^3*T002*T011^5*T020^3*T102^2*T120^3-272097792*T211*T330^2*T200*T300^5*T002*T011^5*T020^3*T102^2*T120^3+6613488*T330^2*T200^8*T300*T002*T011^6*T020^3*T102^2*T120^3-108335232*T330^2*T200^5*T300^3*T002*T011^6*T020^3*T102^2*T120^3-1530550080*T330^2*T200^2*T300^5*T002*T011^6*T020^3*T102^2*T120^3+1417176*T211^4*T330^2*T200^4*T300*T002^2*T020^4*T102^2*T120^3-2204496*T211^4*T330^2*T200*T300^3*T002^2*T020^4*T102^2*T120^3-4094064*T211^3*T330^2*T200^5*T300*T002^2*T011*T020^4*T102^2*T120^3+96997824*T211^3*T330^2*T200^2*T300^3*T002^2*T011*T020^4*T102^2*T120^3-83140992*T211^2*T330^2*T200^3*T300^3*T002^2*T011^2*T020^4*T102^2*T120^3-578207808*T211^2*T330^2*T300^5*T002^2*T011^2*T020^4*T102^2*T120^3+6613488*T211*T330^2*T200^7*T300*T002^2*T011^3*T020^4*T102^2*T120^3-511443072*T211*T330^2*T200^4*T300^3*T002^2*T011^3*T020^4*T102^2*T120^3+3333197952*T211*T330^2*T200*T300^5*T002^2*T011^3*T020^4*T102^2*T120^3+1102248*T330^2*T200^8*T300*T002^2*T011^4*T020^4*T102^2*T120^3+419169168*T330^2*T200^5*T300^3*T002^2*T011^4*T020^4*T102^2*T120^3+510183360*T330^2*T200^2*T300^5*T002^2*T011^4*T020^4*T102^2*T120^3-22674816*T211^2*T330^2*T200^3*T300^3*T002^3*T020^5*T102^2*T120^3+34012224*T211^2*T330^2*T300^5*T002^3*T020^5*T102^2*T120^3+192735936*T211*T330^2*T200^4*T300^3*T002^3*T011*T020^5*T102^2*T120^3-952342272*T211*T330^2*T200*T300^5*T002^3*T011*T020^5*T102^2*T120^3-260760384*T330^2*T200^5*T300^3*T002^3*T011^2*T020^5*T102^2*T120^3+2210794560*T330^2*T200^2*T300^5*T002^3*T011^2*T020^5*T102^2*T120^3-34012224*T330^2*T200^5*T300^3*T002^4*T020^6*T102^2*T120^3-68024448*T330^2*T200^2*T300^5*T002^4*T020^6*T102^2*T120^3+64152*T211^6*T330^2*T200^3*T020^3*T102^3*T120^3-233280*T211^6*T330^2*T300^2*T020^3*T102^3*T120^3-349920*T211^5*T330^2*T200^4*T011*T020^3*T102^3*T120^3+9552816*T211^5*T330^2*T200*T300^2*T011*T020^3*T102^3*T120^3+489888*T211^4*T330^2*T200^5*T011^2*T020^3*T102^3*T120^3-58279176*T211^4*T330^2*T200^2*T300^2*T011^2*T020^3*T102^3*T120^3+443232*T211^3*T330^2*T200^6*T011^3*T020^3*T102^3*T120^3+95621472*T211^3*T330^2*T200^3*T300^2*T011^3*T020^3*T102^3*T120^3+428302080*T211^3*T330^2*T300^4*T011^3*T020^3*T102^3*T120^3-1347192*T211^2*T330^2*T200^7*T011^4*T020^3*T102^3*T120^3-17426016*T211^2*T330^2*T200^4*T300^2*T011^4*T020^3*T102^3*T120^3-1218771360*T211^2*T330^2*T200*T300^4*T011^4*T020^3*T102^3*T120^3+69984*T211*T330^2*T200^8*T011^5*T020^3*T102^3*T120^3-59801328*T211*T330^2*T200^5*T300^2*T011^5*T020^3*T102^3*T120^3-298551744*T211*T330^2*T200^2*T300^4*T011^5*T020^3*T102^3*T120^3+956448*T330^2*T200^9*T011^6*T020^3*T102^3*T120^3+19274760*T330^2*T200^6*T300^2*T011^6*T020^3*T102^3*T120^3+974387232*T330^2*T200^3*T300^4*T011^6*T020^3*T102^3*T120^3+4897760256*T330^2*T300^6*T011^6*T020^3*T102^3*T120^3+3411720*T211^4*T330^2*T200^2*T300^2*T002*T020^4*T102^3*T120^3+8608032*T211^3*T330^2*T200^3*T300^2*T002*T011*T020^4*T102^3*T120^3-90699264*T211^3*T330^2*T300^4*T002*T011*T020^4*T102^3*T120^3-32437584*T211^2*T330^2*T200^4*T300^2*T002*T011^2*T020^4*T102^3*T120^3+1069495488*T211^2*T330^2*T200*T300^4*T002*T011^2*T020^4*T102^3*T120^3+81671328*T211*T330^2*T200^5*T300^2*T002*T011^3*T020^4*T102^3*T120^3-1080832896*T211*T330^2*T200^2*T300^4*T002*T011^3*T020^4*T102^3*T120^3-50755896*T330^2*T200^6*T300^2*T002*T011^4*T020^4*T102^3*T120^3+786060288*T330^2*T200^3*T300^4*T002*T011^4*T020^4*T102^3*T120^3+2448880128*T330^2*T300^6*T002*T011^4*T020^4*T102^3*T120^3-16061328*T211^2*T330^2*T200^4*T300^2*T002^2*T020^5*T102^3*T120^3+13226976*T211^2*T330^2*T200*T300^4*T002^2*T020^5*T102^3*T120^3+13226976*T211*T330^2*T200^5*T300^2*T002^2*T011*T020^5*T102^3*T120^3-427042368*T211*T330^2*T200^2*T300^4*T002^2*T011*T020^5*T102^3*T120^3-4723920*T330^2*T200^6*T300^2*T002^2*T011^2*T020^5*T102^3*T120^3-1460636064*T330^2*T200^3*T300^4*T002^2*T011^2*T020^5*T102^3*T120^3+1632586752*T330^2*T300^6*T002^2*T011^2*T020^5*T102^3*T120^3+323116128*T330^2*T200^3*T300^4*T002^3*T020^6*T102^3*T120^3-272097792*T330^2*T300^6*T002^3*T020^6*T102^3*T120^3-1207224*T211^4*T330^2*T200^3*T300*T020^4*T102^4*T120^3+3149280*T211^4*T330^2*T300^3*T020^4*T102^4*T120^3+3674160*T211^3*T330^2*T200^4*T300*T011*T020^4*T102^4*T120^3-70543872*T211^3*T330^2*T200*T300^3*T011*T020^4*T102^4*T120^3-629856*T211^2*T330^2*T200^5*T300*T011^2*T020^4*T102^4*T120^3+64245312*T211^2*T330^2*T200^2*T300^3*T011^2*T020^4*T102^4*T120^3-5773680*T211*T330^2*T200^6*T300*T011^3*T020^4*T102^4*T120^3+443418624*T211*T330^2*T200^3*T300^3*T011^3*T020^4*T102^4*T120^3-952342272*T211*T330^2*T300^5*T011^3*T020^4*T102^4*T120^3-262440*T330^2*T200^7*T300*T011^4*T020^4*T102^4*T120^3-374764320*T330^2*T200^4*T300^3*T011^4*T020^4*T102^4*T120^3-2516904576*T330^2*T200*T300^5*T011^4*T020^4*T102^4*T120^3+3779136*T211^2*T330^2*T200^2*T300^3*T002*T020^5*T102^4*T120^3-151165440*T211*T330^2*T200^3*T300^3*T002*T011*T020^5*T102^4*T120^3+136048896*T211*T330^2*T300^5*T002*T011*T020^5*T102^4*T120^3+185177664*T330^2*T200^4*T300^3*T002*T011^2*T020^5*T102^4*T120^3-1564562304*T330^2*T200*T300^5*T002*T011^2*T020^5*T102^4*T120^3+68024448*T330^2*T200^4*T300^3*T002^2*T020^6*T102^4*T120^3+170061120*T330^2*T200*T300^5*T002^2*T020^6*T102^4*T120^3+9447840*T211^2*T330^2*T200^3*T300^2*T020^5*T102^5*T120^3-22674816*T211^2*T330^2*T300^4*T020^5*T102^5*T120^3-15116544*T211*T330^2*T200^4*T300^2*T011*T020^5*T102^5*T120^3+204073344*T211*T330^2*T200*T300^4*T011*T020^5*T102^5*T120^3+9447840*T330^2*T200^5*T300^2*T011^2*T020^5*T102^5*T120^3+668907072*T330^2*T200^2*T300^4*T011^2*T020^5*T102^5*T120^3-85030560*T330^2*T200^2*T300^4*T002*T020^6*T102^5*T120^3-34012224*T330^2*T200^3*T300^3*T020^6*T102^6*T120^3+68024448*T330^2*T300^5*T020^6*T102^6*T120^3-108*T211^10*T330^2*T002*T120^4+1728*T211^9*T330^2*T200*T002*T011*T120^4-12312*T211^8*T330^2*T200^2*T002*T011^2*T120^4+67392*T211^7*T330^2*T200^3*T002*T011^3*T120^4+186624*T211^7*T330^2*T300^2*T002*T011^3*T120^4-152928*T211^6*T330^2*T200^4*T002*T011^4*T120^4+3808296*T211^6*T330^2*T200*T300^2*T002*T011^4*T120^4+22032*T211^5*T330^2*T200^5*T002*T011^5*T120^4-16691184*T211^5*T330^2*T200^2*T300^2*T002*T011^5*T120^4+301320*T211^4*T330^2*T200^6*T002*T011^6*T120^4+25619976*T211^4*T330^2*T200^3*T300^2*T002*T011^6*T120^4+72433440*T211^4*T330^2*T300^4*T002*T011^6*T120^4-241056*T211^3*T330^2*T200^7*T002*T011^7*T120^4-18732384*T211^3*T330^2*T200^4*T300^2*T002*T011^7*T120^4-224228736*T211^3*T330^2*T200*T300^4*T002*T011^7*T120^4-79380*T211^2*T330^2*T200^8*T002*T011^8*T120^4+4566456*T211^2*T330^2*T200^5*T300^2*T002*T011^8*T120^4+296662176*T211^2*T330^2*T200^2*T300^4*T002*T011^8*T120^4+155088*T211*T330^2*T200^9*T002*T011^9*T120^4+711504*T211*T330^2*T200^6*T300^2*T002*T011^9*T120^4-167541696*T211*T330^2*T200^3*T300^4*T002*T011^9*T120^4-51408*T330^2*T200^10*T002*T011^10*T120^4-495720*T330^2*T200^7*T300^2*T002*T011^10*T120^4+55427328*T330^2*T200^4*T300^4*T002*T011^10*T120^4-340122240*T330^2*T200*T300^6*T002*T011^10*T120^4-3564*T211^8*T330^2*T200^2*T002^2*T020*T120^4+16200*T211^7*T330^2*T200^3*T002^2*T011*T020*T120^4-466560*T211^7*T330^2*T300^2*T002^2*T011*T020*T120^4-87156*T211^6*T330^2*T200^4*T002^2*T011^2*T020*T120^4+128304*T211^6*T330^2*T200*T300^2*T002^2*T011^2*T020*T120^4+196992*T211^5*T330^2*T200^5*T002^2*T011^3*T020*T120^4-3604176*T211^5*T330^2*T200^2*T300^2*T002^2*T011^3*T020*T120^4+64476*T211^4*T330^2*T200^6*T002^2*T011^4*T020*T120^4-8246448*T211^4*T330^2*T200^3*T300^2*T002^2*T011^4*T020*T120^4-28343520*T211^4*T330^2*T300^4*T002^2*T011^4*T020*T120^4-442584*T211^3*T330^2*T200^7*T002^2*T011^5*T020*T120^4+43366752*T211^3*T330^2*T200^4*T300^2*T002^2*T011^5*T020*T120^4-88179840*T211^3*T330^2*T200*T300^4*T002^2*T011^5*T020*T120^4+113076*T211^2*T330^2*T200^8*T002^2*T011^6*T020*T120^4-32577552*T211^2*T330^2*T200^5*T300^2*T002^2*T011^6*T020*T120^4+41570496*T211^2*T330^2*T200^2*T300^4*T002^2*T011^6*T020*T120^4+162000*T211*T330^2*T200^9*T002^2*T011^7*T020*T120^4-2111184*T211*T330^2*T200^6*T300^2*T002^2*T011^7*T020*T120^4+166281984*T211*T330^2*T200^3*T300^4*T002^2*T011^7*T020*T120^4-680244480*T211*T330^2*T300^6*T002^2*T011^7*T020*T120^4-154224*T330^2*T200^10*T002^2*T011^8*T020*T120^4+9856080*T330^2*T200^7*T300^2*T002^2*T011^8*T020*T120^4-139198176*T330^2*T200^4*T300^4*T002^2*T011^8*T020*T120^4+2916*T211^6*T330^2*T200^4*T002^3*T020^2*T120^4+542376*T211^6*T330^2*T200*T300^2*T002^3*T020^2*T120^4+69984*T211^5*T330^2*T200^5*T002^3*T011*T020^2*T120^4-192456*T211^4*T330^2*T200^6*T002^3*T011^2*T020^2*T120^4+17898408*T211^4*T330^2*T200^3*T300^2*T002^3*T011^2*T020^2*T120^4-9447840*T211^4*T330^2*T300^4*T002^3*T011^2*T020^2*T120^4-151632*T211^3*T330^2*T200^7*T002^3*T011^3*T020^2*T120^4-24634368*T211^3*T330^2*T200^4*T300^2*T002^3*T011^3*T020^2*T120^4+52907904*T211^3*T330^2*T200*T300^4*T002^3*T011^3*T020^2*T120^4+411156*T211^2*T330^2*T200^8*T002^3*T011^4*T020^2*T120^4+23147208*T211^2*T330^2*T200^5*T300^2*T002^3*T011^4*T020^2*T120^4+211631616*T211^2*T330^2*T200^2*T300^4*T002^3*T011^4*T020^2*T120^4+174960*T211*T330^2*T200^9*T002^3*T011^5*T020^2*T120^4-31702752*T211*T330^2*T200^6*T300^2*T002^3*T011^5*T020^2*T120^4-294772608*T211*T330^2*T200^3*T300^4*T002^3*T011^5*T020^2*T120^4+3673320192*T211*T330^2*T300^6*T002^3*T011^5*T020^2*T120^4-128304*T330^2*T200^10*T002^3*T011^6*T020^2*T120^4+4111560*T330^2*T200^7*T300^2*T002^3*T011^6*T020^2*T120^4+100147104*T330^2*T200^4*T300^4*T002^3*T011^6*T020^2*T120^4-1224440064*T330^2*T200*T300^6*T002^3*T011^6*T020^2*T120^4-26244*T211^4*T330^2*T200^6*T002^4*T020^3*T120^4-1259712*T211^4*T330^2*T200^3*T300^2*T002^4*T020^3*T120^4-4408992*T211^4*T330^2*T300^4*T002^4*T020^3*T120^4+52488*T211^3*T330^2*T200^7*T002^4*T011*T020^3*T120^4-11337408*T211^3*T330^2*T200^4*T300^2*T002^4*T011*T020^3*T120^4+17635968*T211^3*T330^2*T200*T300^4*T002^4*T011*T020^3*T120^4+78732*T211^2*T330^2*T200^8*T002^4*T011^2*T020^3*T120^4-9447840*T211^2*T330^2*T200^5*T300^2*T002^4*T011^2*T020^3*T120^4-41570496*T211^2*T330^2*T200^2*T300^4*T002^4*T011^2*T020^3*T120^4-104976*T211*T330^2*T200^9*T002^4*T011^3*T020^3*T120^4+7243344*T211*T330^2*T200^6*T300^2*T002^4*T011^3*T020^3*T120^4+95738112*T211*T330^2*T200^3*T300^4*T002^4*T011^3*T020^3*T120^4-3129124608*T211*T330^2*T300^6*T002^4*T011^3*T020^3*T120^4-104976*T330^2*T200^10*T002^4*T011^4*T020^3*T120^4-1889568*T330^2*T200^7*T300^2*T002^4*T011^4*T020^3*T120^4-129750336*T330^2*T200^4*T300^4*T002^4*T011^4*T020^3*T120^4+2834352*T211^2*T330^2*T200^5*T300^2*T002^5*T020^4*T120^4+5668704*T211^2*T330^2*T200^2*T300^4*T002^5*T020^4*T120^4+8503056*T211*T330^2*T200^6*T300^2*T002^5*T011*T020^4*T120^4+79361856*T211*T330^2*T200^3*T300^4*T002^5*T011*T020^4*T120^4+136048896*T211*T330^2*T300^6*T002^5*T011*T020^4*T120^4+14171760*T330^2*T200^7*T300^2*T002^5*T011^2*T020^4*T120^4-164392416*T330^2*T200^4*T300^4*T002^5*T011^2*T020^4*T120^4+1020366720*T330^2*T200*T300^6*T002^5*T011^2*T020^4*T120^4-85030560*T330^2*T200^4*T300^4*T002^6*T020^5*T120^4+544195584*T330^2*T200*T300^6*T002^6*T020^5*T120^4+74844*T211^8*T330^2*T300*T011^2*T102*T120^4-1617408*T211^7*T330^2*T200*T300*T011^3*T102*T120^4+9094032*T211^6*T330^2*T200^2*T300*T011^4*T102*T120^4-18833472*T211^5*T330^2*T200^3*T300*T011^5*T102*T120^4-95318208*T211^5*T330^2*T300^3*T011^5*T102*T120^4+12739032*T211^4*T330^2*T200^4*T300*T011^6*T102*T120^4+409301424*T211^4*T330^2*T200*T300^3*T011^6*T102*T120^4+8320320*T211^3*T330^2*T200^5*T300*T011^7*T102*T120^4-694941120*T211^3*T330^2*T200^2*T300^3*T011^7*T102*T120^4-19249488*T211^2*T330^2*T200^6*T300*T011^8*T102*T120^4+666177696*T211^2*T330^2*T200^3*T300^3*T011^8*T102*T120^4-1065716352*T211^2*T330^2*T300^5*T011^8*T102*T120^4+12099456*T211*T330^2*T200^7*T300*T011^9*T102*T120^4-364476672*T211*T330^2*T200^4*T300^3*T011^9*T102*T120^4+1541887488*T211*T330^2*T200*T300^5*T011^9*T102*T120^4-2689524*T330^2*T200^8*T300*T011^10*T102*T120^4+82616112*T330^2*T200^5*T300^3*T011^10*T102*T120^4-521520768*T330^2*T200^2*T300^5*T011^10*T102*T120^4-8748*T211^8*T330^2*T300*T002*T020*T102*T120^4+435456*T211^7*T330^2*T200*T300*T002*T011*T020*T102*T120^4-2253096*T211^6*T330^2*T200^2*T300*T002*T011^2*T020*T102*T120^4+2251152*T211^5*T330^2*T200^3*T300*T002*T011^3*T020*T102*T120^4+66344832*T211^5*T330^2*T300^3*T002*T011^3*T020*T102*T120^4-3969648*T211^4*T330^2*T200^4*T300*T002*T011^4*T020*T102*T120^4-128280672*T211^4*T330^2*T200*T300^3*T002*T011^4*T020*T102*T120^4+5373216*T211^3*T330^2*T200^5*T300*T002*T011^5*T020*T102*T120^4+1259712*T211^3*T330^2*T200^2*T300^3*T002*T011^5*T020*T102*T120^4+3598344*T211^2*T330^2*T200^6*T300*T002*T011^6*T020*T102*T120^4+87759936*T211^2*T330^2*T200^3*T300^3*T002*T011^6*T020*T102*T120^4+1043041536*T211^2*T330^2*T300^5*T002*T011^6*T020*T102*T120^4-7344432*T211*T330^2*T200^7*T300*T002*T011^7*T020*T102*T120^4-38211264*T211*T330^2*T200^4*T300^3*T002*T011^7*T020*T102*T120^4-1587237120*T211*T330^2*T200*T300^5*T002*T011^7*T020*T102*T120^4+3348540*T330^2*T200^8*T300*T002*T011^8*T020*T102*T120^4-66134880*T330^2*T200^5*T300^3*T002*T011^8*T020*T102*T120^4+1587237120*T330^2*T200^2*T300^5*T002*T011^8*T020*T102*T120^4-11664*T211^6*T330^2*T200^2*T300*T002^2*T020^2*T102*T120^4-997272*T211^5*T330^2*T200^3*T300*T002^2*T011*T020^2*T102*T120^4+3779136*T211^5*T330^2*T300^3*T002^2*T011*T020^2*T102*T120^4+10383876*T211^4*T330^2*T200^4*T300*T002^2*T011^2*T020^2*T102*T120^4-36216720*T211^4*T330^2*T200*T300^3*T002^2*T011^2*T020^2*T102*T120^4-9191232*T211^3*T330^2*T200^5*T300*T002^2*T011^3*T020^2*T102*T120^4-102036672*T211^3*T330^2*T200^2*T300^3*T002^2*T011^3*T020^2*T102*T120^4-3306744*T211^2*T330^2*T200^6*T300*T002^2*T011^4*T020^2*T102*T120^4+546085152*T211^2*T330^2*T200^3*T300^3*T002^2*T011^4*T020^2*T102*T120^4-1020366720*T211^2*T330^2*T300^5*T002^2*T011^4*T020^2*T102*T120^4+10725048*T211*T330^2*T200^7*T300*T002^2*T011^5*T020^2*T102*T120^4-545455296*T211*T330^2*T200^4*T300^3*T002^2*T011^5*T020^2*T102*T120^4+1700611200*T211*T330^2*T200*T300^5*T002^2*T011^5*T020^2*T102*T120^4-6528924*T330^2*T200^8*T300*T002^2*T011^6*T020^2*T102*T120^4+70858800*T330^2*T200^5*T300^3*T002^2*T011^6*T020^2*T102*T120^4+238085568*T330^2*T200^2*T300^5*T002^2*T011^6*T020^2*T102*T120^4-288684*T211^4*T330^2*T200^4*T300*T002^3*T020^3*T102*T120^4-6298560*T211^4*T330^2*T200*T300^3*T002^3*T020^3*T102*T120^4-1469664*T211^3*T330^2*T200^5*T300*T002^3*T011*T020^3*T102*T120^4+31492800*T211^3*T330^2*T200^2*T300^3*T002^3*T011*T020^3*T102*T120^4-7400808*T211^2*T330^2*T200^6*T300*T002^3*T011^2*T020^3*T102*T120^4-325005696*T211^2*T330^2*T200^3*T300^3*T002^3*T011^2*T020^3*T102*T120^4+1451188224*T211^2*T330^2*T300^5*T002^3*T011^2*T020^3*T102*T120^4-209952*T211*T330^2*T200^7*T300*T002^3*T011^3*T020^3*T102*T120^4+375394176*T211*T330^2*T200^4*T300^3*T002^3*T011^3*T020^3*T102*T120^4-2086083072*T211*T330^2*T200*T300^5*T002^3*T011^3*T020^3*T102*T120^4+6009876*T330^2*T200^8*T300*T002^3*T011^4*T020^3*T102*T120^4-180138816*T330^2*T200^5*T300^3*T002^3*T011^4*T020^3*T102*T120^4-442158912*T330^2*T200^2*T300^5*T002^3*T011^4*T020^3*T102*T120^4+1417176*T211^2*T330^2*T200^6*T300*T002^4*T020^4*T102*T120^4+7558272*T211^2*T330^2*T200^3*T300^3*T002^4*T020^4*T102*T120^4-45349632*T211^2*T330^2*T300^5*T002^4*T020^4*T102*T120^4+1417176*T211*T330^2*T200^7*T300*T002^4*T011*T020^4*T102*T120^4+139828032*T211*T330^2*T200^4*T300^3*T002^4*T011*T020^4*T102*T120^4-294772608*T211*T330^2*T200*T300^5*T002^4*T011*T020^4*T102*T120^4+183288096*T330^2*T200^5*T300^3*T002^4*T011^2*T020^4*T102*T120^4-1031704128*T330^2*T200^2*T300^5*T002^4*T011^2*T020^4*T102*T120^4-51018336*T330^2*T200^5*T300^3*T002^5*T020^5*T102*T120^4+170061120*T330^2*T200^2*T300^5*T002^5*T020^5*T102*T120^4+5022*T211^8*T330^2*T200*T020*T102^2*T120^4-101736*T211^7*T330^2*T200^2*T011*T020*T102^2*T120^4+503172*T211^6*T330^2*T200^3*T011^2*T020*T102^2*T120^4-297432*T211^6*T330^2*T300^2*T011^2*T020*T102^2*T120^4-791856*T211^5*T330^2*T200^4*T011^3*T020*T102^2*T120^4+2939328*T211^5*T330^2*T200*T300^2*T011^3*T020*T102^2*T120^4-250128*T211^4*T330^2*T200^5*T011^4*T020*T102^2*T120^4+42305328*T211^4*T330^2*T200^2*T300^2*T011^4*T020*T102^2*T120^4+1927800*T211^3*T330^2*T200^6*T011^5*T020*T102^2*T120^4-162152928*T211^3*T330^2*T200^3*T300^2*T011^5*T020*T102^2*T120^4-854084736*T211^3*T330^2*T300^4*T011^5*T020*T102^2*T120^4-1011204*T211^2*T330^2*T200^7*T011^6*T020*T102^2*T120^4+134421768*T211^2*T330^2*T200^4*T300^2*T011^6*T020*T102^2*T120^4+3200928192*T211^2*T330^2*T200*T300^4*T011^6*T020*T102^2*T120^4-1075680*T211*T330^2*T200^8*T011^7*T020*T102^2*T120^4+23724576*T211*T330^2*T200^5*T300^2*T011^7*T020*T102^2*T120^4-3575062656*T211*T330^2*T200^2*T300^4*T011^7*T020*T102^2*T120^4+711666*T330^2*T200^9*T011^8*T020*T102^2*T120^4-39820896*T330^2*T200^6*T300^2*T011^8*T020*T102^2*T120^4+1349151552*T330^2*T200^3*T300^4*T011^8*T020*T102^2*T120^4-2448880128*T330^2*T300^6*T011^8*T020*T102^2*T120^4-52488*T211^6*T330^2*T300^2*T002*T020^2*T102^2*T120^4-227448*T211^5*T330^2*T200^4*T002*T011*T020^2*T102^2*T120^4-1364688*T211^5*T330^2*T200*T300^2*T002*T011*T020^2*T102^2*T120^4+463644*T211^4*T330^2*T200^5*T002*T011^2*T020^2*T102^2*T120^4-35744328*T211^4*T330^2*T200^2*T300^2*T002*T011^2*T020^2*T102^2*T120^4+349920*T211^3*T330^2*T200^6*T002*T011^3*T020^2*T102^2*T120^4+135419040*T211^3*T330^2*T200^3*T300^2*T002*T011^3*T020^2*T102^2*T120^4-22674816*T211^3*T330^2*T300^4*T002*T011^3*T020^2*T102^2*T120^4-1172232*T211^2*T330^2*T200^7*T002*T011^4*T020^2*T102^2*T120^4-198037224*T211^2*T330^2*T200^4*T300^2*T002*T011^4*T020^2*T102^2*T120^4-402477984*T211^2*T330^2*T200*T300^4*T002*T011^4*T020^2*T102^2*T120^4-402408*T211*T330^2*T200^8*T002*T011^5*T020^2*T102^2*T120^4+172265616*T211*T330^2*T200^5*T300^2*T002*T011^5*T020^2*T102^2*T120^4+714256704*T211*T330^2*T200^2*T300^4*T002*T011^5*T020^2*T102^2*T120^4+428652*T330^2*T200^9*T002*T011^6*T020^2*T102^2*T120^4-38053800*T330^2*T200^6*T300^2*T002*T011^6*T020^2*T102^2*T120^4-742600224*T330^2*T200^3*T300^4*T002*T011^6*T020^2*T102^2*T120^4-1836660096*T330^2*T300^6*T002*T011^6*T020^2*T102^2*T120^4+170586*T211^4*T330^2*T200^5*T002^2*T020^3*T102^2*T120^4+419904*T211^4*T330^2*T200^2*T300^2*T002^2*T020^3*T102^2*T120^4-262440*T211^3*T330^2*T200^6*T002^2*T011*T020^3*T102^2*T120^4+38211264*T211^3*T330^2*T200^3*T300^2*T002^2*T011*T020^3*T102^2*T120^4-45349632*T211^3*T330^2*T300^4*T002^2*T011*T020^3*T102^2*T120^4-393660*T211^2*T330^2*T200^7*T002^2*T011^2*T020^3*T102^2*T120^4-72118512*T211^2*T330^2*T200^4*T300^2*T002^2*T011^2*T020^3*T102^2*T120^4-249422976*T211^2*T330^2*T200*T300^4*T002^2*T011^2*T020^3*T102^2*T120^4+682344*T211*T330^2*T200^8*T002^2*T011^3*T020^3*T102^2*T120^4-24774336*T211*T330^2*T200^5*T300^2*T002^2*T011^3*T020^3*T102^2*T120^4+1530550080*T211*T330^2*T200^2*T300^4*T002^2*T011^3*T020^3*T102^2*T120^4+642978*T330^2*T200^9*T002^2*T011^4*T020^3*T102^2*T120^4+68129424*T330^2*T200^6*T300^2*T002^2*T011^4*T020^3*T102^2*T120^4-391140576*T330^2*T200^3*T300^4*T002^2*T011^4*T020^3*T102^2*T120^4-3673320192*T330^2*T300^6*T002^2*T011^4*T020^3*T102^2*T120^4-2834352*T211^2*T330^2*T200^4*T300^2*T002^3*T020^4*T102^2*T120^4+66134880*T211^2*T330^2*T200*T300^4*T002^3*T020^4*T102^2*T120^4+5668704*T211*T330^2*T200^5*T300^2*T002^3*T011*T020^4*T102^2*T120^4-355238784*T211*T330^2*T200^2*T300^4*T002^3*T011*T020^4*T102^2*T120^4-42515280*T330^2*T200^6*T300^2*T002^3*T011^2*T020^4*T102^2*T120^4+1211213088*T330^2*T200^3*T300^4*T002^3*T011^2*T020^4*T102^2*T120^4-1836660096*T330^2*T300^6*T002^3*T011^2*T020^4*T102^2*T120^4-4251528*T330^2*T200^6*T300^2*T002^4*T020^5*T102^2*T120^4+17006112*T330^2*T200^3*T300^4*T002^4*T020^5*T102^2*T120^4-166212*T211^6*T330^2*T200*T300*T020^2*T102^3*T120^4+3709152*T211^5*T330^2*T200^2*T300*T011*T020^2*T102^3*T120^4-17303544*T211^4*T330^2*T200^3*T300*T011^2*T020^2*T102^3*T120^4-51018336*T211^4*T330^2*T300^3*T011^2*T020^2*T102^3*T120^4+22639824*T211^3*T330^2*T200^4*T300*T011^3*T020^2*T102^3*T120^4+615999168*T211^3*T330^2*T200*T300^3*T011^3*T020^2*T102^3*T120^4+3472956*T211^2*T330^2*T200^5*T300*T011^4*T020^2*T102^3*T120^4-1910353248*T211^2*T330^2*T200^2*T300^3*T011^4*T020^2*T102^3*T120^4-25019280*T211*T330^2*T200^6*T300*T011^5*T020^2*T102^3*T120^4+1711948608*T211*T330^2*T200^3*T300^3*T011^5*T020^2*T102^3*T120^4+1632586752*T211*T330^2*T300^5*T011^5*T020^2*T102^3*T120^4+15326496*T330^2*T200^7*T300*T011^6*T020^2*T102^3*T120^4-540416448*T330^2*T200^4*T300^3*T011^6*T020^2*T102^3*T120^4+1122403392*T330^2*T200*T300^5*T011^6*T020^2*T102^3*T120^4+524880*T211^4*T330^2*T200^3*T300*T002*T020^3*T102^3*T120^4+5668704*T211^4*T330^2*T300^3*T002*T020^3*T102^3*T120^4+1154736*T211^3*T330^2*T200^4*T300*T002*T011*T020^3*T102^3*T120^4-80621568*T211^3*T330^2*T200*T300^3*T002*T011*T020^3*T102^3*T120^4+6928416*T211^2*T330^2*T200^5*T300*T002*T011^2*T020^3*T102^3*T120^4+502625088*T211^2*T330^2*T200^2*T300^3*T002*T011^2*T020^3*T102^3*T120^4+1154736*T211*T330^2*T200^6*T300*T002*T011^3*T020^3*T102^3*T120^4-691581888*T211*T330^2*T200^3*T300^3*T002*T011^3*T020^3*T102^3*T120^4+816293376*T211*T330^2*T300^5*T002*T011^3*T020^3*T102^3*T120^4-5143824*T330^2*T200^7*T300*T002*T011^4*T020^3*T102^3*T120^4+386101728*T330^2*T200^4*T300^3*T002*T011^4*T020^3*T102^3*T120^4+2040733440*T330^2*T200*T300^5*T002*T011^4*T020^3*T102^3*T120^4-2834352*T211^2*T330^2*T200^5*T300*T002^2*T020^4*T102^3*T120^4+13226976*T211^2*T330^2*T200^2*T300^3*T002^2*T020^4*T102^3*T120^4-2834352*T211*T330^2*T200^6*T300*T002^2*T011*T020^4*T102^3*T120^4-251312544*T211*T330^2*T200^3*T300^3*T002^2*T011*T020^4*T102^3*T120^4-136048896*T211*T330^2*T300^5*T002^2*T011*T020^4*T102^3*T120^4-332563968*T330^2*T200^4*T300^3*T002^2*T011^2*T020^4*T102^3*T120^4+2414867904*T330^2*T200*T300^5*T002^2*T011^2*T020^4*T102^3*T120^4+85030560*T330^2*T200^4*T300^3*T002^3*T020^5*T102^3*T120^4-408146688*T330^2*T200*T300^5*T002^3*T020^5*T102^3*T120^4-144342*T211^4*T330^2*T200^4*T020^3*T102^4*T120^4+2624400*T211^4*T330^2*T200*T300^2*T020^3*T102^4*T120^4+209952*T211^3*T330^2*T200^5*T011*T020^3*T102^4*T120^4-43670016*T211^3*T330^2*T200^2*T300^2*T011*T020^3*T102^4*T120^4+314928*T211^2*T330^2*T200^6*T011^2*T020^3*T102^4*T120^4+106445664*T211^2*T330^2*T200^3*T300^2*T011^2*T020^3*T102^4*T120^4+328784832*T211^2*T330^2*T300^4*T011^2*T020^3*T102^4*T120^4-577368*T211*T330^2*T200^7*T011^3*T020^3*T102^4*T120^4-33907248*T211*T330^2*T200^4*T300^2*T011^3*T020^3*T102^4*T120^4-1632586752*T211*T330^2*T200*T300^4*T011^3*T020^3*T102^4*T120^4-538002*T330^2*T200^8*T011^4*T020^3*T102^4*T120^4-25089264*T330^2*T200^5*T300^2*T011^4*T020^3*T102^4*T120^4+79361856*T330^2*T200^2*T300^4*T011^4*T020^3*T102^4*T120^4-34012224*T211^2*T330^2*T300^4*T002*T020^4*T102^4*T120^4-14171760*T211*T330^2*T200^4*T300^2*T002*T011*T020^4*T102^4*T120^4+249422976*T211*T330^2*T200*T300^4*T002*T011*T020^4*T102^4*T120^4+28343520*T330^2*T200^5*T300^2*T002*T011^2*T020^4*T102^4*T120^4-1009029312*T330^2*T200^2*T300^4*T002*T011^2*T020^4*T102^4*T120^4+8503056*T330^2*T200^5*T300^2*T002^2*T020^5*T102^4*T120^4-17006112*T330^2*T200^2*T300^4*T002^2*T020^5*T102^4*T120^4+1417176*T211^2*T330^2*T200^4*T300*T020^4*T102^5*T120^4-20785248*T211^2*T330^2*T200*T300^3*T020^4*T102^5*T120^4+1417176*T211*T330^2*T200^5*T300*T011*T020^4*T102^5*T120^4+151165440*T211*T330^2*T200^2*T300^3*T011*T020^4*T102^5*T120^4+120932352*T330^2*T200^3*T300^3*T011^2*T020^4*T102^5*T120^4-408146688*T330^2*T300^5*T011^2*T020^4*T102^5*T120^4-34012224*T330^2*T200^3*T300^3*T002*T020^5*T102^5*T120^4-4251528*T330^2*T200^4*T300^2*T020^5*T102^6*T120^4+68024448*T330^2*T200*T300^4*T020^5*T102^6*T120^4-7776*T211^8*T330^2*T300*T002^2*T120^5+77760*T211^7*T330^2*T200*T300*T002^2*T011*T120^5+100116*T211^6*T330^2*T200^2*T300*T002^2*T011^2*T120^5-2412504*T211^5*T330^2*T200^3*T300*T002^2*T011^3*T120^5+1679616*T211^5*T330^2*T300^3*T002^2*T011^3*T120^5+4713228*T211^4*T330^2*T200^4*T300*T002^2*T011^4*T120^5-3044304*T211^4*T330^2*T200*T300^3*T002^2*T011^4*T120^5-1006992*T211^3*T330^2*T200^5*T300*T002^2*T011^5*T120^5-28973376*T211^3*T330^2*T200^2*T300^3*T002^2*T011^5*T120^5-4058100*T211^2*T330^2*T200^6*T300*T002^2*T011^6*T120^5+82301184*T211^2*T330^2*T200^3*T300^3*T002^2*T011^6*T120^5-238085568*T211^2*T330^2*T300^5*T002^2*T011^6*T120^5+3139560*T211*T330^2*T200^7*T300*T002^2*T011^7*T120^5-63825408*T211*T330^2*T200^4*T300^3*T002^2*T011^7*T120^5+294772608*T211*T330^2*T200*T300^5*T002^2*T011^7*T120^5-949644*T330^2*T200^8*T300*T002^2*T011^8*T120^5+33697296*T330^2*T200^5*T300^3*T002^2*T011^8*T120^5-351459648*T330^2*T200^2*T300^5*T002^2*T011^8*T120^5+8748*T211^6*T330^2*T200^2*T300*T002^3*T020*T120^5+349920*T211^5*T330^2*T200^3*T300*T002^3*T011*T020*T120^5-6718464*T211^5*T330^2*T300^3*T002^3*T011*T020*T120^5-113724*T211^4*T330^2*T200^4*T300*T002^3*T011^2*T020*T120^5+10287648*T211^4*T330^2*T200*T300^3*T002^3*T011^2*T020*T120^5+3149280*T211^3*T330^2*T200^5*T300*T002^3*T011^3*T020*T120^5-13856832*T211^3*T330^2*T200^2*T300^3*T002^3*T011^3*T020*T120^5-1618380*T211^2*T330^2*T200^6*T300*T002^3*T011^4*T020*T120^5-26873856*T211^2*T330^2*T200^3*T300^3*T002^3*T011^4*T020*T120^5+1349151552*T211^2*T330^2*T300^5*T002^3*T011^4*T020*T120^5-3499200*T211*T330^2*T200^7*T300*T002^3*T011^5*T020*T120^5+51228288*T211*T330^2*T200^4*T300^3*T002^3*T011^5*T020*T120^5-1405838592*T211*T330^2*T200*T300^5*T002^3*T011^5*T020*T120^5+1723356*T330^2*T200^8*T300*T002^3*T011^6*T020*T120^5-20785248*T330^2*T200^5*T300^3*T002^3*T011^6*T020*T120^5+238085568*T330^2*T200^2*T300^5*T002^3*T011^6*T020*T120^5-157464*T211^4*T330^2*T200^4*T300*T002^4*T020^2*T120^5+2834352*T211^4*T330^2*T200*T300^3*T002^4*T020^2*T120^5-2204496*T211^3*T330^2*T200^5*T300*T002^4*T011*T020^2*T120^5+35271936*T211^3*T330^2*T200^2*T300^3*T002^4*T011*T020^2*T120^5-1653372*T211^2*T330^2*T200^6*T300*T002^4*T011^2*T020^2*T120^5+22674816*T211^2*T330^2*T200^3*T300^3*T002^4*T011^2*T020^2*T120^5-714256704*T211^2*T330^2*T300^5*T002^4*T011^2*T020^2*T120^5-157464*T211*T330^2*T200^7*T300*T002^4*T011^3*T020^2*T120^5-9447840*T211*T330^2*T200^4*T300^3*T002^4*T011^3*T020^2*T120^5-68024448*T211*T330^2*T200*T300^5*T002^4*T011^3*T020^2*T120^5-551124*T330^2*T200^8*T300*T002^4*T011^4*T020^2*T120^5-42200352*T330^2*T200^5*T300^3*T002^4*T011^4*T020^2*T120^5+170061120*T330^2*T200^2*T300^5*T002^4*T011^4*T020^2*T120^5+708588*T211^2*T330^2*T200^6*T300*T002^5*T020^3*T120^5-22674816*T211^2*T330^2*T200^3*T300^3*T002^5*T020^3*T120^5-34012224*T211^2*T330^2*T300^5*T002^5*T020^3*T120^5+2834352*T211*T330^2*T200^7*T300*T002^5*T011*T020^3*T120^5-5668704*T211*T330^2*T200^4*T300^3*T002^5*T011*T020^3*T120^5+90699264*T211*T330^2*T200*T300^5*T002^5*T011*T020^3*T120^5+2125764*T330^2*T200^8*T300*T002^5*T011^2*T020^3*T120^5-68024448*T330^2*T200^5*T300^3*T002^5*T011^2*T020^3*T120^5+260760384*T330^2*T200^2*T300^5*T002^5*T011^2*T020^3*T120^5-8503056*T330^2*T200^5*T300^3*T002^6*T020^4*T120^5+408146688*T330^2*T200^2*T300^5*T002^6*T020^4*T120^5+2106*T211^8*T330^2*T200*T002*T102*T120^5-25920*T211^7*T330^2*T200^2*T002*T011*T102*T120^5+173664*T211^6*T330^2*T200^3*T002*T011^2*T102*T120^5+629856*T211^6*T330^2*T300^2*T002*T011^2*T102*T120^5-465264*T211^5*T330^2*T200^4*T002*T011^3*T102*T120^5+8817984*T211^5*T330^2*T200*T300^2*T002*T011^3*T102*T120^5-159732*T211^4*T330^2*T200^5*T002*T011^4*T102*T120^5-43302600*T211^4*T330^2*T200^2*T300^2*T002*T011^4*T102*T120^5+953856*T211^3*T330^2*T200^6*T002*T011^5*T102*T120^5+81251424*T211^3*T330^2*T200^3*T300^2*T002*T011^5*T102*T120^5+105815808*T211^3*T330^2*T300^4*T002*T011^5*T102*T120^5-261792*T211^2*T330^2*T200^7*T002*T011^6*T102*T120^5-60151248*T211^2*T330^2*T200^4*T300^2*T002*T011^6*T102*T120^5-517741632*T211^2*T330^2*T200*T300^4*T002*T011^6*T102*T120^5-457488*T211*T330^2*T200^8*T002*T011^7*T102*T120^5+11967264*T211*T330^2*T200^5*T300^2*T002*T011^7*T102*T120^5+597103488*T211*T330^2*T200^2*T300^4*T002*T011^7*T102*T120^5+250938*T330^2*T200^9*T002*T011^8*T102*T120^5+787320*T330^2*T200^6*T300^2*T002*T011^8*T102*T120^5-207852480*T330^2*T200^3*T300^4*T002*T011^8*T102*T120^5+408146688*T330^2*T300^6*T002*T011^8*T102*T120^5+33534*T211^6*T330^2*T200^3*T002^2*T020*T102*T120^5-69984*T211^6*T330^2*T300^2*T002^2*T020*T102*T120^5-148716*T211^5*T330^2*T200^4*T002^2*T011*T020*T102*T120^5-419904*T211^5*T330^2*T200*T300^2*T002^2*T011*T020*T102*T120^5+538002*T211^4*T330^2*T200^5*T002^2*T011^2*T020*T102*T120^5-13122000*T211^4*T330^2*T200^2*T300^2*T002^2*T011^2*T020*T102*T120^5+530712*T211^3*T330^2*T200^6*T002^2*T011^3*T020*T102*T120^5+2589408*T211^3*T330^2*T200^3*T300^2*T002^2*T011^3*T020*T102*T120^5+30233088*T211^3*T330^2*T300^4*T002^2*T011^3*T020*T102*T120^5-791694*T211^2*T330^2*T200^7*T002^2*T011^4*T020*T102*T120^5+63510480*T211^2*T330^2*T200^4*T300^2*T002^2*T011^4*T020*T102*T120^5+141717600*T211^2*T330^2*T200*T300^4*T002^2*T011^4*T020*T102*T120^5-78732*T211*T330^2*T200^8*T002^2*T011^5*T020*T102*T120^5-67604544*T211*T330^2*T200^5*T300^2*T002^2*T011^5*T020*T102*T120^5-192735936*T211*T330^2*T200^2*T300^4*T002^2*T011^5*T020*T102*T120^5+523422*T330^2*T200^9*T002^2*T011^6*T020*T102*T120^5-13716864*T330^2*T200^6*T300^2*T002^2*T011^6*T020*T102*T120^5+342011808*T330^2*T200^3*T300^4*T002^2*T011^6*T020*T102*T120^5+408146688*T330^2*T300^6*T002^2*T011^6*T020*T102*T120^5+39366*T211^4*T330^2*T200^5*T002^3*T020^2*T102*T120^5-2676888*T211^4*T330^2*T200^2*T300^2*T002^3*T020^2*T102*T120^5-472392*T211^3*T330^2*T200^6*T002^3*T011*T020^2*T102*T120^5+15746400*T211^3*T330^2*T200^3*T300^2*T002^3*T011*T020^2*T102*T120^5+136048896*T211^3*T330^2*T300^4*T002^3*T011*T020^2*T102*T120^5-708588*T211^2*T330^2*T200^7*T002^3*T011^2*T020^2*T102*T120^5-47239200*T211^2*T330^2*T200^4*T300^2*T002^3*T011^2*T020^2*T102*T120^5-158723712*T211^2*T330^2*T200*T300^4*T002^3*T011^2*T020^2*T102*T120^5+157464*T211*T330^2*T200^8*T002^3*T011^3*T020^2*T102*T120^5+62985600*T211*T330^2*T200^5*T300^2*T002^3*T011^3*T020^2*T102*T120^5+22674816*T211*T330^2*T200^2*T300^4*T002^3*T011^3*T020^2*T102*T120^5+354294*T330^2*T200^9*T002^3*T011^4*T020^2*T102*T120^5-41413032*T330^2*T200^6*T300^2*T002^3*T011^4*T020^2*T102*T120^5-651900960*T330^2*T200^3*T300^4*T002^3*T011^4*T020^2*T102*T120^5+4897760256*T330^2*T300^6*T002^3*T011^4*T020^2*T102*T120^5+118098*T211^2*T330^2*T200^7*T002^4*T020^3*T102*T120^5-1889568*T211^2*T330^2*T200^4*T300^2*T002^4*T020^3*T102*T120^5-24564384*T211^2*T330^2*T200*T300^4*T002^4*T020^3*T102*T120^5+236196*T211*T330^2*T200^8*T002^4*T011*T020^3*T102*T120^5+27398736*T211*T330^2*T200^5*T300^2*T002^4*T011*T020^3*T102*T120^5-366576192*T211*T330^2*T200^2*T300^4*T002^4*T011*T020^3*T102*T120^5+118098*T330^2*T200^9*T002^4*T011^2*T020^3*T102*T120^5+33539832*T330^2*T200^6*T300^2*T002^4*T011^2*T020^3*T102*T120^5-478060704*T330^2*T200^3*T300^4*T002^4*T011^2*T020^3*T102*T120^5+408146688*T330^2*T300^6*T002^4*T011^2*T020^3*T102*T120^5-4251528*T330^2*T200^6*T300^2*T002^5*T020^4*T102*T120^5+255091680*T330^2*T200^3*T300^4*T002^5*T020^4*T102*T120^5+408146688*T330^2*T300^6*T002^5*T020^4*T102*T120^5+46656*T211^7*T330^2*T300*T011*T102^2*T120^5-1845828*T211^6*T330^2*T200*T300*T011^2*T102^2*T120^5+13944312*T211^5*T330^2*T200^2*T300*T011^3*T102^2*T120^5-28293948*T211^4*T330^2*T200^3*T300*T011^4*T102^2*T120^5-242809488*T211^4*T330^2*T300^3*T011^4*T102^2*T120^5+11162448*T211^3*T330^2*T200^4*T300*T011^5*T102^2*T120^5+860383296*T211^3*T330^2*T200*T300^3*T011^5*T102^2*T120^5+21791268*T211^2*T330^2*T200^5*T300*T011^6*T102^2*T120^5-1122403392*T211^2*T330^2*T200^2*T300^3*T011^6*T102^2*T120^5-25480008*T211*T330^2*T200^6*T300*T011^7*T102^2*T120^5+755827200*T211*T330^2*T200^3*T300^3*T011^7*T102^2*T120^5-1360488960*T211*T330^2*T300^5*T011^7*T102^2*T120^5+8021916*T330^2*T200^7*T300*T011^8*T102^2*T120^5-215725680*T330^2*T200^4*T300^3*T011^8*T102^2*T120^5+884317824*T330^2*T200*T300^5*T011^8*T102^2*T120^5+145800*T211^6*T330^2*T200*T300*T002*T020*T102^2*T120^5-1942056*T211^5*T330^2*T200^2*T300*T002*T011*T020*T102^2*T120^5+1277208*T211^4*T330^2*T200^3*T300*T002*T011^2*T020*T102^2*T120^5+72748368*T211^4*T330^2*T300^3*T002*T011^2*T020*T102^2*T120^5-5936976*T211^3*T330^2*T200^4*T300*T002*T011^3*T020*T102^2*T120^5-176359680*T211^3*T330^2*T200*T300^3*T002*T011^3*T020*T102^2*T120^5+3936600*T211^2*T330^2*T200^5*T300*T002*T011^4*T020*T102^2*T120^5+272097792*T211^2*T330^2*T200^2*T300^3*T002*T011^4*T020*T102^2*T120^5+7365816*T211*T330^2*T200^6*T300*T002*T011^5*T020*T102^2*T120^5-120932352*T211*T330^2*T200^3*T300^3*T002*T011^5*T020*T102^2*T120^5-408146688*T211*T330^2*T300^5*T002*T011^5*T020*T102^2*T120^5-5872824*T330^2*T200^7*T300*T002*T011^6*T020*T102^2*T120^5+38106288*T330^2*T200^4*T300^3*T002*T011^6*T020*T102^2*T120^5-1156415616*T330^2*T200*T300^5*T002*T011^6*T020*T102^2*T120^5-708588*T211^4*T330^2*T200^3*T300*T002^2*T020^2*T102^2*T120^5+9447840*T211^3*T330^2*T200^4*T300*T002^2*T011*T020^2*T102^2*T120^5-34012224*T211^3*T330^2*T200*T300^3*T002^2*T011*T020^2*T102^2*T120^5-7558272*T211^2*T330^2*T200^5*T300*T002^2*T011^2*T020^2*T102^2*T120^5-150220656*T211^2*T330^2*T200^2*T300^3*T002^2*T011^2*T020^2*T102^2*T120^5-6613488*T211*T330^2*T200^6*T300*T002^2*T011^3*T020^2*T102^2*T120^5+867311712*T211*T330^2*T200^3*T300^3*T002^2*T011^3*T020^2*T102^2*T120^5-1836660096*T211*T330^2*T300^5*T002^2*T011^3*T020^2*T102^2*T120^5+11101212*T330^2*T200^7*T300*T002^2*T011^4*T020^2*T102^2*T120^5-427987152*T330^2*T200^4*T300^3*T002^2*T011^4*T020^2*T102^2*T120^5-612220032*T330^2*T200*T300^5*T002^2*T011^4*T020^2*T102^2*T120^5-944784*T211^2*T330^2*T200^5*T300*T002^3*T020^3*T102^2*T120^5+61410960*T211^2*T330^2*T200^2*T300^3*T002^3*T020^3*T102^2*T120^5-4723920*T211*T330^2*T200^6*T300*T002^3*T011*T020^3*T102^2*T120^5-200294208*T211*T330^2*T200^3*T300^3*T002^3*T011*T020^3*T102^2*T120^5+68024448*T211*T330^2*T300^5*T002^3*T011*T020^3*T102^2*T120^5-3779136*T330^2*T200^7*T300*T002^3*T011^2*T020^3*T102^2*T120^5+469557648*T330^2*T200^4*T300^3*T002^3*T011^2*T020^3*T102^2*T120^5-2176782336*T330^2*T200*T300^5*T002^3*T011^2*T020^3*T102^2*T120^5+34012224*T330^2*T200^4*T300^3*T002^4*T020^4*T102^2*T120^5+68024448*T330^2*T200*T300^5*T002^4*T020^4*T102^2*T120^5-39366*T211^6*T330^2*T200^2*T020*T102^3*T120^5+358668*T211^5*T330^2*T200^3*T011*T020*T102^3*T120^5-419904*T211^5*T330^2*T300^2*T011*T020*T102^3*T120^5-607986*T211^4*T330^2*T200^4*T011^2*T020*T102^3*T120^5+18318312*T211^4*T330^2*T200*T300^2*T011^2*T020*T102^3*T120^5-507384*T211^3*T330^2*T200^5*T011^3*T020*T102^3*T120^5-39051072*T211^3*T330^2*T200^2*T300^2*T011^3*T020*T102^3*T120^5+1579014*T211^2*T330^2*T200^6*T011^4*T020*T102^3*T120^5-60256224*T211^2*T330^2*T200^3*T300^2*T011^4*T020*T102^3*T120^5-827630784*T211^2*T330^2*T300^4*T011^4*T020*T102^3*T120^5+218700*T211*T330^2*T200^7*T011^5*T020*T102^3*T120^5+49338720*T211*T330^2*T200^4*T300^2*T011^5*T020*T102^3*T120^5+2471554944*T211*T330^2*T200*T300^4*T011^5*T020*T102^3*T120^5-861678*T330^2*T200^8*T011^6*T020*T102^3*T120^5+17793432*T330^2*T200^5*T300^2*T011^6*T020*T102^3*T120^5-1360488960*T330^2*T200^2*T300^4*T011^6*T020*T102^3*T120^5-39366*T211^4*T330^2*T200^4*T002*T020^2*T102^3*T120^5-314928*T211^4*T330^2*T200*T300^2*T002*T020^2*T102^3*T120^5+472392*T211^3*T330^2*T200^5*T002*T011*T020^2*T102^3*T120^5-9447840*T211^3*T330^2*T200^2*T300^2*T002*T011*T020^2*T102^3*T120^5+708588*T211^2*T330^2*T200^6*T002*T011^2*T020^2*T102^3*T120^5+80306640*T211^2*T330^2*T200^3*T300^2*T002*T011^2*T020^2*T102^3*T120^5-157464*T211*T330^2*T200^7*T002*T011^3*T020^2*T102^3*T120^5-141087744*T211*T330^2*T200^4*T300^2*T002*T011^3*T020^2*T102^3*T120^5+1020366720*T211*T330^2*T200*T300^4*T002*T011^3*T020^2*T102^3*T120^5-354294*T330^2*T200^8*T002*T011^4*T020^2*T102^3*T120^5+75582720*T330^2*T200^5*T300^2*T002*T011^4*T020^2*T102^3*T120^5+289103904*T330^2*T200^2*T300^4*T002*T011^4*T020^2*T102^3*T120^5-236196*T211^2*T330^2*T200^6*T002^2*T020^3*T102^3*T120^5+11809800*T211^2*T330^2*T200^3*T300^2*T002^2*T020^3*T102^3*T120^5+11337408*T211^2*T330^2*T300^4*T002^2*T020^3*T102^3*T120^5-472392*T211*T330^2*T200^7*T002^2*T011*T020^3*T102^3*T120^5-78417072*T211*T330^2*T200^4*T300^2*T002^2*T011*T020^3*T102^3*T120^5-79361856*T211*T330^2*T200*T300^4*T002^2*T011*T020^3*T102^3*T120^5-236196*T330^2*T200^8*T002^2*T011^2*T020^3*T102^3*T120^5-30705480*T330^2*T200^5*T300^2*T002^2*T011^2*T020^3*T102^3*T120^5+1320808032*T330^2*T200^2*T300^4*T002^2*T011^2*T020^3*T102^3*T120^5+8503056*T330^2*T200^5*T300^2*T002^3*T020^4*T102^3*T120^5-340122240*T330^2*T200^2*T300^4*T002^3*T020^4*T102^3*T120^5+944784*T211^4*T330^2*T200^2*T300*T020^2*T102^4*T120^5-8188128*T211^3*T330^2*T200^3*T300*T011*T020^2*T102^4*T120^5-22674816*T211^3*T330^2*T300^3*T011*T020^2*T102^4*T120^5+7794468*T211^2*T330^2*T200^4*T300*T011^2*T020^2*T102^4*T120^5+300441312*T211^2*T330^2*T200*T300^3*T011^2*T020^2*T102^4*T120^5+7085880*T211*T330^2*T200^5*T300*T011^3*T020^2*T102^4*T120^5-1082722464*T211*T330^2*T200^2*T300^3*T011^3*T020^2*T102^4*T120^5-9841500*T330^2*T200^6*T300*T011^4*T020^2*T102^4*T120^5+524355120*T330^2*T200^3*T300^3*T011^4*T020^2*T102^4*T120^5+612220032*T330^2*T300^5*T011^4*T020^2*T102^4*T120^5+236196*T211^2*T330^2*T200^4*T300*T002*T020^3*T102^4*T120^5-26453952*T211^2*T330^2*T200*T300^3*T002*T020^3*T102^4*T120^5+1889568*T211*T330^2*T200^5*T300*T002*T011*T020^3*T102^4*T120^5+145496736*T211*T330^2*T200^2*T300^3*T002*T011*T020^3*T102^4*T120^5+1653372*T330^2*T200^6*T300*T002*T011^2*T020^3*T102^4*T120^5-338232672*T330^2*T200^3*T300^3*T002*T011^2*T020^3*T102^4*T120^5+612220032*T330^2*T300^5*T002*T011^2*T020^3*T102^4*T120^5-59521392*T330^2*T200^3*T300^3*T002^2*T020^4*T102^4*T120^5-204073344*T330^2*T300^5*T002^2*T020^4*T102^4*T120^5+118098*T211^2*T330^2*T200^5*T020^3*T102^5*T120^5-9447840*T211^2*T330^2*T200^2*T300^2*T020^3*T102^5*T120^5+236196*T211*T330^2*T200^6*T011*T020^3*T102^5*T120^5+51963120*T211*T330^2*T200^3*T300^2*T011*T020^3*T102^5*T120^5+136048896*T211*T330^2*T300^4*T011*T020^3*T102^5*T120^5+118098*T330^2*T200^7*T011^2*T020^3*T102^5*T120^5-2361960*T330^2*T200^4*T300^2*T011^2*T020^3*T102^5*T120^5-510183360*T330^2*T200*T300^4*T011^2*T020^3*T102^5*T120^5-4251528*T330^2*T200^4*T300^2*T002*T020^4*T102^5*T120^5+68024448*T330^2*T200*T300^4*T002*T020^4*T102^5*T120^5+34012224*T330^2*T200^2*T300^3*T020^4*T102^6*T120^5-1458*T211^6*T330^2*T200^3*T002^3*T120^6-209952*T211^6*T330^2*T300^2*T002^3*T120^6-61236*T211^5*T330^2*T200^4*T002^3*T011*T120^6+839808*T211^5*T330^2*T200*T300^2*T002^3*T011*T120^6+214326*T211^4*T330^2*T200^5*T002^3*T011^2*T120^6-7820712*T211^4*T330^2*T200^2*T300^2*T002^3*T011^2*T120^6+180792*T211^3*T330^2*T200^6*T002^3*T011^3*T120^6+11547360*T211^3*T330^2*T200^3*T300^2*T002^3*T011^3*T120^6+141087744*T211^3*T330^2*T300^4*T002^3*T011^3*T120^6-389286*T211^2*T330^2*T200^7*T002^3*T011^4*T120^6-6088608*T211^2*T330^2*T200^4*T300^2*T002^3*T011^4*T120^6-221079456*T211^2*T330^2*T200*T300^4*T002^3*T011^4*T120^6-166212*T211*T330^2*T200^8*T002^3*T011^5*T120^6+7138368*T211*T330^2*T200^5*T300^2*T002^3*T011^5*T120^6+64245312*T211*T330^2*T200^2*T300^4*T002^3*T011^5*T120^6+129762*T330^2*T200^9*T002^3*T011^6*T120^6-367416*T330^2*T200^6*T300^2*T002^3*T011^6*T120^6-49758624*T330^2*T200^3*T300^4*T002^3*T011^6*T120^6-68024448*T330^2*T300^6*T002^3*T011^6*T120^6+1732104*T211^4*T330^2*T200^2*T300^2*T002^4*T020*T120^6-157464*T211^3*T330^2*T200^6*T002^4*T011*T020*T120^6+9447840*T211^3*T330^2*T200^3*T300^2*T002^4*T011*T020*T120^6-60466176*T211^3*T330^2*T300^4*T002^4*T011*T020*T120^6-236196*T211^2*T330^2*T200^7*T002^4*T011^2*T020*T120^6+3306744*T211^2*T330^2*T200^4*T300^2*T002^4*T011^2*T020*T120^6-26453952*T211^2*T330^2*T200*T300^4*T002^4*T011^2*T020*T120^6-17635968*T211*T330^2*T200^5*T300^2*T002^4*T011^3*T020*T120^6+71803584*T211*T330^2*T200^2*T300^4*T002^4*T011^3*T020*T120^6+78732*T330^2*T200^9*T002^4*T011^4*T020*T120^6-4723920*T330^2*T200^6*T300^2*T002^4*T011^4*T020*T120^6+71803584*T330^2*T200^3*T300^4*T002^4*T011^4*T020*T120^6-1020366720*T330^2*T300^6*T002^4*T011^4*T020*T120^6+118098*T211^2*T330^2*T200^7*T002^5*T020^2*T120^6-6141096*T211^2*T330^2*T200^4*T300^2*T002^5*T020^2*T120^6-24564384*T211^2*T330^2*T200*T300^4*T002^5*T020^2*T120^6+236196*T211*T330^2*T200^8*T002^5*T011*T020^2*T120^6-6613488*T211*T330^2*T200^5*T300^2*T002^5*T011*T020^2*T120^6+30233088*T211*T330^2*T200^2*T300^4*T002^5*T011*T020^2*T120^6+118098*T330^2*T200^9*T002^5*T011^2*T020^2*T120^6-13226976*T330^2*T200^6*T300^2*T002^5*T011^2*T020^2*T120^6+88809696*T330^2*T200^3*T300^4*T002^5*T011^2*T020^2*T120^6-1020366720*T330^2*T300^6*T002^5*T011^2*T020^2*T120^6+136048896*T330^2*T200^3*T300^4*T002^6*T020^3*T120^6-68024448*T330^2*T300^6*T002^6*T020^3*T120^6+104976*T211^6*T330^2*T200*T300*T002^2*T102*T120^6-34992*T211^5*T330^2*T200^2*T300*T002^2*T011*T102*T120^6-5817420*T211^4*T330^2*T200^3*T300*T002^2*T011^2*T102*T120^6+9447840*T211^4*T330^2*T300^3*T002^2*T011^2*T102*T120^6+11932272*T211^3*T330^2*T200^4*T300*T002^2*T011^3*T102*T120^6+55427328*T211^3*T330^2*T200*T300^3*T002^2*T011^3*T102*T120^6+752328*T211^2*T330^2*T200^5*T300*T002^2*T011^4*T102*T120^6-205962912*T211^2*T330^2*T200^2*T300^3*T002^2*T011^4*T102*T120^6-11407392*T211*T330^2*T200^6*T300*T002^2*T011^5*T102*T120^6+230527296*T211*T330^2*T200^3*T300^3*T002^2*T011^5*T102*T120^6-408146688*T211*T330^2*T300^5*T002^2*T011^5*T102*T120^6+5450004*T330^2*T200^7*T300*T002^2*T011^6*T102*T120^6-129750336*T330^2*T200^4*T300^3*T002^2*T011^6*T102*T120^6+782281152*T330^2*T200*T300^5*T002^2*T011^6*T102*T120^6+262440*T211^4*T330^2*T200^3*T300*T002^3*T020*T102*T120^6+629856*T211^4*T330^2*T300^3*T002^3*T020*T102*T120^6+104976*T211^3*T330^2*T200^4*T300*T002^3*T011*T020*T102*T120^6+5038848*T211^3*T330^2*T200*T300^3*T002^3*T011*T020*T102*T120^6+5353776*T211^2*T330^2*T200^5*T300*T002^3*T011^2*T020*T102*T120^6+9447840*T211^2*T330^2*T200^2*T300^3*T002^3*T011^2*T020*T102*T120^6+104976*T211*T330^2*T200^6*T300*T002^3*T011^3*T020*T102*T120^6-277136640*T211*T330^2*T200^3*T300^3*T002^3*T011^3*T020*T102*T120^6+2993075712*T211*T330^2*T300^5*T002^3*T011^3*T020*T102*T120^6-5406264*T330^2*T200^7*T300*T002^3*T011^4*T020*T102*T120^6+23934528*T330^2*T200^4*T300^3*T002^3*T011^4*T020*T102*T120^6-680244480*T330^2*T200*T300^5*T002^3*T011^4*T020*T102*T120^6-1180980*T211^2*T330^2*T200^5*T300*T002^4*T020^2*T102*T120^6-13226976*T211^2*T330^2*T200^2*T300^3*T002^4*T020^2*T102*T120^6+1889568*T211*T330^2*T200^6*T300*T002^4*T011*T020^2*T102*T120^6-111484512*T211*T330^2*T200^3*T300^3*T002^4*T011*T020^2*T102*T120^6-136048896*T211*T330^2*T300^5*T002^4*T011*T020^2*T102*T120^6+3070548*T330^2*T200^7*T300*T002^4*T011^2*T020^2*T102*T120^6-149275872*T330^2*T200^4*T300^3*T002^4*T011^2*T020^2*T102*T120^6+646232256*T330^2*T200*T300^5*T002^4*T011^2*T020^2*T102*T120^6+85030560*T330^2*T200^4*T300^3*T002^5*T020^3*T102*T120^6+340122240*T330^2*T200*T300^5*T002^5*T020^3*T102*T120^6-13122*T211^6*T330^2*T200^2*T002*T102^2*T120^6+148716*T211^5*T330^2*T200^3*T002*T011*T102^2*T120^6-660474*T211^4*T330^2*T200^4*T002*T011^2*T102^2*T120^6+10865016*T211^4*T330^2*T200*T300^2*T002*T011^2*T102^2*T120^6-612360*T211^3*T330^2*T200^5*T002*T011^3*T102^2*T120^6-42200352*T211^3*T330^2*T200^2*T300^2*T002*T011^3*T102^2*T120^6+975402*T211^2*T330^2*T200^6*T002*T011^4*T102^2*T120^6+107705376*T211^2*T330^2*T200^3*T300^2*T002*T011^4*T102^2*T120^6-68024448*T211^2*T330^2*T300^4*T002*T011^4*T102^2*T120^6+323676*T211*T330^2*T200^7*T002*T011^5*T102^2*T120^6-68024448*T211*T330^2*T200^4*T300^2*T002*T011^5*T102^2*T120^6-476171136*T211*T330^2*T200*T300^4*T002*T011^5*T102^2*T120^6-441774*T330^2*T200^8*T002*T011^6*T102^2*T120^6+9290376*T330^2*T200^5*T300^2*T002*T011^6*T102^2*T120^6+272097792*T330^2*T200^2*T300^4*T002*T011^6*T102^2*T120^6-118098*T211^4*T330^2*T200^4*T002^2*T020*T102^2*T120^6-2204496*T211^4*T330^2*T200*T300^2*T002^2*T020*T102^2*T120^6+472392*T211^3*T330^2*T200^5*T002^2*T011*T020*T102^2*T120^6-13226976*T211^3*T330^2*T200^2*T300^2*T002^2*T011*T020*T102^2*T120^6+708588*T211^2*T330^2*T200^6*T002^2*T011^2*T020*T102^2*T120^6+52907904*T211^2*T330^2*T200^3*T300^2*T002^2*T011^2*T020*T102^2*T120^6-85030560*T211^2*T330^2*T300^4*T002^2*T011^2*T020*T102^2*T120^6-472392*T211*T330^2*T200^7*T002^2*T011^3*T020*T102^2*T120^6+51648192*T211*T330^2*T200^4*T300^2*T002^2*T011^3*T020*T102^2*T120^6-136048896*T211*T330^2*T200*T300^4*T002^2*T011^3*T020*T102^2*T120^6-590490*T330^2*T200^8*T002^2*T011^4*T020*T102^2*T120^6-29288304*T330^2*T200^5*T300^2*T002^2*T011^4*T020*T102^2*T120^6-442158912*T330^2*T200^2*T300^4*T002^2*T011^4*T020*T102^2*T120^6-236196*T211^2*T330^2*T200^6*T002^3*T020^2*T102^2*T120^6+10865016*T211^2*T330^2*T200^3*T300^2*T002^3*T020^2*T102^2*T120^6+39680928*T211^2*T330^2*T300^4*T002^3*T020^2*T102^2*T120^6-472392*T211*T330^2*T200^7*T002^3*T011*T020^2*T102^2*T120^6-17950896*T211*T330^2*T200^4*T300^2*T002^3*T011*T020^2*T102^2*T120^6-374134464*T211*T330^2*T200*T300^4*T002^3*T011*T020^2*T102^2*T120^6-236196*T330^2*T200^8*T002^3*T011^2*T020^2*T102^2*T120^6+64717704*T330^2*T200^5*T300^2*T002^3*T011^2*T020^2*T102^2*T120^6-328784832*T330^2*T200^2*T300^4*T002^3*T011^2*T020^2*T102^2*T120^6+8503056*T330^2*T200^5*T300^2*T002^4*T020^3*T102^2*T120^6+85030560*T330^2*T200^2*T300^4*T002^4*T020^3*T102^2*T120^6+5832*T211^6*T330^2*T300*T102^3*T120^6-839808*T211^5*T330^2*T200*T300*T011*T102^3*T120^6+10751292*T211^4*T330^2*T200^2*T300*T011^2*T102^3*T120^6-21543408*T211^3*T330^2*T200^3*T300*T011^3*T102^3*T120^6-330044544*T211^3*T330^2*T300^3*T011^3*T102^3*T120^6+314928*T211^2*T330^2*T200^4*T300*T011^4*T102^3*T120^6+895655232*T211^2*T330^2*T200*T300^3*T011^4*T102^3*T120^6+21800016*T211*T330^2*T200^5*T300*T011^5*T102^3*T120^6-801176832*T211*T330^2*T200^2*T300^3*T011^5*T102^3*T120^6-11655252*T330^2*T200^6*T300*T011^6*T102^3*T120^6+285954624*T330^2*T200^3*T300^3*T011^6*T102^3*T120^6-510183360*T330^2*T300^5*T011^6*T102^3*T120^6-498636*T211^4*T330^2*T200^2*T300*T002*T020*T102^3*T120^6+209952*T211^3*T330^2*T200^3*T300*T002*T011*T020*T102^3*T120^6+45349632*T211^3*T330^2*T300^3*T002*T011*T020*T102^3*T120^6-4881384*T211^2*T330^2*T200^4*T300*T002*T011^2*T020*T102^3*T120^6-43460064*T211^2*T330^2*T200*T300^3*T002*T011^2*T020*T102^3*T120^6-1049760*T211*T330^2*T200^5*T300*T002*T011^3*T020*T102^3*T120^6+377913600*T211*T330^2*T200^2*T300^3*T002*T011^3*T020*T102^3*T120^6+4540212*T330^2*T200^6*T300*T002*T011^4*T020*T102^3*T120^6-111484512*T330^2*T200^3*T300^3*T002*T011^4*T020*T102^3*T120^6-306110016*T330^2*T300^5*T002*T011^4*T020*T102^3*T120^6+2834352*T211^2*T330^2*T200^4*T300*T002^2*T020^2*T102^3*T120^6+21730032*T211^2*T330^2*T200*T300^3*T002^2*T020^2*T102^3*T120^6-2834352*T211*T330^2*T200^5*T300*T002^2*T011*T020^2*T102^3*T120^6-41570496*T211*T330^2*T200^2*T300^3*T002^2*T011*T020^2*T102^3*T120^6-5668704*T330^2*T200^6*T300*T002^2*T011^2*T020^2*T102^3*T120^6+463888944*T330^2*T200^3*T300^3*T002^2*T011^2*T020^2*T102^3*T120^6-510183360*T330^2*T300^5*T002^2*T011^2*T020^2*T102^3*T120^6-136048896*T330^2*T200^3*T300^3*T002^3*T020^3*T102^3*T120^6-34012224*T330^2*T300^5*T002^3*T020^3*T102^3*T120^6+118098*T211^4*T330^2*T200^3*T020*T102^4*T120^6-314928*T211^3*T330^2*T200^4*T011*T020*T102^4*T120^6+10707552*T211^3*T330^2*T200*T300^2*T011*T020*T102^4*T120^6-472392*T211^2*T330^2*T200^5*T011^2*T020*T102^4*T120^6-65662488*T211^2*T330^2*T200^2*T300^2*T011^2*T020*T102^4*T120^6+472392*T211*T330^2*T200^6*T011^3*T020*T102^4*T120^6-7558272*T211*T330^2*T200^3*T300^2*T011^3*T020*T102^4*T120^6-442158912*T211*T330^2*T300^4*T011^3*T020*T102^4*T120^6+511758*T330^2*T200^7*T011^4*T020*T102^4*T120^6+9290376*T330^2*T200^4*T300^2*T011^4*T020*T102^4*T120^6+697250592*T330^2*T200*T300^4*T011^4*T020*T102^4*T120^6+118098*T211^2*T330^2*T200^5*T002*T020^2*T102^4*T120^6-4251528*T211^2*T330^2*T200^2*T300^2*T002*T020^2*T102^4*T120^6+236196*T211*T330^2*T200^6*T002*T011*T020^2*T102^4*T120^6+25509168*T211*T330^2*T200^3*T300^2*T002*T011*T020^2*T102^4*T120^6+34012224*T211*T330^2*T300^4*T002*T011*T020^2*T102^4*T120^6+118098*T330^2*T200^7*T002*T011^2*T020^2*T102^4*T120^6-51018336*T330^2*T200^4*T300^2*T002*T011^2*T020^2*T102^4*T120^6+476171136*T330^2*T200*T300^4*T002*T011^2*T020^2*T102^4*T120^6-17006112*T330^2*T200^4*T300^2*T002^2*T020^3*T102^4*T120^6-221079456*T330^2*T200*T300^4*T002^2*T020^3*T102^4*T120^6-1653372*T211^2*T330^2*T200^3*T300*T020^2*T102^5*T120^6-5668704*T211^2*T330^2*T300^3*T020^2*T102^5*T120^6+944784*T211*T330^2*T200^4*T300*T011*T020^2*T102^5*T120^6+85030560*T211*T330^2*T200*T300^3*T011*T020^2*T102^5*T120^6+2598156*T330^2*T200^5*T300*T011^2*T020^2*T102^5*T120^6-249422976*T330^2*T200^2*T300^3*T011^2*T020^2*T102^5*T120^6+51018336*T330^2*T200^2*T300^3*T002*T020^3*T102^5*T120^6+8503056*T330^2*T200^3*T300^2*T020^3*T102^6*T120^6+34012224*T330^2*T300^4*T020^3*T102^6*T120^6+236196*T211^4*T330^2*T200^3*T300*T002^4*T120^7-2519424*T211^4*T330^2*T300^3*T002^4*T120^7+944784*T211^3*T330^2*T200^4*T300*T002^4*T011*T120^7-5038848*T211^3*T330^2*T200*T300^3*T002^4*T011*T120^7-1180980*T211^2*T330^2*T200^5*T300*T002^4*T011^2*T120^7+25509168*T211^2*T330^2*T200^2*T300^3*T002^4*T011^2*T120^7-1417176*T211*T330^2*T200^6*T300*T002^4*T011^3*T120^7-629856*T211*T330^2*T200^3*T300^3*T002^4*T011^3*T120^7-272097792*T211*T330^2*T300^5*T002^4*T011^3*T120^7+472392*T330^2*T200^7*T300*T002^4*T011^4*T120^7-3149280*T330^2*T200^4*T300^3*T002^4*T011^4*T120^7+34012224*T330^2*T200*T300^5*T002^4*T011^4*T120^7-472392*T211^2*T330^2*T200^5*T300*T002^5*T020*T120^7+4723920*T211^2*T330^2*T200^2*T300^3*T002^5*T020*T120^7-2361960*T211*T330^2*T200^6*T300*T002^5*T011*T020*T120^7+15116544*T211*T330^2*T200^3*T300^3*T002^5*T011*T020*T120^7-272097792*T211*T330^2*T300^5*T002^5*T011*T020*T120^7-1889568*T330^2*T200^7*T300*T002^5*T011^2*T020*T120^7+35901792*T330^2*T200^4*T300^3*T002^5*T011^2*T020*T120^7-476171136*T330^2*T200*T300^5*T002^5*T011^2*T020*T120^7+17006112*T330^2*T200^4*T300^3*T002^6*T020^2*T120^7-102036672*T330^2*T200*T300^5*T002^6*T020^2*T120^7-39366*T211^4*T330^2*T200^4*T002^3*T102*T120^7+1574640*T211^4*T330^2*T200*T300^2*T002^3*T102*T120^7+472392*T211^3*T330^2*T200^5*T002^3*T011*T102*T120^7-13856832*T211^3*T330^2*T200^2*T300^2*T002^3*T011*T102*T120^7+708588*T211^2*T330^2*T200^6*T002^3*T011^2*T102*T120^7+8503056*T211^2*T330^2*T200^3*T300^2*T002^3*T011^2*T102*T120^7+385471872*T211^2*T330^2*T300^4*T002^3*T011^2*T102*T120^7-157464*T211*T330^2*T200^7*T002^3*T011^3*T102*T120^7-37161504*T211*T330^2*T200^4*T300^2*T002^3*T011^3*T102*T120^7-226748160*T211*T330^2*T200*T300^4*T002^3*T011^3*T102*T120^7-354294*T330^2*T200^8*T002^3*T011^4*T102*T120^7+6928416*T330^2*T200^5*T300^2*T002^3*T011^4*T102*T120^7+119042784*T330^2*T200^2*T300^4*T002^3*T011^4*T102*T120^7-118098*T211^2*T330^2*T200^6*T002^4*T020*T102*T120^7-2361960*T211^2*T330^2*T200^3*T300^2*T002^4*T020*T102*T120^7-236196*T211*T330^2*T200^7*T002^4*T011*T020*T102*T120^7-21730032*T211*T330^2*T200^4*T300^2*T002^4*T011*T020*T102*T120^7+90699264*T211*T330^2*T200*T300^4*T002^4*T011*T020*T102*T120^7-118098*T330^2*T200^8*T002^4*T011^2*T020*T102*T120^7-23619600*T330^2*T200^5*T300^2*T002^4*T011^2*T020*T102*T120^7+56687040*T330^2*T200^2*T300^4*T002^4*T011^2*T020*T102*T120^7+8503056*T330^2*T200^5*T300^2*T002^5*T020^2*T102*T120^7+17006112*T330^2*T200^2*T300^4*T002^5*T020^2*T102*T120^7-209952*T211^4*T330^2*T200^2*T300*T002^2*T102^2*T120^7-3989088*T211^3*T330^2*T200^3*T300*T002^2*T011*T102^2*T120^7+11494872*T211^2*T330^2*T200^4*T300*T002^2*T011^2*T102^2*T120^7+121877136*T211^2*T330^2*T200*T300^3*T002^2*T011^2*T102^2*T120^7+5773680*T211*T330^2*T200^5*T300*T002^2*T011^3*T102^2*T120^7-334453536*T211*T330^2*T200^2*T300^3*T002^2*T011^3*T102^2*T120^7-9500328*T330^2*T200^6*T300*T002^2*T011^4*T102^2*T120^7+172895472*T330^2*T200^3*T300^3*T002^2*T011^4*T102^2*T120^7-306110016*T330^2*T300^5*T002^2*T011^4*T102^2*T120^7+472392*T211^2*T330^2*T200^4*T300*T002^3*T020*T102^2*T120^7-24564384*T211^2*T330^2*T200*T300^3*T002^3*T020*T102^2*T120^7+3779136*T211*T330^2*T200^5*T300*T002^3*T011*T020*T102^2*T120^7+24564384*T211*T330^2*T200^2*T300^3*T002^3*T011*T020*T102^2*T120^7+3306744*T330^2*T200^6*T300*T002^3*T011^2*T020*T102^2*T120^7-222969024*T330^2*T200^3*T300^3*T002^3*T011^2*T020*T102^2*T120^7+1326476736*T330^2*T300^5*T002^3*T011^2*T020*T102^2*T120^7+17006112*T330^2*T200^3*T300^3*T002^4*T020^2*T102^2*T120^7+39366*T211^4*T330^2*T200^3*T002*T102^3*T120^7-314928*T211^4*T330^2*T300^2*T002*T102^3*T120^7-472392*T211^3*T330^2*T200^4*T002*T011*T102^3*T120^7+10077696*T211^3*T330^2*T200*T300^2*T002*T011*T102^3*T120^7-708588*T211^2*T330^2*T200^5*T002*T011^2*T102^3*T120^7-19840464*T211^2*T330^2*T200^2*T300^2*T002*T011^2*T102^3*T120^7+157464*T211*T330^2*T200^6*T002*T011^3*T102^3*T120^7+76212576*T211*T330^2*T200^3*T300^2*T002*T011^3*T102^3*T120^7-136048896*T211*T330^2*T300^4*T002*T011^3*T102^3*T120^7+354294*T330^2*T200^7*T002*T011^4*T102^3*T120^7-29603232*T330^2*T200^4*T300^2*T002*T011^4*T102^3*T120^7-119042784*T330^2*T200*T300^4*T002*T011^4*T102^3*T120^7+236196*T211^2*T330^2*T200^5*T002^2*T020*T102^3*T120^7+472392*T211^2*T330^2*T200^2*T300^2*T002^2*T020*T102^3*T120^7+472392*T211*T330^2*T200^6*T002^2*T011*T020*T102^3*T120^7+51963120*T211*T330^2*T200^3*T300^2*T002^2*T011*T020*T102^3*T120^7+236196*T330^2*T200^7*T002^2*T011^2*T020*T102^3*T120^7+25981560*T330^2*T200^4*T300^2*T002^2*T011^2*T020*T102^3*T120^7-85030560*T330^2*T200*T300^4*T002^2*T011^2*T020*T102^3*T120^7-17006112*T330^2*T200^4*T300^2*T002^3*T020^2*T102^3*T120^7+17006112*T330^2*T200*T300^4*T002^3*T020^2*T102^3*T120^7-104976*T211^4*T330^2*T200*T300*T102^4*T120^7+3989088*T211^3*T330^2*T200^2*T300*T011*T102^4*T120^7-8896716*T211^2*T330^2*T200^3*T300*T011^2*T102^4*T120^7-252257328*T211^2*T330^2*T300^3*T011^2*T102^4*T120^7-4671432*T211*T330^2*T200^4*T300*T011^3*T102^4*T120^7+459165024*T211*T330^2*T200*T300^3*T011^3*T102^4*T120^7+8319348*T330^2*T200^5*T300*T011^4*T102^4*T120^7-215410752*T330^2*T200^2*T300^3*T011^4*T102^4*T120^7+14171760*T211^2*T330^2*T300^3*T002*T020*T102^4*T120^7-1417176*T211*T330^2*T200^4*T300*T002*T011*T020*T102^4*T120^7-11337408*T211*T330^2*T200*T300^3*T002*T011*T020*T102^4*T120^7-1417176*T330^2*T200^5*T300*T002*T011^2*T020*T102^4*T120^7+153055008*T330^2*T200^2*T300^3*T002*T011^2*T020*T102^4*T120^7-51018336*T330^2*T200^2*T300^3*T002^2*T020^2*T102^4*T120^7-118098*T211^2*T330^2*T200^4*T020*T102^5*T120^7+1417176*T211^2*T330^2*T200*T300^2*T020*T102^5*T120^7-236196*T211*T330^2*T200^5*T011*T020*T102^5*T120^7-31177872*T211*T330^2*T200^2*T300^2*T011*T020*T102^5*T120^7-118098*T330^2*T200^6*T011^2*T020*T102^5*T120^7-2834352*T330^2*T200^3*T300^2*T011^2*T020*T102^5*T120^7-102036672*T330^2*T300^4*T011^2*T020*T102^5*T120^7+8503056*T330^2*T200^3*T300^2*T002*T020^2*T102^5*T120^7+17006112*T330^2*T200*T300^3*T020^2*T102^6*T120^7-118098*T211^2*T330^2*T200^6*T002^5*T120^8+4251528*T211^2*T330^2*T200^3*T300^2*T002^5*T120^8-11337408*T211^2*T330^2*T300^4*T002^5*T120^8-236196*T211*T330^2*T200^7*T002^5*T011*T120^8+2834352*T211*T330^2*T200^4*T300^2*T002^5*T011*T120^8-90699264*T211*T330^2*T200*T300^4*T002^5*T011*T120^8-118098*T330^2*T200^8*T002^5*T011^2*T120^8+2834352*T330^2*T200^5*T300^2*T002^5*T011^2*T120^8-28343520*T330^2*T200^2*T300^4*T002^5*T011^2*T120^8-51018336*T330^2*T200^2*T300^4*T002^6*T020*T120^8+3779136*T211^2*T330^2*T200*T300^3*T002^4*T102*T120^8-2834352*T211*T330^2*T200^5*T300*T002^4*T011*T102*T120^8+18895680*T211*T330^2*T200^2*T300^3*T002^4*T011*T102*T120^8-2834352*T330^2*T200^6*T300*T002^4*T011^2*T102*T120^8+23619600*T330^2*T200^3*T300^3*T002^4*T011^2*T102*T120^8-306110016*T330^2*T300^5*T002^4*T011^2*T102*T120^8-34012224*T330^2*T200^3*T300^3*T002^5*T020*T102*T120^8-102036672*T330^2*T300^5*T002^5*T020*T102*T120^8+236196*T211^2*T330^2*T200^5*T002^3*T102^2*T120^8-8975448*T211^2*T330^2*T200^2*T300^2*T002^3*T102^2*T120^8+472392*T211*T330^2*T200^6*T002^3*T011*T102^2*T120^8+4723920*T211*T330^2*T200^3*T300^2*T002^3*T011*T102^2*T120^8+272097792*T211*T330^2*T300^4*T002^3*T011*T102^2*T120^8+236196*T330^2*T200^7*T002^3*T011^2*T102^2*T120^8-28815912*T330^2*T200^4*T300^2*T002^3*T011^2*T102^2*T120^8-51018336*T330^2*T200*T300^4*T002^3*T011^2*T102^2*T120^8-4251528*T330^2*T200^4*T300^2*T002^4*T020*T102^2*T120^8-17006112*T330^2*T200*T300^4*T002^4*T020*T102^2*T120^8-472392*T211^2*T330^2*T200^3*T300*T002^2*T102^3*T120^8-5668704*T211^2*T330^2*T300^3*T002^2*T102^3*T120^8+4723920*T211*T330^2*T200^4*T300*T002^2*T011*T102^3*T120^8+113374080*T211*T330^2*T200*T300^3*T002^2*T011*T102^3*T120^8+5196312*T330^2*T200^5*T300*T002^2*T011^2*T102^3*T120^8-153055008*T330^2*T200^2*T300^3*T002^2*T011^2*T102^3*T120^8+51018336*T330^2*T200^2*T300^3*T002^3*T020*T102^3*T120^8-118098*T211^2*T330^2*T200^4*T002*T102^4*T120^8+4251528*T211^2*T330^2*T200*T300^2*T002*T102^4*T120^8-236196*T211*T330^2*T200^5*T002*T011*T102^4*T120^8-8503056*T211*T330^2*T200^2*T300^2*T002*T011*T102^4*T120^8-118098*T330^2*T200^6*T002*T011^2*T102^4*T120^8+25509168*T330^2*T200^3*T300^2*T002*T011^2*T102^4*T120^8-51018336*T330^2*T300^4*T002*T011^2*T102^4*T120^8+8503056*T330^2*T200^3*T300^2*T002^2*T020*T102^4*T120^8+51018336*T330^2*T300^4*T002^2*T020*T102^4*T120^8+472392*T211^2*T330^2*T200^2*T300*T102^5*T120^8-1889568*T211*T330^2*T200^3*T300*T011*T102^5*T120^8-102036672*T211*T330^2*T300^3*T011*T102^5*T120^8-2361960*T330^2*T200^4*T300*T011^2*T102^5*T120^8+93533616*T330^2*T200*T300^3*T011^2*T102^5*T120^8-17006112*T330^2*T200*T300^3*T002*T020*T102^5*T120^8-4251528*T330^2*T200^2*T300^2*T020*T102^6*T120^8-8503056*T330^2*T200^3*T300^3*T002^6*T120^9-4251528*T330^2*T200^4*T300^2*T002^5*T102*T120^9-51018336*T330^2*T200*T300^4*T002^5*T102*T120^9-17006112*T330^2*T200^2*T300^3*T002^4*T102^2*T120^9+8503056*T330^2*T200^3*T300^2*T002^3*T102^3*T120^9+34012224*T330^2*T300^4*T002^3*T102^3*T120^9+42515280*T330^2*T200*T300^3*T002^2*T102^4*T120^9-4251528*T330^2*T200^2*T300^2*T002*T102^5*T120^9-17006112*T330^2*T300^3*T102^6*T120^9+256*T211^12*T300^2*T020^6-4608*T211^11*T200*T300^2*T011*T020^6+36096*T211^10*T200^2*T300^2*T011^2*T020^6-158720*T211^9*T200^3*T300^2*T011^3*T020^6-138240*T211^9*T300^4*T011^3*T020^6+414720*T211^8*T200^4*T300^2*T011^4*T020^6+1866240*T211^8*T200*T300^4*T011^4*T020^6-589824*T211^7*T200^5*T300^2*T011^5*T020^6-10699776*T211^7*T200^2*T300^4*T011^5*T020^6+172032*T211^6*T200^6*T300^2*T011^6*T020^6+33302016*T211^6*T200^3*T300^4*T011^6*T020^6+17915904*T211^6*T300^6*T011^6*T020^6+884736*T211^5*T200^7*T300^2*T011^7*T020^6-58226688*T211^5*T200^4*T300^4*T011^7*T020^6-161243136*T211^5*T200*T300^6*T011^7*T020^6-1474560*T211^4*T200^8*T300^2*T011^8*T020^6+47278080*T211^4*T200^5*T300^4*T011^8*T020^6+613059840*T211^4*T200^2*T300^6*T011^8*T020^6+655360*T211^3*T200^9*T300^2*T011^9*T020^6+13271040*T211^3*T200^6*T300^4*T011^9*T020^6-1270909440*T211^3*T200^3*T300^6*T011^9*T020^6+201553920*T211^3*T300^8*T011^9*T020^6+589824*T211^2*T200^10*T300^2*T011^10*T020^6-65691648*T211^2*T200^7*T300^4*T011^10*T020^6+1526770944*T211^2*T200^4*T300^6*T011^10*T020^6-906992640*T211^2*T200*T300^8*T011^10*T020^6-786432*T211*T200^11*T300^2*T011^11*T020^6+55738368*T211*T200^8*T300^4*T011^11*T020^6-1014488064*T211*T200^5*T300^6*T011^11*T020^6+1390722048*T211*T200^2*T300^8*T011^11*T020^6+262144*T200^12*T300^2*T011^12*T020^6-16809984*T200^9*T300^4*T011^12*T020^6+293372928*T200^6*T300^6*T011^12*T020^6-765904896*T200^3*T300^8*T011^12*T020^6+544195584*T300^10*T011^12*T020^6+82944*T211^9*T300^4*T002*T011*T020^7-995328*T211^8*T200*T300^4*T002*T011^2*T020^7+4976640*T211^7*T200^2*T300^4*T002*T011^3*T020^7-13188096*T211^6*T200^3*T300^4*T002*T011^4*T020^7-20155392*T211^6*T300^6*T002*T011^4*T020^7+18911232*T211^5*T200^4*T300^4*T002*T011^5*T020^7+147806208*T211^5*T200*T300^6*T002*T011^5*T020^7-10948608*T211^4*T200^5*T300^4*T002*T011^6*T020^7-456855552*T211^4*T200^2*T300^6*T002*T011^6*T020^7-7962624*T211^3*T200^6*T300^4*T002*T011^7*T020^7+806215680*T211^3*T200^3*T300^6*T002*T011^7*T020^7-725594112*T211^3*T300^8*T002*T011^7*T020^7+19906560*T211^2*T200^7*T300^4*T002*T011^8*T020^7-920429568*T211^2*T200^4*T300^6*T002*T011^8*T020^7+3083774976*T211^2*T200*T300^8*T002*T011^8*T020^7-15925248*T211*T200^8*T300^4*T002*T011^9*T020^7+671846400*T211*T200^5*T300^6*T002*T011^9*T020^7-4534963200*T211*T200^2*T300^8*T002*T011^9*T020^7+5308416*T200^9*T300^4*T002*T011^10*T020^7-241864704*T200^6*T300^6*T002*T011^10*T020^7+2539579392*T200^3*T300^8*T002*T011^10*T020^7-3265173504*T300^10*T002*T011^10*T020^7-41472*T211^8*T200*T300^4*T002^2*T020^8+414720*T211^7*T200^2*T300^4*T002^2*T011*T020^8-1534464*T211^6*T200^3*T300^4*T002^2*T011^2*T020^8+4478976*T211^6*T300^6*T002^2*T011^2*T020^8+2156544*T211^5*T200^4*T300^4*T002^2*T011^3*T020^8-8957952*T211^5*T200*T300^6*T002^2*T011^3*T020^8+829440*T211^4*T200^5*T300^4*T002^2*T011^4*T020^8-27993600*T211^4*T200^2*T300^6*T002^2*T011^4*T020^8-5308416*T211^3*T200^6*T300^4*T002^2*T011^5*T020^8+47029248*T211^3*T200^3*T300^6*T002^2*T011^5*T020^8+967458816*T211^3*T300^8*T002^2*T011^5*T020^8+3317760*T211^2*T200^7*T300^4*T002^2*T011^6*T020^8+122052096*T211^2*T200^4*T300^6*T002^2*T011^6*T020^8-3748902912*T211^2*T200*T300^8*T002^2*T011^6*T020^8+2654208*T211*T200^8*T300^4*T002^2*T011^7*T020^8-300091392*T211*T200^5*T300^6*T002^2*T011^7*T020^8+5200091136*T211*T200^2*T300^8*T002^2*T011^7*T020^8-2654208*T200^9*T300^4*T002^2*T011^8*T020^8+183638016*T200^6*T300^6*T002^2*T011^8*T020^8-3144241152*T200^3*T300^8*T002^2*T011^8*T020^8+8162933760*T300^10*T002^2*T011^8*T020^8+746496*T211^6*T300^6*T002^3*T020^9-13436928*T211^5*T200*T300^6*T002^3*T011*T020^9+49268736*T211^4*T200^2*T300^6*T002^3*T011^2*T020^9-56733696*T211^3*T200^3*T300^6*T002^3*T011^3*T020^9-564350976*T211^3*T300^8*T002^3*T011^3*T020^9-6718464*T211^2*T200^4*T300^6*T002^3*T011^4*T020^9+1813985280*T211^2*T200*T300^8*T002^3*T011^4*T020^9+62705664*T211*T200^5*T300^6*T002^3*T011^5*T020^9-2297714688*T211*T200^2*T300^8*T002^3*T011^5*T020^9-50761728*T200^6*T300^6*T002^3*T011^6*T020^9+1854296064*T200^3*T300^8*T002^3*T011^6*T020^9-10883911680*T300^10*T002^3*T011^6*T020^9+1679616*T211^4*T200^2*T300^6*T002^4*T020^10-3359232*T211^3*T200^3*T300^6*T002^4*T011*T020^10+120932352*T211^3*T300^8*T002^4*T011*T020^10-5038848*T211^2*T200^4*T300^6*T002^4*T011^2*T020^10-181398528*T211^2*T200*T300^8*T002^4*T011^2*T020^10+6718464*T211*T200^5*T300^6*T002^4*T011^3*T020^10+181398528*T211*T200^2*T300^8*T002^4*T011^3*T020^10+6718464*T200^6*T300^6*T002^4*T011^4*T020^10-604661760*T200^3*T300^8*T002^4*T011^4*T020^10+8162933760*T300^10*T002^4*T011^4*T020^10-60466176*T211^2*T200*T300^8*T002^5*T020^11+60466176*T211*T200^2*T300^8*T002^5*T011*T020^11+120932352*T200^3*T300^8*T002^5*T011^2*T020^11-3265173504*T300^10*T002^5*T011^2*T020^11+544195584*T300^10*T002^6*T020^12-13824*T211^10*T300^3*T020^7*T102+207360*T211^9*T200*T300^3*T011*T020^7*T102-1327104*T211^8*T200^2*T300^3*T011^2*T020^7*T102+4644864*T211^7*T200^3*T300^3*T011^3*T020^7*T102+4478976*T211^7*T300^5*T011^3*T020^7*T102-9289728*T211^6*T200^4*T300^3*T011^4*T020^7*T102-47029248*T211^6*T200*T300^5*T011^4*T020^7*T102+9289728*T211^5*T200^5*T300^3*T011^5*T020^7*T102+203793408*T211^5*T200^2*T300^5*T011^5*T020^7*T102-463574016*T211^4*T200^3*T300^5*T011^6*T020^7*T102-181398528*T211^4*T300^7*T011^6*T020^7*T102-10616832*T211^3*T200^7*T300^3*T011^7*T020^7*T102+573308928*T211^3*T200^4*T300^5*T011^7*T020^7*T102+1088391168*T211^3*T200*T300^7*T011^7*T020^7*T102+10616832*T211^2*T200^8*T300^3*T011^8*T020^7*T102-340402176*T211^2*T200^5*T300^5*T011^8*T020^7*T102-2509346304*T211^2*T200^2*T300^7*T011^8*T020^7*T102-3538944*T211*T200^9*T300^3*T011^9*T020^7*T102+35831808*T211*T200^6*T300^5*T011^9*T020^7*T102+2690744832*T211*T200^3*T300^7*T011^9*T020^7*T102-1088391168*T211*T300^9*T011^9*T020^7*T102+35831808*T200^7*T300^5*T011^10*T020^7*T102-1148857344*T200^4*T300^7*T011^10*T020^7*T102+1632586752*T200*T300^9*T011^10*T020^7*T102-2985984*T211^7*T300^5*T002*T011*T020^8*T102+27620352*T211^6*T200*T300^5*T002*T011^2*T020^8*T102-103016448*T211^5*T200^2*T300^5*T002*T011^3*T020^8*T102+195581952*T211^4*T200^3*T300^5*T002*T011^4*T020^8*T102+262020096*T211^4*T300^7*T002*T011^4*T020^8*T102-191102976*T211^3*T200^4*T300^5*T002*T011^5*T020^8*T102-1289945088*T211^3*T200*T300^7*T002*T011^5*T020^8*T102+71663616*T211^2*T200^5*T300^5*T002*T011^6*T020^8*T102+2479113216*T211^2*T200^2*T300^7*T002*T011^6*T020^8*T102+23887872*T211*T200^6*T300^5*T002*T011^7*T020^8*T102-2458957824*T211*T200^3*T300^7*T002*T011^7*T020^8*T102+4353564672*T211*T300^9*T002*T011^7*T020^8*T102-23887872*T200^7*T300^5*T002*T011^8*T020^8*T102+1128701952*T200^4*T300^7*T002*T011^8*T020^8*T102-5986151424*T200*T300^9*T002*T011^8*T020^8*T102+1492992*T211^6*T200*T300^5*T002^2*T020^9*T102-11197440*T211^5*T200^2*T300^5*T002^2*T011*T020^9*T102+29113344*T211^4*T200^3*T300^5*T002^2*T011^2*T020^9*T102-60466176*T211^4*T300^7*T002^2*T011^2*T020^9*T102-23887872*T211^3*T200^4*T300^5*T002^2*T011^3*T020^9*T102-40310784*T211^3*T200*T300^7*T002^2*T011^3*T020^9*T102-17915904*T211^2*T200^5*T300^5*T002^2*T011^4*T020^9*T102+604661760*T211^2*T200^2*T300^7*T002^2*T011^4*T020^9*T102+35831808*T211*T200^6*T300^5*T002^2*T011^5*T020^9*T102-544195584*T211*T200^3*T300^7*T002^2*T011^5*T020^9*T102-6530347008*T211*T300^9*T002^2*T011^5*T020^9*T102-11943936*T200^7*T300^5*T002^2*T011^6*T020^9*T102-40310784*T200^4*T300^7*T002^2*T011^6*T020^9*T102+7618738176*T200*T300^9*T002^2*T011^6*T020^9*T102-20155392*T211^4*T300^7*T002^3*T020^10*T102+241864704*T211^3*T200*T300^7*T002^3*T011*T020^10*T102-544195584*T211^2*T200^2*T300^7*T002^3*T011^2*T020^10*T102+282175488*T211*T200^3*T300^7*T002^3*T011^3*T020^10*T102+4353564672*T211*T300^9*T002^3*T011^3*T020^10*T102-3265173504*T200*T300^9*T002^3*T011^4*T020^10*T102-30233088*T211^2*T200^2*T300^7*T002^4*T020^11*T102+30233088*T211*T200^3*T300^7*T002^4*T011*T020^11*T102-1088391168*T211*T300^9*T002^4*T011*T020^11*T102+60466176*T200^4*T300^7*T002^4*T011^2*T020^11*T102-544195584*T200*T300^9*T002^4*T011^2*T020^11*T102+544195584*T200*T300^9*T002^5*T020^12*T102+311040*T211^8*T300^4*T020^8*T102^2-3732480*T211^7*T200*T300^4*T011*T020^8*T102^2+18537984*T211^6*T200^2*T300^4*T011^2*T020^8*T102^2-48273408*T211^5*T200^3*T300^4*T011^3*T020^8*T102^2-53747712*T211^5*T300^6*T011^3*T020^8*T102^2+67184640*T211^4*T200^4*T300^4*T011^4*T020^8*T102^2+403107840*T211^4*T200*T300^6*T011^4*T020^8*T102^2-39813120*T211^3*T200^5*T300^4*T011^5*T020^8*T102^2-1175731200*T211^3*T200^2*T300^6*T011^5*T020^8*T102^2-9953280*T211^2*T200^6*T300^4*T011^6*T020^8*T102^2+1649382912*T211^2*T200^3*T300^6*T011^6*T020^8*T102^2+362797056*T211^2*T300^8*T011^6*T020^8*T102^2+23887872*T211*T200^7*T300^4*T011^7*T020^8*T102^2-1088391168*T211*T200^4*T300^6*T011^7*T020^8*T102^2-1088391168*T211*T200*T300^8*T011^7*T020^8*T102^2-7962624*T200^8*T300^4*T011^8*T020^8*T102^2+255301632*T200^5*T300^6*T011^8*T020^8*T102^2+861643008*T200^2*T300^8*T011^8*T020^8*T102^2+40310784*T211^5*T300^6*T002*T011*T020^9*T102^2-262020096*T211^4*T200*T300^6*T002*T011^2*T020^9*T102^2+644972544*T211^3*T200^2*T300^6*T002*T011^3*T020^9*T102^2-745749504*T211^2*T200^3*T300^6*T002*T011^4*T020^9*T102^2-544195584*T211^2*T300^8*T002*T011^4*T020^9*T102^2+403107840*T211*T200^4*T300^6*T002*T011^5*T020^9*T102^2+1088391168*T211*T200*T300^8*T002*T011^5*T020^9*T102^2-80621568*T200^5*T300^6*T002*T011^6*T020^9*T102^2-544195584*T200^2*T300^8*T002*T011^6*T020^9*T102^2-20155392*T211^4*T200*T300^6*T002^2*T020^10*T102^2+100776960*T211^3*T200^2*T300^6*T002^2*T011*T020^10*T102^2-151165440*T211^2*T200^3*T300^6*T002^2*T011^2*T020^10*T102^2+40310784*T211*T200^4*T300^6*T002^2*T011^3*T020^10*T102^2+1088391168*T211*T200*T300^8*T002^2*T011^3*T020^10*T102^2+40310784*T200^5*T300^6*T002^2*T011^4*T020^10*T102^2-1360488960*T200^2*T300^8*T002^2*T011^4*T020^10*T102^2+181398528*T211^2*T300^8*T002^3*T020^11*T102^2-1088391168*T211*T200*T300^8*T002^3*T011*T020^11*T102^2+906992640*T200^2*T300^8*T002^3*T011^2*T020^11*T102^2+136048896*T200^2*T300^8*T002^4*T020^12*T102^2-3732480*T211^6*T300^5*T020^9*T102^3+33592320*T211^5*T200*T300^5*T011*T020^9*T102^3-118692864*T211^4*T200^2*T300^5*T011^2*T020^9*T102^3+203046912*T211^3*T200^3*T300^5*T011^3*T020^9*T102^3+282175488*T211^3*T300^7*T011^3*T020^9*T102^3-161243136*T211^2*T200^4*T300^5*T011^4*T020^9*T102^3-1269789696*T211^2*T200*T300^7*T011^4*T020^9*T102^3+35831808*T211*T200^5*T300^5*T011^5*T020^9*T102^3+1874451456*T211*T200^2*T300^7*T011^5*T020^9*T102^3+11943936*T200^6*T300^5*T011^6*T020^9*T102^3-927148032*T200^3*T300^7*T011^6*T020^9*T102^3+544195584*T300^9*T011^6*T020^9*T102^3-241864704*T211^3*T300^7*T002*T011*T020^10*T102^3+906992640*T211^2*T200*T300^7*T002*T011^2*T020^10*T102^3-1088391168*T211*T200^2*T300^7*T002*T011^3*T020^10*T102^3+483729408*T200^3*T300^7*T002*T011^4*T020^10*T102^3-1632586752*T300^9*T002*T011^4*T020^10*T102^3+120932352*T211^2*T200*T300^7*T002^2*T020^11*T102^3-302330880*T211*T200^2*T300^7*T002^2*T011*T020^11*T102^3+120932352*T200^3*T300^7*T002^2*T011^2*T020^11*T102^3+1632586752*T300^9*T002^2*T011^2*T020^11*T102^3-544195584*T300^9*T002^3*T020^12*T102^3+25194240*T211^4*T300^6*T020^10*T102^4-151165440*T211^3*T200*T300^6*T011*T020^10*T102^4+317447424*T211^2*T200^2*T300^6*T011^2*T020^10*T102^4-262020096*T211*T200^3*T300^6*T011^3*T020^10*T102^4-544195584*T211*T300^8*T011^3*T020^10*T102^4+60466176*T200^4*T300^6*T011^4*T020^10*T102^4+816293376*T200*T300^8*T011^4*T020^10*T102^4+544195584*T211*T300^8*T002*T011*T020^11*T102^4-544195584*T200*T300^8*T002*T011^2*T020^11*T102^4-272097792*T200*T300^8*T002^2*T020^12*T102^4-90699264*T211^2*T300^7*T020^11*T102^5+272097792*T211*T200*T300^7*T011*T020^11*T102^5-181398528*T200^2*T300^7*T011^2*T020^11*T102^5+136048896*T300^8*T020^12*T102^6-128*T211^12*T200*T300*T020^5*T120+1920*T211^11*T200^2*T300*T011*T020^5*T120-11904*T211^10*T200^3*T300*T011^2*T020^5*T120-20736*T211^10*T300^3*T011^2*T020^5*T120+37504*T211^9*T200^4*T300*T011^3*T020^5*T120+317952*T211^9*T200*T300^3*T011^3*T020^5*T120-52992*T211^8*T200^5*T300*T011^4*T020^5*T120-1990656*T211^8*T200^2*T300^3*T011^4*T020^5*T120-18432*T211^7*T200^6*T300*T011^5*T020^5*T120+6531840*T211^7*T200^3*T300^3*T011^5*T020^5*T120+3359232*T211^7*T300^5*T011^5*T020^5*T120+172032*T211^6*T200^7*T300*T011^6*T020^5*T120-11549952*T211^6*T200^4*T300^3*T011^6*T020^5*T120-29113344*T211^6*T200*T300^5*T011^6*T020^5*T120-184320*T211^5*T200^8*T300*T011^7*T020^5*T120+8522496*T211^5*T200^5*T300^3*T011^7*T020^5*T120+107495424*T211^5*T200^2*T300^5*T011^7*T020^5*T120-73728*T211^4*T200^9*T300*T011^8*T020^5*T120+5101056*T211^4*T200^6*T300^3*T011^8*T020^5*T120-246063744*T211^4*T200^3*T300^5*T011^8*T020^5*T120+634894848*T211^4*T300^7*T011^8*T020^5*T120+262144*T211^3*T200^10*T300*T011^9*T020^5*T120-15095808*T211^3*T200^7*T300^3*T011^9*T020^5*T120+407866752*T211^3*T200^4*T300^5*T011^9*T020^5*T120-3365950464*T211^3*T200*T300^7*T011^9*T020^5*T120-98304*T211^2*T200^11*T300*T011^10*T020^5*T120+9953280*T211^2*T200^8*T300^3*T011^10*T020^5*T120-464413824*T211^2*T200^5*T300^5*T011^10*T020^5*T120+6636162816*T211^2*T200^2*T300^7*T011^10*T020^5*T120-98304*T211*T200^12*T300*T011^11*T020^5*T120-331776*T211*T200^9*T300^3*T011^11*T020^5*T120+299811456*T211*T200^6*T300^5*T011^11*T020^5*T120-5925685248*T211*T200^3*T300^7*T011^11*T020^5*T120+3265173504*T211*T300^9*T011^11*T020^5*T120+65536*T200^13*T300*T011^12*T020^5*T120-1548288*T200^10*T300^3*T011^12*T020^5*T120-74462976*T200^7*T300^5*T011^12*T020^5*T120+1939956480*T200^4*T300^7*T011^12*T020^5*T120-2720977920*T200*T300^9*T011^12*T020^5*T120+6912*T211^10*T300^3*T002*T020^6*T120-82944*T211^9*T200*T300^3*T002*T011*T020^6*T120+352512*T211^8*T200^2*T300^3*T002*T011^2*T020^6*T120-580608*T211^7*T200^3*T300^3*T002*T011^3*T020^6*T120-2239488*T211^7*T300^5*T002*T011^3*T020^6*T120+41472*T211^6*T200^4*T300^3*T002*T011^4*T020^6*T120+6718464*T211^6*T200*T300^5*T002*T011^4*T020^6*T120+705024*T211^5*T200^5*T300^3*T002*T011^5*T020^6*T120+12317184*T211^5*T200^2*T300^5*T002*T011^5*T020^6*T120-248832*T211^4*T200^6*T300^3*T002*T011^6*T020^6*T120-16796160*T211^4*T200^3*T300^5*T002*T011^6*T020^6*T120-1269789696*T211^4*T300^7*T002*T011^6*T020^6*T120+331776*T211^3*T200^7*T300^3*T002*T011^7*T020^6*T120-138848256*T211^3*T200^4*T300^5*T002*T011^7*T020^6*T120+5441955840*T211^3*T200*T300^7*T002*T011^7*T020^6*T120-1327104*T211^2*T200^8*T300^3*T002*T011^8*T020^6*T120+294492672*T211^2*T200^5*T300^5*T002*T011^8*T020^6*T120-8087351040*T211^2*T200^2*T300^7*T002*T011^8*T020^6*T120-221184*T211*T200^9*T300^3*T002*T011^9*T020^6*T120-155644416*T211*T200^6*T300^5*T002*T011^9*T020^6*T120+5230324224*T211*T200^3*T300^7*T002*T011^9*T020^6*T120-14149085184*T211*T300^9*T002*T011^9*T020^6*T120+1327104*T200^10*T300^3*T002*T011^10*T020^6*T120-24634368*T200^7*T300^5*T002*T011^10*T020^6*T120-650011392*T200^4*T300^7*T002*T011^10*T020^6*T120+8162933760*T200*T300^9*T002*T011^10*T020^6*T120-20736*T211^8*T200^2*T300^3*T002^2*T020^7*T120+269568*T211^7*T200^3*T300^3*T002^2*T011*T020^7*T120+373248*T211^7*T300^5*T002^2*T011*T020^7*T120-1264896*T211^6*T200^4*T300^3*T002^2*T011^2*T020^7*T120+2985984*T211^6*T200*T300^5*T002^2*T011^2*T020^7*T120+2384640*T211^5*T200^5*T300^3*T002^2*T011^3*T020^7*T120-6718464*T211^5*T200^2*T300^5*T002^2*T011^3*T020^7*T120-207360*T211^4*T200^6*T300^3*T002^2*T011^4*T020^7*T120-73716480*T211^4*T200^3*T300^5*T002^2*T011^4*T020^7*T120+806215680*T211^4*T300^7*T002^2*T011^4*T020^7*T120-5142528*T211^3*T200^7*T300^3*T002^2*T011^5*T020^7*T120+217043712*T211^3*T200^4*T300^5*T002^2*T011^5*T020^7*T120-1894606848*T211^3*T200*T300^7*T002^2*T011^5*T020^7*T120+4644864*T211^2*T200^8*T300^3*T002^2*T011^6*T020^7*T120-99097344*T211^2*T200^5*T300^5*T002^2*T011^6*T020^7*T120-211631616*T211^2*T200^2*T300^7*T002^2*T011^6*T020^7*T120+2322432*T211*T200^9*T300^3*T002^2*T011^7*T020^7*T120-188303616*T211*T200^6*T300^5*T002^2*T011^7*T020^7*T120+2136471552*T211*T200^3*T300^7*T002^2*T011^7*T020^7*T120+23944605696*T211*T300^9*T002^2*T011^7*T020^7*T120-3317760*T200^10*T300^3*T002^2*T011^8*T020^7*T120+192222720*T200^7*T300^5*T002^2*T011^8*T020^7*T120-2529501696*T200^4*T300^7*T002^2*T011^8*T020^7*T120-4353564672*T200*T300^9*T002^2*T011^8*T020^7*T120-10077696*T211^5*T200^2*T300^5*T002^3*T011*T020^8*T120+50388480*T211^4*T200^3*T300^5*T002^3*T011^2*T020^8*T120-181398528*T211^4*T300^7*T002^3*T011^2*T020^8*T120-60466176*T211^3*T200^4*T300^5*T002^3*T011^3*T020^8*T120-362797056*T211^3*T200*T300^7*T002^3*T011^3*T020^8*T120-10077696*T211^2*T200^5*T300^5*T002^3*T011^4*T020^8*T120+1904684544*T211^2*T200^2*T300^7*T002^3*T011^4*T020^8*T120+50388480*T211*T200^6*T300^5*T002^3*T011^5*T020^8*T120-1269789696*T211*T200^3*T300^7*T002^3*T011^5*T020^8*T120-19591041024*T211*T300^9*T002^3*T011^5*T020^8*T120-60466176*T200^7*T300^5*T002^3*T011^6*T020^8*T120+2086083072*T200^4*T300^7*T002^3*T011^6*T020^8*T120-9795520512*T200*T300^9*T002^3*T011^6*T020^8*T120+2519424*T211^4*T200^3*T300^5*T002^4*T020^9*T120+10077696*T211^4*T300^7*T002^4*T020^9*T120-7558272*T211^3*T200^4*T300^5*T002^4*T011*T020^9*T120+181398528*T211^3*T200*T300^7*T002^4*T011*T020^9*T120-7558272*T211^2*T200^5*T300^5*T002^4*T011^2*T020^9*T120-136048896*T211^2*T200^2*T300^7*T002^4*T011^2*T020^9*T120+17635968*T211*T200^6*T300^5*T002^4*T011^3*T020^9*T120-322486272*T211*T200^3*T300^7*T002^4*T011^3*T020^9*T120+7618738176*T211*T300^9*T002^4*T011^3*T020^9*T120+15116544*T200^7*T300^5*T002^4*T011^4*T020^9*T120-1103507712*T200^4*T300^7*T002^4*T011^4*T020^9*T120+14693280768*T200*T300^9*T002^4*T011^4*T020^9*T120-105815808*T211^2*T200^2*T300^7*T002^5*T020^10*T120+151165440*T211*T200^3*T300^7*T002^5*T011*T020^10*T120-1088391168*T211*T300^9*T002^5*T011*T020^10*T120+256981248*T200^4*T300^7*T002^5*T011^2*T020^10*T120-7074542592*T200*T300^9*T002^5*T011^2*T020^10*T120+1088391168*T200*T300^9*T002^6*T020^11*T120+1152*T211^10*T200*T300^2*T020^6*T102*T120-2304*T211^9*T200^2*T300^2*T011*T020^6*T102*T120-72576*T211^8*T200^3*T300^2*T011^2*T020^6*T102*T120+373248*T211^8*T300^4*T011^2*T020^6*T102*T120+511488*T211^7*T200^4*T300^2*T011^3*T020^6*T102*T120-2612736*T211^7*T200*T300^4*T011^3*T020^6*T102*T120-1354752*T211^6*T200^5*T300^2*T011^4*T020^6*T102*T120+1306368*T211^6*T200^2*T300^4*T011^4*T020^6*T102*T120+1161216*T211^5*T200^6*T300^2*T011^5*T020^6*T102*T120+30979584*T211^5*T200^3*T300^4*T011^5*T020^6*T102*T120+80621568*T211^5*T300^6*T011^5*T020^6*T102*T120+1548288*T211^4*T200^7*T300^2*T011^6*T020^6*T102*T120-89766144*T211^4*T200^4*T300^4*T011^6*T020^6*T102*T120-786060288*T211^4*T200*T300^6*T011^6*T020^6*T102*T120-3760128*T211^3*T200^8*T300^2*T011^7*T020^6*T102*T120+54120960*T211^3*T200^5*T300^4*T011^7*T020^6*T102*T120+2872143360*T211^3*T200^2*T300^6*T011^7*T020^6*T102*T120+1327104*T211^2*T200^9*T300^2*T011^8*T020^6*T102*T120+124664832*T211^2*T200^6*T300^4*T011^8*T020^6*T102*T120-4990978944*T211^2*T200^3*T300^6*T011^8*T020^6*T102*T120-2993075712*T211^2*T300^8*T011^8*T020^6*T102*T120+2064384*T211*T200^10*T300^2*T011^9*T020^6*T102*T120-216483840*T211*T200^7*T300^4*T011^9*T020^6*T102*T120+4338448128*T211*T200^4*T300^6*T011^9*T020^6*T102*T120+5804752896*T211*T200*T300^8*T011^9*T020^6*T102*T120-1474560*T200^11*T300^2*T011^10*T020^6*T102*T120+101523456*T200^8*T300^4*T011^10*T020^6*T102*T120-1625028480*T200^5*T300^6*T011^10*T020^6*T102*T120-1813985280*T200^2*T300^8*T011^10*T020^6*T102*T120-248832*T211^8*T300^4*T002*T020^7*T102*T120+1119744*T211^7*T200*T300^4*T002*T011*T020^7*T102*T120+3608064*T211^6*T200^2*T300^4*T002*T011^2*T020^7*T102*T120-29237760*T211^5*T200^3*T300^4*T002*T011^3*T020^7*T102*T120-53747712*T211^5*T300^6*T002*T011^3*T020^7*T102*T120+57853440*T211^4*T200^4*T300^4*T002*T011^4*T020^7*T102*T120+604661760*T211^4*T200*T300^6*T002*T011^4*T020^7*T102*T120-31601664*T211^3*T200^5*T300^4*T002*T011^5*T020^7*T102*T120-2012179968*T211^3*T200^2*T300^6*T002*T011^5*T020^7*T102*T120-32348160*T211^2*T200^6*T300^4*T002*T011^6*T020^7*T102*T120+2737774080*T211^2*T200^3*T300^6*T002*T011^6*T020^7*T102*T120+6893144064*T211^2*T300^8*T002*T011^6*T020^7*T102*T120+56733696*T211*T200^7*T300^4*T002*T011^7*T020^7*T102*T120-2126393856*T211*T200^4*T300^6*T002*T011^7*T020^7*T102*T120-6530347008*T211*T200*T300^8*T002*T011^7*T020^7*T102*T120-31850496*T200^8*T300^4*T002*T011^8*T020^7*T102*T120+1172371968*T200^5*T300^6*T002*T011^8*T020^7*T102*T120-4716361728*T200^2*T300^8*T002*T011^8*T020^7*T102*T120+1306368*T211^6*T200^2*T300^4*T002^2*T020^8*T102*T120-11197440*T211^5*T200^3*T300^4*T002^2*T011*T020^8*T102*T120+31912704*T211^4*T200^4*T300^4*T002^2*T011^2*T020^8*T102*T120-60466176*T211^4*T200*T300^6*T002^2*T011^2*T020^8*T102*T120-26500608*T211^3*T200^5*T300^4*T002^2*T011^3*T020^8*T102*T120-171320832*T211^3*T200^2*T300^6*T002^2*T011^3*T020^8*T102*T120-24634368*T211^2*T200^6*T300^4*T002^2*T011^4*T020^8*T102*T120+1194206976*T211^2*T200^3*T300^6*T002^2*T011^4*T020^8*T102*T120-4897760256*T211^2*T300^8*T002^2*T011^4*T020^8*T102*T120+40310784*T211*T200^7*T300^4*T002^2*T011^5*T020^8*T102*T120-786060288*T211*T200^4*T300^6*T002^2*T011^5*T020^8*T102*T120-6530347008*T211*T200*T300^8*T002^2*T011^5*T020^8*T102*T120-5971968*T200^8*T300^4*T002^2*T011^6*T020^8*T102*T120-458535168*T200^5*T300^6*T002^2*T011^6*T020^8*T102*T120+15237476352*T200^2*T300^8*T002^2*T011^6*T020^8*T102*T120-13436928*T211^4*T200*T300^6*T002^3*T020^9*T102*T120+278816256*T211^3*T200^2*T300^6*T002^3*T011*T020^9*T102*T120-715516416*T211^2*T200^3*T300^6*T002^3*T011^2*T020^9*T102*T120+1088391168*T211^2*T300^8*T002^3*T011^2*T020^9*T102*T120+218350080*T211*T200^4*T300^6*T002^3*T011^3*T020^9*T102*T120+9432723456*T211*T200*T300^8*T002^3*T011^3*T020^9*T102*T120+137728512*T200^5*T300^6*T002^3*T011^4*T020^9*T102*T120-7981535232*T200^2*T300^8*T002^3*T011^4*T020^9*T102*T120-52907904*T211^2*T200^3*T300^6*T002^4*T020^10*T102*T120-90699264*T211^2*T300^8*T002^4*T020^10*T102*T120+75582720*T211*T200^4*T300^6*T002^4*T011*T020^10*T102*T120-2176782336*T211*T200*T300^8*T002^4*T011*T020^10*T102*T120+128490624*T200^5*T300^6*T002^4*T011^2*T020^10*T102*T120-1813985280*T200^2*T300^8*T002^4*T011^2*T020^10*T102*T120+1088391168*T200^2*T300^8*T002^5*T020^11*T102*T120+103680*T211^8*T200*T300^3*T020^7*T102^2*T120-1472256*T211^7*T200^2*T300^3*T011*T020^7*T102^2*T120+8066304*T211^6*T200^3*T300^3*T011^2*T020^7*T102^2*T120+2239488*T211^6*T300^5*T011^2*T020^7*T102^2*T120-21254400*T211^5*T200^4*T300^3*T011^3*T020^7*T102^2*T120-68304384*T211^5*T200*T300^5*T011^3*T020^7*T102^2*T120+24675840*T211^4*T200^5*T300^3*T011^4*T020^7*T102^2*T120+439499520*T211^4*T200^2*T300^5*T011^4*T020^7*T102^2*T120+829440*T211^3*T200^6*T300^3*T011^5*T020^7*T102^2*T120-1137100032*T211^3*T200^3*T300^5*T011^5*T020^7*T102^2*T120-1420955136*T211^3*T300^7*T011^5*T020^7*T102^2*T120-29196288*T211^2*T200^7*T300^3*T011^6*T020^7*T102^2*T120+1277068032*T211^2*T200^4*T300^5*T011^6*T020^7*T102^2*T120+6923377152*T211^2*T200*T300^7*T011^6*T020^7*T102^2*T120+22228992*T211*T200^8*T300^3*T011^7*T020^7*T102^2*T120-447337728*T211*T200^5*T300^5*T011^7*T020^7*T102^2*T120-11276941824*T211*T200^2*T300^7*T011^7*T020^7*T102^2*T120-3317760*T200^9*T300^3*T011^8*T020^7*T102^2*T120-106375680*T200^6*T300^5*T011^8*T020^7*T102^2*T120+6500113920*T200^3*T300^7*T011^8*T020^7*T102^2*T120-3265173504*T300^9*T011^8*T020^7*T102^2*T120+3359232*T211^6*T300^5*T002*T020^8*T102^2*T120+10077696*T211^5*T200*T300^5*T002*T011*T020^8*T102^2*T120-161243136*T211^4*T200^2*T300^5*T002*T011^2*T020^8*T102^2*T120+429981696*T211^3*T200^3*T300^5*T002*T011^3*T020^8*T102^2*T120+1269789696*T211^3*T300^7*T002*T011^3*T020^8*T102^2*T120-413185536*T211^2*T200^4*T300^5*T002*T011^4*T020^8*T102^2*T120-5441955840*T211^2*T200*T300^7*T002*T011^4*T020^8*T102^2*T120+110854656*T211*T200^5*T300^5*T002*T011^5*T020^8*T102^2*T120+7074542592*T211*T200^2*T300^7*T002*T011^5*T020^8*T102^2*T120+33592320*T200^6*T300^5*T002*T011^6*T020^8*T102^2*T120-3627970560*T200^3*T300^7*T002*T011^6*T020^8*T102^2*T120+9795520512*T300^9*T002*T011^6*T020^8*T102^2*T120-25194240*T211^4*T200^2*T300^5*T002^2*T020^9*T102^2*T120+136048896*T211^3*T200^3*T300^5*T002^2*T011*T020^9*T102^2*T120-90699264*T211^3*T300^7*T002^2*T011*T020^9*T102^2*T120-196515072*T211^2*T200^4*T300^5*T002^2*T011^2*T020^9*T102^2*T120-272097792*T211^2*T200*T300^7*T002^2*T011^2*T020^9*T102^2*T120+5038848*T211*T200^5*T300^5*T002^2*T011^3*T020^9*T102^2*T120+2993075712*T211*T200^2*T300^7*T002^2*T011^3*T020^9*T102^2*T120+90699264*T200^6*T300^5*T002^2*T011^4*T020^9*T102^2*T120-2539579392*T200^3*T300^7*T002^2*T011^4*T020^9*T102^2*T120-9795520512*T300^9*T002^2*T011^4*T020^9*T102^2*T120+241864704*T211^2*T200*T300^7*T002^3*T020^10*T102^2*T120-1693052928*T211*T200^2*T300^7*T002^3*T011*T020^10*T102^2*T120+1330255872*T200^3*T300^7*T002^3*T011^2*T020^10*T102^2*T120+3265173504*T300^9*T002^3*T011^2*T020^10*T102^2*T120+272097792*T200^3*T300^7*T002^4*T020^11*T102^2*T120-2799360*T211^6*T200*T300^4*T020^8*T102^3*T120+26873856*T211^5*T200^2*T300^4*T011*T020^8*T102^3*T120-95738112*T211^4*T200^3*T300^4*T011^2*T020^8*T102^3*T120-90699264*T211^4*T300^6*T011^2*T020^8*T102^3*T120+148925952*T211^3*T200^4*T300^4*T011^3*T020^8*T102^3*T120+937225728*T211^3*T200*T300^6*T011^3*T020^8*T102^3*T120-73903104*T211^2*T200^5*T300^4*T011^4*T020^8*T102^3*T120-2947726080*T211^2*T200^2*T300^6*T011^4*T020^8*T102^3*T120-40310784*T211*T200^6*T300^4*T011^5*T020^8*T102^3*T120+3446572032*T211*T200^3*T300^6*T011^5*T020^8*T102^3*T120+4897760256*T211*T300^8*T011^5*T020^8*T102^3*T120+35831808*T200^7*T300^4*T011^6*T020^8*T102^3*T120-1284906240*T200^4*T300^6*T011^6*T020^8*T102^3*T120-5714053632*T200*T300^8*T011^6*T020^8*T102^3*T120-20155392*T211^4*T300^6*T002*T020^9*T102^3*T120-211631616*T211^3*T200*T300^6*T002*T011*T020^9*T102^3*T120+997691904*T211^2*T200^2*T300^6*T002*T011^2*T020^9*T102^3*T120-1078313472*T211*T200^3*T300^6*T002*T011^3*T020^9*T102^3*T120-5441955840*T211*T300^8*T002*T011^3*T020^9*T102^3*T120+453496320*T200^4*T300^6*T002*T011^4*T020^9*T102^3*T120+1632586752*T200*T300^8*T002*T011^4*T020^9*T102^3*T120+196515072*T211^2*T200^2*T300^6*T002^2*T020^10*T102^3*T120-513962496*T211*T200^3*T300^6*T002^2*T011*T020^10*T102^3*T120+544195584*T211*T300^8*T002^2*T011*T020^10*T102^3*T120+105815808*T200^4*T300^6*T002^2*T011^2*T020^10*T102^3*T120+5169858048*T200*T300^8*T002^2*T011^2*T020^10*T102^3*T120-1088391168*T200*T300^8*T002^3*T020^11*T102^3*T120+29393280*T211^4*T200*T300^5*T020^9*T102^4*T120-182238336*T211^3*T200^2*T300^5*T011*T020^9*T102^4*T120+365316480*T211^2*T200^3*T300^5*T011^2*T020^9*T102^4*T120+680244480*T211^2*T300^7*T011^2*T020^9*T102^4*T120-237665664*T211*T200^4*T300^5*T011^3*T020^9*T102^4*T120-3083774976*T211*T200*T300^7*T011^3*T020^9*T102^4*T120+1679616*T200^5*T300^5*T011^4*T020^9*T102^4*T120+3038425344*T200^2*T300^7*T011^4*T020^9*T102^4*T120+45349632*T211^2*T300^7*T002*T020^10*T102^4*T120+816293376*T211*T200*T300^7*T002*T011*T020^10*T102^4*T120-861643008*T200^2*T300^7*T002*T011^2*T020^10*T102^4*T120-544195584*T200^2*T300^7*T002^2*T020^11*T102^4*T120-143607168*T211^2*T200*T300^6*T020^10*T102^5*T120+438379776*T211*T200^2*T300^6*T011*T020^10*T102^5*T120-234306432*T200^3*T300^6*T011^2*T020^10*T102^5*T120-1632586752*T300^8*T011^2*T020^10*T102^5*T120+272097792*T200*T300^7*T020^11*T102^6*T120+16*T211^12*T200^2*T020^4*T120^2-192*T211^11*T200^3*T011*T020^4*T120^2+3456*T211^11*T300^2*T011*T020^4*T120^2+864*T211^10*T200^4*T011^2*T020^4*T120^2-43200*T211^10*T200*T300^2*T011^2*T020^4*T120^2-1472*T211^9*T200^5*T011^3*T020^4*T120^2+238464*T211^9*T200^2*T300^2*T011^3*T020^4*T120^2-1008*T211^8*T200^6*T011^4*T020^4*T120^2-728352*T211^8*T200^3*T300^2*T011^4*T020^4*T120^2-1819584*T211^8*T300^4*T011^4*T020^4*T120^2+6912*T211^7*T200^7*T011^5*T020^4*T120^2+1161216*T211^7*T200^4*T300^2*T011^5*T020^4*T120^2+18755712*T211^7*T200*T300^4*T011^5*T020^4*T120^2-5376*T211^6*T200^8*T011^6*T020^4*T120^2-311040*T211^6*T200^5*T300^2*T011^6*T020^4*T120^2-78801984*T211^6*T200^2*T300^4*T011^6*T020^4*T120^2-9216*T211^5*T200^9*T011^7*T020^4*T120^2-2073600*T211^5*T200^6*T300^2*T011^7*T020^4*T120^2+150885504*T211^5*T200^3*T300^4*T011^7*T020^4*T120^2+438379776*T211^5*T300^6*T011^7*T020^4*T120^2+13824*T211^4*T200^10*T011^8*T020^4*T120^2+2941920*T211^4*T200^7*T300^2*T011^8*T020^4*T120^2-82056240*T211^4*T200^4*T300^4*T011^8*T020^4*T120^2-2463996672*T211^4*T200*T300^6*T011^8*T020^4*T120^2+4096*T211^3*T200^11*T011^9*T020^4*T120^2-311040*T211^3*T200^8*T300^2*T011^9*T020^4*T120^2-140387904*T211^3*T200^5*T300^4*T011^9*T020^4*T120^2+5190013440*T211^3*T200^2*T300^6*T011^9*T020^4*T120^2-12288*T211^2*T200^12*T011^10*T020^4*T120^2-1831680*T211^2*T200^9*T300^2*T011^10*T020^4*T120^2+228917664*T211^2*T200^6*T300^4*T011^10*T020^4*T120^2-5313465216*T211^2*T200^3*T300^6*T011^10*T020^4*T120^2+6802444800*T211^2*T300^8*T011^10*T020^4*T120^2+967680*T211*T200^10*T300^2*T011^11*T020^4*T120^2-96717888*T211*T200^7*T300^4*T011^11*T020^4*T120^2+2388413952*T211*T200^4*T300^6*T011^11*T020^4*T120^2-10339716096*T211*T200*T300^8*T011^11*T020^4*T120^2+4096*T200^14*T011^12*T020^4*T120^2-41472*T200^11*T300^2*T011^12*T020^4*T120^2+2344464*T200^8*T300^4*T011^12*T020^4*T120^2-259500672*T200^5*T300^6*T011^12*T020^4*T120^2+3673320192*T200^2*T300^8*T011^12*T020^4*T120^2-1728*T211^10*T200*T300^2*T002*T020^5*T120^2+3456*T211^9*T200^2*T300^2*T002*T011*T020^5*T120^2+36288*T211^8*T200^3*T300^2*T002*T011^2*T020^5*T120^2+1399680*T211^8*T300^4*T002*T011^2*T020^5*T120^2-103680*T211^7*T200^4*T300^2*T002*T011^3*T020^5*T120^2-13996800*T211^7*T200*T300^4*T002*T011^3*T020^5*T120^2-108864*T211^6*T200^5*T300^2*T002*T011^4*T020^5*T120^2+55847232*T211^6*T200^2*T300^4*T002*T011^4*T020^5*T120^2+445824*T211^5*T200^6*T300^2*T002*T011^5*T020^5*T120^2-85940352*T211^5*T200^3*T300^4*T002*T011^5*T020^5*T120^2-650011392*T211^5*T300^6*T002*T011^5*T020^5*T120^2+171072*T211^4*T200^7*T300^2*T002*T011^6*T020^5*T120^2+9097920*T211^4*T200^4*T300^4*T002*T011^6*T020^5*T120^2+2751211008*T211^4*T200*T300^6*T002*T011^6*T020^5*T120^2-787968*T211^3*T200^8*T300^2*T002*T011^7*T020^5*T120^2+81741312*T211^3*T200^5*T300^4*T002*T011^7*T020^5*T120^2-4021000704*T211^3*T200^2*T300^6*T002*T011^7*T020^5*T120^2-290304*T211^2*T200^9*T300^2*T002*T011^8*T020^5*T120^2-55847232*T211^2*T200^6*T300^4*T002*T011^8*T020^5*T120^2+3627970560*T211^2*T200^3*T300^6*T002*T011^8*T020^5*T120^2-20407334400*T211^2*T300^8*T002*T011^8*T020^5*T120^2+552960*T211*T200^10*T300^2*T002*T011^9*T020^5*T120^2+9237888*T211*T200^7*T300^4*T002*T011^9*T020^5*T120^2-1617470208*T211*T200^4*T300^6*T002*T011^9*T020^5*T120^2+17414258688*T211*T200*T300^8*T002*T011^9*T020^5*T120^2+304128*T200^11*T300^2*T002*T011^10*T020^5*T120^2-19455552*T200^8*T300^4*T002*T011^10*T020^5*T120^2+393030144*T200^5*T300^6*T002*T011^10*T020^5*T120^2-1360488960*T200^2*T300^8*T002*T011^10*T020^5*T120^2+7776*T211^8*T200^3*T300^2*T002^2*T020^6*T120^2-15552*T211^8*T300^4*T002^2*T020^6*T120^2-31104*T211^7*T200^4*T300^2*T002^2*T011*T020^6*T120^2-279936*T211^7*T200*T300^4*T002^2*T011*T020^6*T120^2-108864*T211^6*T200^5*T300^2*T002^2*T011^2*T020^6*T120^2+4774464*T211^6*T200^2*T300^4*T002^2*T011^2*T020^6*T120^2+715392*T211^5*T200^6*T300^2*T002^2*T011^3*T020^6*T120^2-27091584*T211^5*T200^3*T300^4*T002^2*T011^3*T020^6*T120^2+253622016*T211^5*T300^6*T002^2*T011^3*T020^6*T120^2-832032*T211^4*T200^7*T300^2*T002^2*T011^4*T020^6*T120^2+22511520*T211^4*T200^4*T300^4*T002^2*T011^4*T020^6*T120^2-272097792*T211^4*T200*T300^6*T002^2*T011^4*T020^6*T120^2-1057536*T211^3*T200^8*T300^2*T002^2*T011^5*T020^6*T120^2+72347904*T211^3*T200^5*T300^4*T002^2*T011^5*T020^6*T120^2-762545664*T211^3*T200^2*T300^6*T002^2*T011^5*T020^6*T120^2+2177280*T211^2*T200^9*T300^2*T002^2*T011^6*T020^6*T120^2-77044608*T211^2*T200^6*T300^4*T002^2*T011^6*T020^6*T120^2-673526016*T211^2*T200^3*T300^6*T002^2*T011^6*T020^6*T120^2+22674816000*T211^2*T300^8*T002^2*T011^6*T020^6*T120^2+248832*T211*T200^10*T300^2*T002^2*T011^7*T020^6*T120^2-24447744*T211*T200^7*T300^4*T002^2*T011^7*T020^6*T120^2+488768256*T211*T200^4*T300^6*T002^2*T011^7*T020^6*T120^2+3265173504*T211*T200*T300^8*T002^2*T011^7*T020^6*T120^2-1368576*T200^11*T300^2*T002^2*T011^8*T020^6*T120^2+70302816*T200^8*T300^4*T002^2*T011^8*T020^6*T120^2-707118336*T200^5*T300^6*T002^2*T011^8*T020^6*T120^2-5804752896*T200^2*T300^8*T002^2*T011^8*T020^6*T120^2-419904*T211^6*T200^2*T300^4*T002^3*T020^7*T120^2+839808*T211^5*T200^3*T300^4*T002^3*T011*T020^7*T120^2-15116544*T211^5*T300^6*T002^3*T011*T020^7*T120^2+13856832*T211^4*T200^4*T300^4*T002^3*T011^2*T020^7*T120^2-272097792*T211^4*T200*T300^6*T002^3*T011^2*T020^7*T120^2-21835008*T211^3*T200^5*T300^4*T002^3*T011^3*T020^7*T120^2+332563968*T211^3*T200^2*T300^6*T002^3*T011^3*T020^7*T120^2-13017024*T211^2*T200^6*T300^4*T002^3*T011^4*T020^7*T120^2+1027924992*T211^2*T200^3*T300^6*T002^3*T011^4*T020^7*T120^2-11428107264*T211^2*T300^8*T002^3*T011^4*T020^7*T120^2-2519424*T211*T200^7*T300^4*T002^3*T011^5*T020^7*T120^2+680244480*T211*T200^4*T300^6*T002^3*T011^5*T020^7*T120^2-19591041024*T211*T200*T300^8*T002^3*T011^5*T020^7*T120^2-23934528*T200^8*T300^4*T002^3*T011^6*T020^7*T120^2+786060288*T200^5*T300^6*T002^3*T011^6*T020^7*T120^2-3265173504*T200^2*T300^8*T002^3*T011^6*T020^7*T120^2+944784*T211^4*T200^4*T300^4*T002^4*T020^8*T120^2+15116544*T211^4*T200*T300^6*T002^4*T020^8*T120^2-6298560*T211^3*T200^5*T300^4*T002^4*T011*T020^8*T120^2+120932352*T211^3*T200^2*T300^6*T002^4*T011*T020^8*T120^2-1889568*T211^2*T200^6*T300^4*T002^4*T011^2*T020^8*T120^2-113374080*T211^2*T200^3*T300^6*T002^4*T011^2*T020^8*T120^2+2448880128*T211^2*T300^8*T002^4*T011^2*T020^8*T120^2+18895680*T211*T200^7*T300^4*T002^4*T011^3*T020^8*T120^2-801176832*T211*T200^4*T300^6*T002^4*T011^3*T020^8*T120^2+11428107264*T211*T200*T300^8*T002^4*T011^3*T020^8*T120^2+13541904*T200^8*T300^4*T002^4*T011^4*T020^8*T120^2-854084736*T200^5*T300^6*T002^4*T011^4*T020^8*T120^2+11836253952*T200^2*T300^8*T002^4*T011^4*T020^8*T120^2-60466176*T211^2*T200^3*T300^6*T002^5*T020^9*T120^2-90699264*T211^2*T300^8*T002^5*T020^9*T120^2+151165440*T211*T200^4*T300^6*T002^5*T011*T020^9*T120^2-2176782336*T211*T200*T300^8*T002^5*T011*T020^9*T120^2+211631616*T200^5*T300^6*T002^5*T011^2*T020^9*T120^2-5895452160*T200^2*T300^8*T002^5*T011^2*T020^9*T120^2+816293376*T200^2*T300^8*T002^6*T020^10*T120^2+1728*T211^10*T200^2*T300*T020^5*T102*T120^2-20736*T211^9*T200^3*T300*T011*T020^5*T102*T120^2-217728*T211^9*T300^3*T011*T020^5*T102*T120^2+93312*T211^8*T200^4*T300*T011^2*T020^5*T102*T120^2+2752704*T211^8*T200*T300^3*T011^2*T020^5*T102*T120^2-165888*T211^7*T200^5*T300*T011^3*T020^5*T102*T120^2-15303168*T211^7*T200^2*T300^3*T011^3*T020^5*T102*T120^2-46656*T211^6*T200^6*T300*T011^4*T020^5*T102*T120^2+44743104*T211^6*T200^3*T300^3*T011^4*T020^5*T102*T120^2+78102144*T211^6*T300^5*T011^4*T020^5*T102*T120^2+559872*T211^5*T200^7*T300*T011^5*T020^5*T102*T120^2-64478592*T211^5*T200^4*T300^3*T011^5*T020^5*T102*T120^2-607181184*T211^5*T200*T300^5*T011^5*T020^5*T102*T120^2-476928*T211^4*T200^8*T300*T011^6*T020^5*T102*T120^2+20202048*T211^4*T200^5*T300^3*T011^6*T020^5*T102*T120^2+1830361536*T211^4*T200^2*T300^5*T011^6*T020^5*T102*T120^2-497664*T211^3*T200^9*T300*T011^7*T020^5*T102*T120^2+61026048*T211^3*T200^6*T300^3*T011^7*T020^5*T102*T120^2-2705861376*T211^3*T200^3*T300^5*T011^7*T020^5*T102*T120^2+746496*T211^2*T200^10*T300*T011^8*T020^5*T102*T120^2-73109952*T211^2*T200^7*T300^3*T011^8*T020^5*T102*T120^2+2287636992*T211^2*T200^4*T300^5*T011^8*T020^5*T102*T120^2-5850102528*T211^2*T200*T300^7*T011^8*T020^5*T102*T120^2+110592*T211*T200^11*T300*T011^9*T020^5*T102*T120^2+19968768*T211*T200^8*T300^3*T011^9*T020^5*T102*T120^2-1332775296*T211*T200^5*T300^5*T011^9*T020^5*T102*T120^2+14693280768*T211*T200^2*T300^7*T011^9*T020^5*T102*T120^2-331776*T200^12*T300*T011^10*T020^5*T102*T120^2+6407424*T200^9*T300^3*T011^10*T020^5*T102*T120^2+409406400*T200^6*T300^5*T011^10*T020^5*T102*T120^2-8843178240*T200^3*T300^7*T011^10*T020^5*T102*T120^2+4897760256*T300^9*T011^10*T020^5*T102*T120^2-36288*T211^8*T200*T300^3*T002*T020^6*T102*T120^2+829440*T211^7*T200^2*T300^3*T002*T011*T020^6*T102*T120^2-3068928*T211^6*T200^3*T300^3*T002*T011^2*T020^6*T102*T120^2-56547072*T211^6*T300^5*T002*T011^2*T020^6*T102*T120^2+1886976*T211^5*T200^4*T300^3*T002*T011^3*T020^6*T102*T120^2+370075392*T211^5*T200*T300^5*T002*T011^3*T020^6*T102*T120^2+4318272*T211^4*T200^5*T300^3*T002*T011^4*T020^6*T102*T120^2-845826624*T211^4*T200^2*T300^5*T002*T011^4*T020^6*T102*T120^2-3338496*T211^3*T200^6*T300^3*T002*T011^5*T020^6*T102*T120^2+784380672*T211^3*T200^3*T300^5*T002*T011^5*T020^6*T102*T120^2+1934917632*T211^3*T300^7*T002*T011^5*T020^6*T102*T120^2+2063232*T211^2*T200^7*T300^3*T002*T011^6*T020^6*T102*T120^2-705718656*T211^2*T200^4*T300^5*T002*T011^6*T020^6*T102*T120^2+4474497024*T211^2*T200*T300^7*T002*T011^6*T020^6*T102*T120^2-2529792*T211*T200^8*T300^3*T002*T011^7*T020^6*T102*T120^2+639373824*T211*T200^5*T300^5*T002*T011^7*T020^6*T102*T120^2-10823445504*T211*T200^2*T300^7*T002*T011^7*T020^6*T102*T120^2-6428160*T200^9*T300^3*T002*T011^8*T020^6*T102*T120^2+136748736*T200^6*T300^5*T002*T011^8*T020^6*T102*T120^2+786060288*T200^3*T300^7*T002*T011^8*T020^6*T102*T120^2-13060694016*T300^9*T002*T011^8*T020^6*T102*T120^2+46656*T211^6*T200^3*T300^3*T002^2*T020^7*T102*T120^2+839808*T211^6*T300^5*T002^2*T020^7*T102*T120^2-2239488*T211^5*T200^4*T300^3*T002^2*T011*T020^7*T102*T120^2+17635968*T211^5*T200*T300^5*T002^2*T011*T020^7*T102*T120^2+10357632*T211^4*T200^5*T300^3*T002^2*T011^2*T020^7*T102*T120^2-127230912*T211^4*T200^2*T300^5*T002^2*T011^2*T020^7*T102*T120^2-10824192*T211^3*T200^6*T300^3*T002^2*T011^3*T020^7*T102*T120^2+122611968*T211^3*T200^3*T300^5*T002^2*T011^3*T020^7*T102*T120^2-1451188224*T211^3*T300^7*T002^2*T011^3*T020^7*T102*T120^2-11897280*T211^2*T200^7*T300^3*T002^2*T011^4*T020^7*T102*T120^2+644972544*T211^2*T200^4*T300^5*T002^2*T011^4*T020^7*T102*T120^2-4625662464*T211^2*T200*T300^7*T002^2*T011^4*T020^7*T102*T120^2+16236288*T211*T200^8*T300^3*T002^2*T011^5*T020^7*T102*T120^2-440899200*T211*T200^5*T300^5*T002^2*T011^5*T020^7*T102*T120^2-1088391168*T211*T200^2*T300^7*T002^2*T011^5*T020^7*T102*T120^2+4665600*T200^9*T300^3*T002^2*T011^6*T020^7*T102*T120^2-547134912*T200^6*T300^5*T002^2*T011^6*T020^7*T102*T120^2+11065310208*T200^3*T300^7*T002^2*T011^6*T020^7*T102*T120^2+9795520512*T300^9*T002^2*T011^6*T020^7*T102*T120^2+3779136*T211^4*T200^2*T300^5*T002^3*T020^8*T102*T120^2+75582720*T211^3*T200^3*T300^5*T002^3*T011*T020^8*T102*T120^2-340122240*T211^2*T200^4*T300^5*T002^3*T011^2*T020^8*T102*T120^2+3265173504*T211^2*T200*T300^7*T002^3*T011^2*T020^8*T102*T120^2+15116544*T211*T200^5*T300^5*T002^3*T011^3*T020^8*T102*T120^2+4897760256*T211*T200^2*T300^7*T002^3*T011^3*T020^8*T102*T120^2+154944576*T200^6*T300^5*T002^3*T011^4*T020^8*T102*T120^2-5714053632*T200^3*T300^7*T002^3*T011^4*T020^8*T102*T120^2-30233088*T211^2*T200^4*T300^5*T002^4*T020^9*T102*T120^2-166281984*T211^2*T200*T300^7*T002^4*T020^9*T102*T120^2+75582720*T211*T200^5*T300^5*T002^4*T011*T020^9*T102*T120^2-1874451456*T211*T200^2*T300^7*T002^4*T011*T020^9*T102*T120^2+105815808*T200^6*T300^5*T002^4*T011^2*T020^9*T102*T120^2-1980267264*T200^3*T300^7*T002^4*T011^2*T020^9*T102*T120^2-1632586752*T300^9*T002^4*T011^2*T020^9*T102*T120^2+816293376*T200^3*T300^7*T002^5*T020^10*T102*T120^2-44064*T211^8*T200^2*T300^2*T020^6*T102^2*T120^2+300672*T211^7*T200^3*T300^2*T011*T020^6*T102^2*T120^2+4945536*T211^7*T300^4*T011*T020^6*T102^2*T120^2-440640*T211^6*T200^4*T300^2*T011^2*T020^6*T102^2*T120^2-47915712*T211^6*T200*T300^4*T011^2*T020^6*T102^2*T120^2-1067904*T211^5*T200^5*T300^2*T011^3*T020^6*T102^2*T120^2+179998848*T211^5*T200^2*T300^4*T011^3*T020^6*T102^2*T120^2+2910816*T211^4*T200^6*T300^2*T011^4*T020^6*T102^2*T120^2-286491168*T211^4*T200^3*T300^4*T011^4*T020^6*T102^2*T120^2-666387648*T211^4*T300^6*T011^4*T020^6*T102^2*T120^2+518400*T211^3*T200^7*T300^2*T011^5*T020^6*T102^2*T120^2+135115776*T211^3*T200^4*T300^4*T011^5*T020^6*T102^2*T120^2+2030655744*T211^3*T200*T300^6*T011^5*T020^6*T102^2*T120^2-4872960*T211^2*T200^8*T300^2*T011^6*T020^6*T102^2*T120^2-7278336*T211^2*T200^5*T300^4*T011^6*T020^6*T102^2*T120^2+158723712*T211^2*T200^2*T300^6*T011^6*T020^6*T102^2*T120^2+580608*T211*T200^9*T300^2*T011^7*T020^6*T102^2*T120^2+205099776*T211*T200^6*T300^4*T011^7*T020^6*T102^2*T120^2-4177204992*T211*T200^3*T300^6*T011^7*T020^6*T102^2*T120^2-15781671936*T211*T300^8*T011^7*T020^6*T102^2*T120^2+2778624*T200^10*T300^2*T011^8*T020^6*T102^2*T120^2-221546016*T200^7*T300^4*T011^8*T020^6*T102^2*T120^2+3258874944*T200^4*T300^6*T011^8*T020^6*T102^2*T120^2+14149085184*T200*T300^8*T011^8*T020^6*T102^2*T120^2+1819584*T211^6*T200*T300^4*T002*T020^7*T102^2*T120^2-10917504*T211^5*T200^2*T300^4*T002*T011*T020^7*T102^2*T120^2-7138368*T211^4*T200^3*T300^4*T002*T011^2*T020^7*T102^2*T120^2+657569664*T211^4*T300^6*T002*T011^2*T020^7*T102^2*T120^2+66624768*T211^3*T200^4*T300^4*T002*T011^3*T020^7*T102^2*T120^2-1693052928*T211^3*T200*T300^6*T002*T011^3*T020^7*T102^2*T120^2-29813184*T211^2*T200^5*T300^4*T002*T011^4*T020^7*T102^2*T120^2-90699264*T211^2*T200^2*T300^6*T002*T011^4*T020^7*T102^2*T120^2-41150592*T211*T200^6*T300^4*T002*T011^5*T020^7*T102^2*T120^2+1179090432*T211*T200^3*T300^6*T002*T011^5*T020^7*T102^2*T120^2+19591041024*T211*T300^8*T002*T011^5*T020^7*T102^2*T120^2+49688640*T200^7*T300^4*T002*T011^6*T020^7*T102^2*T120^2-1625028480*T200^4*T300^6*T002*T011^6*T020^7*T102^2*T120^2+1632586752*T200*T300^8*T002*T011^6*T020^7*T102^2*T120^2-7768224*T211^4*T200^3*T300^4*T002^2*T020^8*T102^2*T120^2-11337408*T211^4*T300^6*T002^2*T020^8*T102^2*T120^2+59626368*T211^3*T200^4*T300^4*T002^2*T011*T020^8*T102^2*T120^2-317447424*T211^3*T200*T300^6*T002^2*T011*T020^8*T102^2*T120^2-91958976*T211^2*T200^5*T300^4*T002^2*T011^2*T020^8*T102^2*T120^2+340122240*T211^2*T200^2*T300^6*T002^2*T011^2*T020^8*T102^2*T120^2-31072896*T211*T200^6*T300^4*T002^2*T011^3*T020^8*T102^2*T120^2+2312831232*T211*T200^3*T300^6*T002^2*T011^3*T020^8*T102^2*T120^2-4897760256*T211*T300^8*T002^2*T011^3*T020^8*T102^2*T120^2+60256224*T200^7*T300^4*T002^2*T011^4*T020^8*T102^2*T120^2-1122403392*T200^4*T300^6*T002^2*T011^4*T020^8*T102^2*T120^2-19591041024*T200*T300^8*T002^2*T011^4*T020^8*T102^2*T120^2+90699264*T211^2*T200^2*T300^6*T002^3*T020^9*T102^2*T120^2-906992640*T211*T200^3*T300^6*T002^3*T011*T020^9*T102^2*T120^2+1088391168*T211*T300^8*T002^3*T011*T020^9*T102^2*T120^2+634894848*T200^4*T300^6*T002^3*T011^2*T020^9*T102^2*T120^2+3809369088*T200*T300^8*T002^3*T011^2*T020^9*T102^2*T120^2+204073344*T200^4*T300^6*T002^4*T020^10*T102^2*T120^2-46656*T211^6*T200^2*T300^3*T020^7*T102^3*T120^2+3359232*T211^5*T200^3*T300^3*T011*T020^7*T102^3*T120^2-52907904*T211^5*T300^5*T011*T020^7*T102^3*T120^2-18195840*T211^4*T200^4*T300^3*T011^2*T020^7*T102^3*T120^2+290993472*T211^4*T200*T300^5*T011^2*T020^7*T102^3*T120^2+28740096*T211^3*T200^5*T300^3*T011^3*T020^7*T102^3*T120^2-327525120*T211^3*T200^2*T300^5*T011^3*T020^7*T102^3*T120^2+2939328*T211^2*T200^6*T300^3*T011^4*T020^7*T102^3*T120^2-597103488*T211^2*T200^3*T300^5*T011^4*T020^7*T102^3*T120^2+408146688*T211^2*T300^7*T011^4*T020^7*T102^3*T120^2-34152192*T211*T200^7*T300^3*T011^5*T020^7*T102^3*T120^2+899434368*T211*T200^4*T300^5*T011^5*T020^7*T102^3*T120^2+8162933760*T211*T200*T300^7*T011^5*T020^7*T102^3*T120^2+13250304*T200^8*T300^3*T011^6*T020^7*T102^3*T120^2+8817984*T200^5*T300^5*T011^6*T020^7*T102^3*T120^2-11564156160*T200^2*T300^7*T011^6*T020^7*T102^3*T120^2-18895680*T211^4*T200*T300^5*T002*T020^8*T102^3*T120^2-15116544*T211^3*T200^2*T300^5*T002*T011*T020^8*T102^3*T120^2+340122240*T211^2*T200^3*T300^5*T002*T011^2*T020^8*T102^3*T120^2-2448880128*T211^2*T300^7*T002*T011^2*T020^8*T102^3*T120^2-256981248*T211*T200^4*T300^5*T002*T011^3*T020^8*T102^3*T120^2-3265173504*T211*T200*T300^7*T002*T011^3*T020^8*T102^3*T120^2+86920128*T200^5*T300^5*T002*T011^4*T020^8*T102^3*T120^2+2040733440*T200^2*T300^7*T002*T011^4*T020^8*T102^3*T120^2+105815808*T211^2*T200^3*T300^5*T002^2*T020^9*T102^3*T120^2+45349632*T211^2*T300^7*T002^2*T020^9*T102^3*T120^2-332563968*T211*T200^4*T300^5*T002^2*T011*T020^9*T102^3*T120^2+1632586752*T211*T200*T300^7*T002^2*T011*T020^9*T102^3*T120^2-30233088*T200^5*T300^5*T002^2*T011^2*T020^9*T102^3*T120^2+5260557312*T200^2*T300^7*T002^2*T011^2*T020^9*T102^3*T120^2-816293376*T200^2*T300^7*T002^3*T020^10*T102^3*T120^2+8503056*T211^4*T200^2*T300^4*T020^8*T102^4*T120^2-66764736*T211^3*T200^3*T300^4*T011*T020^8*T102^4*T120^2+272097792*T211^3*T300^6*T011*T020^8*T102^4*T120^2+134159328*T211^2*T200^4*T300^4*T011^2*T020^8*T102^4*T120^2-204073344*T211^2*T200*T300^6*T011^2*T020^8*T102^4*T120^2-41570496*T211*T200^5*T300^4*T011^3*T020^8*T102^4*T120^2-2040733440*T211*T200^2*T300^6*T011^3*T020^8*T102^4*T120^2-46924272*T200^6*T300^4*T011^4*T020^8*T102^4*T120^2+2040733440*T200^3*T300^6*T011^4*T020^8*T102^4*T120^2+7346640384*T300^8*T011^4*T020^8*T102^4*T120^2+60466176*T211^2*T200*T300^6*T002*T020^9*T102^4*T120^2+393030144*T211*T200^2*T300^6*T002*T011*T020^9*T102^4*T120^2-483729408*T200^3*T300^6*T002*T011^2*T020^9*T102^4*T120^2+816293376*T300^8*T002*T011^2*T020^9*T102^4*T120^2-408146688*T200^3*T300^6*T002^2*T020^10*T102^4*T120^2-75582720*T211^2*T200^2*T300^5*T020^9*T102^5*T120^2+256981248*T211*T200^3*T300^5*T011*T020^9*T102^5*T120^2-544195584*T211*T300^7*T011*T020^9*T102^5*T120^2-75582720*T200^4*T300^5*T011^2*T020^9*T102^5*T120^2-2312831232*T200*T300^7*T011^2*T020^9*T102^5*T120^2+204073344*T200^2*T300^6*T020^10*T102^6*T120^2+32*T211^12*T300*T020^3*T120^3-1728*T211^11*T200*T300*T011*T020^3*T120^3+18048*T211^10*T200^2*T300*T011^2*T020^3*T120^3-80320*T211^9*T200^3*T300*T011^3*T020^3*T120^3-328320*T211^9*T300^3*T011^3*T020^3*T120^3+152064*T211^8*T200^4*T300*T011^4*T020^3*T120^3+3709152*T211^8*T200*T300^3*T011^4*T020^3*T120^3+10944*T211^7*T200^5*T300*T011^5*T020^3*T120^3-16687296*T211^7*T200^2*T300^3*T011^5*T020^3*T120^3-476160*T211^6*T200^6*T300*T011^6*T020^3*T120^3+33742656*T211^6*T200^3*T300^3*T011^6*T020^3*T120^3+86640192*T211^6*T300^5*T011^6*T020^3*T120^3+485568*T211^5*T200^7*T300*T011^7*T020^3*T120^3-19922112*T211^5*T200^4*T300^3*T011^7*T020^3*T120^3-498845952*T211^5*T200*T300^5*T011^7*T020^3*T120^3+348768*T211^4*T200^8*T300*T011^8*T020^3*T120^3-28708992*T211^4*T200^5*T300^3*T011^8*T020^3*T120^3+1032124032*T211^4*T200^2*T300^5*T011^8*T020^3*T120^3-685312*T211^3*T200^9*T300*T011^9*T020^3*T120^3+46775232*T211^3*T200^6*T300^3*T011^9*T020^3*T120^3-1248514560*T211^3*T200^3*T300^5*T011^9*T020^3*T120^3+5875296768*T211^3*T300^7*T011^9*T020^3*T120^3+20736*T211^2*T200^10*T300*T011^10*T020^3*T120^3-12363840*T211^2*T200^7*T300^3*T011^10*T020^3*T120^3+825111360*T211^2*T200^4*T300^5*T011^10*T020^3*T120^3-11156009472*T211^2*T200*T300^7*T011^10*T020^3*T120^3+270336*T211*T200^11*T300*T011^11*T020^3*T120^3-9782208*T211*T200^8*T300^3*T011^11*T020^3*T120^3-159563520*T211*T200^5*T300^5*T011^11*T020^3*T120^3+5593121280*T211*T200^2*T300^7*T011^11*T020^3*T120^3-64000*T200^12*T300*T011^12*T020^3*T120^3+3676320*T200^9*T300^3*T011^12*T020^3*T120^3-41430528*T200^6*T300^5*T011^12*T020^3*T120^3-231787008*T200^3*T300^7*T011^12*T020^3*T120^3-544195584*T300^9*T011^12*T020^3*T120^3-576*T211^10*T200^2*T300*T002*T020^4*T120^3+4608*T211^9*T200^3*T300*T002*T011*T020^4*T120^3+134784*T211^9*T300^3*T002*T011*T020^4*T120^3-5184*T211^8*T200^4*T300*T002*T011^2*T020^4*T120^3-1244160*T211^8*T200*T300^3*T002*T011^2*T020^4*T120^3-27648*T211^7*T200^5*T300*T002*T011^3*T020^4*T120^3+4354560*T211^7*T200^2*T300^3*T002*T011^3*T020^4*T120^3+39744*T211^6*T200^6*T300*T002*T011^4*T020^4*T120^3-2674944*T211^6*T200^3*T300^3*T002*T011^4*T020^4*T120^3-91958976*T211^6*T300^5*T002*T011^4*T020^4*T120^3+82944*T211^5*T200^7*T300*T002*T011^5*T020^4*T120^3-10233216*T211^5*T200^4*T300^3*T002*T011^5*T020^4*T120^3+298131840*T211^5*T200*T300^5*T002*T011^5*T020^4*T120^3-84672*T211^4*T200^8*T300*T002*T011^6*T020^4*T120^3+6936192*T211^4*T200^5*T300^3*T002*T011^6*T020^4*T120^3-96158016*T211^4*T200^2*T300^5*T002*T011^6*T020^4*T120^3-152064*T211^3*T200^9*T300*T002*T011^7*T020^4*T120^3+4416768*T211^3*T200^6*T300^3*T002*T011^7*T020^4*T120^3+418224384*T211^3*T200^3*T300^5*T002*T011^7*T020^4*T120^3-13967686656*T211^3*T300^7*T002*T011^7*T020^4*T120^3+41472*T211^2*T200^10*T300*T002*T011^8*T020^4*T120^3-4790016*T211^2*T200^7*T300^3*T002*T011^8*T020^4*T120^3-428721984*T211^2*T200^4*T300^5*T002*T011^8*T020^4*T120^3+16099119360*T211^2*T200*T300^7*T002*T011^8*T020^4*T120^3+129024*T211*T200^11*T300*T002*T011^9*T020^4*T120^3-1617408*T211*T200^8*T300^3*T002*T011^9*T020^4*T120^3+177199488*T211*T200^5*T300^5*T002*T011^9*T020^4*T120^3-6802444800*T211*T200^2*T300^7*T002*T011^9*T020^4*T120^3+46080*T200^12*T300*T002*T011^10*T020^4*T120^3-1171584*T200^9*T300^3*T002*T011^10*T020^4*T120^3-122192064*T200^6*T300^5*T002*T011^10*T020^4*T120^3+3401222400*T200^3*T300^7*T002*T011^10*T020^4*T120^3-1632586752*T300^9*T002*T011^10*T020^4*T120^3+2592*T211^8*T200^4*T300*T002^2*T020^5*T120^3+2592*T211^8*T200*T300^3*T002^2*T020^5*T120^3-25920*T211^7*T200^5*T300*T002^2*T011*T020^5*T120^3-368064*T211^7*T200^2*T300^3*T002^2*T011*T020^5*T120^3+72576*T211^6*T200^6*T300*T002^2*T011^2*T020^5*T120^3+1550016*T211^6*T200^3*T300^3*T002^2*T011^2*T020^5*T120^3+27013824*T211^6*T300^5*T002^2*T011^2*T020^5*T120^3+5184*T211^5*T200^7*T300*T002^2*T011^3*T020^5*T120^3-9419328*T211^5*T200^4*T300^3*T002^2*T011^3*T020^5*T120^3+15676416*T211^5*T200*T300^5*T002^2*T011^3*T020^5*T120^3-261792*T211^4*T200^8*T300*T002^2*T011^4*T020^5*T120^3+18416160*T211^4*T200^5*T300^3*T002^2*T011^4*T020^5*T120^3-86640192*T211^4*T200^2*T300^5*T002^2*T011^4*T020^5*T120^3+145152*T211^3*T200^9*T300*T002^2*T011^5*T020^5*T120^3+14110848*T211^3*T200^6*T300^3*T002^2*T011^5*T020^5*T120^3-920429568*T211^3*T200^3*T300^5*T002^2*T011^5*T020^5*T120^3+9916452864*T211^3*T300^7*T002^2*T011^5*T020^5*T120^3+352512*T211^2*T200^10*T300*T002^2*T011^6*T020^5*T120^3-19569600*T211^2*T200^7*T300^3*T002^2*T011^6*T020^5*T120^3-48568896*T211^2*T200^4*T300^5*T002^2*T011^6*T020^5*T120^3+7376873472*T211^2*T200*T300^7*T002^2*T011^6*T020^5*T120^3-165888*T211*T200^11*T300*T002^2*T011^7*T020^5*T120^3+5837184*T211*T200^8*T300^3*T002^2*T011^7*T020^5*T120^3+179159040*T211*T200^5*T300^5*T002^2*T011^7*T020^5*T120^3-4655895552*T211*T200^2*T300^7*T002^2*T011^7*T020^5*T120^3-207360*T200^12*T300*T002^2*T011^8*T020^5*T120^3+9761472*T200^9*T300^3*T002^2*T011^8*T020^5*T120^3-73203264*T200^6*T300^5*T002^2*T011^8*T020^5*T120^3-1572120576*T200^3*T300^7*T002^2*T011^8*T020^5*T120^3+6530347008*T300^9*T002^2*T011^8*T020^5*T120^3-1539648*T211^6*T300^5*T002^3*T020^6*T120^3+1679616*T211^5*T200^4*T300^3*T002^3*T011*T020^6*T120^3-7558272*T211^5*T200*T300^5*T002^3*T011*T020^6*T120^3-145706688*T211^4*T200^2*T300^5*T002^3*T011^2*T020^6*T120^3-6718464*T211^3*T200^6*T300^3*T002^3*T011^3*T020^6*T120^3+499965696*T211^3*T200^3*T300^5*T002^3*T011^3*T020^6*T120^3-2237248512*T211^3*T300^7*T002^3*T011^3*T020^6*T120^3-10917504*T211^2*T200^7*T300^3*T002^3*T011^4*T020^6*T120^3+621038016*T211^2*T200^4*T300^5*T002^3*T011^4*T020^6*T120^3-13876987392*T211^2*T200*T300^7*T002^3*T011^4*T020^6*T120^3-10077696*T211*T200^8*T300^3*T002^3*T011^5*T020^6*T120^3+457695360*T211*T200^5*T300^5*T002^3*T011^5*T020^6*T120^3-3083774976*T211*T200^2*T300^7*T002^3*T011^5*T020^6*T120^3-4199040*T200^9*T300^3*T002^3*T011^6*T020^6*T120^3+204213312*T200^6*T300^5*T002^3*T011^6*T020^6*T120^3-2600045568*T200^3*T300^7*T002^3*T011^6*T020^6*T120^3-3265173504*T300^9*T002^3*T011^6*T020^6*T120^3-209952*T211^4*T200^5*T300^3*T002^4*T020^7*T120^3+6298560*T211^4*T200^2*T300^5*T002^4*T020^7*T120^3-2099520*T211^3*T200^6*T300^3*T002^4*T011*T020^7*T120^3+40310784*T211^3*T200^3*T300^5*T002^4*T011*T020^7*T120^3+90699264*T211^3*T300^7*T002^4*T011*T020^7*T120^3+2519424*T211^2*T200^7*T300^3*T002^4*T011^2*T020^7*T120^3-166281984*T211^2*T200^4*T300^5*T002^4*T011^2*T020^7*T120^3+3537271296*T211^2*T200*T300^7*T002^4*T011^2*T020^7*T120^3+10497600*T211*T200^8*T300^3*T002^4*T011^3*T020^7*T120^3-564350976*T211*T200^5*T300^5*T002^4*T011^3*T020^7*T120^3+6802444800*T211*T200^2*T300^7*T002^4*T011^3*T020^7*T120^3+6088608*T200^9*T300^3*T002^4*T011^4*T020^7*T120^3-364056768*T200^6*T300^5*T002^4*T011^4*T020^7*T120^3+5804752896*T200^3*T300^7*T002^4*T011^4*T020^7*T120^3-4897760256*T300^9*T002^4*T011^4*T020^7*T120^3-7558272*T211^2*T200^4*T300^5*T002^5*T020^8*T120^3-45349632*T211^2*T200*T300^7*T002^5*T020^8*T120^3+75582720*T211*T200^5*T300^5*T002^5*T011*T020^8*T120^3-1723286016*T211*T200^2*T300^7*T002^5*T011*T020^8*T120^3+83140992*T200^6*T300^5*T002^5*T011^2*T020^8*T120^3-2494229760*T200^3*T300^7*T002^5*T011^2*T020^8*T120^3+4897760256*T300^9*T002^5*T011^2*T020^8*T120^3+272097792*T200^3*T300^7*T002^6*T020^9*T120^3-1088391168*T300^9*T002^6*T020^9*T120^3-288*T211^10*T200^3*T020^4*T102*T120^3+864*T211^10*T300^2*T020^4*T102*T120^3+2304*T211^9*T200^4*T011*T020^4*T102*T120^3-5184*T211^8*T200^5*T011^2*T020^4*T102*T120^3-25920*T211^8*T200^2*T300^2*T011^2*T020^4*T102*T120^3-3456*T211^7*T200^6*T011^3*T020^4*T102*T120^3-196992*T211^7*T200^3*T300^2*T011^3*T020^4*T102*T120^3+5598720*T211^7*T300^4*T011^3*T020^4*T102*T120^3+25056*T211^6*T200^7*T011^4*T020^4*T102*T120^3+1684800*T211^6*T200^4*T300^2*T011^4*T020^4*T102*T120^3-24564384*T211^6*T200*T300^4*T011^4*T020^4*T102*T120^3-10368*T211^5*T200^8*T011^5*T020^4*T102*T120^3-2664576*T211^5*T200^5*T300^2*T011^5*T020^4*T102*T120^3-22394880*T211^5*T200^2*T300^4*T011^5*T020^4*T102*T120^3-44928*T211^4*T200^9*T011^6*T020^4*T102*T120^3-2286144*T211^4*T200^6*T300^2*T011^6*T020^4*T102*T120^3+176779584*T211^4*T200^3*T300^4*T011^6*T020^4*T102*T120^3+1587237120*T211^4*T300^6*T011^6*T020^4*T102*T120^3+27648*T211^3*T200^10*T011^7*T020^4*T102*T120^3+6355584*T211^3*T200^7*T300^2*T011^7*T020^4*T102*T120^3+42270336*T211^3*T200^4*T300^4*T011^7*T020^4*T102*T120^3-9523422720*T211^3*T200*T300^6*T011^7*T020^4*T102*T120^3+41472*T211^2*T200^11*T011^8*T020^4*T102*T120^3+90720*T211^2*T200^8*T300^2*T011^8*T020^4*T102*T120^3-626426784*T211^2*T200^5*T300^4*T011^8*T020^4*T102*T120^3+17678798208*T211^2*T200^2*T300^6*T011^8*T020^4*T102*T120^3-18432*T211*T200^12*T011^9*T020^4*T102*T120^3-3417984*T211*T200^9*T300^2*T011^9*T020^4*T102*T120^3+522640512*T211*T200^6*T300^4*T011^9*T020^4*T102*T120^3-12440915712*T211*T200^3*T300^6*T011^9*T020^4*T102*T120^3+19046845440*T211*T300^8*T011^9*T020^4*T102*T120^3-18432*T200^13*T011^10*T020^4*T102*T120^3+611712*T200^10*T300^2*T011^10*T020^4*T102*T120^3-66064896*T200^7*T300^4*T011^10*T020^4*T102*T120^3+2305272960*T200^4*T300^6*T011^10*T020^4*T102*T120^3-14693280768*T200*T300^8*T011^10*T020^4*T102*T120^3+41472*T211^8*T200^2*T300^2*T002*T020^5*T102*T120^3-103680*T211^7*T200^3*T300^2*T002*T011*T020^5*T102*T120^3-3732480*T211^7*T300^4*T002*T011*T020^5*T102*T120^3-254016*T211^6*T200^4*T300^2*T002*T011^2*T020^5*T102*T120^3+4432320*T211^6*T200*T300^4*T002*T011^2*T020^5*T102*T120^3+176256*T211^5*T200^5*T300^2*T002*T011^3*T020^5*T102*T120^3+84260736*T211^5*T200^2*T300^4*T002*T011^3*T020^5*T102*T120^3+1099008*T211^4*T200^6*T300^2*T002*T011^4*T020^5*T102*T120^3-244850688*T211^4*T200^3*T300^4*T002*T011^4*T020^5*T102*T120^3-1169012736*T211^4*T300^6*T002*T011^4*T020^5*T102*T120^3+984960*T211^3*T200^7*T300^2*T002*T011^5*T020^5*T102*T120^3+37418112*T211^3*T200^4*T300^4*T002*T011^5*T020^5*T102*T120^3+7941224448*T211^3*T200*T300^6*T002*T011^5*T020^5*T102*T120^3-1404864*T211^2*T200^8*T300^2*T002*T011^6*T020^5*T102*T120^3+208132416*T211^2*T200^5*T300^4*T002*T011^6*T020^5*T102*T120^3-11926953216*T211^2*T200^2*T300^6*T002*T011^6*T020^5*T102*T120^3-2716416*T211*T200^9*T300^2*T002*T011^7*T020^5*T102*T120^3-46282752*T211*T200^6*T300^4*T002*T011^7*T020^5*T102*T120^3+7054387200*T211*T200^3*T300^6*T002*T011^7*T020^5*T102*T120^3-23944605696*T211*T300^8*T002*T011^7*T020^5*T102*T120^3-1140480*T200^10*T300^2*T002*T011^8*T020^5*T102*T120^3+103949568*T200^7*T300^4*T002*T011^8*T020^5*T102*T120^3-2383375104*T200^4*T300^6*T002*T011^8*T020^5*T102*T120^3-2176782336*T200*T300^8*T002*T011^8*T020^5*T102*T120^3-163296*T211^6*T200^4*T300^2*T002^2*T020^6*T102*T120^3-209952*T211^6*T200*T300^4*T002^2*T020^6*T102*T120^3+559872*T211^5*T200^5*T300^2*T002^2*T011*T020^6*T102*T120^3+20995200*T211^5*T200^2*T300^4*T002^2*T011*T020^6*T102*T120^3+839808*T211^4*T200^6*T300^2*T002^2*T011^2*T020^6*T102*T120^3-112114368*T211^4*T200^3*T300^4*T002^2*T011^2*T020^6*T102*T120^3-45349632*T211^4*T300^6*T002^2*T011^2*T020^6*T102*T120^3-2985984*T211^3*T200^7*T300^2*T002^2*T011^3*T020^6*T102*T120^3+206592768*T211^3*T200^4*T300^4*T002^2*T011^3*T020^6*T102*T120^3-816293376*T211^3*T200*T300^6*T002^2*T011^3*T020^6*T102*T120^3-2169504*T211^2*T200^8*T300^2*T002^2*T011^4*T020^6*T102*T120^3+148855968*T211^2*T200^5*T300^4*T002^2*T011^4*T020^6*T102*T120^3-3310523136*T211^2*T200^2*T300^6*T002^2*T011^4*T020^6*T102*T120^3+4199040*T211*T200^9*T300^2*T002^2*T011^5*T020^6*T102*T120^3-241864704*T211*T200^6*T300^4*T002^2*T011^5*T020^6*T102*T120^3+2811677184*T211*T200^3*T300^6*T002^2*T011^5*T020^6*T102*T120^3+9795520512*T211*T300^8*T002^2*T011^5*T020^6*T102*T120^3+3265920*T200^10*T300^2*T002^2*T011^6*T020^6*T102*T120^3-186857280*T200^7*T300^4*T002^2*T011^6*T020^6*T102*T120^3+2494229760*T200^4*T300^6*T002^2*T011^6*T020^6*T102*T120^3+9795520512*T200*T300^8*T002^2*T011^6*T020^6*T102*T120^3+2519424*T211^4*T200^3*T300^4*T002^3*T020^7*T102*T120^3+30233088*T211^4*T300^6*T002^3*T020^7*T102*T120^3-15116544*T211^3*T200^4*T300^4*T002^3*T011*T020^7*T102*T120^3-181398528*T211^3*T200*T300^6*T002^3*T011*T020^7*T102*T120^3-75582720*T211^2*T200^5*T300^4*T002^3*T011^2*T020^7*T102*T120^3+3129124608*T211^2*T200^2*T300^6*T002^3*T011^2*T020^7*T102*T120^3-5038848*T211*T200^6*T300^4*T002^3*T011^3*T020^7*T102*T120^3-423263232*T211*T200^3*T300^6*T002^3*T011^3*T020^7*T102*T120^3-6530347008*T211*T300^8*T002^3*T011^3*T020^7*T102*T120^3+52907904*T200^7*T300^4*T002^3*T011^4*T020^7*T102*T120^3-1587237120*T200^4*T300^6*T002^3*T011^4*T020^7*T102*T120^3+9795520512*T200*T300^8*T002^3*T011^4*T020^7*T102*T120^3-3779136*T211^2*T200^5*T300^4*T002^4*T020^8*T102*T120^3-68024448*T211^2*T200^2*T300^6*T002^4*T020^8*T102*T120^3+37791360*T211*T200^6*T300^4*T002^4*T011*T020^8*T102*T120^3-952342272*T211*T200^3*T300^6*T002^4*T011*T020^8*T102*T120^3+1632586752*T211*T300^8*T002^4*T011*T020^8*T102*T120^3+41570496*T200^7*T300^4*T002^4*T011^2*T020^8*T102*T120^3-1020366720*T200^4*T300^6*T002^4*T011^2*T020^8*T102*T120^3-1632586752*T200*T300^8*T002^4*T011^2*T020^8*T102*T120^3+272097792*T200^4*T300^6*T002^5*T020^9*T102*T120^3-1088391168*T200*T300^8*T002^5*T020^9*T102*T120^3-7776*T211^8*T200^3*T300*T020^5*T102^2*T120^3-101088*T211^8*T300^3*T020^5*T102^2*T120^3+77760*T211^7*T200^4*T300*T011*T020^5*T102^2*T120^3+2659392*T211^7*T200*T300^3*T011*T020^5*T102^2*T120^3-217728*T211^6*T200^5*T300*T011^2*T020^5*T102^2*T120^3-21523968*T211^6*T200^2*T300^3*T011^2*T020^5*T102^2*T120^3-15552*T211^5*T200^6*T300*T011^3*T020^5*T102^2*T120^3+79486272*T211^5*T200^3*T300^3*T011^3*T020^5*T102^2*T120^3+76422528*T211^5*T300^5*T011^3*T020^5*T102^2*T120^3+785376*T211^4*T200^7*T300*T011^4*T020^5*T102^2*T120^3-122028768*T211^4*T200^4*T300^3*T011^4*T020^5*T102^2*T120^3-1145078208*T211^4*T200*T300^5*T011^4*T020^5*T102^2*T120^3-435456*T211^3*T200^8*T300*T011^5*T020^5*T102^2*T120^3+8087040*T211^3*T200^5*T300^3*T011^5*T020^5*T102^2*T120^3+4226753664*T211^3*T200^2*T300^5*T011^5*T020^5*T102^2*T120^3-1057536*T211^2*T200^9*T300*T011^6*T020^5*T102^2*T120^3+141523200*T211^2*T200^6*T300^3*T011^6*T020^5*T102^2*T120^3-5284911744*T211^2*T200^3*T300^5*T011^6*T020^5*T102^2*T120^3-11382757632*T211^2*T300^7*T011^6*T020^5*T102^2*T120^3+497664*T211*T200^10*T300*T011^7*T020^5*T102^2*T120^3-95084928*T211*T200^7*T300^3*T011^7*T020^5*T102^2*T120^3+3033386496*T211*T200^4*T300^5*T011^7*T020^5*T102^2*T120^3+3265173504*T211*T200*T300^7*T011^7*T020^5*T102^2*T120^3+622080*T200^11*T300*T011^8*T020^5*T102^2*T120^3-2721600*T200^8*T300^3*T011^8*T020^5*T102^2*T120^3-926728128*T200^5*T300^5*T011^8*T020^5*T102^2*T120^3+10838562048*T200^2*T300^7*T011^8*T020^5*T102^2*T120^3-326592*T211^6*T200^2*T300^3*T002*T020^6*T102^2*T120^3-2799360*T211^5*T200^3*T300^3*T002*T011*T020^6*T102^2*T120^3+22674816*T211^5*T300^5*T002*T011*T020^6*T102^2*T120^3+5598720*T211^4*T200^4*T300^3*T002*T011^2*T020^6*T102^2*T120^3+427042368*T211^4*T200*T300^5*T002*T011^2*T020^6*T102^2*T120^3+8584704*T211^3*T200^5*T300^3*T002*T011^3*T020^6*T102^2*T120^3-1839179520*T211^3*T200^2*T300^5*T002*T011^3*T020^6*T102^2*T120^3-699840*T211^2*T200^6*T300^3*T002*T011^4*T020^6*T102^2*T120^3+1488979584*T211^2*T200^3*T300^5*T002*T011^4*T020^6*T102^2*T120^3+14693280768*T211^2*T300^7*T002*T011^4*T020^6*T102^2*T120^3+7278336*T211*T200^7*T300^3*T002*T011^5*T020^6*T102^2*T120^3-1337814144*T211*T200^4*T300^5*T002*T011^5*T020^6*T102^2*T120^3-1632586752*T211*T200*T300^7*T002*T011^5*T020^6*T102^2*T120^3+8491392*T200^8*T300^3*T002*T011^6*T020^6*T102^2*T120^3-172580544*T200^5*T300^5*T002*T011^6*T020^6*T102^2*T120^3+5986151424*T200^2*T300^7*T002*T011^6*T020^6*T102^2*T120^3+1259712*T211^4*T200^4*T300^3*T002^2*T020^7*T102^2*T120^3+7558272*T211^4*T200*T300^5*T002^2*T020^7*T102^2*T120^3+7558272*T211^3*T200^5*T300^3*T002^2*T011*T020^7*T102^2*T120^3-377913600*T211^3*T200^2*T300^5*T002^2*T011*T020^7*T102^2*T120^3-22674816*T211^2*T200^6*T300^3*T002^2*T011^2*T020^7*T102^2*T120^3+884317824*T211^2*T200^3*T300^5*T002^2*T011^2*T020^7*T102^2*T120^3-1224440064*T211^2*T300^7*T002^2*T011^2*T020^7*T102^2*T120^3-17635968*T211*T200^7*T300^3*T002^2*T011^3*T020^7*T102^2*T120^3+801176832*T211*T200^4*T300^5*T002^2*T011^3*T020^7*T102^2*T120^3-11428107264*T211*T200*T300^7*T002^2*T011^3*T020^7*T102^2*T120^3+11337408*T200^8*T300^3*T002^2*T011^4*T020^7*T102^2*T120^3+75582720*T200^5*T300^5*T002^2*T011^4*T020^7*T102^2*T120^3-10203667200*T200^2*T300^7*T002^2*T011^4*T020^7*T102^2*T120^3-272097792*T211^2*T300^7*T002^3*T020^8*T102^2*T120^3-181398528*T211*T200^4*T300^5*T002^3*T011*T020^8*T102^2*T120^3+3265173504*T211*T200*T300^7*T002^3*T011*T020^8*T102^2*T120^3+90699264*T200^5*T300^5*T002^3*T011^2*T020^8*T102^2*T120^3-544195584*T200^2*T300^7*T002^3*T011^2*T020^8*T102^2*T120^3+68024448*T200^5*T300^5*T002^4*T020^9*T102^2*T120^3-272097792*T200^2*T300^7*T002^4*T020^9*T102^2*T120^3+256608*T211^6*T200^3*T300^2*T020^6*T102^3*T120^3+2449440*T211^6*T300^4*T020^6*T102^3*T120^3-1119744*T211^5*T200^4*T300^2*T011*T020^6*T102^3*T120^3-57946752*T211^5*T200*T300^4*T011*T020^6*T102^3*T120^3+320386752*T211^4*T200^2*T300^4*T011^2*T020^6*T102^3*T120^3+3732480*T211^3*T200^6*T300^2*T011^3*T020^6*T102^3*T120^3-632095488*T211^3*T200^3*T300^4*T011^3*T020^6*T102^3*T120^3-1511654400*T211^3*T300^6*T011^3*T020^6*T102^3*T120^3-69984*T211^2*T200^7*T300^2*T011^4*T020^6*T102^3*T120^3+307999584*T211^2*T200^4*T300^4*T011^4*T020^6*T102^3*T120^3+7414664832*T211^2*T200*T300^6*T011^4*T020^6*T102^3*T120^3-4199040*T211*T200^8*T300^2*T011^5*T020^6*T102^3*T120^3+16796160*T211*T200^5*T300^4*T011^5*T020^6*T102^3*T120^3-5396606208*T211*T200^2*T300^6*T011^5*T020^6*T102^3*T120^3-1772928*T200^9*T300^2*T011^6*T020^6*T102^3*T120^3+192456000*T200^6*T300^4*T011^6*T020^6*T102^3*T120^3-1670378112*T200^3*T300^6*T011^6*T020^6*T102^3*T120^3-15509574144*T300^8*T011^6*T020^6*T102^3*T120^3-2519424*T211^4*T200^2*T300^4*T002*T020^7*T102^3*T120^3+25194240*T211^3*T200^3*T300^4*T002*T011*T020^7*T102^3*T120^3+90699264*T211^3*T300^6*T002*T011*T020^7*T102^3*T120^3+45349632*T211^2*T200^4*T300^4*T002*T011^2*T020^7*T102^3*T120^3-3401222400*T211^2*T200*T300^6*T002*T011^2*T020^7*T102^3*T120^3+5038848*T211*T200^5*T300^4*T002*T011^3*T020^7*T102^3*T120^3+2176782336*T211*T200^2*T300^6*T002*T011^3*T020^7*T102^3*T120^3-12597120*T200^6*T300^4*T002*T011^4*T020^7*T102^3*T120^3-317447424*T200^3*T300^6*T002*T011^4*T020^7*T102^3*T120^3-4897760256*T300^8*T002*T011^4*T020^7*T102^3*T120^3+15116544*T211^2*T200^4*T300^4*T002^2*T020^8*T102^3*T120^3-113374080*T211^2*T200*T300^6*T002^2*T020^8*T102^3*T120^3-105815808*T211*T200^5*T300^4*T002^2*T011*T020^8*T102^3*T120^3+2086083072*T211*T200^2*T300^6*T002^2*T011*T020^8*T102^3*T120^3-52907904*T200^6*T300^4*T002^2*T011^2*T020^8*T102^3*T120^3+1995383808*T200^3*T300^6*T002^2*T011^2*T020^8*T102^3*T120^3-2448880128*T300^8*T002^2*T011^2*T020^8*T102^3*T120^3-272097792*T200^3*T300^6*T002^3*T020^9*T102^3*T120^3+1088391168*T300^8*T002^3*T020^9*T102^3*T120^3-1049760*T211^4*T200^3*T300^3*T020^7*T102^4*T120^3-26453952*T211^4*T300^5*T020^7*T102^4*T120^3-5458752*T211^3*T200^4*T300^3*T011*T020^7*T102^4*T120^3+453496320*T211^3*T200*T300^5*T011*T020^7*T102^4*T120^3+20155392*T211^2*T200^5*T300^3*T011^2*T020^7*T102^4*T120^3-1156415616*T211^2*T200^2*T300^5*T011^2*T020^7*T102^4*T120^3+7138368*T211*T200^6*T300^3*T011^3*T020^7*T102^4*T120^3+120932352*T211*T200^3*T300^5*T011^3*T020^7*T102^4*T120^3+5714053632*T211*T300^7*T011^3*T020^7*T102^4*T120^3-17426016*T200^7*T300^3*T011^4*T020^7*T102^4*T120^3+124711488*T200^4*T300^5*T011^4*T020^7*T102^4*T120^3+4897760256*T200*T300^7*T011^4*T020^7*T102^4*T120^3+22674816*T211^2*T200^2*T300^5*T002*T020^8*T102^4*T120^3+45349632*T211*T200^3*T300^5*T002*T011*T020^8*T102^4*T120^3-816293376*T211*T300^7*T002*T011*T020^8*T102^4*T120^3-113374080*T200^4*T300^5*T002*T011^2*T020^8*T102^4*T120^3+2040733440*T200*T300^7*T002*T011^2*T020^8*T102^4*T120^3-136048896*T200^4*T300^5*T002^2*T020^9*T102^4*T120^3+544195584*T200*T300^7*T002^2*T020^9*T102^4*T120^3-11337408*T211^2*T200^3*T300^4*T020^8*T102^5*T120^3+136048896*T211^2*T300^6*T020^8*T102^5*T120^3+68024448*T211*T200^4*T300^4*T011*T020^8*T102^5*T120^3-1224440064*T211*T200*T300^6*T011*T020^8*T102^5*T120^3+11337408*T200^5*T300^4*T011^2*T020^8*T102^5*T120^3-748268928*T200^2*T300^6*T011^2*T020^8*T102^5*T120^3+68024448*T200^3*T300^5*T020^9*T102^6*T120^3-272097792*T300^7*T020^9*T102^6*T120^3-8*T211^12*T200*T020^2*T120^4+192*T211^11*T200^2*T011*T020^2*T120^4-1536*T211^10*T200^3*T011^2*T020^2*T120^4+10368*T211^10*T300^2*T011^2*T020^2*T120^4+4288*T211^9*T200^4*T011^3*T020^2*T120^4-42336*T211^9*T200*T300^2*T011^3*T020^2*T120^4+144*T211^8*T200^5*T011^4*T020^2*T120^4-13608*T211^8*T200^2*T300^2*T011^4*T020^2*T120^4-18432*T211^7*T200^6*T011^5*T020^2*T120^4+186624*T211^7*T200^3*T300^2*T011^5*T020^2*T120^4-1679616*T211^7*T300^4*T011^5*T020^2*T120^4+15936*T211^6*T200^7*T011^6*T020^2*T120^4+106272*T211^6*T200^4*T300^2*T011^6*T020^2*T120^4+13926816*T211^6*T200*T300^4*T011^6*T020^2*T120^4+28224*T211^5*T200^8*T011^7*T020^2*T120^4-15552*T211^5*T200^5*T300^2*T011^7*T020^2*T120^4-62565696*T211^5*T200^2*T300^4*T011^7*T020^2*T120^4-32904*T211^4*T200^9*T011^8*T020^2*T120^4-19440*T211^4*T200^6*T300^2*T011^8*T020^2*T120^4-25614144*T211^4*T200^3*T300^4*T011^8*T020^2*T120^4+2437542720*T211^4*T300^6*T011^8*T020^2*T120^4-19904*T211^3*T200^10*T011^9*T020^2*T120^4-290304*T211^3*T200^7*T300^2*T011^9*T020^2*T120^4+195395328*T211^3*T200^4*T300^4*T011^9*T020^2*T120^4-5346217728*T211^3*T200*T300^6*T011^9*T020^2*T120^4+24384*T211^2*T200^11*T011^10*T020^2*T120^4-194400*T211^2*T200^8*T300^2*T011^10*T020^2*T120^4-129960288*T211^2*T200^5*T300^4*T011^10*T020^2*T120^4+3439013760*T211^2*T200^2*T300^6*T011^10*T020^2*T120^4+5376*T211*T200^12*T011^11*T020^2*T120^4+189216*T211*T200^9*T300^2*T011^11*T020^2*T120^4+3779136*T211*T200^6*T300^4*T011^11*T020^2*T120^4-347680512*T211*T200^3*T300^6*T011^11*T020^2*T120^4-1632586752*T211*T300^8*T011^11*T020^2*T120^4-6272*T200^13*T011^12*T020^2*T120^4+138456*T200^10*T300^2*T011^12*T020^2*T120^4+4478976*T200^7*T300^4*T011^12*T020^2*T120^4-142347456*T200^4*T300^6*T011^12*T020^2*T120^4+1360488960*T200*T300^8*T011^12*T020^2*T120^4+144*T211^10*T200^3*T002*T020^3*T120^4+2160*T211^10*T300^2*T002*T020^3*T120^4-288*T211^9*T200^4*T002*T011*T020^3*T120^4-44064*T211^9*T200*T300^2*T002*T011*T020^3*T120^4-1296*T211^8*T200^5*T002*T011^2*T020^3*T120^4+141264*T211^8*T200^2*T300^2*T002*T011^2*T020^3*T120^4+1728*T211^7*T200^6*T002*T011^3*T020^3*T120^4+160704*T211^7*T200^3*T300^2*T002*T011^3*T020^3*T120^4+2239488*T211^7*T300^4*T002*T011^3*T020^3*T120^4+5616*T211^6*T200^7*T002*T011^4*T020^3*T120^4-861840*T211^6*T200^4*T300^2*T002*T011^4*T020^3*T120^4-32752512*T211^6*T200*T300^4*T002*T011^4*T020^3*T120^4-2592*T211^5*T200^8*T002*T011^5*T020^3*T120^4-1117152*T211^5*T200^5*T300^2*T002*T011^5*T020^3*T120^4+153544896*T211^5*T200^2*T300^4*T002*T011^5*T020^3*T120^4-12528*T211^4*T200^9*T002*T011^6*T020^3*T120^4+11664*T211^4*T200^6*T300^2*T002*T011^6*T020^3*T120^4+15956352*T211^4*T200^3*T300^4*T002*T011^6*T020^3*T120^4-4557638016*T211^4*T300^6*T002*T011^6*T020^3*T120^4-3456*T211^3*T200^10*T002*T011^7*T020^3*T120^4+228096*T211^3*T200^7*T300^2*T002*T011^7*T020^3*T120^4-78662016*T211^3*T200^4*T300^4*T002*T011^7*T020^3*T120^4+5623354368*T211^3*T200*T300^6*T002*T011^7*T020^3*T120^4+10368*T211^2*T200^11*T002*T011^8*T020^3*T120^4+106272*T211^2*T200^8*T300^2*T002*T011^8*T020^3*T120^4+33872256*T211^2*T200^5*T300^4*T002*T011^8*T020^3*T120^4-3023308800*T211^2*T200^2*T300^6*T002*T011^8*T020^3*T120^4+9216*T211*T200^12*T002*T011^9*T020^3*T120^4+412992*T211*T200^9*T300^2*T002*T011^9*T020^3*T120^4-68164416*T211*T200^6*T300^4*T002*T011^9*T020^3*T120^4+2207015424*T211*T200^3*T300^6*T002*T011^9*T020^3*T120^4-8707129344*T211*T300^8*T002*T011^9*T020^3*T120^4+2304*T200^13*T002*T011^10*T020^3*T120^4+241056*T200^10*T300^2*T002*T011^10*T020^3*T120^4-8118144*T200^7*T300^4*T002*T011^10*T020^3*T120^4-370355328*T200^4*T300^6*T002*T011^10*T020^3*T120^4+8162933760*T200*T300^8*T002*T011^10*T020^3*T120^4-648*T211^8*T200^5*T002^2*T020^4*T120^4-1944*T211^8*T200^2*T300^2*T002^2*T020^4*T120^4+2592*T211^7*T200^6*T002^2*T011*T020^4*T120^4-23328*T211^7*T200^3*T300^2*T002^2*T011*T020^4*T120^4+1306368*T211^7*T300^4*T002^2*T011*T020^4*T120^4+1296*T211^6*T200^7*T002^2*T011^2*T020^4*T120^4-3888*T211^6*T200^4*T300^2*T002^2*T011^2*T020^4*T120^4-3895776*T211^6*T200*T300^4*T002^2*T011^2*T020^4*T120^4-12960*T211^5*T200^8*T002^2*T011^3*T020^4*T120^4-272160*T211^5*T200^5*T300^2*T002^2*T011^3*T020^4*T120^4+10637568*T211^5*T200^2*T300^4*T002^2*T011^3*T020^4*T120^4-648*T211^4*T200^9*T002^2*T011^4*T020^4*T120^4+4053240*T211^4*T200^6*T300^2*T002^2*T011^4*T020^4*T120^4-164719008*T211^4*T200^3*T300^4*T002^2*T011^4*T020^4*T120^4+2141510400*T211^4*T300^6*T002^2*T011^4*T020^4*T120^4+25920*T211^3*T200^10*T002^2*T011^5*T020^4*T120^4+4447872*T211^3*T200^7*T300^2*T002^2*T011^5*T020^4*T120^4-289267200*T211^3*T200^4*T300^4*T002^2*T011^5*T020^4*T120^4+3194629632*T211^3*T200*T300^6*T002^2*T011^5*T020^4*T120^4+5184*T211^2*T200^11*T002^2*T011^6*T020^4*T120^4-2737152*T211^2*T200^8*T300^2*T002^2*T011^6*T020^4*T120^4+67114656*T211^2*T200^5*T300^4*T002^2*T011^6*T020^4*T120^4+695361024*T211^2*T200^2*T300^6*T002^2*T011^6*T020^4*T120^4-20736*T211*T200^12*T002^2*T011^7*T020^4*T120^4-1119744*T211*T200^9*T300^2*T002^2*T011^7*T020^4*T120^4+166748544*T211*T200^6*T300^4*T002^2*T011^7*T020^4*T120^4-3889990656*T211*T200^3*T300^6*T002^2*T011^7*T020^4*T120^4+10339716096*T211*T300^8*T002^2*T011^7*T020^4*T120^4-10368*T200^13*T002^2*T011^8*T020^4*T120^4+1722384*T200^10*T300^2*T002^2*T011^8*T020^4*T120^4-77099040*T200^7*T300^4*T002^2*T011^8*T020^4*T120^4+1025405568*T200^4*T300^6*T002^2*T011^8*T020^4*T120^4+1088391168*T200*T300^8*T002^2*T011^8*T020^4*T120^4+69984*T211^6*T200^4*T300^2*T002^3*T020^5*T120^4-419904*T211^6*T200*T300^4*T002^3*T020^5*T120^4+139968*T211^5*T200^5*T300^2*T002^3*T011*T020^5*T120^4-2519424*T211^5*T200^2*T300^4*T002^3*T011*T020^5*T120^4-769824*T211^4*T200^6*T300^2*T002^3*T011^2*T020^5*T120^4+3779136*T211^4*T200^3*T300^4*T002^3*T011^2*T020^5*T120^4-158723712*T211^4*T300^6*T002^3*T011^2*T020^5*T120^4-3079296*T211^3*T200^7*T300^2*T002^3*T011^3*T020^5*T120^4+233466624*T211^3*T200^4*T300^4*T002^3*T011^3*T020^5*T120^4-2720977920*T211^3*T200*T300^6*T002^3*T011^3*T020^5*T120^4-4269024*T211^2*T200^8*T300^2*T002^3*T011^4*T020^5*T120^4+235566144*T211^2*T200^5*T300^4*T002^3*T011^4*T020^5*T120^4-4489613568*T211^2*T200^2*T300^6*T002^3*T011^4*T020^5*T120^4-2659392*T211*T200^9*T300^2*T002^3*T011^5*T020^5*T120^4+68024448*T211*T200^6*T300^4*T002^3*T011^5*T020^5*T120^4+453496320*T211*T200^3*T300^6*T002^3*T011^5*T020^5*T120^4+4897760256*T211*T300^8*T002^3*T011^5*T020^5*T120^4-629856*T200^10*T300^2*T002^3*T011^6*T020^5*T120^4+60046272*T200^7*T300^4*T002^3*T011^6*T020^5*T120^4-884317824*T200^4*T300^6*T002^3*T011^6*T020^5*T120^4-9795520512*T200*T300^8*T002^3*T011^6*T020^5*T120^4-157464*T211^4*T200^6*T300^2*T002^4*T020^6*T120^4-629856*T211^4*T200^3*T300^4*T002^4*T020^6*T120^4-3779136*T211^4*T300^6*T002^4*T020^6*T120^4+136048896*T211^3*T200*T300^6*T002^4*T011*T020^6*T120^4+1889568*T211^2*T200^8*T300^2*T002^4*T011^2*T020^6*T120^4-102036672*T211^2*T200^5*T300^4*T002^4*T011^2*T020^6*T120^4+1700611200*T211^2*T200^2*T300^6*T002^4*T011^2*T020^6*T120^4+3149280*T211*T200^9*T300^2*T002^4*T011^3*T020^6*T120^4-195255360*T211*T200^6*T300^4*T002^4*T011^3*T020^6*T120^4+2705861376*T211*T200^3*T300^6*T002^4*T011^3*T020^6*T120^4-6530347008*T211*T300^8*T002^4*T011^3*T020^6*T120^4+1417176*T200^10*T300^2*T002^4*T011^4*T020^6*T120^4-92588832*T200^7*T300^4*T002^4*T011^4*T020^6*T120^4+1927359360*T200^4*T300^6*T002^4*T011^4*T020^6*T120^4-7346640384*T200*T300^8*T002^4*T011^4*T020^6*T120^4+3779136*T211^2*T200^5*T300^4*T002^5*T020^7*T120^4+45349632*T211^2*T200^2*T300^6*T002^5*T020^7*T120^4+18895680*T211*T200^6*T300^4*T002^5*T011*T020^7*T120^4-725594112*T211*T200^3*T300^6*T002^5*T011*T020^7*T120^4+1632586752*T211*T300^8*T002^5*T011*T020^7*T120^4+15116544*T200^7*T300^4*T002^5*T011^2*T020^7*T120^4-702919296*T200^4*T300^6*T002^5*T011^2*T020^7*T120^4+8162933760*T200*T300^8*T002^5*T011^2*T020^7*T120^4+34012224*T200^4*T300^6*T002^6*T020^8*T120^4-1632586752*T200*T300^8*T002^6*T020^8*T120^4-1152*T211^10*T200*T300*T020^3*T102*T120^4+29088*T211^9*T200^2*T300*T011*T020^3*T102*T120^4-187920*T211^8*T200^3*T300*T011^2*T020^3*T102*T120^4-1388016*T211^8*T300^3*T011^2*T020^3*T102*T120^4+452736*T211^7*T200^4*T300*T011^3*T020^3*T102*T120^4+14929920*T211^7*T200*T300^3*T011^3*T020^3*T102*T120^4+23760*T211^6*T200^5*T300*T011^4*T020^3*T102*T120^4-69225840*T211^6*T200^2*T300^3*T011^4*T020^3*T102*T120^4-1588896*T211^5*T200^6*T300*T011^5*T020^3*T102*T120^4+133272864*T211^5*T200^3*T300^3*T011^5*T020^3*T102*T120^4+584506368*T211^5*T300^5*T011^5*T020^3*T102*T120^4+1091664*T211^4*T200^7*T300*T011^6*T020^3*T102*T120^4-38339568*T211^4*T200^4*T300^3*T011^6*T020^3*T102*T120^4-3049762752*T211^4*T200*T300^5*T011^6*T020^3*T102*T120^4+1857600*T211^3*T200^8*T300*T011^7*T020^3*T102*T120^4-155317824*T211^3*T200^5*T300^3*T011^7*T020^3*T102*T120^4+5215207680*T211^3*T200^2*T300^5*T011^7*T020^3*T102*T120^4-1354320*T211^2*T200^9*T300*T011^8*T020^3*T102*T120^4+129412080*T211^2*T200^6*T300^3*T011^8*T020^3*T102*T120^4-4366161792*T211^2*T200^3*T300^5*T011^8*T020^3*T102*T120^4+20543383296*T211^2*T300^7*T011^8*T020^3*T102*T120^4-773568*T211*T200^10*T300*T011^9*T020^3*T102*T120^4+8981280*T211*T200^7*T300^3*T011^9*T020^3*T102*T120^4+1496537856*T211*T200^4*T300^5*T011^9*T020^3*T102*T120^4-23763207168*T211*T200*T300^7*T011^9*T020^3*T102*T120^4+404928*T200^11*T300*T011^10*T020^3*T102*T120^4-18592416*T200^8*T300^3*T011^10*T020^3*T102*T120^4+18895680*T200^5*T300^5*T011^10*T020^3*T102*T120^4+4126816512*T200^2*T300^7*T011^10*T020^3*T102*T120^4+1296*T211^8*T200^3*T300*T002*T020^4*T102*T120^4+3888*T211^8*T300^3*T002*T020^4*T102*T120^4-20736*T211^7*T200^4*T300*T002*T011*T020^4*T102*T120^4-933120*T211^7*T200*T300^3*T002*T011*T020^4*T102*T120^4-41472*T211^6*T200^5*T300*T002*T011^2*T020^4*T102*T120^4+10622016*T211^6*T200^2*T300^3*T002*T011^2*T020^4*T102*T120^4+119232*T211^5*T200^6*T300*T002*T011^3*T020^4*T102*T120^4-15132096*T211^5*T200^3*T300^3*T002*T011^3*T020^4*T102*T120^4-429981696*T211^5*T300^5*T002*T011^3*T020^4*T102*T120^4+296784*T211^4*T200^7*T300*T002*T011^4*T020^4*T102*T120^4-28261872*T211^4*T200^4*T300^3*T002*T011^4*T020^4*T102*T120^4+1793829888*T211^4*T200*T300^5*T002*T011^4*T020^4*T102*T120^4-36288*T211^3*T200^8*T300*T002*T011^5*T020^4*T102*T120^4+21570624*T211^3*T200^5*T300^3*T002*T011^5*T020^4*T102*T120^4-1807266816*T211^3*T200^2*T300^5*T002*T011^5*T020^4*T102*T120^4-546912*T211^2*T200^9*T300*T002*T011^6*T020^4*T102*T120^4+17301600*T211^2*T200^6*T300^3*T002*T011^6*T020^4*T102*T120^4+1547766144*T211^2*T200^3*T300^5*T002*T011^6*T020^4*T102*T120^4-23219011584*T211^2*T300^7*T002*T011^6*T020^4*T102*T120^4-487296*T211*T200^10*T300*T002*T011^7*T020^4*T102*T120^4+2799360*T211*T200^7*T300^3*T002*T011^7*T020^4*T102*T120^4-478690560*T211*T200^4*T300^5*T002*T011^7*T020^4*T102*T120^4+13604889600*T211*T200*T300^7*T002*T011^7*T020^4*T102*T120^4-134784*T200^11*T300*T002*T011^8*T020^4*T102*T120^4+8639136*T200^8*T300^3*T002*T011^8*T020^4*T102*T120^4+336763008*T200^5*T300^5*T002*T011^8*T020^4*T102*T120^4-11745554688*T200^2*T300^7*T002*T011^8*T020^4*T102*T120^4-11664*T211^6*T200^5*T300*T002^2*T020^5*T102*T120^4-221616*T211^6*T200^2*T300^3*T002^2*T020^5*T102*T120^4+139968*T211^5*T200^6*T300*T002^2*T011*T020^5*T102*T120^4+4059072*T211^5*T200^3*T300^3*T002^2*T011*T020^5*T102*T120^4-69984*T211^4*T200^7*T300*T002^2*T011^2*T020^5*T102*T120^4-27293760*T211^4*T200^4*T300^3*T002^2*T011^2*T020^5*T102*T120^4+94478400*T211^4*T200*T300^5*T002^2*T011^2*T020^5*T102*T120^4-653184*T211^3*T200^8*T300*T002^2*T011^3*T020^5*T102*T120^4+63732096*T211^3*T200^5*T300^3*T002^2*T011^3*T020^5*T102*T120^4-297292032*T211^3*T200^2*T300^5*T002^2*T011^3*T020^5*T102*T120^4+34992*T211^2*T200^9*T300*T002^2*T011^4*T020^5*T102*T120^4+28518480*T211^2*T200^6*T300^3*T002^2*T011^4*T020^5*T102*T120^4-1557004032*T211^2*T200^3*T300^5*T002^2*T011^4*T020^5*T102*T120^4+4897760256*T211^2*T300^7*T002^2*T011^4*T020^5*T102*T120^4+979776*T211*T200^10*T300*T002^2*T011^5*T020^5*T102*T120^4-83560896*T211*T200^7*T300^3*T002^2*T011^5*T020^5*T102*T120^4+1148857344*T211*T200^4*T300^5*T002^2*T011^5*T020^5*T102*T120^4+13876987392*T211*T200*T300^7*T002^2*T011^5*T020^5*T102*T120^4+513216*T200^11*T300*T002^2*T011^6*T020^5*T102*T120^4-16772832*T200^8*T300^3*T002^2*T011^6*T020^5*T102*T120^4+273357504*T200^5*T300^5*T002^2*T011^6*T020^5*T102*T120^4-5033809152*T200^2*T300^7*T002^2*T011^6*T020^5*T102*T120^4-629856*T211^4*T200^4*T300^3*T002^3*T020^6*T102*T120^4+12597120*T211^4*T200*T300^5*T002^3*T020^6*T102*T120^4-7558272*T211^3*T200^5*T300^3*T002^3*T011*T020^6*T102*T120^4-100776960*T211^3*T200^2*T300^5*T002^3*T011*T020^6*T102*T120^4-7558272*T211^2*T200^6*T300^3*T002^3*T011^2*T020^6*T102*T120^4+1095949440*T211^2*T200^3*T300^5*T002^3*T011^2*T020^6*T102*T120^4-1632586752*T211^2*T300^7*T002^3*T011^2*T020^6*T102*T120^4+5038848*T211*T200^7*T300^3*T002^3*T011^3*T020^6*T102*T120^4-584506368*T211*T200^4*T300^5*T002^3*T011^3*T020^6*T102*T120^4-7618738176*T211*T200*T300^7*T002^3*T011^3*T020^6*T102*T120^4+5668704*T200^8*T300^3*T002^3*T011^4*T020^6*T102*T120^4-433340928*T200^5*T300^5*T002^3*T011^4*T020^6*T102*T120^4+13196742912*T200^2*T300^7*T002^3*T011^4*T020^6*T102*T120^4+1889568*T211^2*T200^6*T300^3*T002^4*T020^7*T102*T120^4+22674816*T211^2*T200^3*T300^5*T002^4*T020^7*T102*T120^4+136048896*T211^2*T300^7*T002^4*T020^7*T102*T120^4+9447840*T211*T200^7*T300^3*T002^4*T011*T020^7*T102*T120^4-340122240*T211*T200^4*T300^5*T002^4*T011*T020^7*T102*T120^4+2448880128*T211*T200*T300^7*T002^4*T011*T020^7*T102*T120^4+7558272*T200^8*T300^3*T002^4*T011^2*T020^7*T102*T120^4-328784832*T200^5*T300^5*T002^4*T011^2*T020^7*T102*T120^4+1088391168*T200^2*T300^7*T002^4*T011^2*T020^7*T102*T120^4+34012224*T200^5*T300^5*T002^5*T020^8*T102*T120^4-1632586752*T200^2*T300^7*T002^5*T020^8*T102*T120^4+1944*T211^8*T200^4*T020^4*T102^2*T120^4+22680*T211^8*T200*T300^2*T020^4*T102^2*T120^4-7776*T211^7*T200^5*T011*T020^4*T102^2*T120^4-603936*T211^7*T200^2*T300^2*T011*T020^4*T102^2*T120^4-3888*T211^6*T200^6*T011^2*T020^4*T102^2*T120^4+2474064*T211^6*T200^3*T300^2*T011^2*T020^4*T102^2*T120^4+33662304*T211^6*T300^4*T011^2*T020^4*T102^2*T120^4+38880*T211^5*T200^7*T011^3*T020^4*T102^2*T120^4-806112*T211^5*T200^4*T300^2*T011^3*T020^4*T102^2*T120^4-244524096*T211^5*T200*T300^4*T011^3*T020^4*T102^2*T120^4+1944*T211^4*T200^8*T011^4*T020^4*T102^2*T120^4-8177112*T211^4*T200^5*T300^2*T011^4*T020^4*T102^2*T120^4+571734288*T211^4*T200^2*T300^4*T011^4*T020^4*T102^2*T120^4-77760*T211^3*T200^9*T011^5*T020^4*T102^2*T120^4+1892160*T211^3*T200^6*T300^2*T011^5*T020^4*T102^2*T120^4-283435200*T211^3*T200^3*T300^4*T011^5*T020^4*T102^2*T120^4-1027924992*T211^3*T300^6*T011^5*T020^4*T102^2*T120^4-15552*T211^2*T200^10*T011^6*T020^4*T102^2*T120^4+7586784*T211^2*T200^7*T300^2*T011^6*T020^4*T102^2*T120^4+421863552*T211^2*T200^4*T300^4*T011^6*T020^4*T102^2*T120^4-11571714432*T211^2*T200*T300^6*T011^6*T020^4*T102^2*T120^4+62208*T211*T200^11*T011^7*T020^4*T102^2*T120^4+72576*T211*T200^8*T300^2*T011^7*T020^4*T102^2*T120^4-852685056*T211*T200^5*T300^4*T011^7*T020^4*T102^2*T120^4+20120120064*T211*T200^2*T300^6*T011^7*T020^4*T102^2*T120^4+31104*T200^12*T011^8*T020^4*T102^2*T120^4-1351728*T200^9*T300^2*T011^8*T020^4*T102^2*T120^4+245048976*T200^6*T300^4*T011^8*T020^4*T102^2*T120^4-6545463552*T200^3*T300^6*T011^8*T020^4*T102^2*T120^4+14285134080*T300^8*T011^8*T020^4*T102^2*T120^4-186624*T211^6*T200^3*T300^2*T002*T020^5*T102^2*T120^4-1469664*T211^6*T300^4*T002*T020^5*T102^2*T120^4+139968*T211^5*T200^4*T300^2*T002*T011*T020^5*T102^2*T120^4+27713664*T211^5*T200*T300^4*T002*T011*T020^5*T102^2*T120^4+1189728*T211^4*T200^5*T300^2*T002*T011^2*T020^5*T102^2*T120^4-42830208*T211^4*T200^2*T300^4*T002*T011^2*T020^5*T102^2*T120^4+2146176*T211^3*T200^6*T300^2*T002*T011^3*T020^5*T102^2*T120^4-304010496*T211^3*T200^3*T300^4*T002*T011^3*T020^5*T102^2*T120^4+2811677184*T211^3*T300^6*T002*T011^3*T020^5*T102^2*T120^4+3499200*T211^2*T200^7*T300^2*T002*T011^4*T020^5*T102^2*T120^4-83770848*T211^2*T200^4*T300^4*T002*T011^4*T020^5*T102^2*T120^4+7074542592*T211^2*T200*T300^6*T002*T011^4*T020^5*T102^2*T120^4+3499200*T211*T200^8*T300^2*T002*T011^5*T020^5*T102^2*T120^4-27713664*T211*T200^5*T300^4*T002*T011^5*T020^5*T102^2*T120^4-7074542592*T211*T200^2*T300^6*T002*T011^5*T020^5*T102^2*T120^4+1283040*T200^9*T300^2*T002*T011^6*T020^5*T102^2*T120^4-175939776*T200^6*T300^4*T002*T011^6*T020^5*T102^2*T120^4+4716361728*T200^3*T300^6*T002*T011^6*T020^5*T102^2*T120^4+12244400640*T300^8*T002*T011^6*T020^5*T102^2*T120^4+734832*T211^4*T200^5*T300^2*T002^2*T020^6*T102^2*T120^4+11337408*T211^4*T200^2*T300^4*T002^2*T020^6*T102^2*T120^4-839808*T211^3*T200^6*T300^2*T002^2*T011*T020^6*T102^2*T120^4-153684864*T211^3*T200^3*T300^4*T002^2*T011*T020^6*T102^2*T120^4-5038848*T211^2*T200^7*T300^2*T002^2*T011^2*T020^6*T102^2*T120^4+491287680*T211^2*T200^4*T300^4*T002^2*T011^2*T020^6*T102^2*T120^4-1836660096*T211^2*T200*T300^6*T002^2*T011^2*T020^6*T102^2*T120^4-4618944*T211*T200^8*T300^2*T002^2*T011^3*T020^6*T102^2*T120^4+287214336*T211*T200^5*T300^4*T002^2*T011^3*T020^6*T102^2*T120^4-8979227136*T211*T200^2*T300^6*T002^2*T011^3*T020^6*T102^2*T120^4-1154736*T200^9*T300^2*T002^2*T011^4*T020^6*T102^2*T120^4+39051072*T200^6*T300^4*T002^2*T011^4*T020^6*T102^2*T120^4+136048896*T200^3*T300^6*T002^2*T011^4*T020^6*T102^2*T120^4+11019960576*T300^8*T002^2*T011^4*T020^6*T102^2*T120^4-3779136*T211^2*T200^4*T300^4*T002^3*T020^7*T102^2*T120^4-226748160*T211^2*T200*T300^6*T002^3*T020^7*T102^2*T120^4-7558272*T211*T200^5*T300^4*T002^3*T011*T020^7*T102^2*T120^4+2539579392*T211*T200^2*T300^6*T002^3*T011*T020^7*T102^2*T120^4-3779136*T200^6*T300^4*T002^3*T011^2*T020^7*T102^2*T120^4-1723286016*T200^3*T300^6*T002^3*T011^2*T020^7*T102^2*T120^4-4897760256*T300^8*T002^3*T011^2*T020^7*T102^2*T120^4+8503056*T200^6*T300^4*T002^4*T020^8*T102^2*T120^4-408146688*T200^3*T300^6*T002^4*T020^8*T102^2*T120^4+11664*T211^6*T200^4*T300*T020^5*T102^3*T120^4+594864*T211^6*T200*T300^3*T020^5*T102^3*T120^4-139968*T211^5*T200^5*T300*T011*T020^5*T102^3*T120^4-7978176*T211^5*T200^2*T300^3*T011*T020^5*T102^3*T120^4+69984*T211^4*T200^6*T300*T011^2*T020^5*T102^3*T120^4+57946752*T211^4*T200^3*T300^3*T011^2*T020^5*T102^3*T120^4-249422976*T211^4*T300^5*T011^2*T020^5*T102^3*T120^4+653184*T211^3*T200^7*T300*T011^3*T020^5*T102^3*T120^4-121212288*T211^3*T200^4*T300^3*T011^3*T020^5*T102^3*T120^4+15116544*T211^3*T200*T300^5*T011^3*T020^5*T102^3*T120^4-34992*T211^2*T200^8*T300*T011^4*T020^5*T102^3*T120^4-21520080*T211^2*T200^5*T300^3*T011^4*T020^5*T102^3*T120^4+3559946112*T211^2*T200^2*T300^5*T011^4*T020^5*T102^3*T120^4-979776*T211*T200^9*T300*T011^5*T020^5*T102^3*T120^4+142347456*T211*T200^6*T300^3*T011^5*T020^5*T102^3*T120^4-3990767616*T211*T200^3*T300^5*T011^5*T020^5*T102^3*T120^4-19591041024*T211*T300^7*T011^5*T020^5*T102^3*T120^4-513216*T200^10*T300*T011^6*T020^5*T102^3*T120^4-23864544*T200^7*T300^3*T011^6*T020^5*T102^3*T120^4+1284906240*T200^4*T300^5*T011^6*T020^5*T102^3*T120^4+2040733440*T200*T300^7*T011^6*T020^5*T102^3*T120^4+1469664*T211^4*T200^3*T300^3*T002*T020^6*T102^3*T120^4+18895680*T211^4*T300^5*T002*T020^6*T102^3*T120^4+5878656*T211^3*T200^4*T300^3*T002*T011*T020^6*T102^3*T120^4-45349632*T211^3*T200*T300^5*T002*T011*T020^6*T102^3*T120^4+5038848*T211^2*T200^5*T300^3*T002*T011^2*T020^6*T102^3*T120^4-1156415616*T211^2*T200^2*T300^5*T002*T011^2*T020^6*T102^3*T120^4-1679616*T211*T200^6*T300^3*T002*T011^3*T020^6*T102^3*T120^4+1390722048*T211*T200^3*T300^5*T002*T011^3*T020^6*T102^3*T120^4+3265173504*T211*T300^7*T002*T011^3*T020^6*T102^3*T120^4-2309472*T200^7*T300^3*T002*T011^4*T020^6*T102^3*T120^4-238085568*T200^4*T300^5*T002*T011^4*T020^6*T102^3*T120^4-8571080448*T200*T300^7*T002*T011^4*T020^6*T102^3*T120^4-3779136*T211^2*T200^5*T300^3*T002^2*T020^7*T102^3*T120^4-170061120*T211^2*T200^2*T300^5*T002^2*T020^7*T102^3*T120^4-18895680*T211*T200^6*T300^3*T002^2*T011*T020^7*T102^3*T120^4+1224440064*T211*T200^3*T300^5*T002^2*T011*T020^7*T102^3*T120^4-816293376*T211*T300^7*T002^2*T011*T020^7*T102^3*T120^4-15116544*T200^7*T300^3*T002^2*T011^2*T020^7*T102^3*T120^4+238085568*T200^4*T300^5*T002^2*T011^2*T020^7*T102^3*T120^4-6530347008*T200*T300^7*T002^2*T011^2*T020^7*T102^3*T120^4-34012224*T200^4*T300^5*T002^3*T020^8*T102^3*T120^4+1632586752*T200*T300^7*T002^3*T020^8*T102^3*T120^4-577368*T211^4*T200^4*T300^2*T020^6*T102^4*T120^4-17635968*T211^4*T200*T300^4*T020^6*T102^4*T120^4+839808*T211^3*T200^5*T300^2*T011*T020^6*T102^4*T120^4+193995648*T211^3*T200^2*T300^4*T011*T020^6*T102^4*T120^4+3149280*T211^2*T200^6*T300^2*T011^2*T020^6*T102^4*T120^4-570649536*T211^2*T200^3*T300^4*T011^2*T020^6*T102^4*T120^4+204073344*T211^2*T300^6*T011^2*T020^6*T102^4*T120^4+1469664*T211*T200^7*T300^2*T011^3*T020^6*T102^4*T120^4+122192064*T211*T200^4*T300^4*T011^3*T020^6*T102^4*T120^4+7482689280*T211*T200*T300^6*T011^3*T020^6*T102^4*T120^4-262440*T200^8*T300^2*T011^4*T020^6*T102^4*T120^4-47869056*T200^5*T300^4*T011^4*T020^6*T102^4*T120^4-2414867904*T200^2*T300^6*T011^4*T020^6*T102^4*T120^4-68024448*T211^2*T300^6*T002*T020^7*T102^4*T120^4-11337408*T211*T200^4*T300^4*T002*T011*T020^7*T102^4*T120^4-816293376*T211*T200*T300^6*T002*T011*T020^7*T102^4*T120^4-11337408*T200^5*T300^4*T002*T011^2*T020^7*T102^4*T120^4+1496537856*T200^2*T300^6*T002*T011^2*T020^7*T102^4*T120^4-17006112*T200^5*T300^4*T002^2*T020^8*T102^4*T120^4+816293376*T200^2*T300^6*T002^2*T020^8*T102^4*T120^4+1889568*T211^2*T200^4*T300^3*T020^7*T102^5*T120^4+147386304*T211^2*T200*T300^5*T020^7*T102^5*T120^4+9447840*T211*T200^5*T300^3*T011*T020^7*T102^5*T120^4-861643008*T211*T200^2*T300^5*T011*T020^7*T102^5*T120^4+7558272*T200^6*T300^3*T011^2*T020^7*T102^5*T120^4+113374080*T200^3*T300^5*T011^2*T020^7*T102^5*T120^4+2448880128*T300^7*T011^2*T020^7*T102^5*T120^4+8503056*T200^4*T300^4*T020^8*T102^6*T120^4-408146688*T200*T300^6*T020^8*T102^6*T120^4+216*T211^11*T300*T011*T020*T120^5-4968*T211^10*T200*T300*T011^2*T020*T120^5+37800*T211^9*T200^2*T300*T011^3*T020*T120^5-104328*T211^8*T200^3*T300*T011^4*T020*T120^5-1294704*T211^8*T300^3*T011^4*T020*T120^5+45360*T211^7*T200^4*T300*T011^5*T020*T120^5+9097920*T211^7*T200*T300^3*T011^5*T020*T120^5+371952*T211^6*T200^5*T300*T011^6*T020*T120^5-27433728*T211^6*T200^2*T300^3*T011^6*T020*T120^5-320112*T211^5*T200^6*T300*T011^7*T020*T120^5+11897280*T211^5*T200^3*T300^3*T011^7*T020*T120^5+461054592*T211^5*T300^5*T011^7*T020*T120^5-390096*T211^4*T200^7*T300*T011^8*T020*T120^5+34362144*T211^4*T200^4*T300^3*T011^8*T020*T120^5-1092170304*T211^4*T200*T300^5*T011^8*T020*T120^5+362232*T211^3*T200^8*T300*T011^9*T020*T120^5-29253312*T211^3*T200^5*T300^3*T011^9*T020*T120^5+778502016*T211^3*T200^2*T300^5*T011^9*T020*T120^5+116856*T211^2*T200^9*T300*T011^10*T020*T120^5-4758912*T211^2*T200^6*T300^3*T011^10*T020*T120^5-15116544*T211^2*T200^3*T300^5*T011^10*T020*T120^5-952342272*T211^2*T300^7*T011^10*T020*T120^5-125496*T211*T200^10*T300*T011^11*T020*T120^5+8258112*T211*T200^7*T300^3*T011^11*T020*T120^5-151165440*T211*T200^4*T300^5*T011^11*T020*T120^5+1088391168*T211*T200*T300^7*T011^11*T020*T120^5+10584*T200^11*T300*T011^12*T020*T120^5-874800*T200^8*T300^3*T011^12*T020*T120^5+18895680*T200^5*T300^5*T011^12*T020*T120^5-136048896*T200^2*T300^7*T011^12*T020*T120^5-432*T211^10*T200*T300*T002*T020^2*T120^5-1728*T211^9*T200^2*T300*T002*T011*T020^2*T120^5+9072*T211^8*T200^3*T300*T002*T011^2*T020^2*T120^5+559872*T211^8*T300^3*T002*T011^2*T020^2*T120^5-10368*T211^7*T200^4*T300*T002*T011^3*T020^2*T120^5-3079296*T211^7*T200*T300^3*T002*T011^3*T020^2*T120^5-159408*T211^6*T200^5*T300*T002*T011^4*T020^2*T120^5+11652336*T211^6*T200^2*T300^3*T002*T011^4*T020^2*T120^5-261792*T211^5*T200^6*T300*T002*T011^5*T020^2*T120^5+20505312*T211^5*T200^3*T300^3*T002*T011^5*T020^2*T120^5-627336576*T211^5*T300^5*T002*T011^5*T020^2*T120^5-42768*T211^4*T200^7*T300*T002*T011^6*T020^2*T120^5-8013168*T211^4*T200^4*T300^3*T002*T011^6*T020^2*T120^5+472392000*T211^4*T200*T300^5*T002*T011^6*T020^2*T120^5+222912*T211^3*T200^8*T300*T002*T011^7*T020^2*T120^5-16096320*T211^3*T200^5*T300^3*T002*T011^7*T020^2*T120^5+151165440*T211^3*T200^2*T300^5*T002*T011^7*T020^2*T120^5+184032*T211^2*T200^9*T300*T002*T011^8*T020^2*T120^5-4933872*T211^2*T200^6*T300^3*T002*T011^8*T020^2*T120^5+340122240*T211^2*T200^3*T300^5*T002*T011^8*T020^2*T120^5-8162933760*T211^2*T300^7*T002*T011^8*T020^2*T120^5+37152*T211*T200^10*T300*T002*T011^9*T020^2*T120^5-209952*T211*T200^7*T300^3*T002*T011^9*T020^2*T120^5-370355328*T211*T200^4*T300^5*T002*T011^9*T020^2*T120^5+9251324928*T211*T200*T300^7*T002*T011^9*T020^2*T120^5-4320*T200^11*T300*T002*T011^10*T020^2*T120^5+1854576*T200^8*T300^3*T002*T011^10*T020^2*T120^5-26453952*T200^5*T300^5*T002*T011^10*T020^2*T120^5-544195584*T200^2*T300^7*T002*T011^10*T020^2*T120^5-3888*T211^8*T200^3*T300*T002^2*T020^3*T120^5+50544*T211^8*T300^3*T002^2*T020^3*T120^5+58320*T211^7*T200^4*T300*T002^2*T011*T020^3*T120^5-233280*T211^7*T200*T300^3*T002^2*T011*T020^3*T120^5-101088*T211^6*T200^5*T300*T002^2*T011^2*T020^3*T120^5-3736368*T211^6*T200^2*T300^3*T002^2*T011^2*T020^3*T120^5+260496*T211^5*T200^6*T300*T002^2*T011^3*T020^3*T120^5-1041984*T211^5*T200^3*T300^3*T002^2*T011^3*T020^3*T120^5+207432576*T211^5*T300^5*T002^2*T011^3*T020^3*T120^5+1143072*T211^4*T200^7*T300*T002^2*T011^4*T020^3*T120^5-64793520*T211^4*T200^4*T300^3*T002^2*T011^4*T020^3*T120^5+524040192*T211^4*T200*T300^5*T002^2*T011^4*T020^3*T120^5+206064*T211^3*T200^8*T300*T002^2*T011^5*T020^3*T120^5-22752576*T211^3*T200^5*T300^3*T002^2*T011^5*T020^3*T120^5+646652160*T211^3*T200^2*T300^5*T002^2*T011^5*T020^3*T120^5-785376*T211^2*T200^9*T300*T002^2*T011^6*T020^3*T120^5+57484080*T211^2*T200^6*T300^3*T002^2*T011^6*T020^3*T120^5-1140459264*T211^2*T200^3*T300^5*T002^2*T011^6*T020^3*T120^5+4671012096*T211^2*T300^7*T002^2*T011^6*T020^3*T120^5+34992*T211*T200^10*T300*T002^2*T011^7*T020^3*T120^5-419904*T211*T200^7*T300^3*T002^2*T011^7*T020^3*T120^5-78102144*T211*T200^4*T300^5*T002^2*T011^7*T020^3*T120^5+544195584*T211*T200*T300^7*T002^2*T011^7*T020^3*T120^5+307152*T200^11*T300*T002^2*T011^8*T020^3*T120^5-13452480*T200^8*T300^3*T002^2*T011^8*T020^3*T120^5+31912704*T200^5*T300^5*T002^2*T011^8*T020^3*T120^5+3219823872*T200^2*T300^7*T002^2*T011^8*T020^3*T120^5+139968*T211^6*T200^2*T300^3*T002^3*T020^4*T120^5-69984*T211^5*T200^6*T300*T002^3*T011*T020^4*T120^5-7558272*T211^5*T300^5*T002^3*T011*T020^4*T120^5-349920*T211^4*T200^7*T300*T002^3*T011^2*T020^4*T120^5+20995200*T211^4*T200^4*T300^3*T002^3*T011^2*T020^4*T120^5-102036672*T211^4*T200*T300^5*T002^3*T011^2*T020^4*T120^5-699840*T211^3*T200^8*T300*T002^3*T011^3*T020^4*T120^5+46469376*T211^3*T200^5*T300^3*T002^3*T011^3*T020^4*T120^5-1073274624*T211^3*T200^2*T300^5*T002^3*T011^3*T020^4*T120^5-699840*T211^2*T200^9*T300*T002^3*T011^4*T020^4*T120^5+34012224*T211^2*T200^6*T300^3*T002^3*T011^4*T020^4*T120^5-347680512*T211^2*T200^3*T300^5*T002^3*T011^4*T020^4*T120^5+5305906944*T211^2*T300^7*T002^3*T011^4*T020^4*T120^5-349920*T211*T200^10*T300*T002^3*T011^5*T020^4*T120^5+13436928*T211*T200^7*T300^3*T002^3*T011^5*T020^4*T120^5-113374080*T211*T200^4*T300^5*T002^3*T011^5*T020^4*T120^5-2448880128*T211*T200*T300^7*T002^3*T011^5*T020^4*T120^5-69984*T200^11*T300*T002^3*T011^6*T020^4*T120^5+4758912*T200^8*T300^3*T002^3*T011^6*T020^4*T120^5+71803584*T200^5*T300^5*T002^3*T011^6*T020^4*T120^5-3673320192*T200^2*T300^7*T002^3*T011^6*T020^4*T120^5-629856*T211^4*T200^4*T300^3*T002^4*T020^5*T120^5-3779136*T211^4*T200*T300^5*T002^4*T020^5*T120^5+157464*T211^3*T200^8*T300*T002^4*T011*T020^5*T120^5-3779136*T211^3*T200^5*T300^3*T002^4*T011*T020^5*T120^5+37791360*T211^3*T200^2*T300^5*T002^4*T011*T020^5*T120^5+472392*T211^2*T200^9*T300*T002^4*T011^2*T020^5*T120^5-27398736*T211^2*T200^6*T300^3*T002^4*T011^2*T020^5*T120^5+453496320*T211^2*T200^3*T300^5*T002^4*T011^2*T020^5*T120^5-2448880128*T211^2*T300^7*T002^4*T011^2*T020^5*T120^5+472392*T211*T200^10*T300*T002^4*T011^3*T020^5*T120^5-40310784*T211*T200^7*T300^3*T002^4*T011^3*T020^5*T120^5+982575360*T211*T200^4*T300^5*T002^4*T011^3*T020^5*T120^5-6530347008*T211*T200*T300^7*T002^4*T011^3*T020^5*T120^5+157464*T200^11*T300*T002^4*T011^4*T020^5*T120^5-16061328*T200^8*T300^3*T002^4*T011^4*T020^5*T120^5+536637312*T200^5*T300^5*T002^4*T011^4*T020^5*T120^5-5714053632*T200^2*T300^7*T002^4*T011^4*T020^5*T120^5+944784*T211^2*T200^6*T300^3*T002^5*T020^6*T120^5+22674816*T211^2*T200^3*T300^5*T002^5*T020^6*T120^5+136048896*T211^2*T300^7*T002^5*T020^6*T120^5+1889568*T211*T200^7*T300^3*T002^5*T011*T020^6*T120^5-204073344*T211*T200^4*T300^5*T002^5*T011*T020^6*T120^5+2448880128*T211*T200*T300^7*T002^5*T011*T020^6*T120^5+944784*T200^8*T300^3*T002^5*T011^2*T020^6*T120^5-192735936*T200^5*T300^5*T002^5*T011^2*T020^6*T120^5+4761711360*T200^2*T300^7*T002^5*T011^2*T020^6*T120^5-816293376*T200^2*T300^7*T002^6*T020^7*T120^5+216*T211^10*T200^2*T020^2*T102*T120^5-3456*T211^9*T200^3*T011*T020^2*T102*T120^5+3888*T211^9*T300^2*T011*T020^2*T102*T120^5+14256*T211^8*T200^4*T011^2*T020^2*T102*T120^5+110808*T211^8*T200*T300^2*T011^2*T020^2*T102*T120^5-1446336*T211^7*T200^2*T300^2*T011^3*T020^2*T102*T120^5-69984*T211^6*T200^6*T011^4*T020^2*T102*T120^5+2927664*T211^6*T200^3*T300^2*T011^4*T020^2*T102*T120^5+40310784*T211^6*T300^4*T011^4*T020^2*T102*T120^5+28512*T211^5*T200^7*T011^5*T020^2*T102*T120^5+2286144*T211^5*T200^4*T300^2*T011^5*T020^2*T102*T120^5-157464000*T211^5*T200*T300^4*T011^5*T020^2*T102*T120^5+133488*T211^4*T200^8*T011^6*T020^2*T102*T120^5-5132160*T211^4*T200^5*T300^2*T011^6*T020^2*T102*T120^5+91958976*T211^4*T200^2*T300^4*T011^6*T020^2*T102*T120^5-36288*T211^3*T200^9*T011^7*T020^2*T102*T120^5+1119744*T211^3*T200^6*T300^2*T011^7*T020^2*T102*T120^5-385471872*T211^3*T200^3*T300^4*T011^7*T020^2*T102*T120^5+9795520512*T211^3*T300^6*T011^7*T020^2*T102*T120^5-108216*T211^2*T200^10*T011^8*T020^2*T102*T120^5+2437776*T211^2*T200^7*T300^2*T011^8*T020^2*T102*T120^5+556792704*T211^2*T200^4*T300^4*T011^8*T020^2*T102*T120^5-14625256320*T211^2*T200*T300^6*T011^8*T020^2*T102*T120^5+11232*T211*T200^11*T011^9*T020^2*T102*T120^5-1901232*T211*T200^8*T300^2*T011^9*T020^2*T102*T120^5-142347456*T211*T200^5*T300^4*T011^9*T020^2*T102*T120^5+5033809152*T211*T200^2*T300^6*T011^9*T020^2*T102*T120^5+30240*T200^12*T011^10*T020^2*T102*T120^5-281880*T200^9*T300^2*T011^10*T020^2*T102*T120^5-13856832*T200^6*T300^4*T011^10*T020^2*T102*T120^5+68024448*T200^3*T300^6*T011^10*T020^2*T102*T120^5-2448880128*T300^8*T011^10*T020^2*T102*T120^5-1296*T211^8*T200^4*T002*T020^3*T102*T120^5-29808*T211^8*T200*T300^2*T002*T020^3*T102*T120^5-2592*T211^7*T200^5*T002*T011*T020^3*T102*T120^5+570240*T211^7*T200^2*T300^2*T002*T011*T020^3*T102*T120^5+6480*T211^6*T200^6*T002*T011^2*T020^3*T102*T120^5-130896*T211^6*T200^3*T300^2*T002*T011^2*T020^3*T102*T120^5-21555072*T211^6*T300^4*T002*T011^2*T020^3*T102*T120^5+20736*T211^5*T200^7*T002*T011^3*T020^3*T102*T120^5-2672352*T211^5*T200^4*T300^2*T002*T011^3*T020^3*T102*T120^5-6438528*T211^5*T200*T300^4*T002*T011^3*T020^3*T102*T120^5+6480*T211^4*T200^8*T002*T011^4*T020^3*T102*T120^5-1950480*T211^4*T200^5*T300^2*T002*T011^4*T020^3*T102*T120^5+320526720*T211^4*T200^2*T300^4*T002*T011^4*T020^3*T102*T120^5-33696*T211^3*T200^9*T002*T011^5*T020^3*T102*T120^5-285120*T211^3*T200^6*T300^2*T002*T011^5*T020^3*T102*T120^5+3359232*T211^3*T200^3*T300^4*T002*T011^5*T020^3*T102*T120^5-10642046976*T211^3*T300^6*T002*T011^5*T020^3*T102*T120^5-47952*T211^2*T200^10*T002*T011^6*T020^3*T102*T120^5-1102896*T211^2*T200^7*T300^2*T002*T011^6*T020^3*T102*T120^5-6438528*T211^2*T200^4*T300^4*T002*T011^6*T020^3*T102*T120^5+11080426752*T211^2*T200*T300^6*T002*T011^6*T020^3*T102*T120^5-25920*T211*T200^11*T002*T011^7*T020^3*T102*T120^5-806112*T211*T200^8*T300^2*T002*T011^7*T020^3*T102*T120^5+255021696*T211*T200^5*T300^4*T002*T011^7*T020^3*T102*T120^5-9583888896*T211*T200^2*T300^6*T002*T011^7*T020^3*T102*T120^5-5184*T200^12*T002*T011^8*T020^3*T102*T120^5+20736*T200^9*T300^2*T002*T011^8*T020^3*T102*T120^5-40590720*T200^6*T300^4*T002*T011^8*T020^3*T102*T120^5+2433763584*T200^3*T300^6*T002*T011^8*T020^3*T102*T120^5-16325867520*T300^8*T002*T011^8*T020^3*T102*T120^5+5832*T211^6*T200^6*T002^2*T020^4*T102*T120^5+134136*T211^6*T200^3*T300^2*T002^2*T020^4*T102*T120^5-839808*T211^6*T300^4*T002^2*T020^4*T102*T120^5-1679616*T211^5*T200^4*T300^2*T002^2*T011*T020^4*T102*T120^5-6298560*T211^5*T200*T300^4*T002^2*T011*T020^4*T102*T120^5-34992*T211^4*T200^8*T002^2*T011^2*T020^4*T102*T120^5+349920*T211^4*T200^5*T300^2*T002^2*T011^2*T020^4*T102*T120^5+142347456*T211^4*T200^2*T300^4*T002^2*T011^2*T020^4*T102*T120^5-23328*T211^3*T200^9*T002^2*T011^3*T020^4*T102*T120^5+8281440*T211^3*T200^6*T300^2*T002^2*T011^3*T020^4*T102*T120^5-389670912*T211^3*T200^3*T300^4*T002^2*T011^3*T020^4*T102*T120^5+1451188224*T211^3*T300^6*T002^2*T011^3*T020^4*T102*T120^5+52488*T211^2*T200^10*T002^2*T011^4*T020^4*T102*T120^5+3936600*T211^2*T200^7*T300^2*T002^2*T011^4*T020^4*T102*T120^5-297292032*T211^2*T200^4*T300^4*T002^2*T011^4*T020^4*T102*T120^5+5237882496*T211^2*T200*T300^6*T002^2*T011^4*T020^4*T102*T120^5+69984*T211*T200^11*T002^2*T011^5*T020^4*T102*T120^5-6368544*T211*T200^8*T300^2*T002^2*T011^5*T020^4*T102*T120^5+36531648*T211*T200^5*T300^4*T002^2*T011^5*T020^4*T102*T120^5+2720977920*T211*T200^2*T300^6*T002^2*T011^5*T020^4*T102*T120^5+23328*T200^12*T002^2*T011^6*T020^4*T102*T120^5-4187376*T200^9*T300^2*T002^2*T011^6*T020^4*T102*T120^5+272517696*T200^6*T300^4*T002^2*T011^6*T020^4*T102*T120^5-4671012096*T200^3*T300^6*T002^2*T011^6*T020^4*T102*T120^5-9795520512*T300^8*T002^2*T011^6*T020^4*T102*T120^5-209952*T211^4*T200^5*T300^2*T002^3*T020^5*T102*T120^5-3779136*T211^4*T200^2*T300^4*T002^3*T020^5*T102*T120^5-209952*T211^3*T200^6*T300^2*T002^3*T011*T020^5*T102*T120^5+15116544*T211^3*T200^3*T300^4*T002^3*T011*T020^5*T102*T120^5+629856*T211^2*T200^7*T300^2*T002^3*T011^2*T020^5*T102*T120^5+124711488*T211^2*T200^4*T300^4*T002^3*T011^2*T020^5*T102*T120^5-3265173504*T211^2*T200*T300^6*T002^3*T011^2*T020^5*T102*T120^5+1049760*T211*T200^8*T300^2*T002^3*T011^3*T020^5*T102*T120^5-60466176*T211*T200^5*T300^4*T002^3*T011^3*T020^5*T102*T120^5+419904*T200^9*T300^2*T002^3*T011^4*T020^5*T102*T120^5-166281984*T200^6*T300^4*T002^3*T011^4*T020^5*T102*T120^5+4489613568*T200^3*T300^6*T002^3*T011^4*T020^5*T102*T120^5+472392*T211^2*T200^7*T300^2*T002^4*T020^6*T102*T120^5+13226976*T211^2*T200^4*T300^4*T002^4*T020^6*T102*T120^5+181398528*T211^2*T200*T300^6*T002^4*T020^6*T102*T120^5+944784*T211*T200^8*T300^2*T002^4*T011*T020^6*T102*T120^5-98257536*T211*T200^5*T300^4*T002^4*T011*T020^6*T102*T120^5+1587237120*T211*T200^2*T300^6*T002^4*T011*T020^6*T102*T120^5+472392*T200^9*T300^2*T002^4*T011^2*T020^6*T102*T120^5-94478400*T200^6*T300^4*T002^4*T011^2*T020^6*T102*T120^5+1609911936*T200^3*T300^6*T002^4*T011^2*T020^6*T102*T120^5+2448880128*T300^8*T002^4*T011^2*T020^6*T102*T120^5-816293376*T200^3*T300^6*T002^5*T020^7*T102*T120^5+10368*T211^8*T200^2*T300*T020^3*T102^2*T120^5-146448*T211^7*T200^3*T300*T011*T020^3*T102^2*T120^5-1166400*T211^7*T300^3*T011*T020^3*T102^2*T120^5+527472*T211^6*T200^4*T300*T011^2*T020^3*T102^2*T120^5+17962560*T211^6*T200*T300^3*T011^2*T020^3*T102^2*T120^5-107568*T211^5*T200^5*T300*T011^3*T020^3*T102^2*T120^5-98467488*T211^5*T200^2*T300^3*T011^3*T020^3*T102^2*T120^5-2334096*T211^4*T200^6*T300*T011^4*T020^3*T102^2*T120^5+215457408*T211^4*T200^3*T300^3*T011^4*T020^3*T102^2*T120^5+836448768*T211^4*T300^5*T011^4*T020^3*T102^2*T120^5+436752*T211^3*T200^7*T300*T011^5*T020^3*T102^2*T120^5+11850624*T211^3*T200^4*T300^3*T011^5*T020^3*T102^2*T120^5-6051656448*T211^3*T200*T300^5*T011^5*T020^3*T102^2*T120^5+2961360*T211^2*T200^8*T300*T011^6*T020^3*T102^2*T120^5-268318656*T211^2*T200^5*T300^3*T011^6*T020^3*T102^2*T120^5+8631546624*T211^2*T200^2*T300^5*T011^6*T020^3*T102^2*T120^5+86832*T211*T200^9*T300*T011^7*T020^3*T102^2*T120^5+81624672*T211*T200^6*T300^3*T011^7*T020^3*T102^2*T120^5-4408992000*T211*T200^3*T300^5*T011^7*T020^3*T102^2*T120^5+23128312320*T211*T300^7*T011^7*T020^3*T102^2*T120^5-895536*T200^10*T300*T011^8*T020^3*T102^2*T120^5+28740096*T200^7*T300^3*T011^8*T020^3*T102^2*T120^5+478690560*T200^4*T300^5*T011^8*T020^3*T102^2*T120^5-10883911680*T200*T300^7*T011^8*T020^3*T102^2*T120^5+11664*T211^6*T200^4*T300*T002*T020^4*T102^2*T120^5+174960*T211^6*T200*T300^3*T002*T020^4*T102^2*T120^5+69984*T211^5*T200^5*T300*T002*T011*T020^4*T102^2*T120^5+839808*T211^5*T200^2*T300^3*T002*T011*T020^4*T102^2*T120^5+279936*T211^4*T200^6*T300*T002*T011^2*T020^4*T102^2*T120^5-31912704*T211^4*T200^3*T300^3*T002*T011^2*T020^4*T102^2*T120^5-147386304*T211^4*T300^5*T002*T011^2*T020^4*T102^2*T120^5+653184*T211^3*T200^7*T300*T002*T011^3*T020^4*T102^2*T120^5-46889280*T211^3*T200^4*T300^3*T002*T011^3*T020^4*T102^2*T120^5+3008192256*T211^3*T200*T300^5*T002*T011^3*T020^4*T102^2*T120^5+804816*T211^2*T200^8*T300*T002*T011^4*T020^4*T102^2*T120^5-11442384*T211^2*T200^5*T300^3*T002*T011^4*T020^4*T102^2*T120^5-3038425344*T211^2*T200^2*T300^5*T002*T011^4*T020^4*T102^2*T120^5+489888*T211*T200^9*T300*T002*T011^5*T020^4*T102^2*T120^5-13017024*T211*T200^6*T300^3*T002*T011^5*T020^4*T102^2*T120^5+1541887488*T211*T200^3*T300^5*T002*T011^5*T020^4*T102^2*T120^5+2448880128*T211*T300^7*T002*T011^5*T020^4*T102^2*T120^5+116640*T200^10*T300*T002*T011^6*T020^4*T102^2*T120^5-15886368*T200^7*T300^3*T002*T011^6*T020^4*T102^2*T120^5-290993472*T200^4*T300^5*T002*T011^6*T020^4*T102^2*T120^5+6938493696*T200*T300^7*T002*T011^6*T020^4*T102^2*T120^5+209952*T211^4*T200^3*T300^3*T002^2*T020^5*T102^2*T120^5+11337408*T211^4*T300^5*T002^2*T020^5*T102^2*T120^5-314928*T211^3*T200^7*T300*T002^2*T011*T020^5*T102^2*T120^5-7348320*T211^3*T200^4*T300^3*T002^2*T011*T020^5*T102^2*T120^5+181398528*T211^3*T200*T300^5*T002^2*T011*T020^5*T102^2*T120^5-944784*T211^2*T200^8*T300*T002^2*T011^2*T020^5*T102^2*T120^5+107075520*T211^2*T200^5*T300^3*T002^2*T011^2*T020^5*T102^2*T120^5-1666598976*T211^2*T200^2*T300^5*T002^2*T011^2*T020^5*T102^2*T120^5-944784*T211*T200^9*T300*T002^2*T011^3*T020^5*T102^2*T120^5+89649504*T211*T200^6*T300^3*T002^2*T011^3*T020^5*T102^2*T120^5-2312831232*T211*T200^3*T300^5*T002^2*T011^3*T020^5*T102^2*T120^5+4897760256*T211*T300^7*T002^2*T011^3*T020^5*T102^2*T120^5-314928*T200^10*T300*T002^2*T011^4*T020^5*T102^2*T120^5-24984288*T200^7*T300^3*T002^2*T011^4*T020^5*T102^2*T120^5+408146688*T200^4*T300^5*T002^2*T011^4*T020^5*T102^2*T120^5+15917720832*T200*T300^7*T002^2*T011^4*T020^5*T102^2*T120^5-22674816*T211^2*T200^2*T300^5*T002^3*T020^6*T102^2*T120^5+634894848*T211*T200^3*T300^5*T002^3*T011*T020^6*T102^2*T120^5-1632586752*T211*T300^7*T002^3*T011*T020^6*T102^2*T120^5-430821504*T200^4*T300^5*T002^3*T011^2*T020^6*T102^2*T120^5-3265173504*T200*T300^7*T002^3*T011^2*T020^6*T102^2*T120^5-204073344*T200^4*T300^5*T002^4*T020^7*T102^2*T120^5-5832*T211^6*T200^5*T020^4*T102^3*T120^5-320760*T211^6*T200^2*T300^2*T020^4*T102^3*T120^5+3359232*T211^5*T200^3*T300^2*T011*T020^4*T102^3*T120^5+30233088*T211^5*T300^4*T011*T020^4*T102^3*T120^5+34992*T211^4*T200^7*T011^2*T020^4*T102^3*T120^5-3639168*T211^4*T200^4*T300^2*T011^2*T020^4*T102^3*T120^5-364686624*T211^4*T200*T300^4*T011^2*T020^4*T102^3*T120^5+23328*T211^3*T200^8*T011^3*T020^4*T102^3*T120^5-11733984*T211^3*T200^5*T300^2*T011^3*T020^4*T102^3*T120^5+1098468864*T211^3*T200^2*T300^4*T011^3*T020^4*T102^3*T120^5-52488*T211^2*T200^9*T011^4*T020^4*T102^3*T120^5+2361960*T211^2*T200^6*T300^2*T011^4*T020^4*T102^3*T120^5-570649536*T211^2*T200^3*T300^4*T011^4*T020^4*T102^3*T120^5-6530347008*T211^2*T300^6*T011^4*T020^4*T102^3*T120^5-69984*T211*T200^10*T011^5*T020^4*T102^3*T120^5+6648480*T211*T200^7*T300^2*T011^5*T020^4*T102^3*T120^5+529079040*T211*T200^4*T300^4*T011^5*T020^4*T102^3*T120^5-6938493696*T211*T200*T300^6*T011^5*T020^4*T102^3*T120^5-23328*T200^11*T011^6*T020^4*T102^3*T120^5-128304*T200^8*T300^2*T011^6*T020^4*T102^3*T120^5-331934112*T200^5*T300^4*T011^6*T020^4*T102^3*T120^5+7278615936*T200^2*T300^6*T011^6*T020^4*T102^3*T120^5+209952*T211^4*T200^4*T300^2*T002*T020^5*T102^3*T120^5+7558272*T211^4*T200*T300^4*T002*T020^5*T102^3*T120^5+209952*T211^3*T200^5*T300^2*T002*T011*T020^5*T102^3*T120^5-52907904*T211^3*T200^2*T300^4*T002*T011*T020^5*T102^3*T120^5-629856*T211^2*T200^6*T300^2*T002*T011^2*T020^5*T102^3*T120^5-34012224*T211^2*T200^3*T300^4*T002*T011^2*T020^5*T102^3*T120^5+2448880128*T211^2*T300^6*T002*T011^2*T020^5*T102^3*T120^5-1049760*T211*T200^7*T300^2*T002*T011^3*T020^5*T102^3*T120^5+98257536*T211*T200^4*T300^4*T002*T011^3*T020^5*T102^3*T120^5-1632586752*T211*T200*T300^6*T002*T011^3*T020^5*T102^3*T120^5-419904*T200^8*T300^2*T002*T011^4*T020^5*T102^3*T120^5+71803584*T200^5*T300^4*T002*T011^4*T020^5*T102^3*T120^5-2040733440*T200^2*T300^6*T002*T011^4*T020^5*T102^3*T120^5-944784*T211^2*T200^6*T300^2*T002^2*T020^6*T102^3*T120^5-51018336*T211^2*T200^3*T300^4*T002^2*T020^6*T102^3*T120^5-68024448*T211^2*T300^6*T002^2*T020^6*T102^3*T120^5-1889568*T211*T200^7*T300^2*T002^2*T011*T020^6*T102^3*T120^5+328784832*T211*T200^4*T300^4*T002^2*T011*T020^6*T102^3*T120^5-2040733440*T211*T200*T300^6*T002^2*T011*T020^6*T102^3*T120^5-944784*T200^8*T300^2*T002^2*T011^2*T020^6*T102^3*T120^5+73693152*T200^5*T300^4*T002^2*T011^2*T020^6*T102^3*T120^5-4625662464*T200^2*T300^6*T002^2*T011^2*T020^6*T102^3*T120^5+816293376*T200^2*T300^6*T002^3*T020^7*T102^3*T120^5+157464*T211^3*T200^6*T300*T011*T020^5*T102^4*T120^5+10077696*T211^3*T200^3*T300^3*T011*T020^5*T102^4*T120^5-272097792*T211^3*T300^5*T011*T020^5*T102^4*T120^5+472392*T211^2*T200^7*T300*T011^2*T020^5*T102^4*T120^5-80306640*T211^2*T200^4*T300^3*T011^2*T020^5*T102^4*T120^5+1428513408*T211^2*T200*T300^5*T011^2*T020^5*T102^4*T120^5+472392*T211*T200^8*T300*T011^3*T020^5*T102^4*T120^5-49128768*T211*T200^5*T300^3*T011^3*T020^5*T102^4*T120^5+1428513408*T211*T200^2*T300^5*T011^3*T020^5*T102^4*T120^5+157464*T200^9*T300*T011^4*T020^5*T102^4*T120^5+41255568*T200^6*T300^3*T011^4*T020^5*T102^4*T120^5-1122403392*T200^3*T300^5*T011^4*T020^5*T102^4*T120^5-7346640384*T300^7*T011^4*T020^5*T102^4*T120^5-944784*T211^2*T200^4*T300^3*T002*T020^6*T102^4*T120^5-56687040*T211^2*T200*T300^5*T002*T020^6*T102^4*T120^5-1889568*T211*T200^5*T300^3*T002*T011*T020^6*T102^4*T120^5-181398528*T211*T200^2*T300^5*T002*T011*T020^6*T102^4*T120^5-944784*T200^6*T300^3*T002*T011^2*T020^6*T102^4*T120^5+385471872*T200^3*T300^5*T002*T011^2*T020^6*T102^4*T120^5-1224440064*T300^7*T002*T011^2*T020^6*T102^4*T120^5+408146688*T200^3*T300^5*T002^2*T020^7*T102^4*T120^5+472392*T211^2*T200^5*T300^2*T020^6*T102^5*T120^5+39680928*T211^2*T200^2*T300^4*T020^6*T102^5*T120^5+944784*T211*T200^6*T300^2*T011*T020^6*T102^5*T120^5-226748160*T211*T200^3*T300^4*T011*T020^6*T102^5*T120^5+816293376*T211*T300^6*T011*T020^6*T102^5*T120^5+472392*T200^7*T300^2*T011^2*T020^6*T102^5*T120^5+22674816*T200^4*T300^4*T011^2*T020^6*T102^5*T120^5+2244806784*T200*T300^6*T011^2*T020^6*T102^5*T120^5-204073344*T200^2*T300^5*T020^7*T102^6*T120^5+T211^12*T120^6-36*T211^11*T200*T011*T120^6+474*T211^10*T200^2*T011^2*T120^6-2564*T211^9*T200^3*T011^3*T120^6-11232*T211^9*T300^2*T011^3*T120^6+2943*T211^8*T200^4*T011^4*T120^6+215784*T211^8*T200*T300^2*T011^4*T120^6+14328*T211^7*T200^5*T011^5*T120^6-1088640*T211^7*T200^2*T300^2*T011^5*T120^6-11316*T211^6*T200^6*T011^6*T120^6+277344*T211^6*T200^3*T300^2*T011^6*T120^6+31562784*T211^6*T300^4*T011^6*T120^6-23976*T211^5*T200^7*T011^7*T120^6+2192832*T211^5*T200^4*T300^2*T011^7*T120^6-76842432*T211^5*T200*T300^4*T011^7*T120^6+15327*T211^4*T200^8*T011^8*T120^6-1419120*T211^4*T200^5*T300^2*T011^8*T120^6+55322352*T211^4*T200^2*T300^4*T011^8*T120^6+16492*T211^3*T200^9*T011^9*T120^6-1161216*T211^3*T200^6*T300^2*T011^9*T120^6+8538048*T211^3*T200^3*T300^4*T011^9*T120^6-131010048*T211^3*T300^6*T011^9*T120^6-9702*T211^2*T200^10*T011^10*T120^6+1049760*T211^2*T200^7*T300^2*T011^10*T120^6-21415104*T211^2*T200^4*T300^4*T011^10*T120^6+158723712*T211^2*T200*T300^6*T011^10*T120^6-4116*T211*T200^11*T011^11*T120^6+54432*T211*T200^8*T300^2*T011^11*T120^6+839808*T211*T200^5*T300^4*T011^11*T120^6-15116544*T211*T200^2*T300^6*T011^11*T120^6+2401*T200^12*T011^12*T120^6-137592*T200^9*T300^2*T011^12*T120^6+3114288*T200^6*T300^4*T011^12*T120^6-32752512*T200^3*T300^6*T011^12*T120^6+136048896*T300^8*T011^12*T120^6-36*T211^10*T200^2*T002*T020*T120^6+504*T211^9*T200^3*T002*T011*T020*T120^6+16848*T211^9*T300^2*T002*T011*T020*T120^6-324*T211^8*T200^4*T002*T011^2*T020*T120^6-143856*T211^8*T200*T300^2*T002*T011^2*T020*T120^6-9504*T211^7*T200^5*T002*T011^3*T020*T120^6+497664*T211^7*T200^2*T300^2*T002*T011^3*T020*T120^6-19224*T211^6*T200^6*T002*T011^4*T020*T120^6+1800144*T211^6*T200^3*T300^2*T002*T011^4*T020*T120^6-28343520*T211^6*T300^4*T002*T011^4*T020*T120^6-6480*T211^5*T200^7*T002*T011^5*T020*T120^6-171072*T211^5*T200^4*T300^2*T002*T011^5*T020*T120^6-31072896*T211^5*T200*T300^4*T002*T011^5*T020*T120^6+17064*T211^4*T200^8*T002*T011^6*T020*T120^6-2865456*T211^4*T200^5*T300^2*T002*T011^6*T020*T120^6+135838944*T211^4*T200^2*T300^4*T002*T011^6*T020*T120^6+16416*T211^3*T200^9*T002*T011^7*T020*T120^6-637632*T211^3*T200^6*T300^2*T002*T011^7*T020*T120^6+35271936*T211^3*T200^3*T300^4*T002*T011^7*T020*T120^6-2630278656*T211^3*T300^6*T002*T011^7*T020*T120^6-324*T211^2*T200^10*T002*T011^8*T020*T120^6+1652400*T211^2*T200^7*T300^2*T002*T011^8*T020*T120^6-126181152*T211^2*T200^4*T300^4*T002*T011^8*T020*T120^6+3219823872*T211^2*T200*T300^6*T002*T011^8*T020*T120^6-5544*T211*T200^11*T002*T011^9*T020*T120^6+625968*T211*T200^8*T300^2*T002*T011^9*T020*T120^6-10917504*T211*T200^5*T300^4*T002*T011^9*T020*T120^6-362797056*T211*T200^2*T300^6*T002*T011^9*T020*T120^6-1764*T200^12*T002*T011^10*T020*T120^6-111456*T200^9*T300^2*T002*T011^10*T020*T120^6+11967264*T200^6*T300^4*T002*T011^10*T020*T120^6-226748160*T200^3*T300^6*T002*T011^10*T020*T120^6+1632586752*T300^8*T002*T011^10*T020*T120^6+1134*T211^8*T200^4*T002^2*T020^2*T120^6-8424*T211^8*T200*T300^2*T002^2*T020^2*T120^6-2592*T211^7*T200^5*T002^2*T011*T020^2*T120^6-82944*T211^7*T200^2*T300^2*T002^2*T011*T020^2*T120^6+14256*T211^6*T200^6*T002^2*T011^2*T020^2*T120^6-420552*T211^6*T200^3*T300^2*T002^2*T011^2*T020^2*T120^6+11827296*T211^6*T300^4*T002^2*T011^2*T020^2*T120^6+63504*T211^5*T200^7*T002^2*T011^3*T020^2*T120^6-2652912*T211^5*T200^4*T300^2*T002^2*T011^3*T020^2*T120^6+13296960*T211^5*T200*T300^4*T002^2*T011^3*T020^2*T120^6+38556*T211^4*T200^8*T002^2*T011^4*T020^2*T120^6-3495960*T211^4*T200^5*T300^2*T002^2*T011^4*T020^2*T120^6+66064896*T211^4*T200^2*T300^4*T002^2*T011^4*T020^2*T120^6-41472*T211^3*T200^9*T002^2*T011^5*T020^2*T120^6+1526688*T211^3*T200^6*T300^2*T002^2*T011^5*T020^2*T120^6-15116544*T211^3*T200^3*T300^4*T002^2*T011^5*T020^2*T120^6+513962496*T211^3*T300^6*T002^2*T011^5*T020^2*T120^6-20736*T211^2*T200^10*T002^2*T011^6*T020^2*T120^6+3829032*T211^2*T200^7*T300^2*T002^2*T011^6*T020^2*T120^6-85590432*T211^2*T200^4*T300^4*T002^2*T011^6*T020^2*T120^6-506404224*T211^2*T200*T300^6*T002^2*T011^6*T020^2*T120^6+32400*T211*T200^11*T002^2*T011^7*T020^2*T120^6+348624*T211*T200^8*T300^2*T002^2*T011^7*T020^2*T120^6-129190464*T211*T200^5*T300^4*T002^2*T011^7*T020^2*T120^6+2796560640*T211*T200^2*T300^6*T002^2*T011^7*T020^2*T120^6+18630*T200^12*T002^2*T011^8*T020^2*T120^6-764640*T200^9*T300^2*T002^2*T011^8*T020^2*T120^6+12737088*T200^6*T300^4*T002^2*T011^8*T020^2*T120^6-400588416*T200^3*T300^6*T002^2*T011^8*T020^2*T120^6+5714053632*T300^8*T002^2*T011^8*T020^2*T120^6-2916*T211^6*T200^6*T002^3*T020^3*T120^6-23328*T211^6*T200^3*T300^2*T002^3*T020^3*T120^6+349920*T211^6*T300^4*T002^3*T020^3*T120^6-17496*T211^5*T200^7*T002^3*T011*T020^3*T120^6+664848*T211^5*T200^4*T300^2*T002^3*T011*T020^3*T120^6-5038848*T211^5*T200*T300^4*T002^3*T011*T020^3*T120^6-43740*T211^4*T200^8*T002^3*T011^2*T020^3*T120^6+2939328*T211^4*T200^5*T300^2*T002^3*T011^2*T020^3*T120^6-19735488*T211^4*T200^2*T300^4*T002^3*T011^2*T020^3*T120^6-58320*T211^3*T200^9*T002^3*T011^3*T020^3*T120^6+4642272*T211^3*T200^6*T300^2*T002^3*T011^3*T020^3*T120^6-195395328*T211^3*T200^3*T300^4*T002^3*T011^3*T020^3*T120^6+1300022784*T211^3*T300^6*T002^3*T011^3*T020^3*T120^6-43740*T211^2*T200^10*T002^3*T011^4*T020^3*T120^6+3289248*T211^2*T200^7*T300^2*T002^3*T011^4*T020^3*T120^6-96367968*T211^2*T200^4*T300^4*T002^3*T011^4*T020^3*T120^6+2720977920*T211^2*T200*T300^6*T002^3*T011^4*T020^3*T120^6-17496*T211*T200^11*T002^3*T011^5*T020^3*T120^6+944784*T211*T200^8*T300^2*T002^3*T011^5*T020^3*T120^6+69704064*T211*T200^5*T300^4*T002^3*T011^5*T020^3*T120^6-2947726080*T211*T200^2*T300^6*T002^3*T011^5*T020^3*T120^6-2916*T200^12*T002^3*T011^6*T020^3*T120^6+46656*T200^9*T300^2*T002^3*T011^6*T020^3*T120^6-14976576*T200^6*T300^4*T002^3*T011^6*T020^3*T120^6+393030144*T200^3*T300^6*T002^3*T011^6*T020^3*T120^6+4081466880*T300^8*T002^3*T011^6*T020^3*T120^6+6561*T211^4*T200^8*T002^4*T020^4*T120^6+104976*T211^4*T200^5*T300^2*T002^4*T020^4*T120^6-944784*T211^4*T200^2*T300^4*T002^4*T020^4*T120^6+26244*T211^3*T200^9*T002^4*T011*T020^4*T120^6-839808*T211^3*T200^6*T300^2*T002^4*T011*T020^4*T120^6+3779136*T211^3*T200^3*T300^4*T002^4*T011*T020^4*T120^6-181398528*T211^3*T300^6*T002^4*T011*T020^4*T120^6+39366*T211^2*T200^10*T002^4*T011^2*T020^4*T120^6-4566456*T211^2*T200^7*T300^2*T002^4*T011^2*T020^4*T120^6+158723712*T211^2*T200^4*T300^4*T002^4*T011^2*T020^4*T120^6-2176782336*T211^2*T200*T300^6*T002^4*T011^2*T020^4*T120^6+26244*T211*T200^11*T002^4*T011^3*T020^4*T120^6-6193584*T211*T200^8*T300^2*T002^4*T011^3*T020^4*T120^6+279656064*T211*T200^5*T300^4*T002^4*T011^3*T020^4*T120^6-2857026816*T211*T200^2*T300^6*T002^4*T011^3*T020^4*T120^6+6561*T200^12*T002^4*T011^4*T020^4*T120^6-2571912*T200^9*T300^2*T002^4*T011^4*T020^4*T120^6+134159328*T200^6*T300^4*T002^4*T011^4*T020^4*T120^6-2086083072*T200^3*T300^6*T002^4*T011^4*T020^4*T120^6-1224440064*T300^8*T002^4*T011^4*T020^4*T120^6-5668704*T211^2*T200^4*T300^4*T002^5*T020^5*T120^6+90699264*T211^2*T200*T300^6*T002^5*T020^5*T120^6-45349632*T211*T200^5*T300^4*T002^5*T011*T020^5*T120^6+1269789696*T211*T200^2*T300^6*T002^5*T011*T020^5*T120^6-39680928*T200^6*T300^4*T002^5*T011^2*T020^5*T120^6+1179090432*T200^3*T300^6*T002^5*T011^2*T020^5*T120^6-2448880128*T300^8*T002^5*T011^2*T020^5*T120^6-136048896*T200^3*T300^6*T002^6*T020^6*T120^6+816293376*T300^8*T002^6*T020^6*T120^6+108*T211^10*T300*T020*T102*T120^6-7128*T211^9*T200*T300*T011*T020*T102*T120^6+85212*T211^8*T200^2*T300*T011^2*T020*T102*T120^6-292896*T211^7*T200^3*T300*T011^3*T020*T102*T120^6-3919104*T211^7*T300^3*T011^3*T020*T102*T120^6+132840*T211^6*T200^4*T300*T011^4*T020*T102*T120^6+30338064*T211^6*T200*T300^3*T011^4*T020*T102*T120^6+1307664*T211^5*T200^5*T300*T011^5*T020*T102*T120^6-95808096*T211^5*T200^2*T300^3*T011^5*T020*T102*T120^6-414072*T211^4*T200^6*T300*T011^6*T020*T102*T120^6+3254256*T211^4*T200^3*T300^3*T011^6*T020*T102*T120^6+2108757888*T211^4*T300^5*T011^6*T020*T102*T120^6-1480032*T211^3*T200^7*T300*T011^7*T020*T102*T120^6+122751936*T211^3*T200^4*T300^3*T011^7*T020*T102*T120^6-3673320192*T211^3*T200*T300^5*T011^7*T020*T102*T120^6+330156*T211^2*T200^8*T300*T011^8*T020*T102*T120^6-43215120*T211^2*T200^5*T300^3*T011^8*T020*T102*T120^6+1617470208*T211^2*T200^2*T300^5*T011^8*T020*T102*T120^6+500040*T211*T200^9*T300*T011^9*T020*T102*T120^6-25264224*T211*T200^6*T300^3*T011^9*T020*T102*T120^6+196515072*T211*T200^3*T300^5*T011^9*T020*T102*T120^6-1904684544*T211*T300^7*T011^9*T020*T102*T120^6-106596*T200^10*T300*T011^10*T020*T102*T120^6+7383312*T200^7*T300^3*T011^10*T020*T102*T120^6-128490624*T200^4*T300^5*T011^10*T020*T102*T120^6+816293376*T200*T300^7*T011^10*T020*T102*T120^6+3564*T211^8*T200^2*T300*T002*T020^2*T102*T120^6+5184*T211^7*T200^3*T300*T002*T011*T020^2*T102*T120^6+93312*T211^7*T300^3*T002*T011*T020^2*T102*T120^6-40176*T211^6*T200^4*T300*T002*T011^2*T020^2*T102*T120^6-4082400*T211^6*T200*T300^3*T002*T011^2*T020^2*T102*T120^6-290304*T211^5*T200^5*T300*T002*T011^3*T020^2*T102*T120^6+28553472*T211^5*T200^2*T300^3*T002*T011^3*T020^2*T102*T120^6-706968*T211^4*T200^6*T300*T002*T011^4*T020^2*T102*T120^6+47075904*T211^4*T200^3*T300^3*T002*T011^4*T020^2*T102*T120^6-1861854336*T211^4*T300^5*T002*T011^4*T020^2*T102*T120^6-710208*T211^3*T200^7*T300*T002*T011^5*T020^2*T102*T120^6+9331200*T211^3*T200^4*T300^3*T002*T011^5*T020^2*T102*T120^6+1521732096*T211^3*T200*T300^5*T002*T011^5*T020^2*T102*T120^6-180144*T211^2*T200^8*T300*T002*T011^6*T020^2*T102*T120^6+3569184*T211^2*T200^5*T300^3*T002*T011^6*T020^2*T102*T120^6-801176832*T211^2*T200^2*T300^5*T002*T011^6*T020^2*T102*T120^6+145152*T211*T200^9*T300*T002*T011^7*T020^2*T102*T120^6-466560*T211*T200^6*T300^3*T002*T011^7*T020^2*T102*T120^6+896914944*T211*T200^3*T300^5*T002*T011^7*T020^2*T102*T120^6-18502649856*T211*T300^7*T002*T011^7*T020^2*T102*T120^6+73548*T200^10*T300*T002*T011^8*T020^2*T102*T120^6-9051264*T200^7*T300^3*T002*T011^8*T020^2*T102*T120^6-88179840*T200^4*T300^5*T002*T011^8*T020^2*T102*T120^6+6258249216*T200*T300^7*T002*T011^8*T020^2*T102*T120^6+26244*T211^6*T200^4*T300*T002^2*T020^3*T102*T120^6-174960*T211^6*T200*T300^3*T002^2*T020^3*T102*T120^6-297432*T211^5*T200^5*T300*T002^2*T011*T020^3*T102*T120^6-1889568*T211^5*T200^2*T300^3*T002^2*T011*T020^3*T102*T120^6+218700*T211^4*T200^6*T300*T002^2*T011^2*T020^3*T102*T120^6+24774336*T211^4*T200^3*T300^3*T002^2*T011^2*T020^3*T102*T120^6+90699264*T211^4*T300^5*T002^2*T011^2*T020^3*T102*T120^6+1854576*T211^3*T200^7*T300*T002^2*T011^3*T020^3*T102*T120^6-127370880*T211^3*T200^4*T300^3*T002^2*T011^3*T020^3*T102*T120^6+801176832*T211^3*T200*T300^5*T002^2*T011^3*T020^3*T102*T120^6+883548*T211^2*T200^8*T300*T002^2*T011^4*T020^3*T102*T120^6-78417072*T211^2*T200^5*T300^3*T002^2*T011^4*T020^3*T102*T120^6+2278819008*T211^2*T200^2*T300^5*T002^2*T011^4*T020^3*T102*T120^6-1277208*T211*T200^9*T300*T002^2*T011^5*T020^3*T102*T120^6+106025760*T211*T200^6*T300^3*T002^2*T011^5*T020^3*T102*T120^6-1927359360*T211*T200^3*T300^5*T002^2*T011^5*T020^3*T102*T120^6-4897760256*T211*T300^7*T002^2*T011^5*T020^3*T102*T120^6-848556*T200^10*T300*T002^2*T011^6*T020^3*T102*T120^6+30583008*T200^7*T300^3*T002^2*T011^6*T020^3*T102*T120^6+41570496*T200^4*T300^5*T002^2*T011^6*T020^3*T102*T120^6-6938493696*T200*T300^7*T002^2*T011^6*T020^3*T102*T120^6+26244*T211^4*T200^6*T300*T002^3*T020^4*T102*T120^6-15116544*T211^4*T300^5*T002^3*T020^4*T102*T120^6+104976*T211^3*T200^7*T300*T002^3*T011*T020^4*T102*T120^6+12597120*T211^3*T200^4*T300^3*T002^3*T011*T020^4*T102*T120^6+157464*T211^2*T200^8*T300*T002^3*T011^2*T020^4*T102*T120^6+9447840*T211^2*T200^5*T300^3*T002^3*T011^2*T020^4*T102*T120^6-1496537856*T211^2*T200^2*T300^5*T002^3*T011^2*T020^4*T102*T120^6+104976*T211*T200^9*T300*T002^3*T011^3*T020^4*T102*T120^6-18895680*T211*T200^6*T300^3*T002^3*T011^3*T020^4*T102*T120^6+1300022784*T211*T200^3*T300^5*T002^3*T011^3*T020^4*T102*T120^6+3265173504*T211*T300^7*T002^3*T011^3*T020^4*T102*T120^6+26244*T200^10*T300*T002^3*T011^4*T020^4*T102*T120^6-15746400*T200^7*T300^3*T002^3*T011^4*T020^4*T102*T120^6+396809280*T200^4*T300^5*T002^3*T011^4*T020^4*T102*T120^6-7346640384*T200*T300^7*T002^3*T011^4*T020^4*T102*T120^6-2834352*T211^2*T200^5*T300^3*T002^4*T020^5*T102*T120^6+56687040*T211^2*T200^2*T300^5*T002^4*T020^5*T102*T120^6-22674816*T211*T200^6*T300^3*T002^4*T011*T020^5*T102*T120^6+589545216*T211*T200^3*T300^5*T002^4*T011*T020^5*T102*T120^6-816293376*T211*T300^7*T002^4*T011*T020^5*T102*T120^6-19840464*T200^7*T300^3*T002^4*T011^2*T020^5*T102*T120^6+532858176*T200^4*T300^5*T002^4*T011^2*T020^5*T102*T120^6+2040733440*T200*T300^7*T002^4*T011^2*T020^5*T102*T120^6-136048896*T200^4*T300^5*T002^5*T020^6*T102*T120^6+816293376*T200*T300^7*T002^5*T020^6*T102*T120^6-2106*T211^8*T200^3*T020^2*T102^2*T120^6-972*T211^8*T300^2*T020^2*T102^2*T120^6+18144*T211^7*T200^4*T011*T020^2*T102^2*T120^6+233280*T211^7*T200*T300^2*T011*T020^2*T102^2*T120^6-6480*T211^6*T200^5*T011^2*T020^2*T102^2*T120^6-3407832*T211^6*T200^2*T300^2*T011^2*T020^2*T102^2*T120^6-117936*T211^5*T200^6*T011^3*T020^2*T102^2*T120^6+7772112*T211^5*T200^3*T300^2*T011^3*T020^2*T102^2*T120^6+133949376*T211^5*T300^4*T011^3*T020^2*T102^2*T120^6-24948*T211^4*T200^7*T011^4*T020^2*T102^2*T120^6+8876304*T211^4*T200^4*T300^2*T011^4*T020^2*T102^2*T120^6-633635136*T211^4*T200*T300^4*T011^4*T020^2*T102^2*T120^6+196992*T211^3*T200^8*T011^5*T020^2*T102^2*T120^6-12775968*T211^3*T200^5*T300^2*T011^5*T020^2*T102^2*T120^6+610540416*T211^3*T200^2*T300^4*T011^5*T020^2*T102^2*T120^6+98496*T211^2*T200^9*T011^6*T020^2*T102^2*T120^6-3170664*T211^2*T200^6*T300^2*T011^6*T020^2*T102^2*T120^6-759186432*T211^2*T200^3*T300^4*T011^6*T020^2*T102^2*T120^6+14171760000*T211^2*T300^6*T011^6*T020^2*T102^2*T120^6-86832*T211*T200^10*T011^7*T020^2*T102^2*T120^6+6543504*T211*T200^7*T300^2*T011^7*T020^2*T102^2*T120^6+429561792*T211*T200^4*T300^4*T011^7*T020^2*T102^2*T120^6-12380449536*T211*T200*T300^6*T011^7*T020^2*T102^2*T120^6-54594*T200^11*T011^8*T020^2*T102^2*T120^6-523908*T200^8*T300^2*T011^8*T020^2*T102^2*T120^6-18055872*T200^5*T300^4*T011^8*T020^2*T102^2*T120^6+1609911936*T200^2*T300^6*T011^8*T020^2*T102^2*T120^6+2916*T211^6*T200^5*T002*T020^3*T102^2*T120^6+239112*T211^6*T200^2*T300^2*T002*T020^3*T102^2*T120^6+17496*T211^5*T200^6*T002*T011*T020^3*T102^2*T120^6-1399680*T211^5*T200^3*T300^2*T002*T011*T020^3*T102^2*T120^6-18895680*T211^5*T300^4*T002*T011*T020^3*T102^2*T120^6+43740*T211^4*T200^7*T002*T011^2*T020^3*T102^2*T120^6-3971592*T211^4*T200^4*T300^2*T002*T011^2*T020^3*T102^2*T120^6+98257536*T211^4*T200*T300^4*T002*T011^2*T020^3*T102^2*T120^6+58320*T211^3*T200^8*T002*T011^3*T020^3*T102^2*T120^6-2146176*T211^3*T200^5*T300^2*T002*T011^3*T020^3*T102^2*T120^6+191476224*T211^3*T200^2*T300^4*T002*T011^3*T020^3*T102^2*T120^6+43740*T211^2*T200^9*T002*T011^4*T020^3*T102^2*T120^6-192456*T211^2*T200^6*T300^2*T002*T011^4*T020^3*T102^2*T120^6-192735936*T211^2*T200^3*T300^4*T002*T011^4*T020^3*T102^2*T120^6-5101833600*T211^2*T300^6*T002*T011^4*T020^3*T102^2*T120^6+17496*T211*T200^10*T002*T011^5*T020^3*T102^2*T120^6-1399680*T211*T200^7*T300^2*T002*T011^5*T020^3*T102^2*T120^6-109594944*T211*T200^4*T300^4*T002*T011^5*T020^3*T102^2*T120^6+10611813888*T211*T200*T300^6*T002*T011^5*T020^3*T102^2*T120^6+2916*T200^11*T002*T011^6*T020^3*T102^2*T120^6-1020600*T200^8*T300^2*T002*T011^6*T020^3*T102^2*T120^6+157464000*T200^5*T300^4*T002*T011^6*T020^3*T102^2*T120^6-5373931392*T200^2*T300^6*T002*T011^6*T020^3*T102^2*T120^6-13122*T211^4*T200^7*T002^2*T020^4*T102^2*T120^6-1285956*T211^4*T200^4*T300^2*T002^2*T020^4*T102^2*T120^6+1889568*T211^4*T200*T300^4*T002^2*T020^4*T102^2*T120^6-52488*T211^3*T200^8*T002^2*T011*T020^4*T102^2*T120^6+4933872*T211^3*T200^5*T300^2*T002^2*T011*T020^4*T102^2*T120^6+143607168*T211^3*T200^2*T300^4*T002^2*T011*T020^4*T102^2*T120^6-78732*T211^2*T200^9*T002^2*T011^2*T020^4*T102^2*T120^6+14014296*T211^2*T200^6*T300^2*T002^2*T011^2*T020^4*T102^2*T120^6-753937632*T211^2*T200^3*T300^4*T002^2*T011^2*T020^4*T102^2*T120^6+1224440064*T211^2*T300^6*T002^2*T011^2*T020^4*T102^2*T120^6-52488*T211*T200^10*T002^2*T011^3*T020^4*T102^2*T120^6+8083152*T211*T200^7*T300^2*T002^2*T011^3*T020^4*T102^2*T120^6-253202112*T211*T200^4*T300^4*T002^2*T011^3*T020^4*T102^2*T120^6+8162933760*T211*T200*T300^6*T002^2*T011^3*T020^4*T102^2*T120^6-13122*T200^11*T002^2*T011^4*T020^4*T102^2*T120^6+288684*T200^8*T300^2*T002^2*T011^4*T020^4*T102^2*T120^6-190846368*T200^5*T300^4*T002^2*T011^4*T020^4*T102^2*T120^6+4183503552*T200^2*T300^6*T002^2*T011^4*T020^4*T102^2*T120^6+11337408*T211^2*T200^3*T300^4*T002^3*T020^5*T102^2*T120^6+136048896*T211^2*T300^6*T002^3*T020^5*T102^2*T120^6+22674816*T211*T200^4*T300^4*T002^3*T011*T020^5*T102^2*T120^6-2448880128*T211*T200*T300^6*T002^3*T011*T020^5*T102^2*T120^6+11337408*T200^5*T300^4*T002^3*T011^2*T020^5*T102^2*T120^6+1088391168*T200^2*T300^6*T002^3*T011^2*T020^5*T102^2*T120^6-34012224*T200^5*T300^4*T002^4*T020^6*T102^2*T120^6+204073344*T200^2*T300^6*T002^4*T020^6*T102^2*T120^6-32076*T211^6*T200^3*T300*T020^3*T102^3*T120^6-279936*T211^6*T300^3*T020^3*T102^3*T120^6+262440*T211^5*T200^4*T300*T011*T020^3*T102^3*T120^6+8188128*T211^5*T200*T300^3*T011*T020^3*T102^3*T120^6-306180*T211^4*T200^5*T300*T011^2*T020^3*T102^3*T120^6-58471632*T211^4*T200^2*T300^3*T011^2*T020^3*T102^3*T120^6-1971216*T211^3*T200^6*T300*T011^3*T020^3*T102^3*T120^6+192595968*T211^3*T200^3*T300^3*T011^3*T020^3*T102^3*T120^6-60466176*T211^3*T300^5*T011^3*T020^3*T102^3*T120^6-971028*T211^2*T200^7*T300*T011^4*T020^3*T102^3*T120^6+92588832*T211^2*T200^4*T300^3*T011^4*T020^3*T102^3*T120^6-5748065856*T211^2*T200*T300^5*T011^4*T020^3*T102^3*T120^6+1242216*T211*T200^8*T300*T011^5*T020^3*T102^3*T120^6-170271072*T211*T200^5*T300^3*T011^5*T020^3*T102^3*T120^6+5827427712*T211*T200^2*T300^5*T011^5*T020^3*T102^3*T120^6+842724*T200^9*T300*T011^6*T020^3*T102^3*T120^6-3324240*T200^6*T300^3*T011^6*T020^3*T102^3*T120^6-1273568832*T200^3*T300^5*T011^6*T020^3*T102^3*T120^6+7754787072*T300^7*T011^6*T020^3*T102^3*T120^6-26244*T211^4*T200^5*T300*T002*T020^4*T102^3*T120^6-2204496*T211^4*T200^2*T300^3*T002*T020^4*T102^3*T120^6-104976*T211^3*T200^6*T300*T002*T011*T020^4*T102^3*T120^6-6298560*T211^3*T200^3*T300^3*T002*T011*T020^4*T102^3*T120^6+90699264*T211^3*T300^5*T002*T011*T020^4*T102^3*T120^6-157464*T211^2*T200^7*T300*T002*T011^2*T020^4*T102^3*T120^6+1496537856*T211^2*T200*T300^5*T002*T011^2*T020^4*T102^3*T120^6-104976*T211*T200^8*T300*T002*T011^3*T020^4*T102^3*T120^6+10077696*T211*T200^5*T300^3*T002*T011^3*T020^4*T102^3*T120^6-2176782336*T211*T200^2*T300^5*T002*T011^3*T020^4*T102^3*T120^6-26244*T200^9*T300*T002*T011^4*T020^4*T102^3*T120^6+5983632*T200^6*T300^3*T002*T011^4*T020^4*T102^3*T120^6+464833728*T200^3*T300^5*T002*T011^4*T020^4*T102^3*T120^6+6122200320*T300^7*T002*T011^4*T020^4*T102^3*T120^6+5668704*T211^2*T200^4*T300^3*T002^2*T020^5*T102^3*T120^6+22674816*T211^2*T200*T300^5*T002^2*T020^5*T102^3*T120^6+45349632*T211*T200^5*T300^3*T002^2*T011*T020^5*T102^3*T120^6-1655261568*T211*T200^2*T300^5*T002^2*T011*T020^5*T102^3*T120^6+39680928*T200^6*T300^3*T002^2*T011^2*T020^5*T102^3*T120^6-861643008*T200^3*T300^5*T002^2*T011^2*T020^5*T102^3*T120^6+1224440064*T300^7*T002^2*T011^2*T020^5*T102^3*T120^6+136048896*T200^3*T300^5*T002^3*T020^6*T102^3*T120^6-816293376*T300^7*T002^3*T020^6*T102^3*T120^6+6561*T211^4*T200^6*T020^4*T102^4*T120^6+1207224*T211^4*T200^3*T300^2*T020^4*T102^4*T120^6+7558272*T211^4*T300^4*T020^4*T102^4*T120^6+26244*T211^3*T200^7*T011*T020^4*T102^4*T120^6-3989088*T211^3*T200^4*T300^2*T011*T020^4*T102^4*T120^6-204073344*T211^3*T200*T300^4*T011*T020^4*T102^4*T120^6+39366*T211^2*T200^8*T011^2*T020^4*T102^4*T120^6-9290376*T211^2*T200^5*T300^2*T011^2*T020^4*T102^4*T120^6+867311712*T211^2*T200^2*T300^4*T011^2*T020^4*T102^4*T120^6+26244*T211*T200^9*T011^3*T020^4*T102^4*T120^6-1784592*T211*T200^6*T300^2*T011^3*T020^4*T102^4*T120^6-366576192*T211*T200^3*T300^4*T011^3*T020^4*T102^4*T120^6-5305906944*T211*T300^6*T011^3*T020^4*T102^4*T120^6+6561*T200^10*T011^4*T020^4*T102^4*T120^6+2309472*T200^7*T300^2*T011^4*T020^4*T102^4*T120^6+195570288*T200^4*T300^4*T011^4*T020^4*T102^4*T120^6-1836660096*T200*T300^6*T011^4*T020^4*T102^4*T120^6-5668704*T211^2*T200^2*T300^4*T002*T020^5*T102^4*T120^6+22674816*T211*T200^3*T300^4*T002*T011*T020^5*T102^4*T120^6+408146688*T211*T300^6*T002*T011*T020^5*T102^4*T120^6+28343520*T200^4*T300^4*T002*T011^2*T020^5*T102^4*T120^6-1632586752*T200*T300^6*T002*T011^2*T020^5*T102^4*T120^6+68024448*T200^4*T300^4*T002^2*T020^6*T102^4*T120^6-408146688*T200*T300^6*T002^2*T020^6*T102^4*T120^6-2834352*T211^2*T200^3*T300^3*T020^5*T102^5*T120^6-68024448*T211^2*T300^5*T020^5*T102^5*T120^6-22674816*T211*T200^4*T300^3*T011*T020^5*T102^5*T120^6+1020366720*T211*T200*T300^5*T011*T020^5*T102^5*T120^6-19840464*T200^5*T300^3*T011^2*T020^5*T102^5*T120^6+272097792*T200^2*T300^5*T011^2*T020^5*T102^5*T120^6-34012224*T200^3*T300^4*T020^6*T102^6*T120^6+204073344*T300^6*T020^6*T102^6*T120^6+108*T211^10*T300*T002*T120^7-1944*T211^9*T200*T300*T002*T011*T120^7+7452*T211^8*T200^2*T300*T002*T011^2*T120^7+18144*T211^7*T200^3*T300*T002*T011^3*T120^7-559872*T211^7*T300^3*T002*T011^3*T120^7-46008*T211^6*T200^4*T300*T002*T011^4*T120^7-104976*T211^6*T200*T300^3*T002*T011^4*T120^7-107568*T211^5*T200^5*T300*T002*T011^5*T120^7+7068384*T211^5*T200^2*T300^3*T002*T011^5*T120^7-1944*T211^4*T200^6*T300*T002*T011^6*T120^7+3464208*T211^4*T200^3*T300^3*T002*T011^6*T120^7-260760384*T211^4*T300^5*T002*T011^6*T120^7+106272*T211^3*T200^7*T300*T002*T011^7*T120^7-9097920*T211^3*T200^4*T300^3*T002*T011^7*T120^7+317447424*T211^3*T200*T300^5*T002*T011^7*T120^7+42444*T211^2*T200^8*T300*T002*T011^8*T120^7-2694384*T211^2*T200^5*T300^3*T002*T011^8*T120^7-37791360*T211^2*T200^2*T300^5*T002*T011^8*T120^7-28728*T211*T200^9*T300*T002*T011^9*T120^7+3709152*T211*T200^6*T300^3*T002*T011^9*T120^7-75582720*T211*T200^3*T300^5*T002*T011^9*T120^7+544195584*T211*T300^7*T002*T011^9*T120^7-15876*T200^10*T300*T002*T011^10*T120^7+454896*T200^7*T300^3*T002*T011^10*T120^7-3779136*T200^4*T300^5*T002*T011^10*T120^7-1620*T211^8*T200^2*T300*T002^2*T020*T120^7-32400*T211^7*T200^3*T300*T002^2*T011*T020*T120^7+513216*T211^7*T300^3*T002^2*T011*T020*T120^7+98496*T211^6*T200^4*T300*T002^2*T011^2*T020*T120^7+256608*T211^6*T200*T300^3*T002^2*T011^2*T020*T120^7-9072*T211^5*T200^5*T300*T002^2*T011^3*T020*T120^7-7208352*T211^5*T200^2*T300^3*T002^2*T011^3*T020*T120^7-443880*T211^4*T200^6*T300*T002^2*T011^4*T020*T120^7+24261120*T211^4*T200^3*T300^3*T002^2*T011^4*T020*T120^7-81881280*T211^4*T300^5*T002^2*T011^4*T020*T120^7+68688*T211^3*T200^7*T300*T002^2*T011^5*T020*T120^7+3872448*T211^3*T200^4*T300^3*T002^2*T011^5*T020*T120^7-307369728*T211^3*T200*T300^5*T002^2*T011^5*T020*T120^7+666144*T211^2*T200^8*T300*T002^2*T011^6*T020*T120^7-40380768*T211^2*T200^5*T300^3*T002^2*T011^6*T020*T120^7+634894848*T211^2*T200^2*T300^5*T002^2*T011^6*T020*T120^7+200880*T211*T200^9*T300*T002^2*T011^7*T020*T120^7-6695136*T211*T200^6*T300^3*T002^2*T011^7*T020*T120^7-85660416*T211*T200^3*T300^5*T002^2*T011^7*T020*T120^7+3537271296*T211*T300^7*T002^2*T011^7*T020*T120^7-91044*T200^10*T300*T002^2*T011^8*T020*T120^7+6345216*T200^7*T300^3*T002^2*T011^8*T020*T120^7-129750336*T200^4*T300^5*T002^2*T011^8*T020*T120^7+544195584*T200*T300^7*T002^2*T011^8*T020*T120^7+2916*T211^6*T200^4*T300*T002^3*T020^2*T120^7-104976*T211^6*T200*T300^3*T002^3*T020^2*T120^7+52488*T211^5*T200^5*T300*T002^3*T011*T020^2*T120^7+218700*T211^4*T200^6*T300*T002^3*T011^2*T020^2*T120^7-16376256*T211^4*T200^3*T300^3*T002^3*T011^2*T020^2*T120^7+124711488*T211^4*T300^5*T002^3*T011^2*T020^2*T120^7+408240*T211^3*T200^7*T300*T002^3*T011^3*T020^2*T120^7-29813184*T211^3*T200^4*T300^3*T002^3*T011^3*T020^2*T120^7+770943744*T211^3*T200*T300^5*T002^3*T011^3*T020^2*T120^7+393660*T211^2*T200^8*T300*T002^3*T011^4*T020^2*T120^7-12282192*T211^2*T200^5*T300^3*T002^3*T011^4*T020^2*T120^7-170061120*T211^2*T200^2*T300^5*T002^3*T011^4*T020^2*T120^7+192456*T211*T200^9*T300*T002^3*T011^5*T020^2*T120^7-1259712*T211*T200^6*T300^3*T002^3*T011^5*T020^2*T120^7-113374080*T211*T200^3*T300^5*T002^3*T011^5*T020^2*T120^7+2448880128*T211*T300^7*T002^3*T011^5*T020^2*T120^7+37908*T200^10*T300*T002^3*T011^6*T020^2*T120^7-2309472*T200^7*T300^3*T002^3*T011^6*T020^2*T120^7-113374080*T200^4*T300^5*T002^3*T011^6*T020^2*T120^7+3673320192*T200*T300^7*T002^3*T011^6*T020^2*T120^7+26244*T211^4*T200^6*T300*T002^4*T020^3*T120^7+629856*T211^4*T200^3*T300^3*T002^4*T020^3*T120^7-3779136*T211^4*T300^5*T002^4*T020^3*T120^7-209952*T211^3*T200^7*T300*T002^4*T011*T020^3*T120^7+8188128*T211^3*T200^4*T300^3*T002^4*T011*T020^3*T120^7-136048896*T211^3*T200*T300^5*T002^4*T011*T020^3*T120^7-787320*T211^2*T200^8*T300*T002^4*T011^2*T020^3*T120^7+43460064*T211^2*T200^5*T300^3*T002^4*T011^2*T020^3*T120^7-578207808*T211^2*T200^2*T300^5*T002^4*T011^2*T020^3*T120^7-839808*T211*T200^9*T300*T002^4*T011^3*T020^3*T120^7+53537760*T211*T200^6*T300^3*T002^4*T011^3*T020^3*T120^7-831409920*T211*T200^3*T300^5*T002^4*T011^3*T020^3*T120^7+816293376*T211*T300^7*T002^4*T011^3*T020^3*T120^7-288684*T200^10*T300*T002^4*T011^4*T020^3*T120^7+17635968*T200^7*T300^3*T002^4*T011^4*T020^3*T120^7-283435200*T200^4*T300^5*T002^4*T011^4*T020^3*T120^7-2834352*T211^2*T200^5*T300^3*T002^5*T020^4*T120^7-5668704*T211*T200^6*T300^3*T002^5*T011*T020^4*T120^7+272097792*T211*T200^3*T300^5*T002^5*T011*T020^4*T120^7-816293376*T211*T300^7*T002^5*T011*T020^4*T120^7-2834352*T200^7*T300^3*T002^5*T011^2*T020^4*T120^7+170061120*T200^4*T300^5*T002^5*T011^2*T020^4*T120^7-2857026816*T200*T300^7*T002^5*T011^2*T020^4*T120^7+816293376*T200*T300^7*T002^6*T020^5*T120^7-36*T211^10*T200*T102*T120^7+936*T211^9*T200^2*T011*T102*T120^7-7452*T211^8*T200^3*T011^2*T102*T120^7-29160*T211^8*T300^2*T011^2*T102*T120^7+11232*T211^7*T200^4*T011^3*T102*T120^7+746496*T211^7*T200*T300^2*T011^3*T102*T120^7+58536*T211^6*T200^5*T011^4*T102*T120^7-4397328*T211^6*T200^2*T300^2*T011^4*T102*T120^7-9072*T211^5*T200^6*T011^5*T102*T120^7-1003104*T211^5*T200^3*T300^2*T011^5*T102*T120^7+163762560*T211^5*T300^4*T011^5*T102*T120^7-93096*T211^4*T200^7*T011^6*T102*T120^7+8491392*T211^4*T200^4*T300^2*T011^6*T102*T120^7-307999584*T211^4*T200*T300^4*T011^6*T102*T120^7-4320*T211^3*T200^8*T011^7*T102*T120^7-1166400*T211^3*T200^5*T300^2*T011^7*T102*T120^7+143607168*T211^3*T200^2*T300^4*T011^7*T102*T120^7+56700*T211^2*T200^9*T011^8*T102*T120^7-4700592*T211^2*T200^6*T300^2*T011^8*T102*T120^7+46609344*T211^2*T200^3*T300^4*T011^8*T102*T120^7-340122240*T211^2*T300^6*T011^8*T102*T120^7+3528*T211*T200^10*T011^9*T102*T120^7+1236384*T211*T200^7*T300^2*T011^9*T102*T120^7-30233088*T211*T200^4*T300^4*T011^9*T102*T120^7+226748160*T211*T200*T300^6*T011^9*T102*T120^7-12348*T200^11*T011^10*T102*T120^7+449064*T200^8*T300^2*T011^10*T102*T120^7-5668704*T200^5*T300^4*T011^10*T102*T120^7+22674816*T200^2*T300^6*T011^10*T102*T120^7+648*T211^8*T200^3*T002*T020*T102*T120^7+7776*T211^8*T300^2*T002*T020*T102*T120^7-2592*T211^7*T200^4*T002*T011*T020*T102*T120^7-233280*T211^7*T200*T300^2*T002*T011*T020*T102*T120^7-24624*T211^6*T200^5*T002*T011^2*T020*T102*T120^7+1520208*T211^6*T200^2*T300^2*T002*T011^2*T020*T102*T120^7-57024*T211^5*T200^6*T002*T011^3*T020*T102*T120^7+4657824*T211^5*T200^3*T300^2*T002*T011^3*T020*T102*T120^7-89019648*T211^5*T300^4*T002*T011^3*T020*T102*T120^7-51840*T211^4*T200^7*T002*T011^4*T020*T102*T120^7+1434672*T211^4*T200^4*T300^2*T002*T011^4*T020*T102*T120^7-84400704*T211^4*T200*T300^4*T002*T011^4*T020*T102*T120^7-2592*T211^3*T200^8*T002*T011^5*T020*T102*T120^7-4354560*T211^3*T200^5*T300^2*T002*T011^5*T020*T102*T120^7+288054144*T211^3*T200^2*T300^4*T002*T011^5*T020*T102*T120^7+29808*T211^2*T200^9*T002*T011^6*T020*T102*T120^7-3013200*T211^2*T200^6*T300^2*T002*T011^6*T020*T102*T120^7+178039296*T211^2*T200^3*T300^4*T002*T011^6*T020*T102*T120^7-7255941120*T211^2*T300^6*T002*T011^6*T020*T102*T120^7+20736*T211*T200^10*T002*T011^7*T020*T102*T120^7+303264*T211*T200^7*T300^2*T002*T011^7*T020*T102*T120^7-128490624*T211*T200^4*T300^4*T002*T011^7*T020*T102*T120^7+4625662464*T211*T200*T300^6*T002*T011^7*T020*T102*T120^7+4536*T200^11*T002*T011^8*T020*T102*T120^7+423792*T200^8*T300^2*T002*T011^8*T020*T102*T120^7-23094720*T200^5*T300^4*T002*T011^8*T020*T102*T120^7-90699264*T200^2*T300^6*T002*T011^8*T020*T102*T120^7-8748*T211^6*T200^5*T002^2*T020^2*T102*T120^7+46656*T211^6*T200^2*T300^2*T002^2*T020^2*T102*T120^7+17496*T211^5*T200^6*T002^2*T011*T020^2*T102*T120^7+1084752*T211^5*T200^3*T300^2*T002^2*T011*T020^2*T102*T120^7+113724*T211^4*T200^7*T002^2*T011^2*T020^2*T102*T120^7-5983632*T211^4*T200^4*T300^2*T002^2*T011^2*T020^2*T102*T120^7-32122656*T211^4*T200*T300^4*T002^2*T011^2*T020^2*T102*T120^7+104976*T211^3*T200^8*T002^2*T011^3*T020^2*T102*T120^7-11174112*T211^3*T200^5*T300^2*T002^2*T011^3*T020^2*T102*T120^7+350199936*T211^3*T200^2*T300^4*T002^2*T011^3*T020^2*T102*T120^7-61236*T211^2*T200^9*T002^2*T011^4*T020^2*T102*T120^7+1189728*T211^2*T200^6*T300^2*T002^2*T011^4*T020^2*T102*T120^7+3779136*T211^2*T200^3*T300^4*T002^2*T011^4*T020^2*T102*T120^7-1224440064*T211^2*T300^6*T002^2*T011^4*T020^2*T102*T120^7-122472*T211*T200^10*T002^2*T011^5*T020^2*T102*T120^7+6823440*T211*T200^7*T300^2*T002^2*T011^5*T020^2*T102*T120^7+98257536*T211*T200^4*T300^4*T002^2*T011^5*T020^2*T102*T120^7-5305906944*T211*T200*T300^6*T002^2*T011^5*T020^2*T102*T120^7-43740*T200^11*T002^2*T011^6*T020^2*T102*T120^7+1481328*T200^8*T300^2*T002^2*T011^6*T020^2*T102*T120^7-67394592*T200^5*T300^4*T002^2*T011^6*T020^2*T102*T120^7+1768635648*T200^2*T300^6*T002^2*T011^6*T020^2*T102*T120^7+524880*T211^4*T200^4*T300^2*T002^3*T020^3*T102*T120^7-2519424*T211^4*T200*T300^4*T002^3*T020^3*T102*T120^7+839808*T211^3*T200^5*T300^2*T002^3*T011*T020^3*T102*T120^7-17635968*T211^3*T200^2*T300^4*T002^3*T011*T020^3*T102*T120^7-629856*T211^2*T200^6*T300^2*T002^3*T011^2*T020^3*T102*T120^7-83140992*T211^2*T200^3*T300^4*T002^3*T011^2*T020^3*T102*T120^7+816293376*T211^2*T300^6*T002^3*T011^2*T020^3*T102*T120^7-1679616*T211*T200^7*T300^2*T002^3*T011^3*T020^3*T102*T120^7+103296384*T211*T200^4*T300^4*T002^3*T011^3*T020^3*T102*T120^7+544195584*T211*T200*T300^6*T002^3*T011^3*T020^3*T102*T120^7-734832*T200^8*T300^2*T002^3*T011^4*T020^3*T102*T120^7+171320832*T200^5*T300^4*T002^3*T011^4*T020^3*T102*T120^7-4761711360*T200^2*T300^6*T002^3*T011^4*T020^3*T102*T120^7-1417176*T211^2*T200^6*T300^2*T002^4*T020^4*T102*T120^7-5668704*T211^2*T200^3*T300^4*T002^4*T020^4*T102*T120^7-68024448*T211^2*T300^6*T002^4*T020^4*T102*T120^7-2834352*T211*T200^7*T300^2*T002^4*T011*T020^4*T102*T120^7+124711488*T211*T200^4*T300^4*T002^4*T011*T020^4*T102*T120^7-816293376*T211*T200*T300^6*T002^4*T011*T020^4*T102*T120^7-1417176*T200^8*T300^2*T002^4*T011^2*T020^4*T102*T120^7+79361856*T200^5*T300^4*T002^4*T011^2*T020^4*T102*T120^7-340122240*T200^2*T300^6*T002^4*T011^2*T020^4*T102*T120^7+816293376*T200^2*T300^6*T002^5*T020^5*T102*T120^7-2268*T211^8*T200*T300*T020*T102^2*T120^7+63504*T211^7*T200^2*T300*T011*T020*T102^2*T120^7-320112*T211^6*T200^3*T300*T011^2*T020*T102^2*T120^7-4164048*T211^6*T300^3*T011^2*T020*T102^2*T120^7+187920*T211^5*T200^4*T300*T011^3*T020*T102^2*T120^7+39191040*T211^5*T200*T300^3*T011^3*T020*T102^2*T120^7+1824120*T211^4*T200^5*T300*T011^4*T020*T102^2*T120^7-134194320*T211^4*T200^2*T300^3*T011^4*T020*T102^2*T120^7+444528*T211^3*T200^6*T300*T011^5*T020*T102^2*T120^7-53327808*T211^3*T200^3*T300^3*T011^5*T020*T102^2*T120^7+3726228096*T211^3*T300^5*T011^5*T020*T102^2*T120^7-1533168*T211^2*T200^7*T300*T011^6*T020*T102^2*T120^7+139653072*T211^2*T200^4*T300^3*T011^6*T020*T102^2*T120^7-4414030848*T211^2*T200*T300^5*T011^6*T020*T102^2*T120^7-426384*T211*T200^8*T300*T011^7*T020*T102^2*T120^7-979776*T211*T200^5*T300^3*T011^7*T020*T102^2*T120^7+990133632*T211*T200^2*T300^5*T011^7*T020*T102^2*T120^7+300996*T200^9*T300*T011^8*T020*T102^2*T120^7-16411248*T200^6*T300^3*T011^8*T020*T102^2*T120^7+151165440*T200^3*T300^5*T011^8*T020*T102^2*T120^7-816293376*T300^7*T011^8*T020*T102^2*T120^7-20412*T211^6*T200^3*T300*T002*T020^2*T102^2*T120^7-104976*T211^6*T300^3*T002*T020^2*T102^2*T120^7-17496*T211^5*T200^4*T300*T002*T011*T020^2*T102^2*T120^7+629856*T211^5*T200*T300^3*T002*T011*T020^2*T102^2*T120^7+8748*T211^4*T200^5*T300*T002*T011^2*T020^2*T102^2*T120^7+16376256*T211^4*T200^2*T300^3*T002*T011^2*T020^2*T102^2*T120^7-198288*T211^3*T200^6*T300*T002*T011^3*T020^2*T102^2*T120^7+14276736*T211^3*T200^3*T300^3*T002*T011^3*T020^2*T102^2*T120^7-1723286016*T211^3*T300^5*T002*T011^3*T020^2*T102^2*T120^7-516132*T211^2*T200^7*T300*T002*T011^4*T020^2*T102^2*T120^7-2204496*T211^2*T200^4*T300^3*T002*T011^4*T020^2*T102^2*T120^7+2414867904*T211^2*T200*T300^5*T002*T011^4*T020^2*T102^2*T120^7-437400*T211*T200^8*T300*T002*T011^5*T020^2*T102^2*T120^7+14486688*T211*T200^5*T300^3*T002*T011^5*T020^2*T102^2*T120^7-1292464512*T211*T200^2*T300^5*T002*T011^5*T020^2*T102^2*T120^7-125388*T200^9*T300*T002*T011^6*T020^2*T102^2*T120^7+15326496*T200^6*T300^3*T002*T011^6*T020^2*T102^2*T120^7+283435200*T200^3*T300^5*T002*T011^6*T020^2*T102^2*T120^7-8571080448*T300^7*T002*T011^6*T020^2*T102^2*T120^7-52488*T211^4*T200^5*T300*T002^2*T020^3*T102^2*T120^7-944784*T211^4*T200^2*T300^3*T002^2*T020^3*T102^2*T120^7+419904*T211^3*T200^6*T300*T002^2*T011*T020^3*T102^2*T120^7+6298560*T211^3*T200^3*T300^3*T002^2*T011*T020^3*T102^2*T120^7+68024448*T211^3*T300^5*T002^2*T011*T020^3*T102^2*T120^7+1574640*T211^2*T200^7*T300*T002^2*T011^2*T020^3*T102^2*T120^7-134159328*T211^2*T200^4*T300^3*T002^2*T011^2*T020^3*T102^2*T120^7+1428513408*T211^2*T200*T300^5*T002^2*T011^2*T020^3*T102^2*T120^7+1679616*T211*T200^8*T300*T002^2*T011^3*T020^3*T102^2*T120^7-132269760*T211*T200^5*T300^3*T002^2*T011^3*T020^3*T102^2*T120^7+3061100160*T211*T200^2*T300^5*T002^2*T011^3*T020^3*T102^2*T120^7+577368*T200^9*T300*T002^2*T011^4*T020^3*T102^2*T120^7+9132912*T200^6*T300^3*T002^2*T011^4*T020^3*T102^2*T120^7-680244480*T200^3*T300^5*T002^2*T011^4*T020^3*T102^2*T120^7-3673320192*T300^7*T002^2*T011^4*T020^3*T102^2*T120^7+45349632*T211^2*T200*T300^5*T002^3*T020^4*T102^2*T120^7-861643008*T211*T200^2*T300^5*T002^3*T011*T020^4*T102^2*T120^7+725594112*T200^3*T300^5*T002^3*T011^2*T020^4*T102^2*T120^7+2448880128*T300^7*T002^3*T011^2*T020^4*T102^2*T120^7+204073344*T200^3*T300^5*T002^4*T020^5*T102^2*T120^7+8748*T211^6*T200^4*T020^2*T102^3*T120^7+87480*T211^6*T200*T300^2*T020^2*T102^3*T120^7-17496*T211^5*T200^5*T011*T020^2*T102^3*T120^7-2729376*T211^5*T200^2*T300^2*T011*T020^2*T102^3*T120^7-113724*T211^4*T200^6*T011^2*T020^2*T102^3*T120^7+9605304*T211^4*T200^3*T300^2*T011^2*T020^2*T102^3*T120^7+147386304*T211^4*T300^4*T011^2*T020^2*T102^3*T120^7-104976*T211^3*T200^7*T011^3*T020^2*T102^3*T120^7+14556672*T211^3*T200^4*T300^2*T011^3*T020^2*T102^3*T120^7-922109184*T211^3*T200*T300^4*T011^3*T020^2*T102^3*T120^7+61236*T211^2*T200^8*T011^4*T020^2*T102^3*T120^7-8555544*T211^2*T200^5*T300^2*T011^4*T020^2*T102^3*T120^7+793618560*T211^2*T200^2*T300^4*T011^4*T020^2*T102^3*T120^7+122472*T211*T200^9*T011^5*T020^2*T102^3*T120^7-8188128*T211*T200^6*T300^2*T011^5*T020^2*T102^3*T120^7-498845952*T211*T200^3*T300^4*T011^5*T020^2*T102^3*T120^7+8571080448*T211*T300^6*T011^5*T020^2*T102^3*T120^7+43740*T200^10*T011^6*T020^2*T102^3*T120^7+2501928*T200^7*T300^2*T011^6*T020^2*T102^3*T120^7+86920128*T200^4*T300^4*T011^6*T020^2*T102^3*T120^7-3265173504*T200*T300^6*T011^6*T020^2*T102^3*T120^7-524880*T211^4*T200^3*T300^2*T002*T020^3*T102^3*T120^7-3779136*T211^4*T300^4*T002*T020^3*T102^3*T120^7-839808*T211^3*T200^4*T300^2*T002*T011*T020^3*T102^3*T120^7+68024448*T211^3*T200*T300^4*T002*T011*T020^3*T102^3*T120^7+629856*T211^2*T200^5*T300^2*T002*T011^2*T020^3*T102^3*T120^7+1679616*T211*T200^6*T300^2*T002*T011^3*T020^3*T102^3*T120^7-173840256*T211*T200^3*T300^4*T002*T011^3*T020^3*T102^3*T120^7+816293376*T211*T300^6*T002*T011^3*T020^3*T102^3*T120^7+734832*T200^7*T300^2*T002*T011^4*T020^3*T102^3*T120^7-102036672*T200^4*T300^4*T002*T011^4*T020^3*T102^3*T120^7+3673320192*T200*T300^6*T002*T011^4*T020^3*T102^3*T120^7+2834352*T211^2*T200^5*T300^2*T002^2*T020^4*T102^3*T120^7+39680928*T211^2*T200^2*T300^4*T002^2*T020^4*T102^3*T120^7+5668704*T211*T200^6*T300^2*T002^2*T011*T020^4*T102^3*T120^7-464833728*T211*T200^3*T300^4*T002^2*T011*T020^4*T102^3*T120^7+408146688*T211*T300^6*T002^2*T011*T020^4*T102^3*T120^7+2834352*T200^7*T300^2*T002^2*T011^2*T020^4*T102^3*T120^7+5668704*T200^4*T300^4*T002^2*T011^2*T020^4*T102^3*T120^7+2652953472*T200*T300^6*T002^2*T011^2*T020^4*T102^3*T120^7-816293376*T200*T300^6*T002^3*T020^5*T102^3*T120^7+26244*T211^4*T200^4*T300*T020^3*T102^4*T120^7+1259712*T211^4*T200*T300^3*T020^3*T102^4*T120^7-209952*T211^3*T200^5*T300*T011*T020^3*T102^4*T120^7-11967264*T211^3*T200^2*T300^3*T011*T020^3*T102^4*T120^7-787320*T211^2*T200^6*T300*T011^2*T020^3*T102^4*T120^7+92588832*T211^2*T200^3*T300^3*T011^2*T020^3*T102^4*T120^7-714256704*T211^2*T300^5*T011^2*T020^3*T102^4*T120^7-839808*T211*T200^7*T300*T011^3*T020^3*T102^4*T120^7+78732000*T211*T200^4*T300^3*T011^3*T020^3*T102^4*T120^7-2720977920*T211*T200*T300^5*T011^3*T020^3*T102^4*T120^7-288684*T200^8*T300*T011^4*T020^3*T102^4*T120^7-27083808*T200^5*T300^3*T011^4*T020^3*T102^4*T120^7+1360488960*T200^2*T300^5*T011^4*T020^3*T102^4*T120^7+2834352*T211^2*T200^3*T300^3*T002*T020^4*T102^4*T120^7+34012224*T211^2*T300^5*T002*T020^4*T102^4*T120^7+5668704*T211*T200^4*T300^3*T002*T011*T020^4*T102^4*T120^7+204073344*T211*T200*T300^5*T002*T011*T020^4*T102^4*T120^7+2834352*T200^5*T300^3*T002*T011^2*T020^4*T102^4*T120^7-544195584*T200^2*T300^5*T002*T011^2*T020^4*T102^4*T120^7-408146688*T200^2*T300^5*T002^2*T020^5*T102^4*T120^7-1417176*T211^2*T200^4*T300^2*T020^4*T102^5*T120^7-39680928*T211^2*T200*T300^4*T020^4*T102^5*T120^7-2834352*T211*T200^5*T300^2*T011*T020^4*T102^5*T120^7+328784832*T211*T200^2*T300^4*T011*T020^4*T102^5*T120^7-1417176*T200^6*T300^2*T011^2*T020^4*T102^5*T120^7-90699264*T200^3*T300^4*T011^2*T020^4*T102^5*T120^7-1224440064*T300^6*T011^2*T020^4*T102^5*T120^7+204073344*T200*T300^5*T020^5*T102^6*T120^7-162*T211^8*T200^3*T002^2*T120^8+4860*T211^8*T300^2*T002^2*T120^8+2592*T211^7*T200^4*T002^2*T011*T120^8-23328*T211^7*T200*T300^2*T002^2*T011*T120^8-6480*T211^6*T200^5*T002^2*T011^2*T120^8-95256*T211^6*T200^2*T300^2*T002^2*T011^2*T120^8-32400*T211^5*T200^6*T002^2*T011^3*T120^8+1800144*T211^5*T200^3*T300^2*T002^2*T011^3*T120^8-8398080*T211^5*T300^4*T002^2*T011^3*T120^8-15228*T211^4*T200^7*T002^2*T011^4*T120^8+1662120*T211^4*T200^4*T300^2*T002^2*T011^4*T120^8-52278048*T211^4*T200*T300^4*T002^2*T011^4*T120^8+33696*T211^3*T200^8*T002^2*T011^5*T120^8-2091744*T211^3*T200^5*T300^2*T002^2*T011^5*T120^8+41150592*T211^3*T200^2*T300^4*T002^2*T011^5*T120^8+24624*T211^2*T200^9*T002^2*T011^6*T120^8-1222776*T211^2*T200^6*T300^2*T002^2*T011^6*T120^8-5878656*T211^2*T200^3*T300^4*T002^2*T011^6*T120^8+566870400*T211^2*T300^6*T002^2*T011^6*T120^8-9072*T211*T200^10*T002^2*T011^7*T120^8+1108080*T211*T200^7*T300^2*T002^2*T011^7*T120^8-30233088*T211*T200^4*T300^4*T002^2*T011^7*T120^8+136048896*T211*T200*T300^6*T002^2*T011^7*T120^8-7938*T200^11*T002^2*T011^8*T120^8+444204*T200^8*T300^2*T002^2*T011^8*T120^8-7348320*T200^5*T300^4*T002^2*T011^8*T120^8+45349632*T200^2*T300^6*T002^2*T011^8*T120^8+2916*T211^6*T200^5*T002^3*T020*T120^8-17496*T211^6*T200^2*T300^2*T002^3*T020*T120^8+17496*T211^5*T200^6*T002^3*T011*T020*T120^8-839808*T211^5*T200^3*T300^2*T002^3*T011*T020*T120^8+7558272*T211^5*T300^4*T002^3*T011*T020*T120^8+43740*T211^4*T200^7*T002^3*T011^2*T020*T120^8-2781864*T211^4*T200^4*T300^2*T002^3*T011^2*T020*T120^8+34012224*T211^4*T200*T300^4*T002^3*T011^2*T020*T120^8+58320*T211^3*T200^8*T002^3*T011^3*T020*T120^8-3079296*T211^3*T200^5*T300^2*T002^3*T011^3*T020*T120^8+68024448*T211^3*T200^2*T300^4*T002^3*T011^3*T020*T120^8+43740*T211^2*T200^9*T002^3*T011^4*T020*T120^8-682344*T211^2*T200^6*T300^2*T002^3*T011^4*T020*T120^8-49128768*T211^2*T200^3*T300^4*T002^3*T011^4*T020*T120^8+204073344*T211^2*T300^6*T002^3*T011^4*T020*T120^8+17496*T211*T200^10*T002^3*T011^5*T020*T120^8+839808*T211*T200^7*T300^2*T002^3*T011^5*T020*T120^8-113374080*T211*T200^4*T300^4*T002^3*T011^5*T020*T120^8+2448880128*T211*T200*T300^6*T002^3*T011^5*T020*T120^8+2916*T200^11*T002^3*T011^6*T020*T120^8+402408*T200^8*T300^2*T002^3*T011^6*T020*T120^8-22674816*T200^5*T300^4*T002^3*T011^6*T020*T120^8+204073344*T200^2*T300^6*T002^3*T011^6*T020*T120^8-13122*T211^4*T200^7*T002^4*T020^2*T120^8+236196*T211^4*T200^4*T300^2*T002^4*T020^2*T120^8-1889568*T211^4*T200*T300^4*T002^4*T020^2*T120^8-52488*T211^3*T200^8*T002^4*T011*T020^2*T120^8+2204496*T211^3*T200^5*T300^2*T002^4*T011*T020^2*T120^8-15116544*T211^3*T200^2*T300^4*T002^4*T011*T020^2*T120^8-78732*T211^2*T200^9*T002^4*T011^2*T020^2*T120^8+5196312*T211^2*T200^6*T300^2*T002^4*T011^2*T020^2*T120^8-96367968*T211^2*T200^3*T300^4*T002^4*T011^2*T020^2*T120^8+612220032*T211^2*T300^6*T002^4*T011^2*T020^2*T120^8-52488*T211*T200^10*T002^4*T011^3*T020^2*T120^8+4723920*T211*T200^7*T300^2*T002^4*T011^3*T020^2*T120^8-120932352*T211*T200^4*T300^4*T002^4*T011^3*T020^2*T120^8+408146688*T211*T200*T300^6*T002^4*T011^3*T020^2*T120^8-13122*T200^11*T002^4*T011^4*T020^2*T120^8+1495908*T200^8*T300^2*T002^4*T011^4*T020^2*T120^8-54797472*T200^5*T300^4*T002^4*T011^4*T020^2*T120^8+816293376*T200^2*T300^6*T002^4*T011^4*T020^2*T120^8-68024448*T211^2*T300^6*T002^5*T020^3*T120^8+34012224*T211*T200^4*T300^4*T002^5*T011*T020^3*T120^8-816293376*T211*T200*T300^6*T002^5*T011*T020^3*T120^8+34012224*T200^5*T300^4*T002^5*T011^2*T020^3*T120^8-952342272*T200^2*T300^6*T002^5*T011^2*T020^3*T120^8+204073344*T200^2*T300^6*T002^6*T020^4*T120^8-2268*T211^8*T200*T300*T002*T102*T120^8+20736*T211^7*T200^2*T300*T002*T011*T102*T120^8+22032*T211^6*T200^3*T300*T002*T011^2*T102*T120^8-1539648*T211^6*T300^3*T002*T011^2*T102*T120^8-150336*T211^5*T200^4*T300*T002*T011^3*T102*T120^8+1399680*T211^5*T200*T300^3*T002*T011^3*T102*T120^8-302616*T211^4*T200^5*T300*T002*T011^4*T102*T120^8+20330352*T211^4*T200^2*T300^3*T002*T011^4*T102*T120^8-119232*T211^3*T200^6*T300*T002*T011^5*T102*T120^8+16376256*T211^3*T200^3*T300^3*T002*T011^5*T102*T120^8-876759552*T211^3*T300^5*T002*T011^5*T102*T120^8+123120*T211^2*T200^7*T300*T002*T011^6*T102*T120^8-13087008*T211^2*T200^4*T300^3*T002*T011^6*T102*T120^8+687802752*T211^2*T200*T300^5*T002*T011^6*T102*T120^8+114048*T211*T200^8*T300*T002*T011^7*T102*T120^8-10217664*T211*T200^5*T300^3*T002*T011^7*T102*T120^8+15116544*T211*T200^2*T300^5*T002*T011^7*T102*T120^8+24948*T200^9*T300*T002*T011^8*T102*T120^8+1854576*T200^6*T300^3*T002*T011^8*T102*T120^8-52907904*T200^3*T300^5*T002*T011^8*T102*T120^8+408146688*T300^7*T002*T011^8*T102*T120^8-8748*T211^6*T200^3*T300*T002^2*T020*T102*T120^8+209952*T211^6*T300^3*T002^2*T020*T102*T120^8+192456*T211^5*T200^4*T300*T002^2*T011*T020*T102*T120^8-1259712*T211^5*T200*T300^3*T002^2*T011*T020*T102*T120^8-61236*T211^4*T200^5*T300*T002^2*T011^2*T020*T102*T120^8-13856832*T211^4*T200^2*T300^3*T002^2*T011^2*T020*T102*T120^8-1084752*T211^3*T200^6*T300*T002^2*T011^3*T020*T102*T120^8+65924928*T211^3*T200^3*T300^3*T002^2*T011^3*T020*T102*T120^8-362797056*T211^3*T300^5*T002^2*T011^3*T020*T102*T120^8-831060*T211^2*T200^7*T300*T002^2*T011^4*T020*T102*T120^8+61096032*T211^2*T200^4*T300^3*T002^2*T011^4*T020*T102*T120^8-1462525632*T211^2*T200*T300^5*T002^2*T011^4*T020*T102*T120^8+332424*T211*T200^8*T300*T002^2*T011^5*T020*T102*T120^8-32752512*T211*T200^5*T300^3*T002^2*T011^5*T020*T102*T120^8+748268928*T211*T200^2*T300^5*T002^2*T011^5*T020*T102*T120^8+341172*T200^9*T300*T002^2*T011^6*T020*T102*T120^8-15536448*T200^6*T300^3*T002^2*T011^6*T020*T102*T120^8+79361856*T200^3*T300^5*T002^2*T011^6*T020*T102*T120^8+2448880128*T300^7*T002^2*T011^6*T020*T102*T120^8-52488*T211^4*T200^5*T300*T002^3*T020^2*T102*T120^8+944784*T211^4*T200^2*T300^3*T002^3*T020^2*T102*T120^8-209952*T211^3*T200^6*T300*T002^3*T011*T020^2*T102*T120^8-3779136*T211^3*T200^3*T300^3*T002^3*T011*T020^2*T102*T120^8-314928*T211^2*T200^7*T300*T002^3*T011^2*T020^2*T102*T120^8+5668704*T211^2*T200^4*T300^3*T002^3*T011^2*T020^2*T102*T120^8+816293376*T211^2*T200*T300^5*T002^3*T011^2*T020^2*T102*T120^8-209952*T211*T200^8*T300*T002^3*T011^3*T020^2*T102*T120^8+26453952*T211*T200^5*T300^3*T002^3*T011^3*T020^2*T102*T120^8-1224440064*T211*T200^2*T300^5*T002^3*T011^3*T020^2*T102*T120^8-52488*T200^9*T300*T002^3*T011^4*T020^2*T102*T120^8+16061328*T200^6*T300^3*T002^3*T011^4*T020^2*T102*T120^8-204073344*T200^3*T300^5*T002^3*T011^4*T020^2*T102*T120^8-56687040*T211^2*T200*T300^5*T002^4*T020^3*T102*T120^8+17006112*T211*T200^5*T300^3*T002^4*T011*T020^3*T102*T120^8-385471872*T211*T200^2*T300^5*T002^4*T011*T020^3*T102*T120^8+17006112*T200^6*T300^3*T002^4*T011^2*T020^3*T102*T120^8-430821504*T200^3*T300^5*T002^4*T011^2*T020^3*T102*T120^8-1224440064*T300^7*T002^4*T011^2*T020^3*T102*T120^8+204073344*T200^3*T300^5*T002^5*T020^4*T102*T120^8+486*T211^8*T200^2*T102^2*T120^8-7776*T211^7*T200^3*T011*T102^2*T120^8-23328*T211^7*T300^2*T011*T102^2*T120^8+19440*T211^6*T200^4*T011^2*T102^2*T120^8+950616*T211^6*T200*T300^2*T011^2*T102^2*T120^8+97200*T211^5*T200^5*T011^3*T102^2*T120^8-7313328*T211^5*T200^2*T300^2*T011^3*T102^2*T120^8+45684*T211^4*T200^6*T011^4*T102^2*T120^8-5400432*T211^4*T200^3*T300^2*T011^4*T102^2*T120^8+343586448*T211^4*T300^4*T011^4*T102^2*T120^8-101088*T211^3*T200^7*T011^5*T102^2*T120^8+10894176*T211^3*T200^4*T300^2*T011^5*T102^2*T120^8-474911424*T211^3*T200*T300^4*T011^5*T102^2*T120^8-73872*T211^2*T200^8*T011^6*T102^2*T120^8+3656664*T211^2*T200^5*T300^2*T011^6*T102^2*T120^8+122821920*T211^2*T200^2*T300^4*T011^6*T102^2*T120^8+27216*T211*T200^9*T011^7*T102^2*T120^8-4537296*T211*T200^6*T300^2*T011^7*T102^2*T120^8+51648192*T211*T200^3*T300^4*T011^7*T102^2*T120^8-272097792*T211*T300^6*T011^7*T102^2*T120^8+23814*T200^10*T011^8*T102^2*T120^8-186624*T200^7*T300^2*T011^8*T102^2*T120^8-5353776*T200^4*T300^4*T011^8*T102^2*T120^8+68024448*T200*T300^6*T011^8*T102^2*T120^8-2916*T211^6*T200^4*T002*T020*T102^2*T120^8-69984*T211^6*T200*T300^2*T002*T020*T102^2*T120^8-17496*T211^5*T200^5*T002*T011*T020*T102^2*T120^8+1364688*T211^5*T200^2*T300^2*T002*T011*T020*T102^2*T120^8-43740*T211^4*T200^6*T002*T011^2*T020*T102^2*T120^8+3569184*T211^4*T200^3*T300^2*T002*T011^2*T020*T102^2*T120^8-90699264*T211^4*T300^4*T002*T011^2*T020*T102^2*T120^8-58320*T211^3*T200^7*T002*T011^3*T020*T102^2*T120^8+1749600*T211^3*T200^4*T300^2*T002*T011^3*T020*T102^2*T120^8-60466176*T211^3*T200*T300^4*T002*T011^3*T020*T102^2*T120^8-43740*T211^2*T200^8*T002*T011^4*T020*T102^2*T120^8-1469664*T211^2*T200^5*T300^2*T002*T011^4*T020*T102^2*T120^8+215410752*T211^2*T200^2*T300^4*T002*T011^4*T020*T102^2*T120^8-17496*T211*T200^9*T002*T011^5*T020*T102^2*T120^8-1154736*T211*T200^6*T300^2*T002*T011^5*T020*T102^2*T120^8+158723712*T211*T200^3*T300^4*T002*T011^5*T020*T102^2*T120^8-6122200320*T211*T300^6*T002*T011^5*T020*T102^2*T120^8-2916*T200^10*T002*T011^6*T020*T102^2*T120^8-69984*T200^7*T300^2*T002*T011^6*T020*T102^2*T120^8-26453952*T200^4*T300^4*T002*T011^6*T020*T102^2*T120^8+1632586752*T200*T300^6*T002*T011^6*T020*T102^2*T120^8+26244*T211^4*T200^6*T002^2*T020^2*T102^2*T120^8+419904*T211^4*T200^3*T300^2*T002^2*T020^2*T102^2*T120^8-2834352*T211^4*T300^4*T002^2*T020^2*T102^2*T120^8+104976*T211^3*T200^7*T002^2*T011*T020^2*T102^2*T120^8-8398080*T211^3*T200^4*T300^2*T002^2*T011*T020^2*T102^2*T120^8-11337408*T211^3*T200*T300^4*T002^2*T011*T020^2*T102^2*T120^8+157464*T211^2*T200^8*T002^2*T011^2*T020^2*T102^2*T120^8-16376256*T211^2*T200^5*T300^2*T002^2*T011^2*T020^2*T102^2*T120^8+595213920*T211^2*T200^2*T300^4*T002^2*T011^2*T020^2*T102^2*T120^8+104976*T211*T200^9*T002^2*T011^3*T020^2*T102^2*T120^8-5878656*T211*T200^6*T300^2*T002^2*T011^3*T020^2*T102^2*T120^8-34012224*T211*T200^3*T300^4*T002^2*T011^3*T020^2*T102^2*T120^8-1224440064*T211*T300^6*T002^2*T011^3*T020^2*T102^2*T120^8+26244*T200^10*T002^2*T011^4*T020^2*T102^2*T120^8+1679616*T200^7*T300^2*T002^2*T011^4*T020^2*T102^2*T120^8+76527504*T200^4*T300^4*T002^2*T011^4*T020^2*T102^2*T120^8-3061100160*T200*T300^6*T002^2*T011^4*T020^2*T102^2*T120^8-11337408*T211^2*T200^2*T300^4*T002^3*T020^3*T102^2*T120^8-22674816*T211*T200^3*T300^4*T002^3*T011*T020^3*T102^2*T120^8+816293376*T211*T300^6*T002^3*T011*T020^3*T102^2*T120^8-11337408*T200^4*T300^4*T002^3*T011^2*T020^3*T102^2*T120^8+408146688*T200*T300^6*T002^3*T011^2*T020^3*T102^2*T120^8+51018336*T200^4*T300^4*T002^4*T020^4*T102^2*T120^8+14580*T211^6*T200^2*T300*T020*T102^3*T120^8-157464*T211^5*T200^3*T300*T011*T020*T102^3*T120^8-1889568*T211^5*T300^3*T011*T020*T102^3*T120^8+148716*T211^4*T200^4*T300*T011^2*T020*T102^3*T120^8+24564384*T211^4*T200*T300^3*T011^2*T020*T102^3*T120^8+1201392*T211^3*T200^5*T300*T011^3*T020*T102^3*T120^8-93218688*T211^3*T200^2*T300^3*T011^3*T020*T102^3*T120^8+918540*T211^2*T200^6*T300*T011^4*T020*T102^3*T120^8-75582720*T211^2*T200^3*T300^3*T011^4*T020*T102^3*T120^8+3163136832*T211^2*T300^5*T011^4*T020*T102^3*T120^8-297432*T211*T200^7*T300*T011^5*T020*T102^3*T120^8+54797472*T211*T200^4*T300^3*T011^5*T020*T102^3*T120^8-2244806784*T211*T200*T300^5*T011^5*T020*T102^3*T120^8-335340*T200^8*T300*T011^6*T020*T102^3*T120^8+10707552*T200^5*T300^3*T011^6*T020*T102^3*T120^8+170061120*T200^2*T300^5*T011^6*T020*T102^3*T120^8+52488*T211^4*T200^4*T300*T002*T020^2*T102^3*T120^8+944784*T211^4*T200*T300^3*T002*T020^2*T102^3*T120^8+209952*T211^3*T200^5*T300*T002*T011*T020^2*T102^3*T120^8-3779136*T211^3*T200^2*T300^3*T002*T011*T020^2*T102^3*T120^8+314928*T211^2*T200^6*T300*T002*T011^2*T020^2*T102^3*T120^8-17006112*T211^2*T200^3*T300^3*T002*T011^2*T020^2*T102^3*T120^8-612220032*T211^2*T300^5*T002*T011^2*T020^2*T102^3*T120^8+209952*T211*T200^7*T300*T002*T011^3*T020^2*T102^3*T120^8-18895680*T211*T200^4*T300^3*T002*T011^3*T020^2*T102^3*T120^8+1632586752*T211*T200*T300^5*T002*T011^3*T020^2*T102^3*T120^8+52488*T200^8*T300*T002*T011^4*T020^2*T102^3*T120^8-6613488*T200^5*T300^3*T002*T011^4*T020^2*T102^3*T120^8-408146688*T200^2*T300^5*T002*T011^4*T020^2*T102^3*T120^8+34012224*T211^2*T300^5*T002^2*T020^3*T102^3*T120^8-34012224*T211*T200^4*T300^3*T002^2*T011*T020^3*T102^3*T120^8+816293376*T211*T200*T300^5*T002^2*T011*T020^3*T102^3*T120^8-34012224*T200^5*T300^3*T002^2*T011^2*T020^3*T102^3*T120^8+986354496*T200^2*T300^5*T002^2*T011^2*T020^3*T102^3*T120^8-204073344*T200^2*T300^5*T002^3*T020^4*T102^3*T120^8-13122*T211^4*T200^5*T020^2*T102^4*T120^8-708588*T211^4*T200^2*T300^2*T020^2*T102^4*T120^8-52488*T211^3*T200^6*T011*T020^2*T102^4*T120^8+5983632*T211^3*T200^3*T300^2*T011*T020^2*T102^4*T120^8+68024448*T211^3*T300^4*T011*T020^2*T102^4*T120^8-78732*T211^2*T200^7*T011^2*T020^2*T102^4*T120^8+10865016*T211^2*T200^4*T300^2*T011^2*T020^2*T102^4*T120^8-663238368*T211^2*T200*T300^4*T011^2*T020^2*T102^4*T120^8-52488*T211*T200^8*T011^3*T020^2*T102^4*T120^8+944784*T211*T200^5*T300^2*T011^3*T020^2*T102^4*T120^8+408146688*T211*T200^2*T300^4*T011^3*T020^2*T102^4*T120^8-13122*T200^9*T011^4*T020^2*T102^4*T120^8-3228012*T200^6*T300^2*T011^4*T020^2*T102^4*T120^8-102036672*T200^3*T300^4*T011^4*T020^2*T102^4*T120^8+1836660096*T300^6*T011^4*T020^2*T102^4*T120^8+11337408*T211^2*T200*T300^4*T002*T020^3*T102^4*T120^8-11337408*T211*T200^2*T300^4*T002*T011*T020^3*T102^4*T120^8-22674816*T200^3*T300^4*T002*T011^2*T020^3*T102^4*T120^8+612220032*T300^6*T002*T011^2*T020^3*T102^4*T120^8-102036672*T200^3*T300^4*T002^2*T020^4*T102^4*T120^8+17006112*T211*T200^3*T300^3*T011*T020^3*T102^5*T120^8-408146688*T211*T300^5*T011*T020^3*T102^5*T120^8+17006112*T200^4*T300^3*T011^2*T020^3*T102^5*T120^8-510183360*T200*T300^5*T011^2*T020^3*T102^5*T120^8+51018336*T200^2*T300^4*T020^4*T102^6*T120^8-8748*T211^6*T200^3*T300*T002^3*T120^9+116640*T211^6*T300^3*T002^3*T120^9-17496*T211^5*T200^4*T300*T002^3*T011*T120^9+419904*T211^5*T200*T300^3*T002^3*T011*T120^9+43740*T211^4*T200^5*T300*T002^3*T011^2*T120^9+454896*T211^4*T200^2*T300^3*T002^3*T011^2*T120^9+174960*T211^3*T200^6*T300*T002^3*T011^3*T120^9-7604928*T211^3*T200^3*T300^3*T002^3*T011^3*T120^9-20155392*T211^3*T300^5*T002^3*T011^3*T120^9+218700*T211^2*T200^7*T300*T002^3*T011^4*T120^9-15536448*T211^2*T200^4*T300^3*T002^3*T011^4*T120^9+351459648*T211^2*T200*T300^5*T002^3*T011^4*T120^9+122472*T211*T200^8*T300*T002^3*T011^5*T120^9-7838208*T211*T200^5*T300^3*T002^3*T011^5*T120^9+83140992*T211*T200^2*T300^5*T002^3*T011^5*T120^9+26244*T200^9*T300*T002^3*T011^6*T120^9-58320*T200^6*T300^3*T002^3*T011^6*T120^9-16376256*T200^3*T300^5*T002^3*T011^6*T120^9+136048896*T300^7*T002^3*T011^6*T120^9-26244*T211^4*T200^5*T300*T002^4*T020*T120^9+104976*T211^4*T200^2*T300^3*T002^4*T020*T120^9+52488*T211^3*T200^6*T300*T002^4*T011*T020*T120^9-2099520*T211^3*T200^3*T300^3*T002^4*T011*T020*T120^9+52907904*T211^3*T300^5*T002^4*T011*T020*T120^9+314928*T211^2*T200^7*T300*T002^4*T011^2*T020*T120^9-17321040*T211^2*T200^4*T300^3*T002^4*T011^2*T020*T120^9+226748160*T211^2*T200*T300^5*T002^4*T011^2*T020*T120^9+367416*T211*T200^8*T300*T002^4*T011^3*T020*T120^9-22254912*T211*T200^5*T300^3*T002^4*T011^3*T020*T120^9+317447424*T211*T200^2*T300^5*T002^4*T011^3*T020*T120^9+131220*T200^9*T300*T002^4*T011^4*T020*T120^9-7138368*T200^6*T300^3*T002^4*T011^4*T020*T120^9+75582720*T200^3*T300^5*T002^4*T011^4*T020*T120^9+816293376*T300^7*T002^4*T011^4*T020*T120^9+2834352*T211^2*T200^4*T300^3*T002^5*T020^2*T120^9-26453952*T211^2*T200*T300^5*T002^5*T020^2*T120^9+5668704*T211*T200^5*T300^3*T002^5*T011*T020^2*T120^9-211631616*T211*T200^2*T300^5*T002^5*T011*T020^2*T120^9+2834352*T200^6*T300^3*T002^5*T011^2*T020^2*T120^9-83140992*T200^3*T300^5*T002^5*T011^2*T020^2*T120^9+408146688*T300^7*T002^5*T011^2*T020^2*T120^9-272097792*T300^7*T002^6*T020^3*T120^9+2916*T211^6*T200^4*T002^2*T102*T120^9-46656*T211^6*T200*T300^2*T002^2*T102*T120^9-17496*T211^5*T200^5*T002^2*T011*T102*T120^9-69984*T211^5*T200^2*T300^2*T002^2*T011*T102*T120^9-78732*T211^4*T200^6*T002^2*T011^2*T102*T120^9+4916376*T211^4*T200^3*T300^2*T002^2*T011^2*T102*T120^9-26453952*T211^4*T300^4*T002^2*T011^2*T102*T120^9-81648*T211^3*T200^7*T002^2*T011^3*T102*T120^9+6835104*T211^3*T200^4*T300^2*T002^2*T011^3*T102*T120^9-191476224*T211^3*T200*T300^4*T002^2*T011^3*T102*T120^9+8748*T211^2*T200^8*T002^2*T011^4*T102*T120^9-1434672*T211^2*T200^5*T300^2*T002^2*T011^4*T102*T120^9+71803584*T211^2*T200^2*T300^4*T002^2*T011^4*T102*T120^9+52488*T211*T200^9*T002^2*T011^5*T102*T120^9-3639168*T211*T200^6*T300^2*T002^2*T011^5*T102*T120^9+22674816*T211*T200^3*T300^4*T002^2*T011^5*T102*T120^9+816293376*T211*T300^6*T002^2*T011^5*T102*T120^9+20412*T200^10*T002^2*T011^6*T102*T120^9-309096*T200^7*T300^2*T002^2*T011^6*T102*T120^9-10077696*T200^4*T300^4*T002^2*T011^6*T102*T120^9+68024448*T200*T300^6*T002^2*T011^6*T102*T120^9-314928*T211^4*T200^3*T300^2*T002^3*T020*T102*T120^9+2519424*T211^4*T300^4*T002^3*T020*T102*T120^9-629856*T211^3*T200^4*T300^2*T002^3*T011*T020*T102*T120^9+15116544*T211^3*T200*T300^4*T002^3*T011*T020*T102*T120^9+34012224*T211^2*T200^2*T300^4*T002^3*T011^2*T020*T102*T120^9+629856*T211*T200^6*T300^2*T002^3*T011^3*T020*T102*T120^9-35271936*T211*T200^3*T300^4*T002^3*T011^3*T020*T102*T120^9-544195584*T211*T300^6*T002^3*T011^3*T020*T102*T120^9+314928*T200^7*T300^2*T002^3*T011^4*T020*T102*T120^9-56687040*T200^4*T300^4*T002^3*T011^4*T020*T102*T120^9+1632586752*T200*T300^6*T002^3*T011^4*T020*T102*T120^9+1417176*T211^2*T200^5*T300^2*T002^4*T020^2*T102*T120^9-7558272*T211^2*T200^2*T300^4*T002^4*T020^2*T102*T120^9+2834352*T211*T200^6*T300^2*T002^4*T011*T020^2*T102*T120^9-94478400*T211*T200^3*T300^4*T002^4*T011*T020^2*T102*T120^9+136048896*T211*T300^6*T002^4*T011*T020^2*T102*T120^9+1417176*T200^7*T300^2*T002^4*T011^2*T020^2*T102*T120^9-35901792*T200^4*T300^4*T002^4*T011^2*T020^2*T102*T120^9-544195584*T200*T300^6*T002^4*T011^2*T020^2*T102*T120^9-272097792*T200*T300^6*T002^5*T020^3*T102*T120^9+14580*T211^6*T200^2*T300*T002*T102^2*T120^9-17496*T211^5*T200^3*T300*T002*T011*T102^2*T120^9-1259712*T211^5*T300^3*T002*T011*T102^2*T120^9-201204*T211^4*T200^4*T300*T002*T011^2*T102^2*T120^9+4408992*T211^4*T200*T300^3*T002*T011^2*T102^2*T120^9-338256*T211^3*T200^5*T300*T002*T011^3*T102^2*T120^9+22674816*T211^3*T200^2*T300^3*T002*T011^3*T102^2*T120^9-201204*T211^2*T200^6*T300*T002*T011^4*T102^2*T120^9+21415104*T211^2*T200^3*T300^3*T002*T011^4*T102^2*T120^9-1054378944*T211^2*T300^5*T002*T011^4*T102^2*T120^9-17496*T211*T200^7*T300*T002*T011^5*T102^2*T120^9-1259712*T211*T200^4*T300^3*T002*T011^5*T102^2*T120^9+476171136*T211*T200*T300^5*T002*T011^5*T102^2*T120^9+14580*T200^8*T300*T002*T011^6*T102^2*T120^9-5668704*T200^5*T300^3*T002*T011^6*T102^2*T120^9+34012224*T200^2*T300^5*T002*T011^6*T102^2*T120^9+52488*T211^4*T200^4*T300*T002^2*T020*T102^2*T120^9-314928*T211^4*T200*T300^3*T002^2*T020*T102^2*T120^9-104976*T211^3*T200^5*T300*T002^2*T011*T020*T102^2*T120^9-6928416*T211^3*T200^2*T300^3*T002^2*T011*T020*T102^2*T120^9-629856*T211^2*T200^6*T300*T002^2*T011^2*T020*T102^2*T120^9+47239200*T211^2*T200^3*T300^3*T002^2*T011^2*T020*T102^2*T120^9-306110016*T211^2*T300^5*T002^2*T011^2*T020*T102^2*T120^9-734832*T211*T200^7*T300*T002^2*T011^3*T020*T102^2*T120^9+57316896*T211*T200^4*T300^3*T002^2*T011^3*T020*T102^2*T120^9-1360488960*T211*T200*T300^5*T002^2*T011^3*T020*T102^2*T120^9-262440*T200^8*T300*T002^2*T011^4*T020*T102^2*T120^9+3464208*T200^5*T300^3*T002^2*T011^4*T020*T102^2*T120^9+170061120*T200^2*T300^5*T002^2*T011^4*T020*T102^2*T120^9-22674816*T211^2*T300^5*T002^3*T020^2*T102^2*T120^9+544195584*T211*T200*T300^5*T002^3*T011*T020^2*T102^2*T120^9-521520768*T200^2*T300^5*T002^3*T011^2*T020^2*T102^2*T120^9-68024448*T200^2*T300^5*T002^4*T020^3*T102^2*T120^9-2916*T211^6*T200^3*T102^3*T120^9-5832*T211^6*T300^2*T102^3*T120^9+17496*T211^5*T200^4*T011*T102^3*T120^9+524880*T211^5*T200*T300^2*T011*T102^3*T120^9+78732*T211^4*T200^5*T011^2*T102^3*T120^9-6263568*T211^4*T200^2*T300^2*T011^2*T102^3*T120^9+81648*T211^3*T200^6*T011^3*T102^3*T120^9-7744896*T211^3*T200^3*T300^2*T011^3*T102^3*T120^9+372874752*T211^3*T300^4*T011^3*T102^3*T120^9-8748*T211^2*T200^7*T011^4*T102^3*T120^9+4566456*T211^2*T200^4*T300^2*T011^4*T102^3*T120^9-351459648*T211^2*T200*T300^4*T011^4*T102^3*T120^9-52488*T211*T200^8*T011^5*T102^3*T120^9+4653936*T211*T200^5*T300^2*T011^5*T102^3*T120^9+37791360*T211*T200^2*T300^4*T011^5*T102^3*T120^9-20412*T200^9*T011^6*T102^3*T120^9-863136*T200^6*T300^2*T011^6*T102^3*T120^9+13856832*T200^3*T300^4*T011^6*T102^3*T120^9-68024448*T300^6*T011^6*T102^3*T120^9+314928*T211^4*T200^2*T300^2*T002*T020*T102^3*T120^9+629856*T211^3*T200^3*T300^2*T002*T011*T020*T102^3*T120^9-37791360*T211^3*T300^4*T002*T011*T020*T102^3*T120^9-11337408*T211^2*T200*T300^4*T002*T011^2*T020*T102^3*T120^9-629856*T211*T200^5*T300^2*T002*T011^3*T020*T102^3*T120^9+68024448*T211*T200^2*T300^4*T002*T011^3*T020*T102^3*T120^9-314928*T200^6*T300^2*T002*T011^4*T020*T102^3*T120^9+41570496*T200^3*T300^4*T002*T011^4*T020*T102^3*T120^9-1632586752*T300^6*T002*T011^4*T020*T102^3*T120^9-2834352*T211^2*T200^4*T300^2*T002^2*T020^2*T102^3*T120^9+1889568*T211^2*T200*T300^4*T002^2*T020^2*T102^3*T120^9-5668704*T211*T200^5*T300^2*T002^2*T011*T020^2*T102^3*T120^9+343901376*T211*T200^2*T300^4*T002^2*T011*T020^2*T102^3*T120^9-2834352*T200^6*T300^2*T002^2*T011^2*T020^2*T102^3*T120^9-32122656*T200^3*T300^4*T002^2*T011^2*T020^2*T102^3*T120^9-204073344*T300^6*T002^2*T011^2*T020^2*T102^3*T120^9+272097792*T300^6*T002^3*T020^3*T102^3*T120^9-26244*T211^4*T200^3*T300*T020*T102^4*T120^9-314928*T211^4*T300^3*T020*T102^4*T120^9+52488*T211^3*T200^4*T300*T011*T020*T102^4*T120^9+7558272*T211^3*T200*T300^3*T011*T020*T102^4*T120^9+314928*T211^2*T200^5*T300*T011^2*T020*T102^4*T120^9-31177872*T211^2*T200^2*T300^3*T011^2*T020*T102^4*T120^9+367416*T211*T200^6*T300*T011^3*T020*T102^4*T120^9-35271936*T211*T200^3*T300^3*T011^3*T020*T102^4*T120^9+1292464512*T211*T300^5*T011^3*T020*T102^4*T120^9+131220*T200^7*T300*T011^4*T020*T102^4*T120^9+3779136*T200^4*T300^3*T011^4*T020*T102^4*T120^9-408146688*T200*T300^5*T011^4*T020*T102^4*T120^9-2834352*T211^2*T200^2*T300^3*T002*T020^2*T102^4*T120^9-5668704*T211*T200^3*T300^3*T002*T011*T020^2*T102^4*T120^9-68024448*T211*T300^5*T002*T011*T020^2*T102^4*T120^9-2834352*T200^4*T300^3*T002*T011^2*T020^2*T102^4*T120^9+374134464*T200*T300^5*T002*T011^2*T020^2*T102^4*T120^9+136048896*T200*T300^5*T002^2*T020^3*T102^4*T120^9+1417176*T211^2*T200^3*T300^2*T020^2*T102^5*T120^9+11337408*T211^2*T300^4*T020^2*T102^5*T120^9+2834352*T211*T200^4*T300^2*T011*T020^2*T102^5*T120^9-238085568*T211*T200*T300^4*T011*T020^2*T102^5*T120^9+1417176*T200^5*T300^2*T011^2*T020^2*T102^5*T120^9+73693152*T200^2*T300^4*T011^2*T020^2*T102^5*T120^9-68024448*T300^5*T020^3*T102^6*T120^9+6561*T211^4*T200^6*T002^4*T120^10-157464*T211^4*T200^3*T300^2*T002^4*T120^10+1574640*T211^4*T300^4*T002^4*T120^10+26244*T211^3*T200^7*T002^4*T011*T120^10-1259712*T211^3*T200^4*T300^2*T002^4*T011*T120^10+11337408*T211^3*T200*T300^4*T002^4*T011*T120^10+39366*T211^2*T200^8*T002^4*T011^2*T120^10-2361960*T211^2*T200^5*T300^2*T002^4*T011^2*T120^10+34012224*T211^2*T200^2*T300^4*T002^4*T011^2*T120^10+26244*T211*T200^9*T002^4*T011^3*T120^10-1574640*T211*T200^6*T300^2*T002^4*T011^3*T120^10+17635968*T211*T200^3*T300^4*T002^4*T011^3*T120^10+272097792*T211*T300^6*T002^4*T011^3*T120^10+6561*T200^10*T002^4*T011^4*T120^10-314928*T200^7*T300^2*T002^4*T011^4*T120^10+1889568*T200^4*T300^4*T002^4*T011^4*T120^10+1889568*T211^2*T200^2*T300^4*T002^5*T020*T120^10-7558272*T211*T200^3*T300^4*T002^5*T011*T020*T120^10+136048896*T211*T300^6*T002^5*T011*T020*T120^10-9447840*T200^4*T300^4*T002^5*T011^2*T020*T120^10+272097792*T200*T300^6*T002^5*T011^2*T020*T120^10-136048896*T200*T300^6*T002^6*T020^2*T120^10+26244*T211^4*T200^4*T300*T002^3*T102*T120^10-209952*T211^4*T200*T300^3*T002^3*T102*T120^10+104976*T211^3*T200^5*T300*T002^3*T011*T102*T120^10-839808*T211^3*T200^2*T300^3*T002^3*T011*T102*T120^10+157464*T211^2*T200^6*T300*T002^3*T011^2*T102*T120^10-6928416*T211^2*T200^3*T300^3*T002^3*T011^2*T102*T120^10-136048896*T211^2*T300^5*T002^3*T011^2*T102*T120^10+104976*T211*T200^7*T300*T002^3*T011^3*T102*T120^10-12177216*T211*T200^4*T300^3*T002^3*T011^3*T102*T120^10+453496320*T211*T200*T300^5*T002^3*T011^3*T102*T120^10+26244*T200^8*T300*T002^3*T011^4*T102*T120^10-5878656*T200^5*T300^3*T002^3*T011^4*T102*T120^10+79361856*T200^2*T300^5*T002^3*T011^4*T102*T120^10+944784*T211^2*T200^3*T300^3*T002^4*T020*T102*T120^10+11337408*T211^2*T300^5*T002^4*T020*T102*T120^10-3779136*T211*T200^4*T300^3*T002^4*T011*T020*T102*T120^10+68024448*T211*T200*T300^5*T002^4*T011*T020*T102*T120^10-4723920*T200^5*T300^3*T002^4*T011^2*T020*T102*T120^10+124711488*T200^2*T300^5*T002^4*T011^2*T020*T102*T120^10-136048896*T200^2*T300^5*T002^5*T020^2*T102*T120^10-13122*T211^4*T200^5*T002^2*T102^2*T120^10+78732*T211^4*T200^2*T300^2*T002^2*T102^2*T120^10-52488*T211^3*T200^6*T002^2*T011*T102^2*T120^10+4094064*T211^3*T200^3*T300^2*T002^2*T011*T102^2*T120^10-22674816*T211^3*T300^4*T002^2*T011*T102^2*T120^10-78732*T211^2*T200^7*T002^2*T011^2*T102^2*T120^10+7085880*T211^2*T200^4*T300^2*T002^2*T011^2*T102^2*T120^10-221079456*T211^2*T200*T300^4*T002^2*T011^2*T102^2*T120^10-52488*T211*T200^8*T002^2*T011^3*T102^2*T120^10+2204496*T211*T200^5*T300^2*T002^2*T011^3*T102^2*T120^10+34012224*T211*T200^2*T300^4*T002^2*T011^3*T102^2*T120^10-13122*T200^9*T002^2*T011^4*T102^2*T120^10-866052*T200^6*T300^2*T002^2*T011^4*T102^2*T120^10+11337408*T200^3*T300^4*T002^2*T011^4*T102^2*T120^10+306110016*T300^6*T002^2*T011^4*T102^2*T120^10+3779136*T211^2*T200*T300^4*T002^3*T020*T102^2*T120^10+7558272*T211*T200^2*T300^4*T002^3*T011*T020*T102^2*T120^10+3779136*T200^3*T300^4*T002^3*T011^2*T020*T102^2*T120^10-408146688*T300^6*T002^3*T011^2*T020*T102^2*T120^10-34012224*T200^3*T300^4*T002^4*T020^2*T102^2*T120^10-26244*T211^4*T200^3*T300*T002*T102^3*T120^10-314928*T211^4*T300^3*T002*T102^3*T120^10-104976*T211^3*T200^4*T300*T002*T011*T102^3*T120^10+3779136*T211^3*T200*T300^3*T002*T011*T102^3*T120^10-157464*T211^2*T200^5*T300*T002*T011^2*T102^3*T120^10+11337408*T211^2*T200^2*T300^3*T002*T011^2*T102^3*T120^10-104976*T211*T200^6*T300*T002*T011^3*T102^3*T120^10+10077696*T211*T200^3*T300^3*T002*T011^3*T102^3*T120^10-544195584*T211*T300^5*T002*T011^3*T102^3*T120^10-26244*T200^7*T300*T002*T011^4*T102^3*T120^10+2834352*T200^4*T300^3*T002*T011^4*T102^3*T120^10+102036672*T200*T300^5*T002*T011^4*T102^3*T120^10-1889568*T211^2*T200^2*T300^3*T002^2*T020*T102^3*T120^10+7558272*T211*T200^3*T300^3*T002^2*T011*T020*T102^3*T120^10-68024448*T211*T300^5*T002^2*T011*T020*T102^3*T120^10+9447840*T200^4*T300^3*T002^2*T011^2*T020*T102^3*T120^10-340122240*T200*T300^5*T002^2*T011^2*T020*T102^3*T120^10+136048896*T200*T300^5*T002^3*T020^2*T102^3*T120^10+6561*T211^4*T200^4*T102^4*T120^10+104976*T211^4*T200*T300^2*T102^4*T120^10+26244*T211^3*T200^5*T011*T102^4*T120^10-2729376*T211^3*T200^2*T300^2*T011*T102^4*T120^10+39366*T211^2*T200^6*T011^2*T102^4*T120^10-4566456*T211^2*T200^3*T300^2*T011^2*T102^4*T120^10+221079456*T211^2*T300^4*T011^2*T102^4*T120^10+26244*T211*T200^7*T011^3*T102^4*T120^10-524880*T211*T200^4*T300^2*T011^3*T102^4*T120^10-124711488*T211*T200*T300^4*T011^3*T102^4*T120^10+6561*T200^8*T011^4*T102^4*T120^10+1207224*T200^5*T300^2*T011^4*T102^4*T120^10+2834352*T200^2*T300^4*T011^4*T102^4*T120^10-5668704*T211^2*T300^4*T002*T020*T102^4*T120^10+5668704*T200^2*T300^4*T002*T011^2*T020*T102^4*T120^10+68024448*T200^2*T300^4*T002^2*T020^2*T102^4*T120^10+944784*T211^2*T200*T300^3*T020*T102^5*T120^10-3779136*T211*T200^2*T300^3*T011*T020*T102^5*T120^10-4723920*T200^3*T300^3*T011^2*T020*T102^5*T120^10+204073344*T300^5*T011^2*T020*T102^5*T120^10-34012224*T200*T300^4*T020^2*T102^6*T120^10-944784*T211^2*T200^3*T300^3*T002^5*T120^11+11337408*T211^2*T300^5*T002^5*T120^11-1889568*T211*T200^4*T300^3*T002^5*T011*T120^11+68024448*T211*T200*T300^5*T002^5*T011*T120^11-944784*T200^5*T300^3*T002^5*T011^2*T120^11+22674816*T200^2*T300^5*T002^5*T011^2*T120^11-472392*T211^2*T200^4*T300^2*T002^4*T102*T120^11+3779136*T211^2*T200*T300^4*T002^4*T102*T120^11-944784*T211*T200^5*T300^2*T002^4*T011*T102*T120^11+30233088*T211*T200^2*T300^4*T002^4*T011*T102*T120^11-472392*T200^6*T300^2*T002^4*T011^2*T102*T120^11+9447840*T200^3*T300^4*T002^4*T011^2*T102*T120^11+204073344*T300^6*T002^4*T011^2*T102*T120^11-136048896*T211*T300^5*T002^3*T011*T102^2*T120^11+136048896*T200*T300^5*T002^3*T011^2*T102^2*T120^11+944784*T211^2*T200^3*T300^2*T002^2*T102^3*T120^11-5668704*T211^2*T300^4*T002^2*T102^3*T120^11+1889568*T211*T200^4*T300^2*T002^2*T011*T102^3*T120^11-102036672*T211*T200*T300^4*T002^2*T011*T102^3*T120^11+944784*T200^5*T300^2*T002^2*T011^2*T102^3*T120^11+5668704*T200^2*T300^4*T002^2*T011^2*T102^3*T120^11+944784*T211^2*T200*T300^3*T002*T102^4*T120^11+1889568*T211*T200^2*T300^3*T002*T011*T102^4*T120^11+944784*T200^3*T300^3*T002*T011^2*T102^4*T120^11-102036672*T300^5*T002*T011^2*T102^4*T120^11-472392*T211^2*T200^2*T300^2*T102^5*T120^11-944784*T211*T200^3*T300^2*T011*T102^5*T120^11+68024448*T211*T300^4*T011*T102^5*T120^11-472392*T200^4*T300^2*T011^2*T102^5*T120^11-17006112*T200*T300^4*T011^2*T102^5*T120^11+34012224*T300^6*T002^6*T120^12+34012224*T200*T300^5*T002^5*T102*T120^12+8503056*T200^2*T300^4*T002^4*T102^2*T120^12-34012224*T300^5*T002^3*T102^3*T120^12-17006112*T200*T300^4*T002^2*T102^4*T120^12+8503056*T300^4*T102^6*T120^12}


==> anc/generate_syzygies_2hdm_so3_covariants.m2 <==
-- define a ring  over rational
R = QQ[         
-- initial variables:  
-- 	l1, l2   -  two (first) eigenvalues of the traceless matrix (\tilde \Lambda) 
-- 	m1,m2,m3 -  mass    vector components (\vec{M})
-- 	v1,v3,v3 -  lambda  vector components (\vec{\Lambda\})
--
		l1,l2,m1,m2,m3,v1,v2,v3, 
-- variables corresponding to invariants (excluded degree-1 trivial ones) 
		T200,T300,T020,T011,T002,T120,T102,T111,T220,T202,T211,
		T121,T112,T221,T212,T321,T312,T330,T303,
-- here we grade by total degree
	Degrees => {
		1, --{0,0,1},
		1, --{0,0,1},

		1, --{0,1,0},
		1, --{0,1,0},
		1, --{0,1,0},

		1, --{1,0,0},
		1, --{1,0,0},
		1, --{1,0,0},
        

		2, --{2,0,0},
		3, --{3,0,0},

		2, --{0,2,0},
		2, --{0,1,1},
		2, --{0,0,2},

		3, --{1,2,0},
		3, --{1,0,2},
		3, --{1,1,1},

		4, --{2,2,0},
		4, --{2,0,2},
		4, --{2,1,1},

		4, --{1,2,1},
		4, --{1,1,2},

		5, --{2,2,1},
		5, --{2,1,2},

		6, --{3,2,1},
		6, --{3,1,2},

		6, --{3,3,0},
		6  --{3,0,3}
	}, 
-- equivalent to assigning weight 1 to the first 8 variables, and weight 0 to the rest
MonomialOrder => Eliminate 8
		]

-- Ideal
I = ideal ( 


T200 - ( + 1/4*l2^2 + 1/4*l1*l2 + 1/4*l1^2),

T300 - ( - 1/16*l1*l2^2 - 1/16*l1^2*l2),

T020 - ( + 1/4*m3^2 + 1/4*m2^2 + 1/4*m1^2),

T002 - ( + 1/4*v3^2 + 1/4*v2^2 + 1/4*v1^2),

T011 - ( + 1/4*v3*m3 + 1/4*v2*m2 + 1/4*v1*m1),

T120 - ( - 1/8*l2*m3^2 + 1/8*l2*m2^2 - 1/8*l1*m3^2 + 1/8*l1*m1^2),

T102 - ( - 1/8*l2*v3^2 + 1/8*l2*v2^2 - 1/8*l1*v3^2 + 1/8*l1*v1^2),

T111 - ( - 1/8*l2*v3*m3 + 1/8*l2*v2*m2 - 1/8*l1*v3*m3 + 1/8*l1*v1*m1),

T220 - ( - 1/16*l2^2*m3^2 - 1/16*l2^2*m2^2 + 1/8*l2^2*m1^2 - 1/4*l1*l2*m3^2 + 
         1/8*l1*l2*m2^2 + 1/8*l1*l2*m1^2 - 1/16*l1^2*m3^2 + 1/8*l1^2*m2^2 - 1/
         16*l1^2*m1^2),

T202 - ( - 1/16*l2^2*v3^2 - 1/16*l2^2*v2^2 + 1/8*l2^2*v1^2 - 1/4*l1*l2*v3^2 + 
         1/8*l1*l2*v2^2 + 1/8*l1*l2*v1^2 - 1/16*l1^2*v3^2 + 1/8*l1^2*v2^2 - 1/
         16*l1^2*v1^2),

T211 - ( - 1/16*l2^2*v3*m3 - 1/16*l2^2*v2*m2 + 1/8*l2^2*v1*m1 - 1/4*l1*l2*v3*
         m3 + 1/8*l1*l2*v2*m2 + 1/8*l1*l2*v1*m1 - 1/16*l1^2*v3*m3 + 1/8*l1^2*
         v2*m2 - 1/16*l1^2*v1*m1),

-- here we omit imaginary unit, have to be restored in syzygies 

T121 - ( + (1) * ( 1/16*l2*v3*m1*m2 + 1/16*l2*v2*m1*m3 - 1/8*l2*v1*m2*m3 - 1/16
         *l1*v3*m1*m2 + 1/8*l1*v2*m1*m3 - 1/16*l1*v1*m2*m3 )),

T112 - ( + (1) * (  - 1/8*l2*v2*v3*m1 + 1/16*l2*v1*v3*m2 + 1/16*l2*v1*v2*m3 - 1/
         16*l1*v2*v3*m1 + 1/8*l1*v1*v3*m2 - 1/16*l1*v1*v2*m3 )),

T221 - ( + (1) * (  - 1/32*l2^2*v3*m1*m2 + 1/32*l2^2*v2*m1*m3 + 1/16*l1*l2*v2*
         m1*m3 - 1/16*l1*l2*v1*m2*m3 + 1/32*l1^2*v3*m1*m2 - 1/32*l1^2*v1*m2*m3
          )),

T212 - ( + (1) * ( 1/32*l2^2*v1*v3*m2 - 1/32*l2^2*v1*v2*m3 - 1/16*l1*l2*v2*v3*
         m1 + 1/16*l1*l2*v1*v3*m2 - 1/32*l1^2*v2*v3*m1 + 1/32*l1^2*v1*v2*m3 )),

T321 - ( + (1) * (  - 1/32*l2^3*v3*m1*m2 - 1/32*l2^3*v2*m1*m3 - 1/32*l2^3*v1*m2
         *m3 - 3/64*l1*l2^2*v3*m1*m2 - 3/64*l1*l2^2*v2*m1*m3 - 3/64*l1*l2^2*v1
         *m2*m3 + 3/64*l1^2*l2*v3*m1*m2 + 3/64*l1^2*l2*v2*m1*m3 + 3/64*l1^2*l2
         *v1*m2*m3 + 1/32*l1^3*v3*m1*m2 + 1/32*l1^3*v2*m1*m3 + 1/32*l1^3*v1*m2
         *m3 )),

T312 - ( + (1) * (  - 1/32*l2^3*v2*v3*m1 - 1/32*l2^3*v1*v3*m2 - 1/32*l2^3*v1*v2
         *m3 - 3/64*l1*l2^2*v2*v3*m1 - 3/64*l1*l2^2*v1*v3*m2 - 3/64*l1*l2^2*v1
         *v2*m3 + 3/64*l1^2*l2*v2*v3*m1 + 3/64*l1^2*l2*v1*v3*m2 + 3/64*l1^2*l2
         *v1*v2*m3 + 1/32*l1^3*v2*v3*m1 + 1/32*l1^3*v1*v3*m2 + 1/32*l1^3*v1*v2
         *m3 )),

T330 - ( + (1) * (  - 1/32*l2^3*m1*m2*m3 - 3/64*l1*l2^2*m1*m2*m3 + 3/64*l1^2*l2
         *m1*m2*m3 + 1/32*l1^3*m1*m2*m3 )),

T303 - ( + (1) * (  - 1/32*l2^3*v1*v2*v3 - 3/64*l1*l2^2*v1*v2*v3 + 3/64*l1^2*l2
         *v1*v2*v3 + 1/32*l1^3*v1*v2*v3 ))


);


--- find relations between invariants (restrict to total degree 12)

GB = gb(I,DegreeLimit => 12)

--- extract relations that are independent on first 8 variables 
--- gens GB return generators of the Groebner basis

GBrel = selectInSubring(1,gens GB)

--- save the relations as a list

-- "syzygies_2hdm_so3_covariants_no_I.out" << toString(entries GBrel) << endl << close

--- new multigraded ring of invariants 

k = toField (QQ[i]/(i^2+1));

RI = k[ T200,T300,
	  T020,T011,T002,T120,T102,T111,T220,T202,T211, 
	  T121,T112,T221,T212,T321,T312,T330,T303, 
---
        Degrees => {
	  {2,0,0}
	, {3,0,0}

	, {0,2,0}
	, {0,1,1}
	, {0,0,2}

	, {1,2,0}
	, {1,0,2}
	, {1,1,1}

	, {2,2,0}
	, {2,0,2}
	, {2,1,1}

	, {1,2,1}
	, {1,1,2}

	, {2,2,1}
	, {2,1,2}

	, {3,2,1}
	, {3,1,2}

	, {3,3,0}
	, {3,0,3}
                }
-- weights affect monomial ordering: invariants with higher weight appear in leading terms 
-- and are eliminted first 
	,Weights => { 

                0, -- {2,0,0}
                0, -- {3,0,0}

                0, -- {0,2,0}
                0, -- {0,1,1}
                0, -- {0,0,2}

                0, -- {1,2,0}
                0, -- {1,0,2}
                3, -- {1,1,1}

                1, -- {2,2,0} 
                0, -- {2,0,2}
                2, -- {2,1,1}

                5, -- {1,2,1}
                5, -- {1,1,2}

                5, -- {2,2,1}
                5, -- {2,1,2}

                5, -- {3,2,1}
                5, -- {3,1,2}

                7, -- {3,3,0} 
                6  -- {3,0,3}
	}
                ];


-- fix missing imaginary unit
-- 1) replace ring R by RI that defined over complex numbers
-- 2) substutute I -> (-i)*I for CP-odd invariants 
GBrel = sub(GBrel,RI);

GBrel = sub(GBrel,{
			T112 => -i*T112,
			T121 => -i*T121,
			T212 => -i*T212,
			T221 => -i*T221,
			T312 => -i*T312,
			T321 => -i*T321,
			T303 => -i*T303,
			T330 => -i*T330
		}
		);


-- new (elimination) ideal with subsituted ring 
II = ideal(GBrel); 
-- save mininal generators (first syzygies) as a list

<<"Leading terms of Ideal2HDM minimal generators, K=" << toString(numgens ideal(mingens II)) << endl<<endl;

scan(flatten entries mingens II, 
	x->(<< toString(leadTerm x) << " of multi degree " << toString(degree x)<<endl))

"syzygies/first_syzygies_2hdm_63_so3_covariants.out" << toString(flatten entries mingens II) << endl << close



==> anc/generate_syzygies_2hdm_trautner.m2 <==

R = QQ[ t, tr, ti, y, yr, yi, qr1,qr2,qi1,qi2,q3,
		T200,T300,T020,T011,T002,T120,T102,T111,T220,T202,T211,
		T121,T112,T221,T212,T321,T312,T330,T303, 
-- here we grade by total degree
	Degrees => {
		1, --{0,0,1},
		1, --{0,0,1},
		1, --{0,0,1},

		1, --{0,1,0},
		1, --{0,1,0},
		1, --{0,1,0},

		1, --{1,0,0},
		1, --{1,0,0},
		1, --{1,0,0},
		1, --{1,0,0},
		1, --{1,0,0},
        

		2, --{2,0,0},
		3, --{3,0,0},

		2, --{0,2,0},
		2, --{0,1,1},
		2, --{0,0,2},

		3, --{1,2,0},
		3, --{1,0,2},
		3, --{1,1,1},

		4, --{2,2,0},
		4, --{2,0,2},
		4, --{2,1,1},

		4, --{1,2,1},
		4, --{1,1,2},

		5, --{2,2,1},
		5, --{2,1,2},

		6, --{3,2,1},
		6, --{3,1,2},

		6, --{3,3,0},
		6  --{3,0,3}
	}, MonomialOrder => Eliminate 11
		]


-- here the definition of CP-odd invariants is without imaginary unit "i"
-- it is restored latter

I = ideal ( 
  -t^2 + T002 - ti^2 - tr^2,
 T011 - t*y - ti*yi - tr*yr,
 
 T020 - y^2 - yi^2 - yr^2,
 -3*q3^2 - qi1^2 - 4*qi2^2 - qr1^2 - 4*qr2^2 + 
  T200,
 T120 - 2*q3*y^2 - 4*qi2*y*yi + q3*yi^2 + qr1*yi^2 - 4*qr2*y*yr - 
  2*qi1*yi*yr + q3*yr^2 - qr1*yr^2,
 -2*q3*t^2 + T102 - 4*qi2*t*ti + q3*ti^2 + 
  qr1*ti^2 - 4*qr2*t*tr - 2*qi1*ti*tr + q3*tr^2 - qr1*tr^2,
 
 q3^3 - q3*qi1^2 + 2*q3*qi2^2 - 2*qi2^2*qr1 - q3*qr1^2 + 4*qi1*qi2*qr2 + 
  2*q3*qr2^2 + 2*qr1*qr2^2 - T300, 
 T111 - 2*q3*t*y - 2*qi2*ti*y - 
  2*qr2*tr*y - 2*qi2*t*yi + q3*ti*yi + qr1*ti*yi - qi1*tr*yi - 2*qr2*t*yr - 
  qi1*ti*yr + q3*tr*yr - qr1*tr*yr,
 T220 + 6*q3^2*y^2 - 2*qi1^2*y^2 + 
  4*qi2^2*y^2 - 2*qr1^2*y^2 + 4*qr2^2*y^2 + 12*q3*qi2*y*yi - 
  12*qi2*qr1*y*yi + 12*qi1*qr2*y*yi - 3*q3^2*yi^2 + qi1^2*yi^2 + 
  4*qi2^2*yi^2 + 6*q3*qr1*yi^2 + qr1^2*yi^2 - 8*qr2^2*yi^2 + 
  12*qi1*qi2*y*yr + 12*q3*qr2*y*yr + 12*qr1*qr2*y*yr - 12*q3*qi1*yi*yr + 
  24*qi2*qr2*yi*yr - 3*q3^2*yr^2 + qi1^2*yr^2 - 8*qi2^2*yr^2 - 
  6*q3*qr1*yr^2 + qr1^2*yr^2 + 4*qr2^2*yr^2,
 6*q3^2*t^2 - 2*qi1^2*t^2 + 
  4*qi2^2*t^2 - 2*qr1^2*t^2 + 4*qr2^2*t^2 + T202 + 12*q3*qi2*t*ti - 
  12*qi2*qr1*t*ti + 12*qi1*qr2*t*ti - 3*q3^2*ti^2 + qi1^2*ti^2 + 
  4*qi2^2*ti^2 + 6*q3*qr1*ti^2 + qr1^2*ti^2 - 8*qr2^2*ti^2 + 
  12*qi1*qi2*t*tr + 12*q3*qr2*t*tr + 12*qr1*qr2*t*tr - 12*q3*qi1*ti*tr + 
  24*qi2*qr2*ti*tr - 3*q3^2*tr^2 + qi1^2*tr^2 - 8*qi2^2*tr^2 - 
  6*q3*qr1*tr^2 + qr1^2*tr^2 + 4*qr2^2*tr^2,
 
 T211 + 6*q3^2*t*y - 2*qi1^2*t*y + 4*qi2^2*t*y - 2*qr1^2*t*y + 4*qr2^2*t*y + 
  6*q3*qi2*ti*y - 6*qi2*qr1*ti*y + 6*qi1*qr2*ti*y + 6*qi1*qi2*tr*y + 
  6*q3*qr2*tr*y + 6*qr1*qr2*tr*y + 6*q3*qi2*t*yi - 6*qi2*qr1*t*yi + 
  6*qi1*qr2*t*yi - 3*q3^2*ti*yi + qi1^2*ti*yi + 4*qi2^2*ti*yi + 
  6*q3*qr1*ti*yi + qr1^2*ti*yi - 8*qr2^2*ti*yi - 6*q3*qi1*tr*yi + 
  12*qi2*qr2*tr*yi + 6*qi1*qi2*t*yr + 6*q3*qr2*t*yr + 6*qr1*qr2*t*yr - 
  6*q3*qi1*ti*yr + 12*qi2*qr2*ti*yr - 3*q3^2*tr*yr + qi1^2*tr*yr - 
  8*qi2^2*tr*yr - 6*q3*qr1*tr*yr + qr1^2*tr*yr + 4*qr2^2*tr*yr,
 
 -T121 - 2*qr2*ti*y^2 + 2*qi2*tr*y^2 + 2*qr2*t*y*yi - qi1*ti*y*yi - 
  3*q3*tr*y*yi - qr1*tr*y*yi + qi1*t*yi^2 - 2*qi2*tr*yi^2 - 2*qi2*t*y*yr + 
  3*q3*ti*y*yr - qr1*ti*y*yr + qi1*tr*y*yr + 2*qr1*t*yi*yr + 2*qi2*ti*yi*yr - 
  2*qr2*tr*yi*yr - qi1*t*yr^2 + 2*qr2*ti*yr^2,
 
 -T112 + 2*qr2*t*ti*y + qi1*ti^2*y - 2*qi2*t*tr*y + 2*qr1*ti*tr*y - 
  qi1*tr^2*y - 2*qr2*t^2*yi - qi1*t*ti*yi + 3*q3*t*tr*yi - qr1*t*tr*yi + 
  2*qi2*ti*tr*yi + 2*qr2*tr^2*yi + 2*qi2*t^2*yr - 3*q3*t*ti*yr - 
  qr1*t*ti*yr - 2*qi2*ti^2*yr + qi1*t*tr*yr - 2*qr2*ti*tr*yr,
 
 -T221 + 2*qi1*qi2*ti*y^2 + 2*q3*qr2*ti*y^2 + 2*qr1*qr2*ti*y^2 - 
  2*q3*qi2*tr*y^2 + 2*qi2*qr1*tr*y^2 - 2*qi1*qr2*tr*y^2 - 2*qi1*qi2*t*y*yi - 
  2*q3*qr2*t*y*yi - 2*qr1*qr2*t*y*yi - 2*q3*qi1*ti*y*yi + 4*qi2*qr2*ti*y*yi + 
  3*q3^2*tr*y*yi - qi1^2*tr*y*yi - 2*q3*qr1*tr*y*yi - qr1^2*tr*y*yi + 
  4*qr2^2*tr*y*yi + 2*q3*qi1*t*yi^2 - 4*qi2*qr2*t*yi^2 + 2*q3*qi2*tr*yi^2 - 
  2*qi2*qr1*tr*yi^2 + 2*qi1*qr2*tr*yi^2 + 2*q3*qi2*t*y*yr - 
  2*qi2*qr1*t*y*yr + 2*qi1*qr2*t*y*yr - 3*q3^2*ti*y*yr + qi1^2*ti*y*yr - 
  4*qi2^2*ti*y*yr - 2*q3*qr1*ti*y*yr + qr1^2*ti*y*yr + 2*q3*qi1*tr*y*yr - 
  4*qi2*qr2*tr*y*yr + 4*qi2^2*t*yi*yr + 4*q3*qr1*t*yi*yr - 4*qr2^2*t*yi*yr - 
  2*q3*qi2*ti*yi*yr + 2*qi2*qr1*ti*yi*yr - 2*qi1*qr2*ti*yi*yr + 
  2*qi1*qi2*tr*yi*yr + 2*q3*qr2*tr*yi*yr + 2*qr1*qr2*tr*yi*yr - 
  2*q3*qi1*t*yr^2 + 4*qi2*qr2*t*yr^2 - 2*qi1*qi2*ti*yr^2 - 2*q3*qr2*ti*yr^2 - 
  2*qr1*qr2*ti*yr^2,
 -T212 - 2*qi1*qi2*t*ti*y - 2*q3*qr2*t*ti*y - 
  2*qr1*qr2*t*ti*y + 2*q3*qi1*ti^2*y - 4*qi2*qr2*ti^2*y + 2*q3*qi2*t*tr*y - 
  2*qi2*qr1*t*tr*y + 2*qi1*qr2*t*tr*y + 4*qi2^2*ti*tr*y + 4*q3*qr1*ti*tr*y - 
  4*qr2^2*ti*tr*y - 2*q3*qi1*tr^2*y + 4*qi2*qr2*tr^2*y + 2*qi1*qi2*t^2*yi + 
  2*q3*qr2*t^2*yi + 2*qr1*qr2*t^2*yi - 2*q3*qi1*t*ti*yi + 4*qi2*qr2*t*ti*yi - 
  3*q3^2*t*tr*yi + qi1^2*t*tr*yi - 4*qi2^2*t*tr*yi - 2*q3*qr1*t*tr*yi + 
  qr1^2*t*tr*yi - 2*q3*qi2*ti*tr*yi + 2*qi2*qr1*ti*tr*yi - 
  2*qi1*qr2*ti*tr*yi - 2*qi1*qi2*tr^2*yi - 2*q3*qr2*tr^2*yi - 
  2*qr1*qr2*tr^2*yi - 2*q3*qi2*t^2*yr + 2*qi2*qr1*t^2*yr - 2*qi1*qr2*t^2*yr + 
  3*q3^2*t*ti*yr - qi1^2*t*ti*yr - 2*q3*qr1*t*ti*yr - qr1^2*t*ti*yr + 
  4*qr2^2*t*ti*yr + 2*q3*qi2*ti^2*yr - 2*qi2*qr1*ti^2*yr + 
  2*qi1*qr2*ti^2*yr + 2*q3*qi1*t*tr*yr - 4*qi2*qr2*t*tr*yr + 
  2*qi1*qi2*ti*tr*yr + 2*q3*qr2*ti*tr*yr + 2*qr1*qr2*ti*tr*yr,
 
 -4*qi1*qi2^2*t^3 - 8*qi2*qr1*qr2*t^3 + 4*qi1*qr2^2*t^3 - T303 + 
  12*q3*qi1*qi2*t^2*ti + 4*qi1^2*qr2*t^2*ti - 8*qi2^2*qr2*t^2*ti + 
  12*q3*qr1*qr2*t^2*ti + 4*qr1^2*qr2*t^2*ti - 8*qr2^3*t^2*ti - 
  9*q3^2*qi1*t*ti^2 + qi1^3*t*ti^2 + 4*qi1*qi2^2*t*ti^2 + qi1*qr1^2*t*ti^2 + 
  12*q3*qi2*qr2*t*ti^2 + 12*qi2*qr1*qr2*t*ti^2 - 8*qi1*qr2^2*t*ti^2 - 
  6*q3*qi1*qi2*ti^3 + 2*qi1*qi2*qr1*ti^3 - 2*qi1^2*qr2*ti^3 + 
  8*qi2^2*qr2*ti^3 - 4*qi1^2*qi2*t^2*tr + 8*qi2^3*t^2*tr + 
  12*q3*qi2*qr1*t^2*tr - 4*qi2*qr1^2*t^2*tr - 12*q3*qi1*qr2*t^2*tr + 
  8*qi2*qr2^2*t^2*tr - 12*q3*qi2^2*t*ti*tr - 18*q3^2*qr1*t*ti*tr + 
  2*qi1^2*qr1*t*ti*tr - 4*qi2^2*qr1*t*ti*tr + 2*qr1^3*t*ti*tr + 
  12*q3*qr2^2*t*ti*tr - 4*qr1*qr2^2*t*ti*tr - 2*qi1^2*qi2*ti^2*tr - 
  8*qi2^3*ti^2*tr - 12*q3*qi2*qr1*ti^2*tr + 4*qi2*qr1^2*ti^2*tr - 
  6*q3*qi1*qr2*ti^2*tr - 6*qi1*qr1*qr2*ti^2*tr + 16*qi2*qr2^2*ti^2*tr + 
  9*q3^2*qi1*t*tr^2 - qi1^3*t*tr^2 + 8*qi1*qi2^2*t*tr^2 - qi1*qr1^2*t*tr^2 - 
  12*q3*qi2*qr2*t*tr^2 + 12*qi2*qr1*qr2*t*tr^2 - 4*qi1*qr2^2*t*tr^2 + 
  6*q3*qi1*qi2*ti*tr^2 - 6*qi1*qi2*qr1*ti*tr^2 + 2*qi1^2*qr2*ti*tr^2 - 
  16*qi2^2*qr2*ti*tr^2 - 12*q3*qr1*qr2*ti*tr^2 - 4*qr1^2*qr2*ti*tr^2 + 
  8*qr2^3*ti*tr^2 + 2*qi1^2*qi2*tr^3 + 6*q3*qi1*qr2*tr^3 + 
  2*qi1*qr1*qr2*tr^3 - 8*qi2*qr2^2*tr^3,
 -T330 - 4*qi1*qi2^2*y^3 - 
  8*qi2*qr1*qr2*y^3 + 4*qi1*qr2^2*y^3 + 12*q3*qi1*qi2*y^2*yi + 
  4*qi1^2*qr2*y^2*yi - 8*qi2^2*qr2*y^2*yi + 12*q3*qr1*qr2*y^2*yi + 
  4*qr1^2*qr2*y^2*yi - 8*qr2^3*y^2*yi - 9*q3^2*qi1*y*yi^2 + qi1^3*y*yi^2 + 
  4*qi1*qi2^2*y*yi^2 + qi1*qr1^2*y*yi^2 + 12*q3*qi2*qr2*y*yi^2 + 
  12*qi2*qr1*qr2*y*yi^2 - 8*qi1*qr2^2*y*yi^2 - 6*q3*qi1*qi2*yi^3 + 
  2*qi1*qi2*qr1*yi^3 - 2*qi1^2*qr2*yi^3 + 8*qi2^2*qr2*yi^3 - 
  4*qi1^2*qi2*y^2*yr + 8*qi2^3*y^2*yr + 12*q3*qi2*qr1*y^2*yr - 
  4*qi2*qr1^2*y^2*yr - 12*q3*qi1*qr2*y^2*yr + 8*qi2*qr2^2*y^2*yr - 
  12*q3*qi2^2*y*yi*yr - 18*q3^2*qr1*y*yi*yr + 2*qi1^2*qr1*y*yi*yr - 
  4*qi2^2*qr1*y*yi*yr + 2*qr1^3*y*yi*yr + 12*q3*qr2^2*y*yi*yr - 
  4*qr1*qr2^2*y*yi*yr - 2*qi1^2*qi2*yi^2*yr - 8*qi2^3*yi^2*yr - 
  12*q3*qi2*qr1*yi^2*yr + 4*qi2*qr1^2*yi^2*yr - 6*q3*qi1*qr2*yi^2*yr - 
  6*qi1*qr1*qr2*yi^2*yr + 16*qi2*qr2^2*yi^2*yr + 9*q3^2*qi1*y*yr^2 - 
  qi1^3*y*yr^2 + 8*qi1*qi2^2*y*yr^2 - qi1*qr1^2*y*yr^2 - 
  12*q3*qi2*qr2*y*yr^2 + 12*qi2*qr1*qr2*y*yr^2 - 4*qi1*qr2^2*y*yr^2 + 
  6*q3*qi1*qi2*yi*yr^2 - 6*qi1*qi2*qr1*yi*yr^2 + 2*qi1^2*qr2*yi*yr^2 - 
  16*qi2^2*qr2*yi*yr^2 - 12*q3*qr1*qr2*yi*yr^2 - 4*qr1^2*qr2*yi*yr^2 + 
  8*qr2^3*yi*yr^2 + 2*qi1^2*qi2*yr^3 + 6*q3*qi1*qr2*yr^3 + 
  2*qi1*qr1*qr2*yr^3 - 8*qi2*qr2^2*yr^3,
 -T321 - 12*qi1*qi2^2*t*y^2 - 
  24*qi2*qr1*qr2*t*y^2 + 12*qi1*qr2^2*t*y^2 + 12*q3*qi1*qi2*ti*y^2 + 
  4*qi1^2*qr2*ti*y^2 - 8*qi2^2*qr2*ti*y^2 + 12*q3*qr1*qr2*ti*y^2 + 
  4*qr1^2*qr2*ti*y^2 - 8*qr2^3*ti*y^2 - 4*qi1^2*qi2*tr*y^2 + 8*qi2^3*tr*y^2 + 
  12*q3*qi2*qr1*tr*y^2 - 4*qi2*qr1^2*tr*y^2 - 12*q3*qi1*qr2*tr*y^2 + 
  8*qi2*qr2^2*tr*y^2 + 24*q3*qi1*qi2*t*y*yi + 8*qi1^2*qr2*t*y*yi - 
  16*qi2^2*qr2*t*y*yi + 24*q3*qr1*qr2*t*y*yi + 8*qr1^2*qr2*t*y*yi - 
  16*qr2^3*t*y*yi - 18*q3^2*qi1*ti*y*yi + 2*qi1^3*ti*y*yi + 
  8*qi1*qi2^2*ti*y*yi + 2*qi1*qr1^2*ti*y*yi + 24*q3*qi2*qr2*ti*y*yi + 
  24*qi2*qr1*qr2*ti*y*yi - 16*qi1*qr2^2*ti*y*yi - 12*q3*qi2^2*tr*y*yi - 
  18*q3^2*qr1*tr*y*yi + 2*qi1^2*qr1*tr*y*yi - 4*qi2^2*qr1*tr*y*yi + 
  2*qr1^3*tr*y*yi + 12*q3*qr2^2*tr*y*yi - 4*qr1*qr2^2*tr*y*yi - 
  9*q3^2*qi1*t*yi^2 + qi1^3*t*yi^2 + 4*qi1*qi2^2*t*yi^2 + qi1*qr1^2*t*yi^2 + 
  12*q3*qi2*qr2*t*yi^2 + 12*qi2*qr1*qr2*t*yi^2 - 8*qi1*qr2^2*t*yi^2 - 
  18*q3*qi1*qi2*ti*yi^2 + 6*qi1*qi2*qr1*ti*yi^2 - 6*qi1^2*qr2*ti*yi^2 + 
  24*qi2^2*qr2*ti*yi^2 - 2*qi1^2*qi2*tr*yi^2 - 8*qi2^3*tr*yi^2 - 
  12*q3*qi2*qr1*tr*yi^2 + 4*qi2*qr1^2*tr*yi^2 - 6*q3*qi1*qr2*tr*yi^2 - 
  6*qi1*qr1*qr2*tr*yi^2 + 16*qi2*qr2^2*tr*yi^2 - 8*qi1^2*qi2*t*y*yr + 
  16*qi2^3*t*y*yr + 24*q3*qi2*qr1*t*y*yr - 8*qi2*qr1^2*t*y*yr - 
  24*q3*qi1*qr2*t*y*yr + 16*qi2*qr2^2*t*y*yr - 12*q3*qi2^2*ti*y*yr - 
  18*q3^2*qr1*ti*y*yr + 2*qi1^2*qr1*ti*y*yr - 4*qi2^2*qr1*ti*y*yr + 
  2*qr1^3*ti*y*yr + 12*q3*qr2^2*ti*y*yr - 4*qr1*qr2^2*ti*y*yr + 
  18*q3^2*qi1*tr*y*yr - 2*qi1^3*tr*y*yr + 16*qi1*qi2^2*tr*y*yr - 
  2*qi1*qr1^2*tr*y*yr - 24*q3*qi2*qr2*tr*y*yr + 24*qi2*qr1*qr2*tr*y*yr - 
  8*qi1*qr2^2*tr*y*yr - 12*q3*qi2^2*t*yi*yr - 18*q3^2*qr1*t*yi*yr + 
  2*qi1^2*qr1*t*yi*yr - 4*qi2^2*qr1*t*yi*yr + 2*qr1^3*t*yi*yr + 
  12*q3*qr2^2*t*yi*yr - 4*qr1*qr2^2*t*yi*yr - 4*qi1^2*qi2*ti*yi*yr - 
  16*qi2^3*ti*yi*yr - 24*q3*qi2*qr1*ti*yi*yr + 8*qi2*qr1^2*ti*yi*yr - 
  12*q3*qi1*qr2*ti*yi*yr - 12*qi1*qr1*qr2*ti*yi*yr + 32*qi2*qr2^2*ti*yi*yr + 
  12*q3*qi1*qi2*tr*yi*yr - 12*qi1*qi2*qr1*tr*yi*yr + 4*qi1^2*qr2*tr*yi*yr - 
  32*qi2^2*qr2*tr*yi*yr - 24*q3*qr1*qr2*tr*yi*yr - 8*qr1^2*qr2*tr*yi*yr + 
  16*qr2^3*tr*yi*yr + 9*q3^2*qi1*t*yr^2 - qi1^3*t*yr^2 + 8*qi1*qi2^2*t*yr^2 - 
  qi1*qr1^2*t*yr^2 - 12*q3*qi2*qr2*t*yr^2 + 12*qi2*qr1*qr2*t*yr^2 - 
  4*qi1*qr2^2*t*yr^2 + 6*q3*qi1*qi2*ti*yr^2 - 6*qi1*qi2*qr1*ti*yr^2 + 
  2*qi1^2*qr2*ti*yr^2 - 16*qi2^2*qr2*ti*yr^2 - 12*q3*qr1*qr2*ti*yr^2 - 
  4*qr1^2*qr2*ti*yr^2 + 8*qr2^3*ti*yr^2 + 6*qi1^2*qi2*tr*yr^2 + 
  18*q3*qi1*qr2*tr*yr^2 + 6*qi1*qr1*qr2*tr*yr^2 - 24*qi2*qr2^2*tr*yr^2,
 
 -T312 - 12*qi1*qi2^2*t^2*y - 24*qi2*qr1*qr2*t^2*y + 12*qi1*qr2^2*t^2*y + 
  24*q3*qi1*qi2*t*ti*y + 8*qi1^2*qr2*t*ti*y - 16*qi2^2*qr2*t*ti*y + 
  24*q3*qr1*qr2*t*ti*y + 8*qr1^2*qr2*t*ti*y - 16*qr2^3*t*ti*y - 
  9*q3^2*qi1*ti^2*y + qi1^3*ti^2*y + 4*qi1*qi2^2*ti^2*y + qi1*qr1^2*ti^2*y + 
  12*q3*qi2*qr2*ti^2*y + 12*qi2*qr1*qr2*ti^2*y - 8*qi1*qr2^2*ti^2*y - 
  8*qi1^2*qi2*t*tr*y + 16*qi2^3*t*tr*y + 24*q3*qi2*qr1*t*tr*y - 
  8*qi2*qr1^2*t*tr*y - 24*q3*qi1*qr2*t*tr*y + 16*qi2*qr2^2*t*tr*y - 
  12*q3*qi2^2*ti*tr*y - 18*q3^2*qr1*ti*tr*y + 2*qi1^2*qr1*ti*tr*y - 
  4*qi2^2*qr1*ti*tr*y + 2*qr1^3*ti*tr*y + 12*q3*qr2^2*ti*tr*y - 
  4*qr1*qr2^2*ti*tr*y + 9*q3^2*qi1*tr^2*y - qi1^3*tr^2*y + 
  8*qi1*qi2^2*tr^2*y - qi1*qr1^2*tr^2*y - 12*q3*qi2*qr2*tr^2*y + 
  12*qi2*qr1*qr2*tr^2*y - 4*qi1*qr2^2*tr^2*y + 12*q3*qi1*qi2*t^2*yi + 
  4*qi1^2*qr2*t^2*yi - 8*qi2^2*qr2*t^2*yi + 12*q3*qr1*qr2*t^2*yi + 
  4*qr1^2*qr2*t^2*yi - 8*qr2^3*t^2*yi - 18*q3^2*qi1*t*ti*yi + 
  2*qi1^3*t*ti*yi + 8*qi1*qi2^2*t*ti*yi + 2*qi1*qr1^2*t*ti*yi + 
  24*q3*qi2*qr2*t*ti*yi + 24*qi2*qr1*qr2*t*ti*yi - 16*qi1*qr2^2*t*ti*yi - 
  18*q3*qi1*qi2*ti^2*yi + 6*qi1*qi2*qr1*ti^2*yi - 6*qi1^2*qr2*ti^2*yi + 
  24*qi2^2*qr2*ti^2*yi - 12*q3*qi2^2*t*tr*yi - 18*q3^2*qr1*t*tr*yi + 
  2*qi1^2*qr1*t*tr*yi - 4*qi2^2*qr1*t*tr*yi + 2*qr1^3*t*tr*yi + 
  12*q3*qr2^2*t*tr*yi - 4*qr1*qr2^2*t*tr*yi - 4*qi1^2*qi2*ti*tr*yi - 
  16*qi2^3*ti*tr*yi - 24*q3*qi2*qr1*ti*tr*yi + 8*qi2*qr1^2*ti*tr*yi - 
  12*q3*qi1*qr2*ti*tr*yi - 12*qi1*qr1*qr2*ti*tr*yi + 32*qi2*qr2^2*ti*tr*yi + 
  6*q3*qi1*qi2*tr^2*yi - 6*qi1*qi2*qr1*tr^2*yi + 2*qi1^2*qr2*tr^2*yi - 
  16*qi2^2*qr2*tr^2*yi - 12*q3*qr1*qr2*tr^2*yi - 4*qr1^2*qr2*tr^2*yi + 
  8*qr2^3*tr^2*yi - 4*qi1^2*qi2*t^2*yr + 8*qi2^3*t^2*yr + 
  12*q3*qi2*qr1*t^2*yr - 4*qi2*qr1^2*t^2*yr - 12*q3*qi1*qr2*t^2*yr + 
  8*qi2*qr2^2*t^2*yr - 12*q3*qi2^2*t*ti*yr - 18*q3^2*qr1*t*ti*yr + 
  2*qi1^2*qr1*t*ti*yr - 4*qi2^2*qr1*t*ti*yr + 2*qr1^3*t*ti*yr + 
  12*q3*qr2^2*t*ti*yr - 4*qr1*qr2^2*t*ti*yr - 2*qi1^2*qi2*ti^2*yr - 
  8*qi2^3*ti^2*yr - 12*q3*qi2*qr1*ti^2*yr + 4*qi2*qr1^2*ti^2*yr - 
  6*q3*qi1*qr2*ti^2*yr - 6*qi1*qr1*qr2*ti^2*yr + 16*qi2*qr2^2*ti^2*yr + 
  18*q3^2*qi1*t*tr*yr - 2*qi1^3*t*tr*yr + 16*qi1*qi2^2*t*tr*yr - 
  2*qi1*qr1^2*t*tr*yr - 24*q3*qi2*qr2*t*tr*yr + 24*qi2*qr1*qr2*t*tr*yr - 
  8*qi1*qr2^2*t*tr*yr + 12*q3*qi1*qi2*ti*tr*yr - 12*qi1*qi2*qr1*ti*tr*yr + 
  4*qi1^2*qr2*ti*tr*yr - 32*qi2^2*qr2*ti*tr*yr - 24*q3*qr1*qr2*ti*tr*yr - 
  8*qr1^2*qr2*ti*tr*yr + 16*qr2^3*ti*tr*yr + 6*qi1^2*qi2*tr^2*yr + 
  18*q3*qi1*qr2*tr^2*yr + 6*qi1*qr1*qr2*tr^2*yr - 24*qi2*qr2^2*tr^2*yr
  ) ;

--- find relations between invariants

GB = gb(I,DegreeLimit => 12)
GBrel = selectInSubring(1,gens GB)

-- "syzygies_2hdm_ideal_degree_12_no_I.out" << toString(entries GBrel) << endl << close

--- new multi graded ring RI of invariants over complex field 
--- this is a trick to restore imaginary unit in the definition of CP-odd invariants 

CF = toField (QQ[i]/(i^2+1));

RI = CF[ T200,T300,
	 T020,T011,T002,T120,T102,T111,T220,T202,T211, 
	 T121,T112,T221,T212,T321,T312,T330,T303, 
---
        Degrees => {
	  {2,0,0}
	, {3,0,0}

	, {0,2,0}
	, {0,1,1}
	, {0,0,2}

	, {1,2,0}
	, {1,0,2}
	, {1,1,1}

	, {2,2,0}
	, {2,0,2}
	, {2,1,1}

	, {1,2,1}
	, {1,1,2}

	, {2,2,1}
	, {2,1,2}

	, {3,2,1}
	, {3,1,2}

	, {3,3,0}
	, {3,0,3}
                }
-- weights affect monomial ordering: invariants with higher weight are eliminated first 
	,Weights => { 

                0, -- {2,0,0}
                0, -- {3,0,0}

                0, -- {0,2,0}
                0, -- {0,1,1}
                0, -- {0,0,2}

                0, -- {1,2,0}
                0, -- {1,0,2}
                3, -- {1,1,1}

                1, -- {2,2,0} 
                0, -- {2,0,2}
                2, -- {2,1,1}

                5, -- {1,2,1}
                5, -- {1,1,2}

                5, -- {2,2,1}
                5, -- {2,1,2}

                5, -- {3,2,1}
                5, -- {3,1,2}

                7, -- {3,3,0} 
                6  -- {3,0,3}
	}
                ];

-- relations stored in GB real are defined in the ring R
-- replace ring R by RI 
GBrel = sub(GBrel,RI);
-- restore imaginary unit
GBrel = sub(GBrel,{
			T112 => -i*T112,
			T121 => -i*T121,
			T212 => -i*T212,
			T221 => -i*T221,
			T312 => -i*T312,
			T321 => -i*T321,
			T303 => -i*T303,
			T330 => -i*T330
		}
		);

-- define ideal by polynomials stored in GBrel (in the ring RI)
-- new (elimination) ideal with subsituted ring 
II = ideal(GBrel); 
-- save mininal generators (first syzygies) as a list

<<"Leading terms of Ideal2HDM minimal generators, K=" << toString(numgens ideal(mingens II)) << endl<<endl;

scan(flatten entries mingens II, 
	x->(<< toString(leadTerm x) << " of multi degree " << toString(degree x)<<endl))


"syzygies/first_syzygies_2hdm_63_trautner.out" << toString(entries mingens II) << endl << close



==> anc/rge/even/T002_rge_1_6.m <==
{48*T102 + 32*T002*Z11, -624*T002^2 + (488*T202)/3 + 
  T102*((-1664*Z11)/3 + 32*Z12) + 
  T002*((-1312*T200)/3 - (8*(247*Z11^2 + 12*Z11*Z12 + 27*Z12^2))/9), 
 2976*T102*T200 + 64*T002^2*Z11*(299 + 168*z3) - 
  (32*T202*(Z12*(19 + 12*z3) + 4*Z11*(103 + 63*z3)))/3 + 
  (8*T102*(4*Z11*Z12*(1 - 6*z3) - 3*Z12^2*(73 + 84*z3) + 
     Z11^2*(3133 + 1764*z3)))/3 + T002*(96*T102*(299 + 168*z3) + 
    32*T300*(841 + 504*z3) + (8*T200*(-(Z12*(289 + 48*z3)) + 
       Z11*(5185 + 3024*z3)))/3 + 
    (2*(63*Z11*Z12^2*(103 + 48*z3) + 3*Z11^2*Z12*(121 + 48*z3) + 
       27*Z12^3*(199 + 144*z3) + Z11^3*(31039 + 17136*z3)))/27), 
 -24*T102^2*(9681 + 11456*z3 - 4032*z4 + 11680*z5) - 
  48*T002^3*(8601 + 8528*z3 - 2016*z4 + 11680*z5) + 
  (4*T202*(-6*Z11*Z12*(-2275 + 4752*z3 - 4176*z4 - 480*z5) - 
     3*Z12^2*(7447 + 21936*z3 + 3600*z4 + 19680*z5) + 
     Z11^2*(661555 + 679536*z3 - 143856*z4 + 941280*z5)))/27 + 
  T002^2*(-16*T200*(34089 + 34848*z3 - 8736*z4 + 46720*z5) - 
    (32*(3*Z11*Z12*(5 + 304*z3 - 168*z4) + 12*Z12^2*(19 + 84*z3 - 63*z4) + 
       2*Z11^2*(21543 + 21640*z3 - 5250*z4 + 29200*z5)))/3) + 
  T200*((8*T202*(3979 + 5472*z3 - 20736*z4 + 9600*z5))/9 - 
    (16*T102*(3*Z12*(3229 + 5856*z3 - 864*z4 + 7200*z5) + 
       Z11*(184865 + 168672*z3 - 49248*z4 + 217440*z5)))/9) + 
  T102*(-16*T300*(24641 + 17504*z3 + 22240*z5) + 
    (4*(-9*Z12^3*(7183 + 3840*z3 + 360*z4 + 4800*z5) + 
       3*Z11^2*Z12*(7733 + 3840*z3 - 1224*z4 + 7680*z5) + 
       3*Z11*Z12^2*(10579 + 12288*z3 + 11592*z4 + 28320*z5) - 
       Z11^3*(868353 + 862976*z3 - 200232*z4 + 1190560*z5)))/27) + 
  T002*((16*T200^2*(38525 - 72000*z3 + 44064*z4 + 4800*z5))/9 + 
    8*T202*(33207 + 32640*z3 - 6720*z4 + 46720*z5) + 
    T102*(96*Z12*(5 + 304*z3 - 168*z4) - 32*Z11*(42843 + 41360*z3 - 9240*z4 + 
        58400*z5)) - (64*T300*(Z12*(6613 - 6384*z3 + 2628*z4 + 5520*z5) + 
       Z11*(51421 + 50128*z3 - 9828*z4 + 73280*z5)))/3 - 
    (32*T200*(3*Z12^2*(-15979 + 1104*z3 - 2412*z4 - 16080*z5) - 
       3*Z11*Z12*(3935 + 8160*z3 - 3744*z4 + 6480*z5) + 
       Z11^2*(268910 + 248016*z3 - 50220*z4 + 364320*z5)))/27 + 
    (-27*Z12^4*(-437 + 7632*z3 - 2880*z4 + 4320*z5) - 
      4*Z11^3*Z12*(17071 + 69936*z3 - 41328*z4 + 27840*z5) - 
      36*Z11*Z12^3*(29123 + 18480*z3 - 144*z4 + 38400*z5) - 
      6*Z11^2*Z12^2*(124741 + 128496*z3 - 45216*z4 + 140640*z5) - 
      Z11^4*(2336849 + 2378224*z3 - 618624*z4 + 3126560*z5))/81), 
 -48*T102*T200^2*(17585 - 5144*z3 + 10368*z3^2 + 35328*z4 - 58368*z5 + 
    81600*z6) + 192*T002^3*Z11*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 
    381336*z5 - 131400*z6 + 442764*z7) - 
  (32*T202*T300*(569191 + 986616*z3 + 97584*z3^2 - 259776*z4 + 1091904*z5 - 
     183000*z6 + 2000376*z7))/9 + 
  (16*T102^2*(3*Z12*(25307 + 14876*z3 + 27216*z3^2 + 32544*z4 - 14592*z5 + 
       43800*z6 + 111132*z7) + Z11*(3476419 + 5173276*z3 + 181584*z3^2 - 
       1844352*z4 + 9578496*z5 - 3460200*z6 + 10737468*z7)))/3 + 
  (2*T202*(-27*Z11^2*Z12*(41679 - 349352*z3 + 147808*z3^2 + 484680*z4 - 
       1736960*z5 + 871600*z6 - 268128*z7) + 
     81*Z12^3*(-102223 - 135224*z3 + 8736*z3^2 + 27288*z4 - 162944*z5 + 
       3600*z6 - 183456*z7) + 27*Z11*Z12^2*(423857 + 1572216*z3 + 
       760416*z3^2 + 330984*z4 - 405312*z5 + 798000*z6 + 2582496*z7) - 
     Z11^3*(240199951 + 350305704*z3 + 20576544*z3^2 - 104070024*z4 + 
       654320832*z5 - 216447600*z6 + 801293472*z7)))/243 + 
  T200*((8*T202*(Z11*(-6194675 - 8146584*z3 + 1861728*z3^2 + 5283000*z4 - 
         24587616*z5 + 10510800*z6 - 18479664*z7) + 
       9*Z12*(-88067 - 145352*z3 + 5728*z3^2 + 4584*z4 - 201632*z5 + 
         34000*z6 - 119952*z7)))/27 + 
    (2*T102*(9*Z12^2*(-1707515 - 746928*z3 + 35616*z3^2 - 132480*z4 - 
         3134016*z5 + 58800*z6 - 2201472*z7) + 
       18*Z11*Z12*(-178247 + 322320*z3 + 323744*z3^2 + 367296*z4 - 
         1168448*z5 + 642800*z6 + 959616*z7) + 
       Z11^2*(152000837 + 203722704*z3 + 9445152*z3^2 - 67541760*z4 + 
         400479168*z5 - 137029200*z6 + 458244864*z7)))/27) + 
  T102*((64*T202*(-203041 - 314962*z3 + 3960*z3^2 + 133578*z4 - 606864*z5 + 
       240900*z6 - 608580*z7))/3 + 
    (64*T300*(18*Z12*(16371 - 2494*z3 + 4816*z3^2 + 2604*z4 + 22968*z5 + 
         4900*z6 + 30429*z7) + Z11*(3651005 + 4203972*z3 + 483168*z3^2 - 
         1040328*z4 + 7836816*z5 - 2157000*z6 + 9327150*z7)))/9 + 
    (-162*Z11^2*Z12^2*(-118673 - 55184*z3 + 474144*z3^2 + 689904*z4 - 
        1771168*z5 + 1292400*z6 + 359856*z7) + 
      81*Z12^4*(61571 + 150576*z3 + 184608*z3^2 - 9936*z4 - 155424*z5 - 
        61200*z6 + 402192*z7) + 324*Z11*Z12^3*(504431 + 516032*z3 + 
        132000*z3^2 - 34704*z4 + 671744*z5 - 42000*z6 + 1178352*z7) - 
      36*Z11^3*Z12*(76833 + 288640*z3 + 694496*z3^2 + 659472*z4 - 
        1276032*z5 + 1077200*z6 + 1460592*z7) + 
      Z11^4*(1005501859 + 1411785648*z3 + 43715616*z3^2 - 467470800*z4 + 
        2763061728*z5 - 960301200*z6 + 3210063696*z7))/486) + 
  T002^2*(288*T102*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + (32*T300*(5217895 + 6544320*z3 + 627264*z3^2 - 
       1820448*z4 + 12337056*z5 - 3679200*z6 + 15939504*z7))/3 + 
    (16*T200*(3*Z12*(-85433 - 52304*z3 + 103104*z3^2 + 219096*z4 - 
         650880*z5 + 350400*z6 - 91728*z7) + 
       Z11*(20903925 + 28829008*z3 + 1643904*z3^2 - 8828712*z4 + 
         54128640*z5 - 18045600*z6 + 66192336*z7)))/9 + 
    (4*(-27*Z11*Z12^2*(-243451 - 843160*z3 + 104064*z3^2 + 554040*z4 - 
         1589568*z5 + 876000*z6 - 959616*z7) - 9*Z11^2*Z12*
        (41535 - 993400*z3 + 303552*z3^2 + 1108440*z4 - 3356160*z5 + 
         1752000*z6 - 536256*z7) + 27*Z12^3*(403009 + 481368*z3 + 
         146880*z3^2 - 28728*z4 + 408960*z5 + 1100736*z7) + 
       Z11^3*(290843640*z3 + 8577792*z3^2 - 100654488*z4 + 
         7*(28918301 + 81792576*z5 - 28908000*z6 + 92316672*z7))))/81) + 
  T002*((-16*T200^2*(Z11*(-4680527 - 15740208*z3 + 2362704*z3^2 + 
         8915472*z4 - 34105584*z5 + 15610200*z6 - 23655240*z7) + 
       72*Z12*(-17829 - 12352*z3 + 4538*z3^2 - 21990*z4 - 34450*z5 + 
         8675*z6 - 34839*z7)))/27 - 
    (16*T202*(3*Z12*(74833 - 71740*z3 + 42048*z3^2 + 106416*z4 - 246816*z5 + 
         175200*z6 + 91728*z7) + Z11*(9145255 + 12258356*z3 + 758016*z3^2 - 
         3528864*z4 + 24155808*z5 - 7708800*z6 + 29444688*z7)))/9 + 
    (-36*Z11^3*Z12^2*(-2984237 - 5398248*z3 + 150024*z3^2 + 2585016*z4 - 
        11041080*z5 + 4593900*z6 - 9509724*z7) - 
      9*Z11^4*Z12*(-660487 - 4923680*z3 + 1355792*z3^2 + 5571312*z4 - 
        19889616*z5 + 9147800*z6 - 5239080*z7) - 
      729*Z12^5*(3553 - 23264*z3 + 5584*z3^2 + 12624*z4 - 47184*z5 + 
        19000*z6 - 17640*z7) + 324*Z11*Z12^4*(142529 + 264516*z3 + 
        2556*z3^2 - 85752*z4 + 435444*z5 - 177750*z6 + 568890*z7) + 
      162*Z11^2*Z12^3*(1310153 + 1331648*z3 + 243312*z3^2 - 196128*z4 + 
        2358128*z5 - 547800*z6 + 3665592*z7) + 
      8*Z11^5*(35444740 + 51333210*z3 + 884454*z3^2 - 19250712*z4 + 
        105000522*z5 - 37988175*z6 + 112040901*z7))/729 + 
    T102*((8*Z11*Z12*(-61963 - 428560*z3 + 3744*z3^2 + 273168*z4 - 
         1076640*z5 + 438000*z6 - 536256*z7))/3 - 
      4*Z12^2*(367833 + 210064*z3 + 253344*z3^2 + 246672*z4 - 215904*z5 + 
        438000*z6 + 959616*z7) + Z11^2*(391873244/9 + 59412928*z3 + 
        2587008*z3^2 - 18626112*z4 + 116050304*z5 - 39128000*z6 + 
        137846016*z7)) + 
    (4*T300*(18*Z11*Z12*(990443 - 1244720*z3 + 422816*z3^2 + 1241376*z4 - 
         2857344*z5 + 1737200*z6 + 1312416*z7) + 
       Z11^2*(217041311 + 284284080*z3 + 20796960*z3^2 - 76075488*z4 + 
         546072384*z5 - 170926800*z6 + 695622816*z7) - 
       9*Z12^2*(2199120*z3 + 606432*z3^2 + 970848*z4 + 
         25*(11785 + 71616*z5 - 7728*z6 + 127008*z7))))/27 + 
    T200*((-16*T300*(-705361 - 5479488*z3 + 1033248*z3^2 + 6649056*z4 - 
         14358336*z5 + 6697200*z6 - 7874496*z7))/9 - 
      (256*T102*(-239021 - 422087*z3 + 43182*z3^2 + 216774*z4 - 1005018*z5 + 
         432525*z6 - 844074*z7))/3 + 
      (4*(27*Z11^2*Z12*(-680531 - 1237728*z3 + 318784*z3^2 + 845760*z4 - 
           4222432*z5 + 1751200*z6 - 2462544*z7) + 
         81*Z12^3*(74385 + 122720*z3 - 73152*z3^2 - 26208*z4 + 277472*z5 - 
           69600*z6 + 35280*z7) - 81*Z11*Z12^2*(1116335 + 108672*z3 + 
           250176*z3^2 + 370080*z4 + 436512*z5 + 362400*z6 + 2462544*z7) + 
         Z11^3*(403501567 + 535562496*z3 + 33520704*z3^2 - 152544960*z4 + 
           1001415264*z5 - 326776800*z6 + 1263158064*z7)))/243)), 
 (-8*T202^2*(1123784655 + 603422784*z3^2 + 295925760*z3^3 + 591971328*z3z5 - 
     984711600*z4 + 4286888640*z5 + 576*z3*(3120485 + 188172*z4 + 
       1465380*z5) - 2700125280*z6 + 6888081312*z7 - 4497840576*z8 + 
     7318503680*z9))/405 - (16*T002^4*(2184528195 + 1702831680*z3^2 + 
     780595200*z3^3 + 2124776448*z3z5 - 1488980880*z4 - 
     3600*z3*(-1152217 + 26784*z4 - 1155072*z5) + 8021604960*z5 - 
     4565570400*z6 + 15617090880*z7 - 11829468096*z8 + 15864665600*z9))/75 + 
  (32*T202*T300*(Z12*(176650445 - 114852960*z3^2 + 8524800*z3^3 + 
       21109248*z3z5 + 7359480*z4 + 355937280*z5 + 
       240*z3*(184099 + 89622*z4 + 1294140*z5) - 9169200*z6 - 84421680*z7 + 
       189031104*z8 + 395196800*z9) + Z11*(1447624155 + 532507200*z3^2 + 
       370022400*z3^3 + 758232576*z3z5 - 835051320*z4 + 5188775040*z5 + 
       720*z3*(3347413 + 109414*z4 + 2814420*z5) - 2462786400*z6 + 
       7777052400*z7 - 4656629952*z8 + 8612768000*z9)))/225 + 
  (T202*(9*Z12^4*(720770265 + 1247921280*z3^2 + 44467200*z3^3 - 
       376109568*z3z5 + 40538880*z4 - 650327040*z5 + 
       4320*z3*(81243 + 32304*z4 + 66820*z5) - 435081600*z6 - 3155456160*z7 + 
       1268999136*z8 + 2258019200*z9) + 36*Z11*Z12^3*
      (1302712245 - 154445760*z3^2 + 188236800*z3^3 + 208645632*z3z5 - 
       539352000*z4 + 4382893440*z5 + 17280*z3*(102531 + 2990*z4 + 
         76675*z5) - 834962400*z6 + 4301331840*z7 - 1122120864*z8 + 
       5667632000*z9) - 18*Z11^2*Z12^2*(1130569245 + 6310440960*z3^2 + 
       760550400*z3^3 + 86552064*z3z5 + 1590059520*z4 - 
       480*z3*(-10914713 + 2014320*z4 - 19926660*z5) - 4840765440*z5 + 
       9658161600*z6 - 13686000480*z7 + 8786597472*z8 + 15313904000*z9) - 
     4*Z11^3*Z12*(-297772445 - 1783765440*z3^2 + 574848000*z3^3 + 
       1935456768*z3z5 - 5441711040*z4 + 22190125440*z5 + 
       960*z3*(5748569 + 528084*z4 + 3725250*z5) - 20167682400*z6 + 
       46349926080*z7 - 23707597536*z8 + 15765558400*z9) + 
     3*Z11^4*(154804445195 + 139862933120*z3^2 + 58706611200*z3^3 + 
       158096503296*z3z5 - 102701184000*z4 - 
       480*z3*(-639492933 + 20439280*z4 - 668201100*z5) + 557834972160*z5 - 
       305221868800*z6 + 1103074487200*z7 - 851790890592*z8 + 
       1182128988800*z9)))/12150 + 
  (T102^2*(-60*Z11*Z12*(-28347489 + 1029888000*z3^2 + 126858240*z3^3 - 
       93747456*z3z5 + 900654768*z4 - 144*z3*(-3508283 + 876888*z4 - 
         11217120*z5) - 3089884608*z5 + 3659411520*z6 - 6240327264*z7 + 
       3500505072*z8 + 2858986880*z9) + 
     54*Z12^2*(1671232825 + 990489600*z3^2 + 156441600*z3^3 + 4333824*z3z5 + 
       151310160*z4 - 720*z3*(-1209439 + 357960*z4 - 2554720*z5) + 
       2059686720*z5 + 1482292800*z6 + 1266713760*z7 + 965265552*z8 + 
       5001449600*z9) - 2*Z11^2*(795236242485 + 614051228160*z3^2 + 
       279004032000*z3^3 + 754481454336*z3z5 - 564682806000*z4 - 
       720*z3*(-2135744435 + 49860648*z4 - 2087364960*z5) + 
       2952542260800*z5 - 1660500388800*z6 + 5582347356960*z7 - 
       4220734141872*z8 + 5699265654400*z9)))/2025 + 
  T200^2*((32*T202*(-17098005 + 109470240*z3^2 + 2580480*z3^3 + 
       7558272*z3z5 - 35893908*z4 + 144*z3*(-273769 + 105708*z4 - 
         958320*z5) - 71940960*z5 - 235220400*z6 + 107208576*z7 - 
       294984504*z8 + 38097920*z9))/135 - 
    (8*T102*(3*Z12*(341676105 + 694981440*z3^2 + 108288000*z3^3 + 
         134120448*z3z5 + 47748960*z4 + 772577280*z5 - 
         1440*z3*(-648643 + 148320*z4 + 106560*z5) + 243511200*z6 + 
         2399189760*z7 - 1328757696*z8 + 1598752000*z9) + 
       5*Z11*(656586285 + 1404432576*z3^2 + 802252800*z3^3 + 
         3373166592*z3z5 - 2514344544*z4 - 288*z3*(-11670821 + 540288*z4 - 
           5783040*z5) + 8660434176*z5 - 9841779360*z6 + 26769764736*z7 - 
         22412277504*z8 + 11844371200*z9)))/675) + 
  T002^3*((-16*T200*(851215169 + 665528448*z3^2 + 312238080*z3^3 + 
       859279104*z3z5 - 622901376*z4 + 3259066176*z5 + 
       z3*(1665945776 - 35541504*z4 + 1625356800*z5) - 1913562240*z6 + 
       6401363088*z7 - 4866004368*z8 + 6345866240*z9))/15 - 
    (8*(-48*Z11*Z12*(2975780 + 3531900*z3^2 - 2927664*z3z5 + 9502830*z4 - 
         20*z3*(219527 + 31104*z4 - 440640*z5) - 28059750*z5 + 30864450*z6 - 
         62505555*z7 + 41942853*z8) - 9*Z12^2*(31868435 + 38579040*z3^2 - 
         23421312*z3z5 + 79403040*z4 - 80*z3*(516647 + 83808*z4 - 
           1084320*z5) - 220257360*z5 + 241002000*z6 - 424226040*z7 + 
         335542824*z8) + Z11^2*(30440176945 + 23667396000*z3^2 + 
         10928332800*z3^3 + 29863976832*z3z5 - 21235986720*z4 - 
         80*z3*(-728324759 + 16498080*z4 - 722679840*z5) + 113412197520*z5 - 
         65134822800*z6 + 220912039320*z7 - 167290267464*z8 + 
         222105318400*z9)))/225) + 
  T102*((-64*T300*(-3*Z12^2*(210596430 + 81655200*z3^2 + 24163200*z3^3 + 
         52281936*z3z5 + 24493320*z4 + 465784560*z5 + 
         90*z3*(1815731 + 120852*z4 + 3082500*z5) - 90607500*z6 + 
         320166990*z7 - 102593547*z8 + 556326800*z9) + 
       3*Z11*Z12*(175503925 + 10921680*z3^2 + 43257600*z3^3 - 15969312*z3z5 + 
         138415680*z4 - 240*z3*(-562973 + 63819*z4 - 3031305*z5) + 
         9654960*z5 + 717080400*z6 - 1268255100*z7 + 852356574*z8 + 
         1364813600*z9) + Z11^2*(10424865420 + 8007192720*z3^2 + 
         3150806400*z3^3 + 8164438416*z3z5 - 5017827960*z4 - 
         90*z3*(-189538427 + 8311644*z4 - 213375060*z5) + 30901987440*z5 - 
         15288689700*z6 + 58069943190*z7 - 42536262807*z8 + 64644011600*z9)))/
     675 + (8*T202*(3*Z12*(1418255775 + 1607281920*z3^2 + 255283200*z3^3 - 
         33094656*z3z5 + 886505040*z4 - 720*z3*(-1384927 + 650448*z4 - 
           4340280*z5) + 324567360*z5 + 4153420800*z6 - 2793331440*z7 + 
         2933848512*z8 + 6807488000*z9) + 
       Z11*(103768422765 + 73342584000*z3^2 + 34513920000*z3^3 + 
         94826640384*z3z5 - 75464457840*z4 - 720*z3*(-266156701 + 
           5913360*z4 - 253985400*z5) + 391144080960*z5 - 225010288800*z6 + 
         736063546320*z7 - 544770370368*z8 + 708185676800*z9)))/2025 + 
    (-81*Z12^5*(-165966795 - 37088640*z3^2 + 35481600*z3^3 + 244041984*z3z5 - 
        29270160*z4 - 720*z3*(-169669 + 147852*z4 - 428040*z5) - 
        90780480*z5 - 25956000*z6 + 1356143760*z7 - 1169877168*z8 - 
        143852800*z9) - 27*Z11*Z12^4*(1322798085 + 5304055680*z3^2 + 
        896716800*z3^3 + 2295039744*z3z5 - 399744720*z4 - 
        2160*z3*(-1439923 + 258996*z4 - 2211800*z5) - 516761280*z5 - 
        2240560800*z6 + 7521685200*z7 - 11527470288*z8 + 14042201600*z9) + 
      3*Z11^4*Z12*(-207945755 + 20226303360*z3^2 + 1069516800*z3^3 - 
        6946788096*z3z5 + 22043401200*z4 - 240*z3*(8018545 + 31483908*z4 - 
          205491480*z5) - 67135312320*z5 + 92589170400*z6 - 192093875760*z7 + 
        112003746192*z8 + 24670304000*z9) - 54*Z11^2*Z12^3*
       (7520816655 + 3007560960*z3^2 + 1576396800*z3^3 + 3068534016*z3z5 - 
        2232146160*z4 - 720*z3*(-13846871 + 222996*z4 - 17480280*z5) + 
        18249857280*z5 - 5207623200*z6 + 23790321360*z7 - 13925736432*z8 + 
        37179308800*z9) - 6*Z11^3*Z12^2*(13965619425 - 32413282560*z3^2 + 
        2805350400*z3^3 + 17333574912*z3z5 - 42398473680*z4 + 
        3600*z3*(7751641 + 2587284*z4 - 9679608*z5) + 167941278720*z5 - 
        159513026400*z6 + 319627519920*z7 - 211327987824*z8 + 
        75528601600*z9) - Z11^5*(1220415009075 + 939557208960*z3^2 + 
        440315596800*z3^3 + 1210639779072*z3z5 - 861564809520*z4 - 
        720*z3*(-3247362575 + 61753572*z4 - 3159977400*z5) + 
        4566529235520*z5 - 2651205247200*z6 + 8963303312880*z7 - 
        6806782303344*z8 + 8936624320000*z9))/36450) + 
  T002^2*((128*T202*(279467065 + 224380500*z3^2 + 97574400*z3^3 + 
       259741728*z3z5 - 164246715*z4 + 936653040*z5 + 
       z3*(503944750 - 13944960*z4 + 543499200*z5) - 508721250*z6 + 
       1855557150*z7 - 1394797806*z8 + 1983083200*z9))/75 - 
    (32*T200^2*(5159754795 + 16280157600*z3^2 + 6738278400*z3^3 + 
       24177512448*z3z5 - 26204415840*z4 - 720*z3*(-54013385 + 1408716*z4 - 
         7319520*z5) + 88958959200*z5 - 81248346000*z6 + 218937937320*z7 - 
       177144636096*z8 + 128731321600*z9))/2025 - 
    (32*T102*(12*Z12*(2975780 + 3531900*z3^2 - 2927664*z3z5 + 9502830*z4 - 
         20*z3*(219527 + 31104*z4 - 440640*z5) - 28059750*z5 + 30864450*z6 - 
         62505555*z7 + 41942853*z8) + Z11*(7717457575 + 6046034640*z3^2 + 
         2732083200*z3^3 + 7378164288*z3z5 - 5016305880*z4 - 
         80*z3*(-180260153 + 4406400*z4 - 184431600*z5) + 27520753320*z5 - 
         15371077800*z6 + 53523434580*z7 - 40564281276*z8 + 55526329600*z9)))/
     75 - (16*T300*(3*Z12*(3072774405 + 433209600*z3^2 + 285235200*z3^3 - 
         291009024*z3z5 + 2139140880*z4 - 2980391040*z5 + 
         2880*z3*(-354427 + 40428*z4 + 2098500*z5) + 7666963200*z6 - 
         16425573120*z7 + 10629582048*z8 + 8285113600*z9) + 
       Z11*(174086303055 + 149785191360*z3^2 + 60617779200*z3^3 + 
         158020886016*z3z5 - 89252403120*z4 - 4320*z3*(-71397269 + 
           2557752*z4 - 81979800*z5) + 535594043520*z5 - 270394394400*z6 + 
         1064220275520*z7 - 810617728032*z8 + 1224942713600*z9)))/675 + 
    (4*T200*(27*Z12^2*(5708344985 + 2223866880*z3^2 + 926208000*z3^3 + 
         1068152832*z3z5 + 1251992880*z4 - 240*z3*(-13287059 + 657360*z4 - 
           43503600*z5) + 3700331520*z5 + 5077368000*z6 - 989519040*z7 + 
         2853726336*z8 + 21967449600*z9) + 6*Z11*Z12*
        (6583846905 - 4314936960*z3^2 + 2280038400*z3^3 + 8544642048*z3z5 - 
         16665823440*z4 + 720*z3*(23346251 + 1488960*z4 - 11767440*z5) + 
         59596917120*z5 - 52231392000*z6 + 137179543680*z7 - 89222440896*z8 + 
         50741785600*z9) - 5*Z11^2*(458783076081 + 371488363776*z3^2 + 
         161618227200*z3^3 + 431971854336*z3z5 - 280819913040*z4 - 
         144*z3*(-5883078205 + 165927888*z4 - 6260769360*z5) + 
         1571140929024*z5 - 848079460800*z6 + 3025092608064*z7 - 
         2317824761472*z8 + 3281265932800*z9)))/6075 + 
    (-243*Z12^4*(-3808645 + 493594560*z3^2 + 103219200*z3^3 + 
        343139328*z3z5 - 96455520*z4 - 1920*z3*(-247762 + 41607*z4 - 
          262650*z5) + 76685280*z5 - 234352800*z6 + 1124299920*z7 - 
        1507899456*z8 + 1496499200*z9) - 36*Z11^3*Z12*
       (-157868075 - 3899969280*z3^2 + 628992000*z3^3 + 3834832896*z3z5 - 
        10194308640*z4 + 4320*z3*(1620627 + 201712*z4 - 780600*z5) + 
        36107033760*z5 - 34635441600*z6 + 76881557520*z7 - 46068504192*z8 + 
        14110252800*z9) - 108*Z11*Z12^3*(5523229095 + 4480824960*z3^2 + 
        1522944000*z3^3 + 3472948224*z3z5 - 1643211360*z4 - 
        1440*z3*(-5708069 + 252072*z4 - 8409000*z5) + 12304395360*z5 - 
        3409516800*z6 + 18340392240*z7 - 13718403648*z8 + 31982355200*z9) - 
      54*Z11^2*Z12^2*(4768549665 + 671474880*z3^2 + 2304921600*z3^3 + 
        7639805952*z3z5 - 12476564640*z4 + 48011884320*z5 + 
        960*z3*(18460201 + 454626*z4 + 7178700*z5) - 36398397600*z6 + 
        85158602160*z7 - 61273874304*z8 + 49152832000*z9) - 
      Z11^4*(3748645329825 + 2809537634880*z3^2 + 1354488422400*z3^3 + 
        3744138028032*z3z5 - 2837465540640*z4 - 
        5760*z3*(-1273824335 + 24295203*z4 - 1220111370*z5) + 
        14694669263520*z5 - 8709960002400*z6 + 28570993268400*z7 - 
        21466907820864*z8 + 27576033126400*z9))/18225) + 
  T200*((-32*T102^2*(172461555 + 218135160*z3^2 + 243936000*z3^3 + 
       993508416*z3z5 - 632654820*z4 - 540*z3*(-2384317 + 13752*z4 - 
         2269600*z5) + 2488636800*z5 - 2492745300*z6 + 6393527640*z7 - 
       5713267932*z8 + 3601444000*z9))/75 + 
    (4*T202*(-9*Z12^2*(335990295 - 161367360*z3^2 + 37900800*z3^3 + 
         91922688*z3z5 - 144300240*z4 - 960*z3*(-444944 + 79986*z4 - 
           377985*z5) + 1113244800*z5 + 36400800*z6 + 1781241120*z7 - 
         511830576*z8 + 1126462400*z9) + 6*Z11*Z12*(353675365 + 
         1447606080*z3^2 + 137894400*z3^3 + 81471744*z3z5 + 178481520*z4 - 
         240*z3*(-4823981 + 1626768*z4 - 6825300*z5) - 894886080*z5 + 
         2454199200*z6 - 2779953600*z7 + 1267829712*z8 + 3128529600*z9) + 
       Z11^2*(47538198105 + 20557212480*z3^2 + 15814540800*z3^3 + 
         45326801664*z3z5 - 39869092080*z4 + 209279600640*z5 + 
         2880*z3*(30248521 + 423378*z4 + 25278525*z5) - 130504327200*z6 + 
         391453284960*z7 - 279596179728*z8 + 333704321600*z9)))/2025 + 
    T102*((-128*T300*(49240215 - 249696540*z3^2 + 88444800*z3^3 + 
         470440224*z3z5 - 316560960*z4 - 90*z3*(-4011593 + 25536*z4 - 
           7204320*z5) + 1315757880*z5 - 1018214550*z6 + 3239982180*z7 - 
         2390743998*z8 + 1305789200*z9))/225 - 
      (4*(243*Z12^3*(-9859045 - 45151360*z3^2 + 2880000*z3^3 + 
           10319616*z3z5 - 15621240*z4 + 106022320*z5 - 
           80*z3*(-613915 + 18342*z4 + 288720*z5) - 37399600*z6 + 
           246900720*z7 - 89395632*z8 + 1393600*z9) + 
         9*Z11^2*Z12*(-1366933105 + 2752787520*z3^2 + 56793600*z3^3 - 
           1265041152*z3z5 + 2909917800*z4 - 240*z3*(1541351 + 1958634*z4 - 
             19496640*z5) - 13655226000*z5 + 14266018800*z6 - 
           30967334160*z7 + 16821992304*z8 + 1536030400*z9) - 
         9*Z11*Z12^2*(8655113715 + 3236205600*z3^2 + 1331366400*z3^3 + 
           1939272192*z3z5 + 303643080*z4 - 720*z3*(-11924185 + 1111854*z4 - 
             20703720*z5) + 13552821360*z5 + 4989780000*z6 + 8182614960*z7 + 
           985602816*z8 + 35175313600*z9) + Z11^3*(469190932515 + 
           347437594080*z3^2 + 159248448000*z3^3 + 422776018944*z3z5 - 
           296490310200*z4 - 720*z3*(-1190563397 + 29660574*z4 - 
             1227938040*z5) + 1645912427760*z5 - 899296992000*z6 + 
           3107546918640*z7 - 2334057609888*z8 + 3273226244800*z9)))/6075)) + 
  T002*((32*T200^3*(137902839 - 233435808*z3^2 + 2580480*z3^3 - 
       140807808*z3z5 + 130981968*z4 - 72*z3*(-1312501 + 142392*z4 - 
         2010240*z5) + 13105152*z5 + 689968080*z6 - 214392528*z7 + 
       1003743576*z8 + 38097920*z9))/135 - 
    (64*T300^2*(304013061 - 179979840*z3^2 + 93888000*z3^3 + 138568320*z3z5 - 
       213635232*z4 + 1684368864*z5 + 72*z3*(6771383 + 1161384*z4 + 
         6223320*z5) - 586593360*z6 + 1583100000*z7 - 571584600*z8 + 
       1935552320*z9))/45 - (24*T102^2*(1046285485 + 776266080*z3^2 + 
       390297600*z3^3 + 1109230848*z3z5 - 910153440*z4 - 
       160*z3*(-13574491 + 222912*z4 - 11961000*z5) + 4514818560*z5 - 
       2780886000*z6 + 8694906720*z7 - 6585819696*z8 + 7932332800*z9))/25 - 
    (8*T200^2*(-27*Z12^2*(153056085 - 47934080*z3^2 + 8409600*z3^3 - 
         52562304*z3z5 - 60432960*z4 - 320*z3*(-815888 + 39693*z4 - 
           50115*z5) + 174014720*z5 + 61280800*z6 + 1176380040*z7 - 
         134381592*z8 + 284900800*z9) + 24*Z11*Z12*(135650125 + 
         411089040*z3^2 + 67420800*z3^3 + 31542048*z3z5 + 360461520*z4 - 
         60*z3*(-3632597 + 1734696*z4 - 6578340*z5) - 417786360*z5 + 
         950499000*z6 - 1154334270*z7 + 323570754*z8 + 1362305200*z9) + 
       5*Z11^2*(10319351679 + 7154682624*z3^2 + 4272192000*z3^3 + 
         12010218624*z3z5 - 11885278176*z4 + 55780326720*z5 + 
         864*z3*(29686181 + 211430*z4 + 20877570*z5) - 35619884640*z6 + 
         105629273352*z7 - 76794785208*z8 + 88536731840*z9)))/2025 - 
    (16*T300*(81*Z12^3*(167486705 - 84712800*z3^2 + 12844800*z3^3 - 
         15593472*z3z5 - 63734580*z4 + 240*z3*(391546 + 106497*z4 - 
           64980*z5) + 346755480*z5 - 51429000*z6 + 443425680*z7 + 
         14716944*z8 + 298906400*z9) + 9*Z11^2*Z12*(2203819795 + 
         1448982720*z3^2 + 180230400*z3^3 - 404808192*z3z5 + 3500275860*z4 - 
         240*z3*(11608612 + 1701441*z4 - 14965260*z5) - 9783719160*z5 + 
         11751564600*z6 - 25614697440*z7 + 12764946384*z8 + 3551570400*z9) - 
       9*Z11*Z12^2*(1110824565 + 4107165840*z3^2 + 970041600*z3^3 + 
         520338816*z3z5 + 1788971940*z4 - 720*z3*(-8031887 + 454995*z4 - 
           10269720*z5) + 4057805160*z5 + 3355531200*z6 - 1907902800*z7 + 
         1239650568*z8 + 19870021600*z9) + 
       Z11^3*(302831710425 + 269726338800*z3^2 + 109140537600*z3^3 + 
         288347050368*z3z5 - 160224355260*z4 - 
         3600*z3*(-151582381 + 5655399*z4 - 171609696*z5) + 955573112520*z5 - 
         494042490000*z6 + 1925215297920*z7 - 1494998730936*z8 + 
         2194388952800*z9)))/6075 + 
    (2*T202*(6*Z11*Z12*(7188811425 + 6982053120*z3^2 + 112896000*z3^3 - 
         3075812352*z3z5 + 15660438480*z4 - 720*z3*(14011211 + 1925280*z4 - 
           16217040*z5) - 45021461760*z5 + 48991262400*z6 - 108749934720*z7 + 
         61550051904*z8 - 955628800*z9) - 27*Z12^2*(1883878955 + 
         2884654080*z3^2 + 602265600*z3^3 + 293538816*z3z5 + 1215246960*z4 - 
         240*z3*(-14821043 + 1154592*z4 - 28328880*z5) + 759235200*z5 + 
         3952612800*z6 - 3038639040*z7 + 3401016768*z8 + 12868947200*z9) + 
       5*Z11^2*(381121318803 + 322307859456*z3^2 + 137069844480*z3^3 + 
         365567302656*z3z5 - 219648168720*z4 - 
         144*z3*(-4843819621 + 149347296*z4 - 5289659280*z5) + 
         1286274734208*z5 - 691090574400*z6 + 2557300595904*z7 - 
         1945867344192*z8 + 2769910385920*z9)))/6075 + 
    (-21870*Z12^6*(337799 + 256536*z3^2 + 184320*z3^3 + 668736*z3z5 - 
        1091772*z4 + 5312772*z5 + 36*z3*(54117 + 6148*z4 + 26440*z5) - 
        3224340*z6 + 3734232*z7 - 3653532*z8 + 5342080*z9) - 
      486*Z11*Z12^5*(159722505 + 122756400*z3^2 + 78912000*z3^3 + 
        192938112*z3z5 - 274356720*z4 - 720*z3*(-771035 + 2736*z4 - 
          356040*z5) + 1136651400*z5 - 607491000*z6 + 2174996160*z7 - 
        1423113624*z8 + 1691224000*z9) - 2592*Z11^3*Z12^3*
       (367317250 + 274069110*z3^2 + 110116800*z3^3 + 284398128*z3z5 - 
        141933600*z4 - 60*z3*(-9353921 + 479682*z4 - 12498120*z5) + 
        985103625*z5 - 441795075*z6 + 1845655020*z7 - 1369877481*z8 + 
        2262052200*z9) - 18*Z11^5*Z12*(1336093745 - 4234788720*z3^2 + 
        1233446400*z3^3 + 5521820544*z3z5 - 13157342640*z4 + 
        240*z3*(46328833 + 6689880*z4 - 6354600*z5) + 53991426840*z5 - 
        50944170600*z6 + 110689927680*z7 - 63161541288*z8 + 28085236800*z9) - 
      81*Z11^2*Z12^4*(4491257265 + 5487937200*z3^2 + 1957248000*z3^3 + 
        5691627648*z3z5 - 2795825160*z4 - 1080*z3*(-8389497 + 559500*z4 - 
          9594440*z5) + 14698119240*z5 - 8882569800*z6 + 32690449440*z7 - 
        28834267896*z8 + 36646499200*z9) - 72*Z11^4*Z12^2*
       (5670802590 + 2359245510*z3^2 + 2115705600*z3^3 + 6163300368*z3z5 - 
        7899999795*z4 + 35637320385*z5 + 45*z3*(314093957 + 2885508*z4 + 
          199395720*z5) - 24614113725*z6 + 63696181770*z7 - 44308087911*z8 + 
        44918886400*z9) - Z11^6*(902813746725 + 618057049680*z3^2 + 
        321299942400*z3^3 + 899670167424*z3z5 - 733000800600*z4 - 
        360*z3*(-4926844481 + 58941804*z4 - 4518983880*z5) + 
        3751831458360*z5 - 2323658043000*z6 + 7268151758400*z7 - 
        5336894045448*z8 + 6574014256000*z9))/164025 + 
    T200*((64*T202*(4189507575 + 2304641160*z3^2 + 1714924800*z3^3 + 
         5677755264*z3z5 - 7344717390*z4 + 28376238960*z5 + 
         90*z3*(105463673 + 4555584*z4 + 30308400*z5) - 22346612100*z6 + 
         57839666400*z7 - 42823378728*z8 + 38146767200*z9))/2025 - 
      (64*T300*(Z12*(307378415 + 114255360*z3^2 + 32025600*z3^3 - 
           2001024*z3z5 + 43956900*z4 - 60*z3*(-8635531 + 550188*z4 - 
             4348920*z5) + 17699640*z5 + 404447400*z6 + 1046021880*z7 - 
           187422552*z8 + 904246400*z9) + 3*Z11*(709626335 + 146173760*z3^2 + 
           251481600*z3^3 + 752868864*z3z5 - 996210780*z4 + 4198510360*z5 + 
           20*z3*(82072589 + 4132764*z4 + 51149160*z5) - 2867306200*z6 + 
           7973697720*z7 - 5209946928*z8 + 5461121600*z9)))/225 + 
      (8*(18*Z12^4*(-3271590 - 72330480*z3^2 + 4910400*z3^3 - 48203424*z3z5 - 
           4300290*z4 + 270*z3*(187945 + 30396*z4 - 275860*z5) + 
           31974660*z5 + 50936400*z6 + 402252255*z7 + 92320398*z8 - 
           51185000*z9) - 18*Z11*Z12^3*(237739935 - 199815840*z3^2 + 
           23212800*z3^3 - 129983616*z3z5 - 236397960*z4 + 
           360*z3*(1550315 + 128508*z4 - 373380*z5) + 1463796000*z5 - 
           353955600*z6 + 1219529700*z7 + 61857432*z8 + 1052746400*z9) + 
         20*Z11^3*Z12*(223855099 + 119047536*z3^2 + 92511360*z3^3 + 
           217785024*z3z5 - 250545132*z4 + 1327813824*z5 + 
           12*z3*(43114327 + 2852460*z4 + 13164780*z5) - 901325160*z6 + 
           2503238550*z7 - 1752655428*z8 + 2035744240*z9) + 
         15*Z11^2*Z12^2*(1683316731 + 1034277696*z3^2 + 329898240*z3^3 + 
           552811392*z3z5 + 764473464*z4 - 72*z3*(-7305167 + 1866012*z4 - 
             40930980*z5) - 466321392*z5 + 2129990400*z6 - 751939236*z7 + 
           189881496*z8 + 6911176160*z9) - Z11^4*(99746666895 + 
           81272696160*z3^2 + 35037475200*z3^3 + 94114135872*z3z5 - 
           59339755260*z4 - 60*z3*(-3028275319 + 97630812*z4 - 
             3238959060*z5) + 333926302200*z5 - 178298829600*z6 + 
           648742961250*z7 - 502318421244*z8 + 709079333200*z9)))/6075 - 
      (8*T102*(3*Z12*(3005539245 + 12241152000*z3^2 + 1540454400*z3^3 - 
           830601216*z3z5 + 8066301840*z4 - 2880*z3*(-2123057 + 1007514*z4 - 
             5745120*z5) - 13541339520*z5 + 30896510400*z6 - 39377352960*z7 + 
           24198124032*z8 + 31984441600*z9) + 
         Z11*(553949261175 + 361374073920*z3^2 + 199118592000*z3^3 + 
           553278200832*z3z5 - 460298118960*z4 - 1440*z3*(-764605627 + 
             7173828*z4 - 674929440*z5) + 2345596421760*z5 - 
           1429420413600*z6 + 4511044912320*z7 - 3327836508864*z8 + 
           4107512608000*z9)))/2025) + 
    T102*((-64*T300*(8626113255 + 3766330440*z3^2 + 2408947200*z3^3 + 
         6405122304*z3z5 - 5225335920*z4 - 3240*z3*(-4292857 + 4144*z4 - 
           4373680*z5) + 29537761680*z5 - 16413086700*z6 + 53741334600*z7 - 
         36329631408*z8 + 50719297600*z9))/225 - 
      (8*(27*Z12^3*(1027820175 + 145173600*z3^2 + 144000000*z3^3 + 
           81057024*z3z5 - 276747840*z4 - 360*z3*(-3140297 + 13716*z4 - 
             2874720*z5) + 2454330960*z5 - 466948800*z6 + 2629316880*z7 - 
           620412048*z8 + 4017814400*z9) - 27*Z11*Z12^2*
          (1570466805 + 2617099200*z3^2 + 346060800*z3^3 + 157718016*z3z5 + 
           1942335360*z4 - 120*z3*(-5996161 + 3415716*z4 - 41361600*z5) - 
           4380635280*z5 + 6410221200*z6 - 8880990000*z7 + 6307512768*z8 + 
           6683296000*z9) - 9*Z11^2*Z12*(690758865 + 1173748320*z3^2 + 
           434304000*z3^3 + 771939072*z3z5 - 654549120*z4 - 
           360*z3*(-6307675 + 512604*z4 - 10395360*z5) + 5437698480*z5 - 
           1927130400*z6 + 7630583760*z7 - 4161506544*z8 + 9619875200*z9) + 
         Z11^3*(879141016875 + 694675664640*z3^2 + 313563340800*z3^3 + 
           850756483584*z3z5 - 573160553280*z4 - 360*z3*(-4576869929 + 
             112235364*z4 - 4649322240*z5) + 3143335021200*z5 - 
           1765580166000*z6 + 6152647585680*z7 - 4685369064768*z8 + 
           6362500172800*z9)))/6075))}


==> anc/rge/even/T011_rge_1_6.m <==
{36*T111 + 6*T002*Y1 + T011*(18*Z11 - 2*Z12), (268*T211)/3 - 30*T102*Y1 + 
  T002*(-372*T011 - 20*Y1*Z11) + T111*((-928*Z11)/3 + 16*Z12) + 
  T011*((-596*T200)/3 - (2*(515*Z11^2 + 24*Z11*Z12 + 27*Z12^2))/9), 
 876*T111*T200 + 1026*T002^2*Y1 - 288*T202*Y1 + 18*T102*Y1*(49*Z11 - 5*Z12) - 
  (16*T211*(4*Z12*(7 + 3*z3) + Z11*(463 + 252*z3)))/3 + 
  (2*T111*(Z11*Z12*(44 - 48*z3) - 3*Z12^2*(227 + 168*z3) + 
     Z11^2*(6935 + 3528*z3)))/3 + 
  T002*(792*T200*Y1 + (3*Y1*(241*Z11^2 + 14*Z11*Z12 + 33*Z12^2))/2 + 
    T111*(9048 + 4032*z3) + 2*T011*(-9*Z12 + Z11*(5801 + 2688*z3))) + 
  T011*(64*T300*(223 + 126*z3) + T102*(8436 + 4032*z3) + 
    (4*T200*(-(Z12*(199 + 48*z3)) + Z11*(5461 + 3024*z3)))/3 + 
    (3*Z11^2*Z12*(-307 + 96*z3) + 27*Z12^3*(439 + 288*z3) + 
      9*Z11*Z12^2*(1109 + 672*z3) + Z11^3*(64511 + 34272*z3))/54), 
 (2*T202*Y1*(Z12*(-265 - 576*z3 + 144*z4) + Z11*(14243 + 1632*z3 + 3024*z4)))/
   3 - 8*T111*T300*(27273 + 15824*z3 + 22240*z5) + 
  T102*(-1/6*(Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
       2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
         21168*z4))) - 192*T111*(716 + 701*z3 - 252*z4 + 730*z5)) + 
  T002^2*(-8*Y1*(6*Z12*(-25 + 12*z3) + Z11*(4963 + 696*z3 + 1008*z4)) - 
    12*T011*(22315 + 17680*z3 - 3024*z4 + 23360*z5)) + 
  (2*T211*(-6*Z11*Z12*(-2611 + 4464*z3 - 4392*z4 - 480*z5) - 
     3*Z12^2*(7987 + 23664*z3 + 4248*z4 + 19680*z5) + 
     Z11^2*(718879 + 690480*z3 - 130248*z4 + 941280*z5)))/27 + 
  (T111*(-18*Z12^3*(9313 + 2328*z3 + 144*z4 + 4800*z5) + 
     6*Z11^2*Z12*(11675 + 1608*z3 - 1008*z4 + 7680*z5) + 
     6*Z11*Z12^2*(16501 + 13368*z3 + 13536*z4 + 28320*z5) - 
     2*Z11^3*(931447 + 876200*z3 - 186624*z4 + 1190560*z5)))/27 + 
  T200*(-24*T102*Y1*(545 + 156*z3) + 
    (4*T211*(-3569 + 9072*z3 - 20736*z4 + 9600*z5))/9 - 
    (8*T111*(3*Z12*(4963 + 5496*z3 - 864*z4 + 7200*z5) + 
       Z11*(201167 + 162552*z3 - 49248*z4 + 217440*z5)))/9) + 
  T011*((8*T200^2*(44687 - 77976*z3 + 44064*z4 + 4800*z5))/9 + 
    T202*(66048*z3 + (40*(5711 - 864*z4 + 7008*z5))/3) - 
    (64*T300*(4*Z12*(815 - 780*z3 + 342*z4 + 690*z5) + 
       Z11*(26967 + 25112*z3 - 4644*z4 + 36640*z5)))/3 + 
    T102*(8*Z12*(79 + 696*z3 - 648*z4) - 
      (8*Z11*(147877 + 126456*z3 - 23544*z4 + 175200*z5))/3) + 
    (27*Z12^4*(1555 - 16320*z3 + 5616*z4 - 8640*z5) - 
      4*Z11^3*Z12*(27791 + 129792*z3 - 85680*z4 + 55680*z5) - 
      36*Z11*Z12^3*(56119 + 37824*z3 + 144*z4 + 76800*z5) - 
      6*Z11^2*Z12^2*(243191 + 242304*z3 - 96912*z4 + 281280*z5) - 
      Z11^4*(4855295 + 4766144*z3 - 1205712*z4 + 6253120*z5))/324 + 
    (T200*(6*Z12^2*(138353 - 17040*z3 + 19296*z4 + 128640*z5) - 
       2*Z11^2*(2237821 + 1997808*z3 - 381024*z4 + 2914560*z5) + 
       12*Z11*Z12*(29904*z3 + 5*(3571 - 3168*z4 + 5184*z5))))/27) + 
  T002*(4*T300*Y1*(-16147 + 48*z3 - 3024*z4) - 
    12*T102*Y1*(5413 + 480*z3 + 1008*z4) - 
    (2*T200*Y1*(Z12*(-4787 + 288*z3 - 144*z4) + 
       Z11*(48269 + 1056*z3 + 9072*z4)))/3 - 
    (Y1*(3*Z11^2*Z12*(-4909 + 9792*z3 + 144*z4) + 
       27*Z12^3*(1657 - 192*z3 + 432*z4) + 9*Z11*Z12^2*
        (8501 + 576*z3 + 1008*z4) + Z11^3*(253199 + 47424*z3 + 51408*z4)))/
     54 + T211*(251284/3 + 67520*z3 - 9408*z4 + 93440*z5) + 
    T111*(64*Z12*(34 + 93*z3 - 63*z4) - 
      (16*Z11*(78781 + 64116*z3 - 10836*z4 + 87600*z5))/3) + 
    T011*(-64*T200*(5029 + 4318*z3 - 996*z4 + 5840*z5) - 
      (8*(6*Z12^2*(13 + 234*z3 - 324*z4) + 9*Z11*Z12*(-111 + 232*z3 - 
           128*z4) + 2*Z11^2*(50221 + 44302*z3 - 9084*z4 + 58400*z5)))/3)), 
 -12*T002^3*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
    43800*z6) - 9*T102^2*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 
    8064*z5 - 29200*z6) - 6*T111*T200^2*(92799 - 23888*z3 + 41472*z3^2 + 
    131376*z4 - 233472*z5 + 326400*z6) + 
  (T202*Y1*(Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
       16512*z5 - 1176600*z6) + 18*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
       960*z4 - 3456*z5 - 200*z6) + 3*Z12^2*(17731 + 11580*z3 - 6288*z3^2 + 
       21888*z4 - 6912*z5 + 24600*z6)))/9 + 
  T211*((-2*Z11^2*Z12*(23085 - 190780*z3 + 73616*z3^2 + 236580*z4 - 
       832336*z5 + 450200*z6 - 134064*z7))/9 + 
    (2*Z12^3*(-60795 - 60532*z3 + 5328*z3^2 + 13932*z4 - 84496*z5 + 600*z6 - 
       91728*z7))/3 + (8*Z11*Z12^2*(59908 + 207921*z3 + 95448*z3^2 + 
       44181*z4 - 48144*z5 + 105600*z6 + 322812*z7))/9 - 
    (4*Z11^3*(63655693 + 90121158*z3 + 4630848*z3^2 - 25071426*z4 + 
       164162544*z5 - 51551400*z6 + 200323368*z7))/243) + 
  T002^2*(T200*Y1*(4591258/3 + 592544*z3 - 152832*z3^2 + 350496*z4 - 
      33920*z5 + 700800*z6) + 
    (Y1*(9*Z12^2*(21473 + 24456*z3 + 2808*z4 + 13920*z5) + 
       6*Z11*Z12*(-71567 + 74472*z3 - 25704*z4 + 37344*z5) + 
       Z11^2*(9824909 + 5223432*z3 - 1146240*z3^2 + 2085048*z4 + 291552*z5 + 
         5256000*z6)))/9 + 6*T111*(1463131 + 1716704*z3 + 21312*z3^2 - 
      430416*z4 + 3052224*z5 - 876000*z6 + 3542112*z7) + 
    4*T011*(9*Z12*(-2409 + 1060*z3 - 732*z4 + 896*z5) + 
      Z11*(4176713 + 5096844*z3 + 83040*z3^2 - 1359252*z4 + 9163968*z5 - 
        2715600*z6 + 10626336*z7))) + 
  T300*((-16*T211*(595909 + 1015920*z3 + 86280*z3^2 - 274032*z4 + 
       1125384*z5 - 155100*z6 + 2000376*z7))/9 + 
    (16*T111*(9*Z12*(77369 - 14704*z3 + 19552*z3^2 + 8472*z4 + 90816*z5 + 
         19600*z6 + 121716*z7) + Z11*(8201377 + 8134848*z3 + 979872*z3^2 - 
         1905048*z4 + 15523296*z5 - 4256400*z6 + 18654300*z7)))/9) + 
  T102*(-1/216*(Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 
         15141744*z4 - 832128*z5 - 35716800*z6) - 
       9*Z11*Z12^2*(105355 + 236256*z3 + 77952*z3^2 - 218736*z4 + 63360*z5 - 
         283200*z6) + 27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 
         4992*z5 - 48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 
         23472*z4 + 14720*z5 - 25600*z6))) - 
    8*T300*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
      41700*z6) + T211*(-1013534 - (7003424*z3)/3 + 288960*z3^2 + 944160*z4 - 
      3293248*z5 + 1333600*z6 - 3245760*z7) + 
    T111*(Z12*(278925 + 143968*z3 + 211968*z3^2 + 273168*z4 - 31488*z5 + 
        422400*z6 + 889056*z7) + Z11*(11049567 + (43142240*z3)/3 + 
        329472*z3^2 - 4533456*z4 + 25410560*z5 - 8502400*z6 + 
        28633248*z7))) + 
  T200*(T202*Y1*(-171214/3 - 46064*z3 + 640*z3^2 + 12192*z4 - 2048*z5 - 
      8000*z6) + T102*(Y1*(Z11 - 3*Z12)*(959591/4 + 111808*z3 - 18624*z3^2 + 
        30156*z4 - 4448*z5 + 81600*z6) + Y1*(Z11 + Z12)*
       (2788563/4 + 294912*z3 - 58752*z3^2 + 119772*z4 + 288*z5 + 
        280800*z6)) + 
    (8*T211*(4*Z11*(-789997 - 1062369*z3 + 242940*z3^2 + 664020*z4 - 
         3055740*z5 + 1299450*z6 - 2309958*z7) + 
       9*Z12*(-54625 - 67468*z3 + 2864*z3^2 + 528*z4 - 99088*z5 + 17000*z6 - 
         59976*z7)))/27 + 
    (8*T111*(9*Z12^2*(-253417 - 78822*z3 + 2580*z3^2 - 16506*z4 - 376812*z5 + 
         11850*z6 - 275184*z7) + 36*Z11*Z12*(-17472 + 25671*z3 + 20018*z3^2 + 
         23343*z4 - 70646*z5 + 42425*z6 + 59976*z7) + 
       Z11^2*(20395285 + 25608042*z3 + 1100436*z3^2 - 8102682*z4 + 
         49849620*z5 - 16749750*z6 + 57280608*z7)))/27) + 
  T111*(-16*T202*(96229 + 72046*z3 + 13272*z3^2 - 24630*z4 + 192688*z5 - 
      69300*z6 + 202860*z7) + 
    (-162*Z11^2*Z12^2*(-145073 - 77920*z3 + 938304*z3^2 + 1431072*z4 - 
        3354944*z5 + 2752800*z6 + 719712*z7) + 
      81*Z12^4*(179923 + 195744*z3 + 379584*z3^2 + 45792*z4 - 293568*z5 - 
        122400*z6 + 804384*z7) + 324*Z11*Z12^3*(1156895 + 941824*z3 + 
        272256*z3^2 - 42912*z4 + 1309504*z5 - 100800*z6 + 2356704*z7) - 
      36*Z11^3*Z12*(124001 + 441728*z3 + 1378048*z3^2 + 1610976*z4 - 
        2453184*z5 + 2348800*z6 + 2921184*z7) + 
      Z11^4*(2131792595 + 2892272544*z3 + 72495552*z3^2 - 912339360*z4 + 
        5531856960*z5 - 1854564000*z6 + 6420127392*z7))/1944) + 
  T002*((-2*T102*Y1*(3*Z12*(58519 + 17232*z3 + 13824*z4 - 11040*z5) + 
       Z11*(-5160613 - 2221008*z3 + 573120*z3^2 - 1146528*z4 + 77280*z5 - 
         2628000*z6)))/3 - 
    (2*T300*Y1*(Z11*(-4606837 - 1322544*z3 + 466176*z3^2 - 1131264*z4 + 
         474432*z5 - 2198400*z6) + 3*Z12*(-106429 + 133488*z3 + 7872*z3^2 + 
         49824*z4 - 63936*z5 - 55200*z6)))/3 + 
    T202*Y1*(-2147843/3 - 259216*z3 + 76416*z3^2 - 167472*z4 + 53632*z5 - 
      350400*z6) + T200^2*Y1*(-100357/3 + 217456*z3 + 640*z3^2 + 73536*z4 - 
      41216*z5 - 8000*z6) - 
    (Y1*(Z11^4*(-87574403 - 53104128*z3 + 10211136*z3^2 - 16476624*z4 - 
         3497856*z5 - 46898400*z6) + 18*Z11^2*Z12^2*(-1776115 - 1151232*z3 + 
         156480*z3^2 - 258192*z4 - 238464*z5 - 703200*z6) + 
       24*Z11^3*Z12*(64997 - 746640*z3 + 9024*z3^2 + 208368*z4 - 52416*z5 - 
         69600*z6) + 81*Z12^4*(-3263 - 38400*z3 + 5184*z3^2 - 32400*z4 + 
         5760*z5 - 21600*z6) + 3456*Z11*Z12^3*(-2049*z3 + 1344*z3^2 - 
         2*(5980 + 1125*z4 - 6*z5 + 3000*z6))))/1296 + 
    T200*(-1/3*(Y1*(Z11^2*(-2445393 - 869024*z3 + 266496*z3^2 - 570792*z4 + 
           9952*z5 - 1214400*z6) + Z11*Z12*(334361 + 38400*z3 - 8640*z3^2 + 
           87264*z4 - 156864*z5 + 64800*z6) + 2*Z12^2*(188707 - 63984*z3 - 
           13344*z3^2 + 3204*z4 - 7056*z5 + 80400*z6))) - 
      16*T111*(-429175 - 383144*z3 + 9096*z3^2 + 162966*z4 - 1297640*z5 + 
        587700*z6 - 1125432*z7)) - 
    (8*T211*(12*Z12*(12827 - 1389*z3 + 4716*z3^2 + 5355*z4 - 25812*z5 + 
         31950*z6 + 11466*z7) + Z11*(5373529 + 6660572*z3 + 287424*z3^2 - 
         1593180*z4 + 12152928*z5 - 3244800*z6 + 14722344*z7)))/9 + 
    T111*(-1/3*(Z11*Z12*(53959 + 366352*z3 + 230400*z3^2 - 230832*z4 + 
         2080128*z5 - 643200*z6 + 1072512*z7)) - 
      (Z12^2*(833075 + 982320*z3 + 478464*z3^2 + 238608*z4 - 291840*z5 + 
         1363200*z6 + 1919232*z7))/2 + Z11^2*(232520689/18 + 
        (143880616*z3)/9 + 336256*z3^2 - 4291752*z4 + 29109760*z5 - 
        (26172800*z6)/3 + 34461504*z7)) + 
    T011*((Z11 - 3*Z12)^3*(28181635/324 + (1059761*z3)/9 + 508*z3^2 - 
        (113977*z4)/3 + (1983440*z5)/9 - (684850*z6)/9 + 245980*z7) + 
      3*(Z11 + Z12)^3*(800376 + 1082187*z3 + 14660*z3^2 - 346701*z4 + 
        2038960*z5 - 680350*z6 + 2263212*z7) + (Z11 - 3*Z12)*(Z11 + Z12)^2*
       (9509307/4 + 3117627*z3 + 58100*z3^2 - 944193*z4 + 5834880*z5 - 
        1886950*z6 + 6641460*z7) + 6*T102*(2778625 + 3351520*z3 + 
        61728*z3^2 - 909072*z4 + 6087552*z5 - 1839600*z6 + 7084224*z7) + 
      (8*T300*(12569735 + 13290096*z3 + 1146096*z3^2 - 3292920*z4 + 
         24717600*z5 - 6683400*z6 + 31879008*z7))/3 + 
      ((Z11 - 3*Z12)^2*(Z11 + Z12)*(9598259*z3 + 243060*z3^2 + 
         3*(2468947 - 944103*z4 + 5874208*z5 - 1885250*z6 + 6836676*z7)))/9 + 
      (4*T200*(12*Z12*(-83545 + 9542*z3 + 49332*z3^2 + 106614*z4 - 
           297504*z5 + 200250*z6 - 45864*z7) + Z11*(48215389 + 59834888*z3 + 
           2706480*z3^2 - 16311816*z4 + 108195072*z5 - 33133800*z6 + 
           132384672*z7)))/9)) + 
  T011*(T200^2*(-1/27*(Z11*(-35338843 - 130742928*z3 + 19590528*z3^2 + 
         71681472*z4 - 272198400*z5 + 123528000*z6 - 189241920*z7)) + 
      (Z12*(1162053 + 779632*z3 - 290432*z3^2 + 1478784*z4 + 2166784*z5 - 
         555200*z6 + 2229696*z7))/3) + 
    T202*(-1/3*(Z12*(173161 - 485984*z3 + 176064*z3^2 + 624528*z4 - 
         926208*z5 + 540000*z6 + 366912*z7)) - 
      (Z11*(42205061 + 50274336*z3 + 2426688*z3^2 - 12784752*z4 + 
         97126656*z5 - 28965600*z6 + 117778752*z7))/9) + 
    T102*((2*Z11*Z12*(-354137 - 552384*z3 + 124752*z3^2 + 330984*z4 - 
         1032288*z5 + 517800*z6 - 536256*z7))/3 - 
      8*Z12^2*(70457 - 4544*z3 + 32490*z3^2 + 49743*z4 - 15108*z5 + 
        45525*z6 + 119952*z7) + (2*Z11^2*(55139035 + 69385504*z3 + 
         2532312*z3^2 - 19290636*z4 + 130715280*z5 - 40535700*z6 + 
         155076768*z7))/9) + 
    (2*T300*(18*Z11*Z12*(909675 - 1152584*z3 + 419504*z3^2 + 1221288*z4 - 
         2797824*z5 + 1775000*z6 + 1312416*z7) - 
       9*Z12^2*(470209 + 2065992*z3 + 592464*z3^2 + 1018584*z4 + 1857792*z5 - 
         159000*z6 + 3175200*z7) + Z11^2*(226113647 + 287811000*z3 + 
         19835184*z3^2 - 74265624*z4 + 547287168*z5 - 165935400*z6 + 
         695622816*z7)))/27 + 
    (-18*Z11^3*Z12^2*(-45914165 - 84252864*z3 + 2112960*z3^2 + 40748976*z4 - 
        175153920*z5 + 74978400*z6 - 152155584*z7) - 
      9*Z11^4*Z12*(-1876479 - 38371840*z3 + 10728256*z3^2 + 43735440*z4 - 
        158100480*z5 + 74413600*z6 - 41912640*z7) - 
      729*Z12^5*(43541 - 199552*z3 + 45120*z3^2 + 107088*z4 - 375808*z5 + 
        151200*z6 - 141120*z7) + 81*Z11*Z12^4*(3920929 + 8775552*z3 + 
        62784*z3^2 - 2806704*z4 + 14151936*z5 - 5580000*z6 + 18204480*z7) + 
      162*Z11^2*Z12^3*(10677467 + 10469056*z3 + 1973184*z3^2 - 1599120*z4 + 
        18838528*z5 - 4413600*z6 + 29324736*z7) + 
      Z11^5*(2345292181 + 3321418752*z3 + 47727168*z3^2 - 1212531696*z4 + 
        6709274880*z5 - 2395567200*z6 + 7170617664*z7))/11664 + 
    T200*((-8*T300*(-524845 - 5876640*z3 + 1074144*z3^2 + 6861600*z4 - 
         14303040*z5 + 6639600*z6 - 7874496*z7))/9 + 
      T102*(4532826 + (37975840*z3)/3 - 1916544*z3^2 - 6155328*z4 + 
        21238016*z5 - 8724800*z6 + 18006912*z7) + 
      (27*Z11^2*Z12*(-3028219 - 4722240*z3 + 1259872*z3^2 + 3286128*z4 - 
          16635520*z5 + 7159600*z6 - 9850176*z7) + 
        81*Z12^3*(313409 + 529280*z3 - 290208*z3^2 - 108432*z4 + 1068416*z5 - 
          286800*z6 + 141120*z7) - 81*Z11*Z12^2*(4698343 + 319968*z3 + 
          993120*z3^2 + 1507824*z4 + 1831296*z5 + 1508400*z6 + 9850176*z7) + 
        Z11^3*(1674860863 + 2169222048*z3 + 127633632*z3^2 - 598397904*z4 + 
          4010250624*z5 - 1273213200*z6 + 5052632256*z7))/486)), 
 -1/150*(T102^2*Y1*(3*Z12*(-61909555 + 7113600*z3^2 - 7838208*z3z5 + 
       33755760*z4 + 960*z3*(-65369 + 18450*z4 - 62640*z5) - 19056960*z5 - 
       504000*z6 - 36309600*z7 + 112293216*z8) + 
     Z11*(7965643885 + 1788865920*z3^2 - 757320192*z3z5 + 848409840*z4 + 
       960*z3*(8563337 + 993906*z4 - 5574960*z5) + 2298064320*z5 + 
       6093000000*z6 - 4531736160*z7 + 10849663584*z8))) + 
  T002^3*((-12*Y1*(-20*Z12*(170183 + 4224*z3^2 + z3*(2316 - 14328*z4) + 
         79848*z4 - 161952*z5 + 64740*z6 - 65988*z7) + 
       Z11*(145788695 + 35543040*z3^2 - 15614208*z3z5 + 16035120*z4 + 
         1440*z3*(102917 + 13999*z4 - 76560*z5) + 43687680*z5 + 
         123543600*z6 - 95646720*z7 + 223695216*z8)))/25 - 
    (4*T011*(5711787585 + 3726311040*z3^2 + 1561190400*z3^3 + 
       4109025024*z3z5 - 2819273040*z4 - 3600*z3*(-2675051 + 3888*z4 - 
         2034528*z5) + 16407247680*z5 - 8007595200*z6 + 30361483440*z7 - 
       21645679248*z8 + 31729331200*z9))/75) + 
  T202*((Y1*(-9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 
         35766000*z4 - 100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 
         50995200*z6 + 32209920*z7 - 92686464*z8) - 
       3*Z11^2*Z12*(766305595 + 54888960*z3^2 - 9455616*z3z5 - 126316080*z4 - 
         126575040*z5 - 960*z3*(-643757 + 69012*z4 + 82080*z5) + 
         671347200*z6 - 342305280*z7 + 135464832*z8) - 
       9*Z11*Z12^2*(51813715 + 28012800*z3^2 - 30357504*z3z5 + 177022800*z4 + 
         8640*z3*(24639 + 9748*z4 - 26400*z5) - 156866880*z5 + 43219200*z6 - 
         147358080*z7 + 434913408*z8) + Z11^3*(28191124075 + 
         7288211200*z3^2 - 3139762176*z3z5 + 4320365520*z4 + 
         320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 6259055040*z5 + 
         24291424000*z6 - 19815221120*z7 + 44981453952*z8)))/5400 - 
    (2*T211*(12708046275 + 6345768960*z3^2 + 2959257600*z3^3 + 
       5708081664*z3z5 - 9823146480*z4 + 43739755200*z5 + 
       1440*z3*(13177955 + 995616*z4 + 4742100*z5) - 26612755200*z6 + 
       69502197600*z7 - 41946488928*z8 + 73185036800*z9))/2025) + 
  (T211*(9*Z12^4*(922456305 + 1198085760*z3^2 + 44467200*z3^3 - 
       381148416*z3z5 + 67728960*z4 - 685081440*z5 + 
       4320*z3*(60133 + 31080*z4 + 58270*z5) - 476856000*z6 - 3050054640*z7 + 
       1341187632*z8 + 2258019200*z9) + 36*Z11*Z12^3*
      (1534097745 - 147533760*z3^2 + 188236800*z3^3 + 204726528*z3z5 - 
       511850880*z4 + 4457111040*z5 + 8640*z3*(189115 + 8083*z4 + 
         148175*z5) - 836733600*z6 + 4257546480*z7 - 1065974256*z8 + 
       5667632000*z9) - 18*Z11^2*Z12^2*(1310910645 + 6553472640*z3^2 + 
       760550400*z3^3 + 64717056*z3z5 + 1671690240*z4 - 
       480*z3*(-11479763 + 1804836*z4 - 19855110*z5) - 4754922720*z5 + 
       9697963200*z6 - 13881571920*z7 + 9099414288*z8 + 15313904000*z9) - 
     4*Z11^3*Z12*(-247855385 - 1736896320*z3^2 + 574848000*z3^3 + 
       1951693056*z3z5 - 5499270720*z4 + 21389301120*z5 + 
       960*z3*(6318218 + 585027*z4 + 3794505*z5) - 19645768800*z6 + 
       45643138800*z7 - 23940204912*z8 + 15765558400*z9) + 
     15*Z11^4*(32308666807 + 28482542464*z3^2 + 11741322240*z3^3 + 
       31403227392*z3z5 - 20414027712*z4 - 96*z3*(-660159147 + 17546704*z4 - 
         652884810*z5) + 112542045024*z5 - 59544553280*z6 + 219640719152*z7 - 
       167262628464*z8 + 236425797760*z9)))/24300 + 
  T200^2*((-3*T102*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (8*T211*(-52199385 + 211731264*z3^2 + 5160960*z3^3 + 15116544*z3z5 - 
       75533256*z4 + 72*z3*(-1105429 + 383232*z4 - 3833280*z5) - 
       130589280*z5 - 468972000*z6 + 225331848*z7 - 589969008*z8 + 
       76195840*z9))/135 - 
    (4*T111*(3*Z12*(334323375 + 703085760*z3^2 + 108288000*z3^3 + 
         134120448*z3z5 + 64156320*z4 + 772140960*z5 - 
         5760*z3*(-162694 + 38079*z4 + 26640*z5) + 258847200*z6 + 
         2381520960*z7 - 1328757696*z8 + 1598752000*z9) + 
       5*Z11*(388464531 + 1401401664*z3^2 + 802252800*z3^3 + 
         3373166592*z3z5 - 2426895648*z4 - 1152*z3*(-3144872 + 163719*z4 - 
           1445760*z5) + 8523959328*z5 - 9673256160*z6 + 26671754304*z7 - 
         22412277504*z8 + 11844371200*z9)))/675) + 
  T300*((-8*T202*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 2610480*z4 - 
       20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 10249000*z6 + 
       5390900*z7 - 28073304*z8))/25 + 
    (16*T211*(Z12*(218233685 - 101205360*z3^2 + 8524800*z3^3 + 
         20409408*z3z5 + 9952560*z4 + 333821040*z5 + 
         240*z3*(67852 + 104445*z4 + 1272270*z5) - 10819800*z6 - 
         85684560*z7 + 199057284*z8 + 395196800*z9) + 
       5*Z11*(317737527 + 115604112*z3^2 + 74004480*z3^3 + 150330816*z3z5 - 
         166850640*z4 + 1036480464*z5 + 144*z3*(3387610 + 148669*z4 + 
           2739090*z5) - 487849560*z6 + 1543106256*z7 - 912476772*z8 + 
         1722553600*z9)))/225 - 
    (32*T111*(-3*Z12^2*(288516900 + 89596440*z3^2 + 24163200*z3^3 + 
         52071984*z3z5 + 27504900*z4 + 447905160*z5 + 
         180*z3*(661564 + 68265*z4 + 1544625*z5) - 87476850*z6 + 
         311813190*z7 - 99585693*z8 + 556326800*z9) + 
       3*Z11*Z12*(170474365 - 3875040*z3^2 + 43257600*z3^3 - 17229024*z3z5 + 
         126028080*z4 - 60*z3*(-2409017 + 194094*z4 - 12011010*z5) + 
         68305440*z5 + 719851500*z6 - 1267169340*z7 + 870403698*z8 + 
         1364813600*z9) + Z11^2*(11414389770 + 8051443560*z3^2 + 
         3150806400*z3^3 + 8133155568*z3z5 - 4768958700*z4 - 
         180*z3*(-95490826 + 4178403*z4 - 105682725*z5) + 30702616200*z5 - 
         14889074850*z6 + 57797536950*z7 - 42088092561*z8 + 64644011600*z9)))/
     675) + 
  T200*((T202*Y1*(Z12*(63759475 - 32254080*z3^2 - 4230144*z3z5 + 
         62934480*z4 + 480*z3*(10243 + 3816*z4 - 66960*z5) + 10847040*z5 + 
         70046400*z6 - 83682720*z7 + 60602688*z8) + 
       Z11*(1023764465 + 147747200*z3^2 - 72410112*z3z5 - 44513040*z4 + 
         160*z3*(5080393 + 216888*z4 - 3086640*z5) + 448282560*z5 + 
         833451200*z6 - 504524320*z7 + 1037375424*z8)))/150 - 
    (64*T111*T300*(31918365 - 243437940*z3^2 + 88444800*z3^3 + 
       470440224*z3z5 - 302829840*z4 - 90*z3*(-4466681 + 25248*z4 - 
         7204320*z5) + 1277940600*z5 - 998032050*z6 + 3215994030*z7 - 
       2390743998*z8 + 1305789200*z9))/225 + 
    T102*(-1/75*(Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
           6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 
           17059400*z6 + 13135900*z7 - 15447744*z8) - 
         12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
           346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 
           11395810*z7 - 10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 
           224446464*z3z5 + 288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 
             79438320*z5) + 606254160*z5 + 1840780600*z6 - 1335471140*z7 + 
           3215507328*z8))) - (2*T111*(845698725 + 2095053120*z3^2 + 
         1951488000*z3^3 + 7948067328*z3z5 - 4935850560*z4 - 
         2160*z3*(-5362791 + 11088*z4 - 4539200*z5) + 18543231360*z5 - 
         18781394400*z6 + 49759552800*z7 - 45706143456*z8 + 28811552000*z9))/
       75) + (2*T211*(-9*Z12^2*(365136405 - 125979360*z3^2 + 37900800*z3^3 + 
         91362816*z3z5 - 141412320*z4 - 480*z3*(-834571 + 140064*z4 - 
           736395*z5) + 1108356720*z5 + 38233200*z6 + 1746931320*z7 - 
         503809632*z8 + 1126462400*z9) + 6*Z11*Z12*(417883075 + 
         1421056800*z3^2 + 137894400*z3^3 + 76432896*z3z5 + 211881600*z4 - 
         240*z3*(-4596077 + 1669752*z4 - 6706230*z5) - 756047760*z5 + 
         2464743600*z6 - 2773356600*z7 + 1340018208*z8 + 3128529600*z9) + 
       5*Z11^2*(9963923295 + 4220357472*z3^2 + 3162908160*z3^3 + 
         9015307776*z3z5 - 8027673696*z4 + 41932853712*z5 + 
         288*z3*(62292377 + 1124712*z4 + 49063815*z5) - 25680302640*z6 + 
         77935081032*z7 - 55202163552*z8 + 66740864320*z9)))/2025 - 
    (4*T111*(243*Z12^3*(-8877615 - 20884640*z3^2 + 1440000*z3^3 + 
         5159808*z3z5 - 7169460*z4 + 49516880*z5 - 
         80*z3*(-364808 + 1764*z4 + 148005*z5) - 18941600*z6 + 121908990*z7 - 
         44697816*z8 + 696800*z9) + 9*Z11^2*Z12*(-728802725 + 
         1407896640*z3^2 + 28396800*z3^3 - 640358784*z3z5 + 1391350140*z4 - 
         240*z3*(528568 + 755784*z4 - 9649905*z5) - 6634361040*z5 + 
         7076415600*z6 - 15518210250*z7 + 8523289368*z8 + 768015200*z9) - 
       9*Z11*Z12^2*(5011198455 + 1524561840*z3^2 + 665683200*z3^3 + 
         956199168*z3z5 + 179980380*z4 - 720*z3*(-5774288 + 604374*z4 - 
           10232385*z5) + 6797314080*z5 + 2581392600*z6 + 4150290870*z7 + 
         685304064*z8 + 17587656800*z9) + Z11^3*(250182064665 + 
         175947446160*z3^2 + 79624224000*z3^3 + 210370162176*z3z5 - 
         145441132740*z4 - 720*z3*(-607807072 + 12958746*z4 - 604102005*z5) + 
         823085778240*z5 - 439888800600*z6 + 1545315240870*z7 - 
         1152446728752*z8 + 1636613122400*z9)))/6075) + 
  T102*((T202*Y1*(213070747 + 43121088*z3^2 - 17169408*z3z5 + 13615200*z4 + 
       48*z3*(4575829 + 413928*z4 - 2505600*z5) + 61739424*z5 + 
       152438400*z6 - 105123744*z7 + 245975616*z8))/15 - 
    (2*T300*Y1*(Z12*(4357135 - 13166400*z3^2 - 4292352*z3z5 + 19259280*z4 + 
         480*z3*(-184825 + 8562*z4 - 69120*z5) + 122245440*z5 + 23071200*z6 - 
         1703760*z7 + 61493904*z8) + 5*Z11*(189634081 + 35018816*z3^2 - 
         14618880*z3z5 + 26368368*z4 + 32*z3*(4668761 + 633090*z4 - 
           3240000*z5) + 23453760*z5 + 126594080*z6 - 110247280*z7 + 
         209435760*z8)))/25 - 
    (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
         645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
           112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
       36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
         59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 86691840*z5 - 
         128911200*z6 + 73244880*z7 - 297666144*z8) + 
       27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
         480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
         13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*
        (-229592795 + 22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
         1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
         170244000*z6 - 103535760*z7 + 90904032*z8) + 
       Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
         6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
         17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 90100155168*z8)))/
     10800 + (T211*(3*Z12*(5107811475 + 3612435840*z3^2 + 510566400*z3^3 - 
         304694784*z3z5 + 2723291280*z4 - 17280*z3*(-95155 + 70437*z4 - 
           423370*z5) + 1358066880*z5 + 10039291200*z6 - 4127299200*z7 + 
         9284619168*z8 + 13614976000*z9) + 
       Z11*(205293348075 + 142715917440*z3^2 + 69027840000*z3^3 + 
         186781137408*z3z5 - 184965251760*z4 + 864184605120*z5 + 
         5760*z3*(81383170 + 1649601*z4 + 50537970*z5) - 469440014400*z6 + 
         1441332167040*z7 - 1048393298016*z8 + 1416371353600*z9)))/2025 + 
    (T111*(27*Z12^2*(4537326605 + 1907205120*z3^2 + 312883200*z3^3 - 
         30150144*z3z5 + 391575600*z4 - 5760*z3*(-258525 + 92481*z4 - 
           592825*z5) + 4830560640*z5 + 3152750400*z6 + 2400125280*z7 + 
         2486649888*z8 + 10002899200*z9) - 6*Z11*Z12*
        (-389041965 + 10399242240*z3^2 + 1268582400*z3^3 - 1089759744*z3z5 + 
         9015146640*z4 - 5760*z3*(-1166273 + 164583*z4 - 2681835*z5) - 
         29309535360*z5 + 35110584000*z6 - 60331845600*z7 + 37186747488*z8 + 
         28589868800*z9) - 5*Z11^2*(369488542053 + 256572029952*z3^2 + 
         111601612800*z3^3 + 296944538112*z3z5 - 218017888848*z4 - 
         1152*z3*(-572795555 + 7327269*z4 - 492244245*z5) + 
         1190224275840*z5 - 623135160000*z6 + 2202367293792*z7 - 
         1618838698464*z8 + 2279706261760*z9)))/4050) + 
  T111*(T202*(Z11*(18689682239/135 + (405061888*z3^2)/5 + 
        (306790400*z3^3)/9 + (2303990784*z3z5)/25 - (791350384*z4)/15 - 
        (64*z3*(-121247441 + 6916464*z4 - 138246840*z5))/45 + 
        (3156133568*z5)/9 - 185294720*z6 + (32438682848*z7)/45 - 
        (12915202368*z8)/25 + (56654854144*z9)/81) + 
      (Z12*(2519322945 + 2411769600*z3^2 + 510566400*z3^3 + 56982528*z3z5 + 
         1164743280*z4 - 5760*z3*(-319031 + 106956*z4 - 767460*z5) + 
         3332975040*z5 + 6763478400*z6 - 7121941920*z7 + 4103089344*z8 + 
         13614976000*z9))/675) + 
    (405*Z12^5*(40653927 + 8343936*z3^2 - 7096320*z3^3 - 49144320*z3z5 + 
        439344*z4 + 144*z3*(-225301 + 155016*z4 - 449640*z5) + 28754784*z5 + 
        3424320*z6 - 268630056*z7 + 238788000*z8 + 28770560*z9) - 
      135*Z11*Z12^4*(272161377 + 1044768384*z3^2 + 179343360*z3^3 + 
        462703104*z3z5 - 19775664*z4 - 432*z3*(-1358667 + 287976*z4 - 
          2316200*z5) - 118530144*z5 - 420217920*z6 + 1487058984*z7 - 
        2358432288*z8 + 2808440320*z9) - 270*Z11^2*Z12^3*
       (1743050007 + 601750656*z3^2 + 315279360*z3^3 + 614490624*z3z5 - 
        412056720*z4 - 144*z3*(-13464047 + 181992*z4 - 17527800*z5) + 
        3561581664*z5 - 1022097600*z6 + 4702403448*z7 - 2796376608*z8 + 
        7435861760*z9) + 3*Z11^4*Z12*(1426703365 + 20473395840*z3^2 + 
        1069516800*z3^3 - 7126507008*z3z5 + 23853960720*z4 - 
        240*z3*(13712113 + 30848760*z4 - 202497720*z5) - 65743680480*z5 + 
        93448670400*z6 - 193285489080*z7 + 114578469216*z8 + 
        24670304000*z9) - 6*Z11^3*Z12^2*(13387950285 - 33019240320*z3^2 + 
        2805350400*z3^3 + 17664459264*z3z5 - 43123909680*z4 + 
        720*z3*(40240589 + 12781944*z4 - 46702440*z5) + 163253573280*z5 - 
        159392952000*z6 + 317358380520*z7 - 216068365728*z8 + 
        75528601600*z9) - Z11^5*(1277834977035 + 954959771520*z3^2 + 
        440315596800*z3^3 + 1203828936192*z3z5 - 857893228560*z4 - 
        720*z3*(-3342308087 + 49038696*z4 - 3091840200*z5) + 
        4588487290080*z5 - 2598385752000*z6 + 8924951086200*z7 - 
        6709207519584*z8 + 8936624320000*z9))/72900) + 
  T002^2*((-18*T102*Y1*(155999675 + 35796480*z3^2 - 15614208*z3z5 + 
       20826000*z4 + 720*z3*(206027 + 26804*z4 - 153120*z5) + 33970560*z5 + 
       127428000*z6 - 99606000*z7 + 223695216*z8))/25 - 
    (2*T300*Y1*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 394039440*z4 + 
       480*z3*(3409957 + 470484*z4 - 2756160*z5) + 79566720*z5 + 
       1518705600*z6 - 1297317120*z7 + 2684342592*z8))/25 - 
    (2*Y1*(9*Z12^3*(18002915 + 3868560*z3^2 - 1617408*z3z5 + 5004540*z4 + 
         2160*z3*(6344 + 1165*z4 - 5280*z5) - 1190520*z5 + 5722200*z6 - 
         9870420*z7 + 23171616*z8) + Z11^2*Z12*(-176897575 + 19385520*z3^2 - 
         2363904*z3z5 - 160512300*z4 + 6480*z3*(27124 + 3133*z4 - 2720*z5) + 
         301936920*z5 + 28480200*z6 + 39059460*z7 + 33866208*z8) + 
       3*Z11*Z12^2*(63499625 + 10951440*z3^2 - 4230144*z3z5 - 10862100*z4 + 
         720*z3*(148120 + 5619*z4 - 41760*z5) + 54322440*z5 + 43143000*z6 - 
         7072020*z7 + 60602688*z8) + Z11^3*(2845906885 + 723981200*z3^2 - 
         316514304*z3z5 + 223743660*z4 + 240*z3*(13019312 + 1741953*z4 - 
           9312480*z5) + 1091804360*z5 + 2495581400*z6 - 1871654900*z7 + 
         4534507008*z8)))/225 - 
    (T200*Y1*(-9*Z12*(54497405 + 8341120*z3^2 - 1078272*z3z5 + 1069680*z4 + 
         6868480*z5 - 160*z3*(-425597 + 53172*z4 + 43200*z5) + 100024000*z6 - 
         16646880*z7 + 15447744*z8) + Z11*(24141194705 + 5309435520*z3^2 - 
         2334292992*z3z5 + 3817946160*z4 + 480*z3*(44918201 + 5951916*z4 - 
           34326720*z5) + 3816288000*z5 + 18304948800*z6 - 14976767520*z7 + 
         33441989184*z8)))/225 + 
    T111*(-1/25*(Z12*(83466240*z3^2 + 160*z3*(-198101 + 118584*z4 - 
           632160*z5) + 3*(62992775 - 20818944*z3z5 + 51331440*z4 - 
           126838720*z5 + 145408000*z6 - 408446720*z7 + 298260288*z8))) + 
      Z11*(-3498154603/5 - (2324950016*z3^2)/5 - 194281472*z3^3 - 
        (2548399104*z3z5)/5 + 342699600*z4 + 
        (32*z3*(-549386909 + 1713960*z4 - 433170720*z5))/15 - 2011122112*z5 + 
        984927616*z6 - 3722242048*z7 + (13349118528*z8)/5 - 
        (35536850944*z9)/9)) + T211*(509954086/5 + (352196096*z3^2)/5 + 
      27754496*z3^3 + (1784595456*z3z5)/25 - (244732128*z4)/5 + 
      (1442038784*z5)/5 + (256*z3*(9878413 + 15066*z4 + 7572960*z5))/15 - 
      135266944*z6 + 517182784*z7 - (9023781312*z8)/25 + (5076692992*z9)/9) + 
    T011*((-4*T200*(10517143205 + 7065736320*z3^2 + 3122380800*z3^3 + 
         8415747072*z3z5 - 5931491760*z4 - 160*z3*(-115049333 + 923292*z4 - 
           93586320*z5) + 32777013600*z5 - 17554992000*z6 + 62667137280*z7 - 
         46123642944*z8 + 63458662400*z9))/75 - 
      (2*(-12*Z11*Z12*(81955255 + 33697680*z3^2 - 25069824*z3z5 + 
           103100040*z4 - 280*z3*(80447 + 27216*z4 - 222480*z5) - 
           266613480*z5 + 257771400*z6 - 507010980*z7 + 359160048*z8) - 
         9*Z12^2*(100349635 + 87999840*z3^2 - 51383808*z3z5 + 165980160*z4 - 
           320*z3*(209113 + 27891*z4 - 480060*z5) - 407555280*z5 + 
           470178000*z6 - 810607800*z7 + 736144416*z8) + 
         Z11^2*(73556792285 + 50476836000*z3^2 + 21856665600*z3^3 + 
           58342892544*z3z5 - 41206553280*z4 - 320*z3*(-405534301 + 
             2561571*z4 - 330622020*z5) + 230923121040*z5 - 119197510800*z6 + 
           433169799960*z7 - 314737610688*z8 + 444210636800*z9)))/225)) + 
  T011*((8*T200^3*(315081129 - 457362432*z3^2 + 5160960*z3^3 - 
       281615616*z3z5 + 279616104*z4 - 72*z3*(-2723891 + 188304*z4 - 
         4020480*z5) - 12588480*z5 + 1376894880*z6 - 451835928*z7 + 
       2007487152*z8 + 76195840*z9))/135 - 
    (4*T102^2*(1305310845 + 861528240*z3^2 + 390297600*z3^3 + 
       1086789312*z3z5 - 1086900120*z4 + 5166687600*z5 + 
       6480*z3*(392775 + 7322*z4 + 198920*z5) - 2969706600*z6 + 
       8579201400*z7 - 6264313524*z8 + 7932332800*z9))/25 - 
    (32*T300^2*(1654888185 - 873021240*z3^2 + 469440000*z3^3 + 
       688432608*z3z5 - 1083371760*z4 + 8376270480*z5 + 
       720*z3*(3474244 + 625773*z4 + 3063870*z5) - 2901946500*z6 + 
       7835954220*z7 - 2794758066*z8 + 9677761600*z9))/225 - 
    (2*T200^2*(-27*Z12^2*(310640545 - 92574400*z3^2 + 16819200*z3^3 - 
         105871104*z3z5 - 116333520*z4 - 320*z3*(-1721854 + 66903*z4 - 
           72555*z5) + 318980320*z5 + 125849600*z6 + 2340504720*z7 - 
         258068592*z8 + 569801600*z9) + 6*Z11*Z12*(1287015605 + 
         3250483200*z3^2 + 539366400*z3^3 + 241698816*z3z5 + 2924157600*z4 - 
         240*z3*(-6853981 + 3529116*z4 - 12886140*z5) - 3099329760*z5 + 
         7566544800*z6 - 9167227440*z7 + 2740963968*z8 + 10898441600*z9) + 
       Z11^2*(104344853625 + 72970896960*z3^2 + 42721920000*z3^3 + 
         119605019904*z3z5 - 119836167120*z4 + 560144331360*z5 + 
         8640*z3*(30372857 + 313559*z4 + 20399805*z5) - 352492675200*z6 + 
         1052545898160*z7 - 760825253808*z8 + 885367318400*z9)))/2025 - 
    (8*T300*(81*Z12^3*(184742015 - 82887960*z3^2 + 12844800*z3^3 - 
         15546816*z3z5 - 64775160*z4 + 120*z3*(752309 + 220707*z4 - 
           128610*z5) + 338944740*z5 - 49245600*z6 + 436216140*z7 + 
         14048532*z8 + 298906400*z9) + 9*Z11^2*Z12*(2053784305 + 
         1597696920*z3^2 + 180230400*z3^3 - 415025856*z3z5 + 3413331000*z4 - 
         120*z3*(22391009 + 2972259*z4 - 29565210*z5) - 9655059300*z5 + 
         11641845600*z6 - 25604730300*z7 + 12911328612*z8 + 3551570400*z9) - 
       9*Z11*Z12^2*(1454441595 + 4099859640*z3^2 + 970041600*z3^3 + 
         507741696*z3z5 + 1928552760*z4 - 360*z3*(-15767419 + 740205*z4 - 
           20348010*z5) + 4322927340*z5 + 3295850400*z6 - 1933068420*z7 + 
         1420121808*z8 + 19870021600*z9) + 
       Z11^3*(313939869795 + 272312047800*z3^2 + 109140537600*z3^3 + 
         287137726848*z3z5 - 158695060680*z4 - 
         360*z3*(-1542682327 + 52737549*z4 - 1694315250*z5) + 
         960394473900*z5 - 486966837600*z6 + 1920397710060*z7 - 
         1477673491896*z8 + 2194388952800*z9)))/6075 + 
    (T202*(30*Z11*Z12*(14461683 + 1052002944*z3^2 + 22579200*z3^3 - 
         568581120*z3z5 + 4337009136*z4 - 1152*z3*(3280361 + 254520*z4 - 
           3215220*z5) - 11081067840*z5 + 9898416000*z6 - 21095675712*z7 + 
         11642667840*z8 - 191125760*z9) - 27*Z12^2*(3170708395 + 
         2384876160*z3^2 + 602265600*z3^3 + 287566848*z3z5 + 2423055600*z4 - 
         960*z3*(-2886373 + 211788*z4 - 6226680*z5) + 531979200*z5 + 
         3190521600*z6 - 2514387840*z7 + 3486573504*z8 + 12868947200*z9) + 
       Z11^2*(2169557098035 + 1644527491200*z3^2 + 685349222400*z3^3 + 
         1809065124864*z3z5 - 1011073205520*z4 - 
         2880*z3*(-1261001701 + 27397836*z4 - 1280683080*z5) + 
         6438770020800*z5 - 3323743200000*z6 + 12724902414720*z7 - 
         9460410510528*z8 + 13849551929600*z9)))/12150 + 
    (-2187*Z12^6*(13709915 + 9863520*z3^2 + 7372800*z3^3 + 26562816*z3z5 - 
        47730960*z4 + 214443600*z5 + 1440*z3*(54481 + 6090*z4 + 25240*z5) - 
        130119600*z6 + 152200920*z7 - 143467632*z8 + 213683200*z9) - 
      1944*Z11*Z12^5*(130524345 + 128855160*z3^2 + 78912000*z3^3 + 
        192518208*z3z5 - 287302140*z4 - 360*z3*(-1535521 + 378*z4 - 
          701280*z5) + 1159313580*z5 - 612899100*z6 + 2175171390*z7 - 
        1417097916*z8 + 1691224000*z9) - 1296*Z11^3*Z12^3*
       (3021138395 + 2184549720*z3^2 + 880934400*z3^3 + 2276071488*z3z5 - 
        1118297340*z4 - 120*z3*(-36998477 + 1966230*z4 - 50104800*z5) + 
        7848375900*z5 - 3546468300*z6 + 14762860110*z7 - 10971719676*z8 + 
        18096417600*z9) - 72*Z11^5*Z12*(865195385 - 4397238360*z3^2 + 
        1233446400*z3^3 + 5559751872*z3z5 - 13152577140*z4 + 
        120*z3*(89976101 + 13289094*z4 - 10927200*z5) + 53824236900*z5 - 
        50757520500*z6 + 110459716410*z7 - 63704960244*z8 + 28085236800*z9) - 
      405*Z11^2*Z12^4*(3219255135 + 4411485792*z3^2 + 1565798400*z3^3 + 
        4554309888*z3z5 - 2254839120*z4 - 864*z3*(-8486417 + 578346*z4 - 
          9627560*z5) + 11831154768*z5 - 7190345520*z6 + 26231484024*z7 - 
        23081852016*z8 + 29317199360*z9) - 9*Z11^4*Z12^2*
       (181410504015 + 74022006240*z3^2 + 67702579200*z3^3 + 
        197915933952*z3z5 - 249992980560*z4 + 1133463194640*z5 + 
        1440*z3*(309434129 + 2541762*z4 + 202231800*z5) - 785423458800*z6 + 
        2030054481720*z7 - 1427748637104*z8 + 1437404364800*z9) - 
      Z11^6*(3722732538165 + 2495050521120*z3^2 + 1285199769600*z3^3 + 
        3588275448576*z3z5 - 2919803623920*z4 - 
        1440*z3*(-5004285497 + 48421218*z4 - 4464344520*z5) + 
        15018716565360*z5 - 9186940285200*z6 + 28973081278440*z7 - 
        21198506937552*z8 + 26296057024000*z9))/1312200 + 
    T200*((-64*T300*(Z12*(158428585 + 60877800*z3^2 + 16012800*z3^3 - 
           1420416*z3z5 + 24648750*z4 - 30*z3*(-8675461 + 497700*z4 - 
             4229040*z5) + 11240400*z5 + 203029200*z6 + 516999615*z7 - 
           87695568*z8 + 452123200*z9) + 3*Z11*(356602165 + 78596920*z3^2 + 
           125740800*z3^3 + 374801472*z3z5 - 507577170*z4 + 2100859400*z5 + 
           10*z3*(84555827 + 4569588*z4 + 49623120*z5) - 1420333400*z6 + 
           3972743535*z7 - 2581579044*z8 + 2730560800*z9)))/225 + 
      T202*((345275392*z3^2)/15 + (121950208*z3^3)/9 + 
        z3*(4481447776/45 + 5239808*z4 + 13421056*z5) + 
        (2*(27068115225 + 44625904128*z3z5 - 76931780400*z4 + 
           245556673920*z5 - 177828393600*z6 + 453638829600*z7 - 
           331181247456*z8 + 305174137600*z9))/2025) + 
      (T102*(-3*Z12*(10956005205 + 20880253440*z3^2 + 3080908800*z3^3 - 
           2191961088*z3z5 + 29907448560*z4 - 34560*z3*(-280576 + 191325*z4 - 
             1225975*z5) - 38123219520*z5 + 63102931200*z6 - 71543838240*z7 + 
           56000102976*z8 + 63968883200*z9) - 5*Z11*(226032960189 + 
           151632055296*z3^2 + 79647436800*z3^3 + 218246317056*z3z5 - 
           222365414160*z4 + 1017406123200*z5 + 576*z3*(900806257 + 
             13340628*z4 + 557108460*z5) - 581070896640*z6 + 
           1762866588384*z7 - 1287224747712*z8 + 1643005043200*z9)))/2025 + 
      (9*Z12^4*(-710574435 - 2361300480*z3^2 + 157132800*z3^3 - 
          1539150336*z3z5 - 39113280*z4 + 4320*z3*(488001 + 64320*z4 - 
            549740*z5) + 751059360*z5 + 1655841600*z6 + 12838788720*z7 + 
          2906127072*z8 - 1637920000*z9) - 36*Z11*Z12^3*
         (2262215625 - 1559283840*z3^2 + 185702400*z3^3 - 1047147264*z3z5 - 
          1928262240*z4 + 7200*z3*(622229 + 54798*z4 - 160044*z5) + 
          11658009600*z5 - 2764576800*z6 + 9633756960*z7 + 599131728*z8 + 
          8421971200*z9) + 20*Z11^3*Z12*(4336473307 + 1857799296*z3^2 + 
          1480181760*z3^3 + 3499676928*z3z5 - 3826793952*z4 + 
          20789183424*z5 + 96*z3*(85425569 + 5458842*z4 + 27280500*z5) - 
          14301580320*z6 + 39767121600*z7 - 28259052336*z8 + 
          32571907840*z9) + 6*Z11^2*Z12^2*(74211689325 + 41518609920*z3^2 + 
          13195929600*z3^3 + 21964649472*z3z5 + 31333599360*z4 - 
          1440*z3*(-13241683 + 3485964*z4 - 81422940*z5) - 18419916960*z5 + 
          84356611200*z6 - 29360084400*z7 + 9712789056*z8 + 
          276447046400*z9) - Z11^4*(1648801129035 + 1313872135680*z3^2 + 
          560599603200*z3^3 + 1500060612096*z3z5 - 942940307520*z4 - 
          480*z3*(-6160748807 + 181649016*z4 - 6396265260*z5) + 
          5361459456480*z5 - 2813419608000*z6 + 10348568231760*z7 - 
          7954495058592*z8 + 11345269331200*z9))/24300) + 
    T102*((-16*T300*(8773222425 + 3831304320*z3^2 + 2408947200*z3^3 + 
         6371669952*z3z5 - 7486864020*z4 + 34376810760*z5 + 
         1080*z3*(15292621 + 630180*z4 + 8990100*z5) - 17931407400*z6 + 
         51669096120*z7 - 35850380004*z8 + 50719297600*z9))/225 + 
      (45*Z11^2*Z12*(4424522603 + 2141304192*z3^2 + 694886400*z3^3 + 
          1264813056*z3z5 - 1514341296*z4 + 10624032768*z5 + 
          192*z3*(38684773 + 4027698*z4 + 3173220*z5) - 5327216640*z6 + 
          10342774272*z7 - 7084055232*z8 + 15391800320*z9) - 
        27*Z12^3*(10080178485 + 1234327680*z3^2 + 1152000000*z3^3 + 
          570074112*z3z5 - 2949114960*z4 + 23811782400*z5 + 
          2880*z3*(3179131 + 48402*z4 + 1658100*z5) - 4433356800*z6 + 
          19345409280*z7 - 3840364224*z8 + 32142515200*z9) + 
        27*Z11*Z12^2*(18967987795 + 17922821760*z3^2 + 2768486400*z3^3 + 
          1448368128*z3z5 + 23809289040*z4 - 1920*z3*(452081 + 1105911*z4 - 
            20833710*z5) - 41463768960*z5 + 48860236800*z6 - 63220761600*z7 + 
          47786454144*z8 + 53466368000*z9) - Z11^3*(7817983290585 + 
          5756439070080*z3^2 + 2508506726400*z3^3 + 6719795748864*z3z5 - 
          4409202589200*z4 - 5760*z3*(-2397530860 + 45658503*z4 - 
            2263230630*z5) + 25254998881920*z5 - 13382170444800*z6 + 
          48789464590080*z7 - 36247213801728*z8 + 50900001382400*z9))/
       24300)) + 
  T002*((-2*T200^2*Y1*(20*Z11*(26120457 + 5480648*z3^2 - 2317248*z3z5 + 
         1686570*z4 + 8*z3*(4255211 + 219234*z4 - 2064420*z5) + 7693392*z5 + 
         30896660*z6 - 25091110*z7 + 33197796*z8) + 
       Z12*(106078055 - 30914400*z3^2 - 4914432*z3z5 + 45405720*z4 + 
         68903040*z5 - 960*z3*(67526 + 4041*z4 + 31590*z5) + 37021200*z6 - 
         87547320*z7 + 70406064*z8)))/75 + 
    (T202*Y1*(-9*Z12*(874345 + 1146880*z3^2 + 2156544*z3z5 - 8787120*z4 - 
         160*z3*(-536171 + 42264*z4 - 86400*z5) - 26052800*z5 + 68617600*z6 - 
         6613440*z7 - 30895488*z8) + Z11*(20570879765 + 4797262080*z3^2 - 
         2076751872*z3z5 + 3403515600*z4 + 480*z3*(37156835 + 5366232*z4 - 
           30568320*z5) + 2549764800*z5 + 16885929600*z6 - 14374612800*z7 + 
         29752354944*z8)))/450 - 
    (Y1*(-405*Z12^5*(-302677 + 250176*z3^2 + 124416*z3z5 - 470016*z4 - 
         96*z3*(23485 + 204*z4 - 11160*z5) - 2815872*z5 - 3035040*z6 + 
         2636880*z7 - 1782432*z8) + 135*Z11*Z12^4*(47298263 + 15816000*z3^2 - 
         5349888*z3z5 + 8917056*z4 + 96*z3*(535043 + 71700*z4 - 386280*z5) - 
         4660608*z5 + 38805600*z6 - 39390960*z7 + 76644576*z8) + 
       5*Z11^4*Z12*(-378932239 + 216325056*z3^2 - 36951552*z3z5 - 
         1092798720*z4 + 96*z3*(14826437 + 1134300*z4 - 2955960*z5) + 
         1762126464*z5 + 820480800*z6 - 458862096*z7 + 529382304*z8) + 
       18*Z11^2*Z12^3*(1313272745 + 294052800*z3^2 - 129268224*z3z5 + 
         235140480*z4 + 480*z3*(2093143 + 384396*z4 - 1894680*z5) + 
         195237120*z5 + 814317600*z6 - 596203920*z7 + 1851946848*z8) + 
       6*Z11^3*Z12^2*(2370755695 + 455588160*z3^2 - 223575552*z3z5 - 
         255746880*z4 + 1440*z3*(2266443 + 203980*z4 - 1114200*z5) + 
         1760524800*z5 + 1952412000*z6 - 1049881200*z7 + 3203030304*z8) + 
       Z11^5*(31418499925 + 8176809920*z3^2 - 3512139264*z3z5 + 
         605630400*z4 + 160*z3*(229102699 + 29433444*z4 - 155147400*z5) + 
         14957911680*z5 + 28451866400*z6 - 20880183760*z7 + 50316272928*z8)))/
     32400 + T102*((4*Y1*Z11*Z12*(123177365 + 14505360*z3^2 - 2363904*z3z5 + 
          33205140*z4 - 66451800*z5 - 2160*z3*(-25144 + 1905*z4 + 8160*z5) + 
          69955800*z6 - 69731460*z7 + 33866208*z8) + 
        6*Y1*Z12^2*(36128555 + 10509360*z3^2 - 4230144*z3z5 + 23056380*z4 + 
          720*z3*(-4073 + 11559*z4 - 41760*z5) - 29268840*z5 + 25800*z6 - 
          39830220*z7 + 60602688*z8) - 6*Y1*Z11^2*(1436157735 + 
          342697040*z3^2 - 151911936*z3z5 + 186985860*z4 + 
          240*z3*(5768467 + 806475*z4 - 4468320*z5) + 360944360*z5 + 
          1202934200*z6 - 949453940*z7 + 2176349472*z8))/75 - 
      (16*T111*(630445905 + 405977760*z3^2 + 195148800*z3^3 + 
         542904768*z3z5 - 387640350*z4 - 30*z3*(-39176767 + 543888*z4 - 
           32754240*z5) + 2116764900*z5 - 1162984500*z6 + 4220043120*z7 - 
         3125138436*z8 + 3966166400*z9))/25) + 
    T300*((-2*Y1*(-4*Z11*Z12*(22541455 + 6932040*z3^2 + 2892672*z3z5 - 
           5247000*z4 - 150*z3*(-546919 + 38352*z4 - 119664*z5) - 
           77094480*z5 + 76546500*z6 - 90030750*z7 - 41441544*z8) + 
         15*Z12^2*(-4553437 + 962832*z3^2 + 933120*z3z5 - 8571456*z4 - 
           36*z3*(165543 + 50560*z4 - 190800*z5) - 3944544*z5 - 5553240*z6 + 
           13612020*z7 - 13368240*z8) + Z11^2*(3409414205 + 780043120*z3^2 - 
           340713216*z3z5 + 674944320*z4 + 100*z3*(28030991 + 4112544*z4 - 
             24029136*z5) + 212916000*z5 + 2760669400*z6 - 2342433140*z7 + 
           4881190032*z8)))/75 - (4*T111*(46054536255 + 15554592000*z3^2 + 
         9635788800*z3^3 + 25164753408*z3z5 - 9465692400*z4 - 
         4320*z3*(-11778491 + 483888*z4 - 16262160*z5) + 95403425760*z5 - 
         52635808800*z6 + 216930719520*z7 - 138789477216*z8 + 
         202877190400*z9))/225) + 
    (T211*(6*Z11*Z12*(10810590675 + 11195366400*z3^2 + 112896000*z3^3 - 
         3700629504*z3z5 + 8763688080*z4 - 4320*z3*(110689 + 123072*z4 - 
           668540*z5) - 30191267520*z5 + 43870334400*z6 - 108396168480*z7 + 
         70501425408*z8 - 955628800*z9) - 27*Z12^2*(1570653585 + 
         3480238080*z3^2 + 602265600*z3^3 + 206198784*z3z5 + 428845680*z4 - 
         1440*z3*(-3575757 + 175032*z4 - 5001500*z5) + 1326336960*z5 + 
         4847428800*z6 - 3435993120*z7 + 4652284032*z8 + 12868947200*z9) + 
       Z11^2*(2163640492365 + 1717800721920*z3^2 + 685349222400*z3^3 + 
         1788553654272*z3z5 - 1120344434640*z4 - 
         1440*z3*(-2675676473 + 45217800*z4 - 2455042860*z5) + 
         6611152812480*z5 - 3187771329600*z6 + 12561378288480*z7 - 
         9166555206144*z8 + 13849551929600*z9)))/12150 + 
    (T111*(-135*Z12^3*(2042577333 - 34124544*z3^2 + 230400000*z3^3 + 
         127899648*z3z5 - 160682832*z4 - 3456*z3*(-529601 + 23286*z4 - 
           640490*z5) + 3092872896*z5 - 446981760*z6 + 4508864928*z7 - 
         966992256*z8 + 6428503040*z9) + 135*Z11*Z12^2*
        (2814378163 + 5379197184*z3^2 + 553697280*z3^3 + 33177600*z3z5 + 
         1862419536*z4 - 576*z3*(-5144145 + 1289388*z4 - 12228700*z5) - 
         4887631680*z5 + 10568309760*z6 - 14861135520*z7 + 13231952640*z8 + 
         10693273600*z9) + 9*Z11^2*Z12*(4028998835 + 8133707520*z3^2 + 
         3474432000*z3^3 + 5429016576*z3z5 + 3897930960*z4 - 
         3840*z3*(259471 + 1958769*z4 - 13916835*z5) + 30107703360*z5 + 
         4647369600*z6 + 63345640800*z7 - 22597460352*z8 + 76959001600*z9) - 
       Z11^3*(8083360274205 + 5827548015360*z3^2 + 2508506726400*z3^3 + 
         6689867231232*z3z5 - 4568076663120*z4 - 
         2880*z3*(-5027556545 + 41308164*z4 - 4277752740*z5) + 
         25639331595840*z5 - 13329697132800*z6 + 48481022973600*z7 - 
         35818446219264*z8 + 50900001382400*z9)))/24300 + 
    T200*((-4*T300*Y1*(58930245 + 38259040*z3^2 - 7713792*z3z5 - 
         29690160*z4 + 40*z3*(4436375 + 181128*z4 - 1466640*z5) + 
         32955840*z5 + 135168400*z6 - 50183720*z7 + 110510784*z8))/25 - 
      (T102*Y1*(5276991805 + 1109692800*z3^2 - 476264448*z3z5 + 
         282666960*z4 + 7680*z3*(757639 + 59580*z4 - 438480*z5) + 
         1676355840*z5 + 5313024000*z6 - 3041889120*z7 + 6823149696*z8))/75 + 
      (Y1*(45*Z12^3*(-41108635 + 21667584*z3^2 + 248832*z3z5 - 1496592*z4 + 
           192*z3*(95215 + 21894*z4 - 360*z5) - 38817024*z5 - 16385280*z6 + 
           17642304*z7 - 3564864*z8) + 9*Z11^2*Z12*(633309855 + 
           69126400*z3^2 - 28947456*z3z5 + 169108560*z4 - 157301760*z5 - 
           320*z3*(-822233 + 66522*z4 + 655560*z5) + 677248000*z6 - 
           652694720*z7 + 414712512*z8) + 27*Z11*Z12^2*(315755695 + 
           20267520*z3^2 - 28947456*z3z5 + 89662800*z4 + 
           960*z3*(-63703 + 27126*z4 - 203400*z5) - 27621120*z5 + 
           105830400*z6 - 56226240*z7 + 414712512*z8) - 
         Z11^3*(48368173965 + 11055454720*z3^2 - 4949517312*z3z5 + 
           7977172080*z4 + 320*z3*(136734955 + 19680414*z4 - 109078920*z5) + 
           9412024320*z5 + 37422803200*z6 - 29473062080*z7 + 
           70908709824*z8)))/2700 + (8*T211*(11425554435 + 4063586400*z3^2 + 
         3429849600*z3^3 + 11335355136*z3z5 - 10875891600*z4 + 
         54106004880*z5 + 1440*z3*(9866023 + 611100*z4 + 3601575*z5) - 
         42721333200*z6 + 116062394760*z7 - 85358003472*z8 + 76293534400*z9))/
       2025 - (2*T111*(3*Z12*(2059605285 + 13001385600*z3^2 + 
           1540454400*z3^3 - 905624064*z3z5 + 1224015840*z4 - 
           720*z3*(-14072425 + 3896928*z4 - 13976880*z5) - 1494011520*z5 + 
           30657830400*z6 - 42215939280*z7 + 25272930528*z8 + 
           31984441600*z9) + 5*Z11*(138243770439 + 72121383936*z3^2 + 
           39823718400*z3^3 + 109606887936*z3z5 - 69213366432*z4 - 
           144*z3*(-1454420501 + 33008400*z4 - 1446106320*z5) + 
           433152326016*z5 - 253144025280*z6 + 898397026992*z7 - 
           650542469472*z8 + 821502521600*z9)))/2025) + 
    T011*(T102*((Z12*(29199017 - 34181760*z3^2 + 27620352*z3z5 - 
           76670640*z4 + 32*z3*(980267 + 177228*z4 - 3746880*z5) + 
           233872896*z5 - 278576640*z6 + 518638176*z7 - 395699904*z8))/5 + 
        Z11*(-3961085755/3 - 913164928*z3^2 - 388562944*z3^3 - 
          (25644404736*z3z5)/25 + (3397409328*z4)/5 + 
          (32*z3*(-1061895563 + 11001852*z4 - 915943680*z5))/15 - 
          (19779622528*z5)/5 + 1995235584*z6 - 7468995808*z7 + 
          (135789334272*z8)/25 - (71073701888*z9)/9)) + 
      (2*T202*(4446139287 + 3013008768*z3^2 + 1248952320*z3^3 + 
         3256091136*z3z5 - 1846231920*z4 - 48*z3*(-145284791 + 2722032*z4 - 
           139199040*z5) + 11761135488*z5 - 5808585600*z6 + 23340360096*z7 - 
         16870578912*z8 + 25383464960*z9))/45 - 
      (4*T200^2*(18733898595 + 69612868800*z3^2 + 26953113600*z3^3 + 
         96150737664*z3z5 - 105674811840*z4 - 2880*z3*(-57592847 + 
           833364*z4 - 4958370*z5) + 358226377920*z5 - 316889906400*z6 + 
         867985017840*z7 - 700565621328*z8 + 514925286400*z9))/2025 - 
      (2*T300*(3*Z12*(11003115675 + 2569691520*z3^2 + 1140940800*z3^3 - 
           1334237184*z3z5 + 7846686000*z4 - 9418003200*z5 + 
           7200*z3*(-447151 + 101772*z4 + 3279192*z5) + 30331929600*z6 - 
           65792429280*z7 + 44956695168*z8 + 33140454400*z9) + 
         Z11*(804337366875 + 620213569920*z3^2 + 242471116800*z3^3 + 
           623423443968*z3z5 - 336579112080*z4 - 4320*z3*(-302356889 + 
             8480604*z4 - 315141720*z5) + 2152930694400*z5 - 
           1023116832000*z6 + 4219427026080*z7 - 3118402950336*z8 + 
           4899770854400*z9)))/675 + 
      (T200*(54*Z12^2*(6932976875 + 2060340480*z3^2 + 926208000*z3^3 + 
           1014778368*z3z5 + 1392297840*z4 - 1200*z3*(-2624707 + 185004*z4 - 
             8520036*z5) + 4070088960*z5 + 5201532000*z6 - 774680400*z7 + 
           3618389664*z8 + 21967449600*z9) + 12*Z11*Z12*(10451451555 - 
           5663813760*z3^2 + 2280038400*z3^3 + 8816179968*z3z5 - 
           15112904400*z4 + 720*z3*(22615337 + 475560*z4 - 9801300*z5) + 
           55715124960*z5 - 50268859200*z6 + 135537196320*z7 - 
           93112598736*z8 + 50741785600*z9) - 2*Z11^2*(2592153385395 + 
           1930293953280*z3^2 + 808091136000*z3^3 + 2130741448704*z3z5 - 
           1358141927760*z4 - 720*z3*(-6250355713 + 119673900*z4 - 
             5984155980*z5) + 7906931282880*z5 - 4026415500000*z6 + 
           14954443966800*z7 - 11171970551808*z8 + 16406329664000*z9)))/
       6075 + (-243*Z12^4*(-87794135 + 1084259520*z3^2 + 206438400*z3^3 + 
          679560192*z3z5 - 168334560*z4 - 480*z3*(-2176535 + 315684*z4 - 
            2048280*z5) + 102060480*z5 - 468900000*z6 + 2272963200*z7 - 
          2919547584*z8 + 2992998400*z9) - 864*Z11*Z12^3*
         (1616958105 + 1162884600*z3^2 + 380736000*z3^3 + 855849888*z3z5 - 
          356598450*z4 - 360*z3*(-5785214 + 235845*z4 - 8244300*z5) + 
          3052479780*z5 - 812581200*z6 + 4561998750*z7 - 3252137526*z8 + 
          7995588800*z9) - 72*Z11^3*Z12*(-1688846435 - 4358619360*z3^2 + 
          628992000*z3^3 + 3908456064*z3z5 - 10957357800*z4 + 
          1440*z3*(4351111 + 628047*z4 - 2110860*z5) + 37357209360*z5 - 
          34180048800*z6 + 76631442840*z7 - 47123258328*z8 + 
          14110252800*z9) - 54*Z11^2*Z12^2*(8812592325 + 648648000*z3^2 + 
          4609843200*z3^3 + 15421819392*z3z5 - 24939668160*z4 + 
          94304751360*z5 + 480*z3*(73546231 + 1475784*z4 + 29614440*z5) - 
          71317303200*z6 + 167911442400*z7 - 124585068384*z8 + 
          98305664000*z9) - Z11^4*(8356691667615 + 5826849099840*z3^2 + 
          2708976844800*z3^3 + 7392578254848*z3z5 - 5606421734880*z4 - 
          1440*z3*(-10842229627 + 103518252*z4 - 9280583640*z5) + 
          29686659399360*z5 - 16602611752800*z6 + 56488761345600*z7 - 
          41562811725696*z8 + 55152066252800*z9))/72900))}


==> anc/rge/even/T020_rge_1_6.m <==
{24*T120 + 12*T011*Y1 + 4*T020*(Z11 - Z12), -144*T011^2 + 24*T002*T020 + 
  16*T220 - 60*T111*Y1 - 64*T120*Z11 - 40*T011*Y1*Z11 + 
  T020*(40*T200 - (28*Z11^2)/3 + 12*Z12^2), -1224*T120*T200 - 576*T211*Y1 + 
  T002*(1176*T120 + 2052*T011*Y1 + 4*T020*(29*Z11 - 33*Z12)) + 
  36*T111*Y1*(49*Z11 - 5*Z12) - 32*T220*(17*Z11 + 3*Z12) + 
  T011^2*(3952*Z11 + 96*Z12) + T120*(892*Z11^2 + 48*Z11*Z12 - 324*Z12^2) + 
  T020*(-408*T102 + 1632*T300 + (811*Z11^3)/9 - 61*Z11^2*Z12 - 
    111*Z11*Z12^2 + 41*Z12^3 + T200*(736*Z11 + 240*Z12)) + 
  T011*(5496*T111 + 1584*T200*Y1 + 3*Y1*(241*Z11^2 + 14*Z11*Z12 + 33*Z12^2)), 
 4680*T002^2*T020 + T200*(-48*T111*Y1*(545 + 156*z3) + 
    (32*T220*(-629 + 300*z3))/3 + 
    (32*T120*(3*Z12*(-289 + 60*z3) + Z11*(-2717 + 1020*z3)))/3) + 
  (16*T220*(-27*Z12^2*(5 + 16*z3 + 6*z4) + 12*Z11*Z12*(14 + 12*z3 + 9*z4) + 
     Z11^2*(4777 + 912*z3 + 1134*z4)))/9 + 
  (4*T211*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
     Z11*(14243 + 1632*z3 + 3024*z4)))/3 + 
  T120*(896*T300*(-47 + 30*z3) + 120*T102*(-355 + 48*z3) + 
    8*Z11^2*Z12*(219 - 124*z3 + 12*z4) + 8*Z12^3*(-355 + 252*z3 + 36*z4) + 
    8*Z11*Z12^2*(329 + 60*z3 + 108*z4) - 
    (8*Z11^3*(31547 + 6612*z3 + 6804*z4))/27) - 
  (T111*Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
     2*Z11*Z12*(2987 + 576*z3 + 144*z4) + 
     Z11^2*(103025 + 11712*z3 + 21168*z4)))/3 + 
  T011^2*((8*T200*(-40777 + 9648*z3))/3 - 
    (32*(9*Z11*Z12*(-97 + 60*z3 - 6*z4) - 9*Z12^2*(-37 + 90*z3 + 63*z4) + 
       Z11^2*(19310 + 3150*z3 + 3969*z4)))/9) + 
  T002*(-96*T011^2*(1327 + 156*z3 + 252*z4) - 
    12*T111*Y1*(5113 + 624*z3 + 1008*z4) + 
    8*T220*(1429 + 1616*z3 + 1008*z4) - 
    32*T120*(-4*Z12*(4 + 6*z3 + 9*z4) + Z11*(1503 + 152*z3 + 252*z4)) - 
    16*T011*Y1*(6*Z12*(-25 + 12*z3) + Z11*(4963 + 696*z3 + 1008*z4)) + 
    T020*((32*Z11^2*(-2095 + 84*z3 - 279*z4))/9 + 
      32*Z12^2*(100 + 12*z3 + 9*z4) + 16*Z11*Z12*(149 + 32*z3 + 36*z4) - 
      (8*T200*(-3919 + 7824*z3 + 4608*z4))/3)) + 
  T020*(T200^2*(32864/3 - 10624*z3) - (Z12^4*(-227 + 352*z3 + 48*z4))/2 - 
    (2*Z11*Z12^3*(-709 + 288*z3 + 144*z4))/3 + 
    Z11^2*Z12^2*(233 + 544*z3 + 240*z4) + (40*T202*(-115 + 576*z3 + 288*z4))/
     3 + (2*Z11^3*Z12*(2117 + 3360*z3 + 1008*z4))/27 - 
    (Z11^4*(181597 + 9696*z3 + 31536*z4))/162 + 
    (16*T102*(-3*Z12*(-79 + 216*z3 + 72*z4) + Z11*(1129 + 648*z3 + 360*z4)))/
     3 - (64*T300*(3*Z12*(-31 + 48*z3 + 36*z4) + 
       Z11*(2513 + 96*z3 + 540*z4)))/3 - 
    (4*T200*(9*Z12^2*(-1169 + 912*z3) + 18*Z11*Z12*(-235 + 304*z3 + 96*z4) + 
       Z11^2*(28847 + 4560*z3 + 6912*z4)))/9) + 
  T011*(T211*(132784/3 - 14592*z3) + 8*T300*Y1*(-16147 + 48*z3 - 3024*z4) - 
    12*T102*Y1*(5713 + 336*z3 + 1008*z4) - 
    (32*T111*(9*Z12*(-35 + 36*z3 + 24*z4) + Z11*(20246 + 3132*z3 + 4536*z4)))/
     3 - (4*T200*Y1*(Z12*(-4787 + 288*z3 - 144*z4) + 
       Z11*(48269 + 1056*z3 + 9072*z4)))/3 - 
    (Y1*(3*Z11^2*Z12*(-4909 + 9792*z3 + 144*z4) + 
       27*Z12^3*(1657 - 192*z3 + 432*z4) + 9*Z11*Z12^2*
        (8501 + 576*z3 + 1008*z4) + Z11^3*(253199 + 47424*z3 + 51408*z4)))/
     27), 12*T120*T200^2*(-22459 + 3312*z3 + 9936*z4) + 
  T002^2*(T020*(8*Z12*(-13523 + 8676*z3 - 324*z4) + 
      (8*Z11*(33287 + 6660*z3 - 7236*z4 - 46368*z5))/3) - 
    64*T120*(-22927 + 3951*z3 - 2997*z4 + 5796*z5) - 
    24*T011*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6)) + T102*(T220*(-304622 - 296320*z3 + 98432*z3^2 + 12384*z4 - 
      63616*z5 - 222400*z6) - 18*T111*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 
      14784*z4 - 8064*z5 - 29200*z6)) - 
  (T111*Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 15141744*z4 - 
       832128*z5 - 35716800*z6) - 9*Z11*Z12^2*(105355 + 236256*z3 + 
       77952*z3^2 - 218736*z4 + 63360*z5 - 283200*z6) + 
     27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 4992*z5 - 
       48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 23472*z4 + 
       14720*z5 - 25600*z6)))/108 + 
  T300*(-16*T111*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
      41700*z6) + (64*T220*(-4453 - 4884*z3 + 1884*z3^2 + 2376*z4 - 5580*z5 - 
       4650*z6))/3) + 
  (2*T220*(Z11^3*(-4807607 - 3392976*z3 + 684384*z3^2 - 1261440*z4 - 
       776448*z5 - 3414000*z6) + 27*Z11^2*Z12*(-1497 + 10736*z3 + 192*z3^2 + 
       3840*z4 - 24096*z5 - 9600*z6) + 27*Z12^3*(-19367 + 14160*z3 + 
       1920*z3^2 + 576*z4 - 6048*z5 - 2400*z6) + 
     27*Z11*Z12^2*(18469 + 30384*z3 + 1056*z3^2 + 7488*z4 + 6720*z5 + 
       15600*z6)))/81 + 
  (2*T211*Y1*(Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
       16512*z5 - 1176600*z6) + 18*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
       960*z4 - 3456*z5 - 200*z6) + 3*Z12^2*(17731 + 11580*z3 - 6288*z3^2 + 
       21888*z4 - 6912*z5 + 24600*z6)))/9 + 
  T200*(T220*(8*Z12*(-7061 + 3472*z3 - 1176*z4 + 1152*z5) + 
      (8*Z11*(-41767 - 117456*z3 + 27264*z3^2 + 9720*z4 + 47232*z5 - 
         38400*z6))/9) + (4*T211*Y1*(-85607 - 69096*z3 + 960*z3^2 + 
       18288*z4 - 3072*z5 - 12000*z6))/3 + 
    T120*(-8*(Z11 - 3*Z12)*(Z11 + Z12)*(-44197 - 910*z3 + 2000*z3^2 - 
        9312*z4 + 7880*z5 - 9400*z6) - 24*(Z11 + Z12)^2*
       (-17767 - 3105*z3 + 1176*z3^2 - 4788*z4 + 2316*z5 - 5700*z6) + 
      (2*(Z11 - 3*Z12)^2*(210553 + 12444*z3 - 14880*z3^2 + 54432*z4 - 
         26928*z5 + 56400*z6))/9) + 
    T111*Y1*(3*Z12*(-15035 - 27008*z3 - 1920*z3^2 + 19536*z4 + 9088*z5 + 
        24000*z6) + Z11*(1874077 + 813440*z3 - 154752*z3^2 + 299856*z4 - 
        8320*z5 + 724800*z6))) + 
  T011^2*(-1/27*(Z11^3*(-31406417 - 18286464*z3 + 3944640*z3^2 - 6985296*z4 - 
       1148160*z5 - 17858400*z6)) - 4*T300*(-2962901 + 479904*z3 + 
      2496*z3^2 - 394704*z4 + 226752*z5 - 333600*z6) - 
    12*T102*(-400375 - 49392*z3 + 19104*z3^2 - 75744*z4 + 61728*z5 - 
      87600*z6) + 3*Z12^3*(42315 - 3712*z3 + 2048*z3^2 + 8304*z4 - 3776*z5 + 
      8000*z6) - Z11*Z12^2*(-39381 + 35968*z3 + 4672*z3^2 + 4848*z4 + 
      79488*z5 + 47200*z6) - (Z11^2*Z12*(142865 - 100992*z3 + 1152*z3^2 + 
       311760*z4 - 110784*z5 + 115200*z6))/9 + 
    T200*((2*Z12*(-815657 + 557760*z3 - 17280*z3^2 + 19152*z4 + 165504*z5 + 
         216000*z6))/3 + Z11*(5392158 + 666752*z3 - 309504*z3^2 + 
        1039008*z4 - 562432*z5 + 1449600*z6))) + 
  T120*((-2*T202*(705349 - 61632*z3 + 44544*z3^2 + 278352*z4 - 386304*z5 + 
       48000*z6))/3 + 
    (32*T300*(3*Z12*(11885 - 4728*z3 + 288*z3^2 - 1944*z4 - 1056*z5) + 
       Z11*(299789 - 91032*z3 + 4512*z3^2 + 58536*z4 - 50112*z5 + 19200*z6)))/
     3 + T102*(2*Z12*(76469 + 24960*z3 - 5760*z3^2 + 12816*z4 + 85248*z5 + 
        72000*z6) + Z11*(10674698/3 + 1170688*z3 - 309504*z3^2 + 769632*z4 - 
        264192*z5 + 1449600*z6)) + 
    (729*Z12^4*(2103 - 3904*z3 + 384*z3^2 + 2432*z4 + 640*z5) + 
      12*Z11^3*Z12*(29665 + 135552*z3 + 10944*z3^2 - 292032*z4 - 98880*z5 - 
        194400*z6) + 54*Z11^2*Z12^2*(-92273 - 32448*z3 + 9984*z3^2 - 
        51264*z4 - 187392*z5 - 168000*z6) + 108*Z11*Z12^3*
       (148033 - 90240*z3 + 8256*z3^2 + 26496*z4 - 33984*z5 - 16800*z6) + 
      Z11^4*(40262959 + 22900416*z3 - 4978560*z3^2 + 7534080*z4 + 
        1911168*z5 + 22012800*z6))/324) + 
  T011*((4*T211*(Z12*(115151 - 74496*z3 + 7632*z4 + 24576*z5) + 
       Z11*(-1288963 + 418272*z3 - 151920*z4 + 132096*z5)))/3 - 
    (4*T102*Y1*(6*Z12*(15271 + 3480*z3 + 5508*z4 - 7152*z5) + 
       Z11*(-2687051 - 1075152*z3 + 286560*z3^2 - 598104*z4 + 62112*z5 - 
         1314000*z6)))/3 - 
    (4*T300*Y1*(Z11*(-4606837 - 1322544*z3 + 466176*z3^2 - 1131264*z4 + 
         474432*z5 - 2198400*z6) + 3*Z12*(-106429 + 133488*z3 + 7872*z3^2 + 
         49824*z4 - 63936*z5 - 55200*z6)))/3 + 
    T202*Y1*(-2266130/3 - 242464*z3 + 76416*z3^2 - 188064*z4 + 87808*z5 - 
      350400*z6) + T200^2*Y1*(-200714/3 + 434912*z3 + 1280*z3^2 + 147072*z4 - 
      82432*z5 - 16000*z6) + 
    T111*((16*Z11*Z12*(-22625 - 7404*z3 + 2448*z3^2 - 14868*z4 + 29424*z5 + 
         1800*z6))/3 - 12*Z12^2*(19439 + 19688*z3 + 2336*z3^2 + 5304*z4 + 
        6624*z5 + 16400*z6) + Z11^2*(15162316/3 + 3166496*z3 - 654208*z3^2 + 
        1295328*z4 + 347008*z5 + 3137600*z6)) - 
    (Y1*(Z11^4*(-87574403 - 53104128*z3 + 10211136*z3^2 - 16476624*z4 - 
         3497856*z5 - 46898400*z6) + 18*Z11^2*Z12^2*(-1776115 - 1151232*z3 + 
         156480*z3^2 - 258192*z4 - 238464*z5 - 703200*z6) + 
       24*Z11^3*Z12*(64997 - 746640*z3 + 9024*z3^2 + 208368*z4 - 52416*z5 - 
         69600*z6) + 81*Z12^4*(-3263 - 38400*z3 + 5184*z3^2 - 32400*z4 + 
         5760*z5 - 21600*z6) + 3456*Z11*Z12^3*(-2049*z3 + 1344*z3^2 - 
         2*(5980 + 1125*z4 - 6*z5 + 3000*z6))))/648 + 
    T200*(-12*T111*(-162703 + 3088*z3 + 33536*z3^2 - 22656*z4 + 45824*z5 - 
        16000*z6) - (2*Y1*(Z11^2*(-2445393 - 869024*z3 + 266496*z3^2 - 
           570792*z4 + 9952*z5 - 1214400*z6) + Z11*Z12*(334361 + 38400*z3 - 
           8640*z3^2 + 87264*z4 - 156864*z5 + 64800*z6) + 
         2*Z12^2*(188707 - 63984*z3 - 13344*z3^2 + 3204*z4 - 7056*z5 + 
           80400*z6)))/3)) + 
  T002*((-4*T111*Y1*(3*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
       2*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
         657000*z6)))/3 + 
    (2*T220*(Z11*(-1072597 - 1687360*z3 + 294656*z3^2 - 410544*z4 - 
         445696*z5 - 1465600*z6) + Z12*(-172367 + 156864*z3 + 8832*z3^2 + 
         29808*z4 - 197760*z5 - 110400*z6)))/3 + 
    (4*T211*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 110160*z4 + 14592*z5 - 
       262800*z6))/3 + (4*T120*T200*(687379 + 424224*z3 + 128640*z3^2 + 
       600624*z4 - 1102272*z5 - 96000*z6))/3 + 
    (16*T011^2*(3*Z12*(-4079 + 432*z3 - 3132*z4 + 4032*z5) + 
       Z11*(1232150 + 617040*z3 - 143280*z3^2 + 272916*z4 + 41040*z5 + 
         657000*z6)))/3 + 
    T120*((-2*Z11^2*(-6993253 - 1737984*z3 + 653952*z3^2 - 963072*z4 - 
         69216*z5 - 2580000*z6))/9 + 2*Z12^2*(-46103 + 24576*z3 + 
        16896*z3^2 + 5760*z4 - 107040*z5 - 74400*z6) + 
      4*Z11*Z12*(2528*z3 + 64*z3^2 - 10848*z4 - 
        5*(257 + 3296*z5 + 4480*z6))) + 
    T020*(-8*T102*(105919 + 4104*z3 + 26136*z4 - 23184*z5) - 
      (2*Z11^3*(-2931991 - 768144*z3 + 247152*z3^2 - 511632*z4 + 757056*z5 - 
         897000*z6))/27 + (2*Z11*Z12^2*(-143473 - 41616*z3 + 23664*z3^2 + 
         7632*z4 - 57600*z5 - 61800*z6))/3 + 
      (8*Z11^2*Z12*(-40883 + 2672*z3 + 1316*z3^2 + 2220*z4 - 7496*z5 - 
         10150*z6))/3 - 12*Z12^3*(771 + 448*z3 + 328*z3^2 + 1224*z4 - 
        2928*z5 - 1100*z6) + 4*T300*(-117641 + 748512*z3 - 142080*z3^2 + 
        69264*z4 + 284736*z5 + 566400*z6) + 
      T200*((2*Z12*(162401 + 13344*z3 - 18240*z3^2 - 66096*z4 + 281472*z5 + 
           184800*z6))/3 + Z11*(2730890/9 + (3804736*z3)/3 - 207232*z3^2 + 
          157088*z4 + 507136*z5 + 1179200*z6))) + 
    T011*(T200*Y1*(9182516/3 + 1185088*z3 - 305664*z3^2 + 700992*z4 - 
        67840*z5 + 1401600*z6) + T111*(5346388 + 4312512*z3 - 916992*z3^2 + 
        1499904*z4 + 778752*z5 + 4204800*z6) + 
      (2*Y1*(9*Z12^2*(21473 + 24456*z3 + 2808*z4 + 13920*z5) + 
         6*Z11*Z12*(-71567 + 74472*z3 - 25704*z4 + 37344*z5) + 
         Z11^2*(9824909 + 5223432*z3 - 1146240*z3^2 + 2085048*z4 + 
           291552*z5 + 5256000*z6)))/9)) + 
  T020*((-2*T200^2*(9*Z12*(-6999 + 3632*z3 - 23808*z4 + 12672*z5) + 
       Z11*(701791 - 1607088*z3 + 229632*z3^2 + 119232*z4 + 215424*z5 - 
         451200*z6)))/9 + 
    (8*T202*(Z11*(-269921 - 734904*z3 + 113520*z3^2 - 139392*z4 - 139776*z5 - 
         587400*z6) + 12*Z12*(-2681 - 3210*z3 + 36*z3^2 + 648*z4 - 4608*z5 - 
         3150*z6)))/9 - 
    (32*T300*(Z11^2*(-378014 - 146955*z3 + 40074*z3^2 - 75411*z4 - 50616*z5 - 
         207975*z6) + 6*Z11*Z12*(10096 - 11517*z3 + 414*z3^2 + 2511*z4 - 
         7440*z5 - 4725*z6) - 9*Z12^2*(-7316 + 5547*z3 + 582*z3^2 - 1989*z4 - 
         2808*z5 - 1425*z6)))/9 + 
    T102*((Z11^2*(1730131 - 1387536*z3 + 94560*z3^2 - 363168*z4 - 877440*z5 - 
         426000*z6))/9 - 2*Z11*Z12*(108557 - 95728*z3 + 5280*z3^2 + 5280*z4 - 
        8448*z5 - 15600*z6) + 3*Z12^2*(-54527 + 39248*z3 + 3104*z3^2 + 
        1440*z4 - 12160*z5 + 2000*z6)) + 
    (3*Z11^4*Z12*(-3407417 - 1017600*z3 + 118080*z3^2 + 835056*z4 - 
        1016448*z5 - 1231200*z6) + 18*Z11^3*Z12^2*(-611209 - 706368*z3 + 
        95808*z3^2 + 203760*z4 - 501120*z5 - 492000*z6) + 
      54*Z11^2*Z12^3*(196243 - 184128*z3 + 26688*z3^2 - 30096*z4 - 26496*z5 - 
        31200*z6) - 243*Z11*Z12^4*(71111 - 34560*z3 + 2112*z3^2 + 6960*z4 - 
        24192*z5 - 12000*z6) - 243*Z12^5*(15117 - 13440*z3 + 448*z3^2 + 
        6096*z4 + 1664*z5 - 800*z6) + Z11^5*(25609607 + 12031104*z3 - 
        2959296*z3^2 + 6504624*z4 - 3586176*z5 + 11892000*z6))/1944 + 
    T200*(-4*T102*(116537 - 257792*z3 + 52096*z3^2 + 25056*z4 - 64640*z5 - 
        147200*z6) - (64*T300*(15043 - 33096*z3 + 3408*z3^2 + 17712*z4 + 
         4608*z5 - 4800*z6))/3 + 
      (-9*Z11^2*Z12*(306095 - 228672*z3 + 15264*z3^2 + 96912*z4 - 254208*z5 - 
          154800*z6) + 27*Z11*Z12^2*(-233003 + 114720*z3 + 7584*z3^2 - 
          27504*z4 - 85248*z5 - 58800*z6) + 27*Z12^3*(15869 + 38400*z3 + 
          2400*z3^2 - 3600*z4 - 41472*z5 - 8400*z6) + 
        Z11^3*(20284865 + 8990688*z3 - 2149728*z3^2 + 3927312*z4 + 
          1529856*z5 + 11298000*z6))/81)), 
 -72*T002^3*T020*(-83993 - 16928*z3 + 4672*z3^2 - 36528*z4 + 49728*z5 - 
    58400*z6) + T200^2*((-6*T111*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 - (16*T220*(2000375 + 801024*z3^2 + 416160*z4 + 
       24*z3*(3451 + 13200*z4) - 1476960*z5 - 163200*z6 - 1212744*z7))/15 + 
    (16*T120*(-3*Z12*(-81697 + 90048*z3^2 + 182304*z4 - 
         432*z3*(-79 + 148*z4) - 4848*z5 + 170400*z6 - 196320*z7) + 
       Z11*(14895653 + 168384*z3^2 - 4858272*z4 + 
         144*z3*(-100963 + 12732*z4) + 7581936*z5 - 9362400*z6 + 
         5445024*z7)))/15) + 
  (T211*Y1*(-9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 
       35766000*z4 - 100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 
       50995200*z6 + 32209920*z7 - 92686464*z8) - 
     3*Z11^2*Z12*(766305595 + 54888960*z3^2 - 9455616*z3z5 - 126316080*z4 - 
       126575040*z5 - 960*z3*(-643757 + 69012*z4 + 82080*z5) + 671347200*z6 - 
       342305280*z7 + 135464832*z8) - 9*Z11*Z12^2*(51813715 + 28012800*z3^2 - 
       30357504*z3z5 + 177022800*z4 + 8640*z3*(24639 + 9748*z4 - 26400*z5) - 
       156866880*z5 + 43219200*z6 - 147358080*z7 + 434913408*z8) + 
     Z11^3*(28191124075 + 7288211200*z3^2 - 3139762176*z3z5 + 4320365520*z4 + 
       320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 6259055040*z5 + 
       24291424000*z6 - 19815221120*z7 + 44981453952*z8)))/2700 + 
  T300*((-16*T211*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 2610480*z4 - 
       20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 10249000*z6 + 
       5390900*z7 - 28073304*z8))/25 + 
    (128*T220*(5*Z12*(231018 + 75820*z3^2 - 3888*z3z5 + 14406*z4 + 
         4*z3*(-38749 + 4941*z4 - 7290*z5) - 122868*z5 - 9170*z6 - 7016*z7 + 
         55701*z8) + Z11*(3918430 + 1264260*z3^2 - 182736*z3z5 + 22170*z4 + 
         60*z3*(13399 + 13085*z4 - 25110*z5) - 177020*z5 + 653850*z6 - 
         1708920*z7 + 2617947*z8)))/25 - 
    (4*T111*Y1*(Z12*(4357135 - 13166400*z3^2 - 4292352*z3z5 + 19259280*z4 + 
         480*z3*(-184825 + 8562*z4 - 69120*z5) + 122245440*z5 + 23071200*z6 - 
         1703760*z7 + 61493904*z8) + 5*Z11*(189634081 + 35018816*z3^2 - 
         14618880*z3z5 + 26368368*z4 + 32*z3*(4668761 + 633090*z4 - 
           3240000*z5) + 23453760*z5 + 126594080*z6 - 110247280*z7 + 
         209435760*z8)))/25) + 
  T220*((-4*T202*(163355525 + 34615680*z3^2 - 23514624*z3z5 + 2663280*z4 + 
       1440*z3*(77335 + 26992*z4 - 124380*z5) + 96763200*z5 + 43166400*z6 + 
       69042720*z7 + 336879648*z8))/225 + 
    (4*(-2*Z11^3*Z12*(1386585 + 1301920*z3^2 + 451008*z3z5 - 1598880*z4 - 
         22245120*z5 + 80*z3*(189883 + 18981*z4 + 23085*z5) + 14497600*z6 - 
         19632980*z7 - 6461316*z8) - 9*Z12^4*(-2801195 + 692160*z3^2 + 
         69984*z3z5 - 377640*z4 + 482700*z5 + 120*z3*(10555 + 612*z4 + 
           4275*z5) + 580200*z6 - 1463910*z7 - 1002618*z8) + 
       18*Z11*Z12^3*(6427375 + 192000*z3^2 - 108864*z3z5 + 763920*z4 + 
         240*z3*(-15947 + 2103*z4 - 5175*z5) + 2061600*z5 - 49200*z6 - 
         1216260*z7 + 1559628*z8) - 6*Z11^2*Z12^2*(7514225 + 10126320*z3^2 - 
         909792*z3z5 + 3401280*z4 + 120*z3*(94175 + 34914*z4 - 11925*z5) + 
         3576780*z5 + 1658400*z6 - 8148810*z7 + 13034034*z8) + 
       Z11^4*(280787035 + 106240800*z3^2 - 45015264*z3z5 + 26293560*z4 + 
         120*z3*(3444369 + 482096*z4 - 2552715*z5) + 203135540*z5 + 
         312462600*z6 - 202953810*z7 + 644906178*z8)))/675) + 
  T102*((2*T211*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/15 + 
    T220*((2*Z12*(120228145 + 7355520*z3^2 - 8584704*z3z5 + 42519600*z4 + 
         181888320*z5 - 2880*z3*(24505 + 1138*z4 + 17820*z5) + 12456000*z6 - 
         6218880*z7 + 122987808*z8))/75 + 
      (2*Z11*(625579925 + 250728576*z3^2 - 87713280*z3z5 - 40461552*z4 + 
         288*z3*(2553891 + 496316*z4 - 2369160*z5) + 365583552*z5 + 
         544741440*z6 - 404557440*z7 + 1256614560*z8))/45) - 
    (T111*Y1*(3*Z12*(-61909555 + 7113600*z3^2 - 7838208*z3z5 + 33755760*z4 + 
         960*z3*(-65369 + 18450*z4 - 62640*z5) - 19056960*z5 - 504000*z6 - 
         36309600*z7 + 112293216*z8) + Z11*(7965643885 + 1788865920*z3^2 - 
         757320192*z3z5 + 848409840*z4 + 960*z3*(8563337 + 993906*z4 - 
           5574960*z5) + 2298064320*z5 + 6093000000*z6 - 4531736160*z7 + 
         10849663584*z8)))/75) + 
  T011^2*((-8*T200^2*(29471329 + 47517696*z3^2 + 21758760*z4 + 
       72*z3*(284197 + 147552*z4 - 93600*z5) - 26247456*z5 + 35948160*z6 - 
       44351184*z7))/15 + (4*T202*(198294533 + 27893376*z3^2 - 8584704*z3z5 + 
       52894800*z4 + 96*z3*(1050047 + 18432*z4 - 547020*z5) - 59042496*z5 + 
       106441920*z6 - 80586144*z7 + 122987808*z8))/15 - 
    (16*T300*(9*Z12*(-12148745 + 527200*z3^2 - 715392*z3z5 - 7717080*z4 + 
         40*z3*(-80161 + 29604*z4 - 17280*z5) + 26633600*z5 + 2323600*z6 - 
         5677960*z7 + 10248984*z8) + 5*Z11*(550456961 + 62922912*z3^2 - 
         21928320*z3z5 + 132124032*z4 - 152198304*z5 - 
         48*z3*(-4413523 + 37230*z4 + 2831760*z5) + 199350960*z6 - 
         118984344*z7 + 314153640*z8)))/75 - 
    (2*T102*(3*Z12*(-164321225 + 13092480*z3^2 - 7838208*z3z5 - 40412880*z4 + 
         4320*z3*(6803 + 6868*z4 - 7440*z5) + 188892480*z5 - 12628800*z6 + 
         15663840*z7 + 112293216*z8) + Z11*(10764129515 + 1881267840*z3^2 - 
         757320192*z3z5 + 2072597040*z4 + 1440*z3*(5428931 + 576636*z4 - 
           3697200*z5) - 575670720*z5 + 7057483200*z6 - 5522929440*z7 + 
         10849663584*z8)))/75 + 
    (T200*(2*Z11*Z12*(427999925 - 93578880*z3^2 + 16920576*z3z5 + 
         177441840*z4 - 1440*z3*(-79581 + 84224*z4 - 23700*z5) - 
         501662400*z5 + 176568000*z6 + 53513280*z7 - 242410752*z8) + 
       3*Z12^2*(286726235 - 34103680*z3^2 - 12939264*z3z5 + 19873680*z4 + 
         171730880*z5 - 160*z3*(-375281 + 276912*z4 + 155700*z5) + 
         113902400*z6 - 44722880*z7 + 185372928*z8) - 
       Z11^2*(12833363455 + 2232287360*z3^2 - 897785856*z3z5 + 
         2418046800*z4 + 160*z3*(53949229 + 6040560*z4 - 39125700*z5) - 
         617656640*z5 + 7737204800*z6 - 6287751360*z7 + 12862029312*z8)))/
     75 - (2*(81*Z12^4*(-3767465 + 7099200*z3^2 - 295488*z3z5 + 3719520*z4 + 
         240*z3*(39079 + 3060*z4 - 225*z5) - 7988520*z5 + 2541600*z6 - 
         2370720*z7 + 4233276*z8) - 54*Z11^2*Z12^2*(-22653725 + 
         14441440*z3^2 - 793152*z3z5 + 1706880*z4 - 
         80*z3*(260689 + 19458*z4 - 165195*z5) + 26527720*z5 - 41032400*z6 + 
         56676440*z7 + 11363004*z8) + 162*Z11*Z12^3*
        (38591355 + 5497280*z3^2 - 1731456*z3z5 + 8986080*z4 + 
         160*z3*(34172 + 3573*z4 - 55215*z5) - 8332000*z5 + 11372000*z6 - 
         6786720*z7 + 24805512*z8) - 18*Z11^3*Z12*(56852605 + 39338240*z3^2 - 
         2146176*z3z5 + 67726560*z4 - 160*z3*(-251170 + 35211*z4 - 6615*z5) - 
         142029920*z5 - 42764800*z6 + 1383280*z7 + 30746952*z8) + 
       Z11^4*(18488894495 + 4946305920*z3^2 - 2358414144*z3z5 + 
         1286848800*z4 + 1200*z3*(18879151 + 2733672*z4 - 14008221*z5) + 
         9194562840*z5 + 19383230400*z6 - 14181941040*z7 + 33787558188*z8)))/
     2025) + 
  T120*((128*T300*(Z11^2*(-18324525 - 819460*z3^2 + 579312*z3z5 - 
         4608690*z4 + 3692060*z5 + 5*z3*(-481075 + 15054*z4 + 669870*z5) - 
         7400275*z6 + 5044560*z7 - 8299449*z8) + 
       2*Z11*Z12*(139710 + 411020*z3^2 + 34992*z3z5 + 344100*z4 - 
         5*z3*(52375 + 20394*z4 - 38070*z5) - 1629180*z5 - 76975*z6 - 
         30160*z7 - 501309*z8) + Z12^2*(4328915 + 441180*z3^2 - 11664*z3z5 + 
         167310*z4 - 993300*z5 + 15*z3*(-164201 + 5226*z4 + 2250*z5) + 
         173925*z6 - 464100*z7 + 167103*z8)))/25 + 
    (4*(-9*Z11^2*Z12^3*(33178705 + 33120*z3^2 + 108864*z3z5 + 4773960*z4 - 
         12276360*z5 + 720*z3*(-10634 + 1139*z4 + 1320*z5) + 2698200*z6 - 
         7730670*z7 - 1559628*z8) + 27*Z12^5*(518095 + 64320*z3^2 - 
         23328*z3z5 - 376020*z4 + 120*z3*(-4636 + 597*z4 - 1800*z5) + 
         736020*z5 - 122700*z6 + 180465*z7 + 334206*z8) + 
       9*Z11*Z12^4*(-527900 + 1114080*z3^2 - 256608*z3z5 - 4178700*z4 + 
         120*z3*(20314 + 7245*z4 - 26100*z5) + 1054020*z5 - 1937100*z6 + 
         1199865*z7 + 3676266*z8) + Z11^4*Z12*(22703460 + 3431840*z3^2 - 
         2496096*z3z5 + 25146660*z4 + 40*z3*(-474464 + 52929*z4 - 
           249480*z5) + 19328220*z5 + 11937500*z6 - 16550185*z7 + 
         35760042*z8) - 5*Z11^5*(53166637 + 14261632*z3^2 - 6306336*z3z5 + 
         3399612*z4 + 8*z3*(7912126 + 1059573*z4 - 5678100*z5) + 
         20331532*z5 + 48906940*z6 - 35511321*z7 + 90347022*z8) + 
       Z11^3*Z12^2*(16046365 + 16832160*z3^2 - 9191232*z3z5 + 20151000*z4 + 
         240*z3*(-123532 + 12873*z4 - 141300*z5) + 130214040*z5 - 
         3335400*z6 + 63031650*z7 + 131677164*z8)))/675 + 
    (2*T202*(-9*Z12*(-32298445 + 17448960*z3^2 + 1410048*z3z5 + 1506000*z4 - 
         640*z3*(7435 + 4026*z4 - 17460*z5) - 65028800*z5 - 2851200*z6 + 
         738720*z7 - 20200896*z8) + Z11*(4712643775 + 234762240*z3^2 - 
         217230336*z3z5 + 1320116400*z4 + 1440*z3*(1414349 + 13928*z4 - 
           889200*z5) - 745880640*z5 + 3429552000*z6 - 2775133920*z7 + 
         3112126272*z8)))/225 + 
    (T102*(-9*Z12^2*(-398286985 + 24591360*z3^2 + 12939264*z3z5 - 
         29651760*z4 - 237062400*z5 + 480*z3*(175339 + 11964*z4 + 
           183420*z5) - 62721600*z6 + 44434080*z7 - 185372928*z8) - 
       6*Z11*Z12*(-11729675 + 11151360*z3^2 - 16920576*z3z5 + 955440*z4 + 
         480*z3*(385603 + 72852*z4 - 163260*z5) + 176590080*z5 - 
         164836800*z6 + 230158560*z7 + 242410752*z8) - 
       Z11^2*(28552247255 + 6084188160*z3^2 - 2693357568*z3z5 + 
         4364018640*z4 + 1440*z3*(17270865 + 2283508*z4 - 13154220*z5) + 
         5115206400*z5 + 22813886400*z6 - 16984249440*z7 + 38586087936*z8)))/
     225) + T111*((8*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 
       418020*z4 + 288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 
       6559880*z6 - 4599340*z7 + 10248984*z8))/5 - 
    (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
         645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
           112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
       36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
         59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 86691840*z5 - 
         128911200*z6 + 73244880*z7 - 297666144*z8) + 
       27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
         480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
         13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*
        (-229592795 + 22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
         1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
         170244000*z6 - 103535760*z7 + 90904032*z8) + 
       Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
         6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
         17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 90100155168*z8)))/
     5400) + T002^2*((-144*T011^2*(25915305 + 5879520*z3^2 - 2602368*z3z5 + 
       3395280*z4 + 200*z3*(124597 + 16560*z4 - 91872*z5) + 6119840*z5 + 
       21536400*z6 - 16161080*z7 + 37282536*z8))/25 - 
    (36*T111*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
       400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
       32322160*z7 + 74565072*z8))/25 + 
    (4*T220*(-46090945 + 259931520*z3^2 - 93685248*z3z5 - 62628480*z4 + 
       720*z3*(1233745 + 188544*z4 - 918720*z5) + 534039360*z5 + 
       581198400*z6 - 334322400*z7 + 1342171296*z8))/75 - 
    (32*T120*(-3*Z12*(-266485 + 92160*z3^2 - 202176*z3z5 + 492480*z4 + 
         2198520*z5 - 240*z3*(11213 + 1782*z4 + 4185*z5) + 597600*z6 + 
         924300*z7 + 2896452*z8) + 5*Z11*(48303587 + 2314944*z3^2 - 
         1073088*z3z5 + 10582272*z4 + 48*z3*(317872 + 12348*z4 - 191025*z5) - 
         19843464*z5 + 15585840*z6 - 14954532*z7 + 15373476*z8)))/75 - 
    (24*T011*Y1*(-20*Z12*(170183 + 4224*z3^2 + z3*(2316 - 14328*z4) + 
         79848*z4 - 161952*z5 + 64740*z6 - 65988*z7) + 
       Z11*(145788695 + 35543040*z3^2 - 15614208*z3z5 + 16035120*z4 + 
         1440*z3*(102917 + 13999*z4 - 76560*z5) + 43687680*z5 + 
         123543600*z6 - 95646720*z7 + 223695216*z8)))/25 + 
    T020*((-4*T200*(-215017105 + 114391680*z3^2 - 38651904*z3z5 - 
         82300320*z4 + 80*z3*(3411725 + 719568*z4 - 3490200*z5) + 
         278290240*z5 + 81518400*z6 - 17766080*z7 + 553742208*z8))/25 - 
      (4*(15*Z12^2*(-5346401 + 1080576*z3^2 + 62208*z3z5 - 615312*z4 - 
           288*z3*(3937 + 810*z4 - 2775*z5) - 790272*z5 + 108000*z6 - 
           341352*z7 - 891216*z8) + 80*Z11*Z12*(-1755055 + 169488*z3^2 + 
           23328*z3z5 - 509688*z4 + 528936*z5 + 18*z3*(12479 + 660*z4 + 
             8850*z5) + 142200*z6 - 181851*z7 - 334206*z8) + 
         Z11^2*(247832645 + 43681920*z3^2 - 5951232*z3z5 + 14330640*z4 - 
           119922880*z5 - 2400*z3*(-53531 + 858*z4 + 21477*z5) + 
           73860000*z6 - 217880600*z7 + 85259664*z8)))/75)) + 
  T200*((8*T220*(-6*Z11*Z12*(-3567095 + 1474960*z3^2 + 279936*z3z5 - 
         1855560*z4 - 7713240*z5 + 80*z3*(37984 + 7164*z4 + 19845*z5) - 
         585800*z6 - 366500*z7 - 4010472*z8) - 
       3*Z12^2*(4857685 + 5898000*z3^2 - 93312*z3z5 + 481320*z4 + 
         240*z3*(-18439 + 6636*z4 - 6525*z5) - 814680*z5 + 305400*z6 - 
         5718300*z7 + 1336824*z8) + Z11^2*(126745465 + 30254160*z3^2 - 
         13903488*z3z5 - 14959800*z4 + 240*z3*(598445 + 92652*z4 - 
           497745*z5) + 21370440*z5 + 116823000*z6 - 98771100*z7 + 
         199186776*z8)))/225 + 
    (T211*Y1*(Z12*(63759475 - 32254080*z3^2 - 4230144*z3z5 + 62934480*z4 + 
         480*z3*(10243 + 3816*z4 - 66960*z5) + 10847040*z5 + 70046400*z6 - 
         83682720*z7 + 60602688*z8) + Z11*(1023764465 + 147747200*z3^2 - 
         72410112*z3z5 - 44513040*z4 + 160*z3*(5080393 + 216888*z4 - 
           3086640*z5) + 448282560*z5 + 833451200*z6 - 504524320*z7 + 
         1037375424*z8)))/75 - 
    (2*T111*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
         6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 
         17059400*z6 + 13135900*z7 - 15447744*z8) - 
       12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
         346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 
         11395810*z7 - 10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 
         224446464*z3z5 + 288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 
           79438320*z5) + 606254160*z5 + 1840780600*z6 - 1335471140*z7 + 
         3215507328*z8)))/75 + 
    T120*((-36*T102*(-3955509 + 2592384*z3^2 + 928800*z4 + 
         16*z3*(594157 + 16416*z4) - 10117504*z5 + 8596800*z6 - 10286432*z7))/
       5 - (768*T300*(-64155 + 23180*z3^2 + 50856*z4 + 16*z3*(9481 + 6*z4) - 
         140064*z5 + 74750*z6 - 88845*z7))/5 - 
      (4*(45*Z12^3*(-1579237 + 676416*z3^2 + 256464*z4 + 
           48*z3*(38567 + 4938*z4 - 2430*z5) - 1397712*z5 - 96720*z6 - 
           616548*z7) + 3*Z11*Z12^2*(-151920355 + 20786880*z3^2 + 
           2985984*z3z5 - 6257520*z4 - 4645200*z5 + 
           240*z3*(125203 + 32298*z4 + 79650*z5) - 19222800*z6 - 
           13107420*z7 - 42778368*z8) + 3*Z11^2*Z12*(-10074705 + 
           7000640*z3^2 - 1741824*z3z5 - 14135280*z4 + 
           80*z3*(161405 + 149022*z4 - 65610*z5) + 42944880*z5 - 
           12576400*z6 - 7676260*z7 + 24954048*z8) + 
         Z11^3*(1154562845 + 165085120*z3^2 - 75396096*z3z5 + 207705360*z4 + 
           80*z3*(8350249 + 1247694*z4 - 6578010*z5) + 9597360*z5 + 
           722940400*z6 - 626534700*z7 + 1080153792*z8)))/225)) + 
  T020*((16*T200^3*(4363939 + 1056576*z3^2 + 1961352*z4 + 
       24*z3*(32963 + 32160*z4) - 4310976*z5 - 337920*z6 - 2561208*z7))/15 - 
    (384*T300^2*(2496720 + 497740*z3^2 - 81648*z3z5 - 281400*z4 + 
       20*z3*(59035 + 30054*z4 - 31860*z5) - 843960*z5 + 574450*z6 - 
       1473070*z7 + 1169721*z8))/25 - 
    (48*T102^2*(-12482445 + 2473080*z3^2 - 163296*z3z5 - 3062280*z4 + 
       20*z3*(8917 + 21348*z4 - 63720*z5) + 3917280*z5 - 3943500*z6 + 
       1966660*z7 + 2339442*z8))/25 - 
    (32*T300*(15*Z11*Z12^2*(-3817967 + 81180*z3^2 + 139968*z3z5 - 
         1550898*z4 - 60*z3*(-19757 + 11319*z4 - 12762*z5) - 2945802*z5 + 
         663120*z6 + 279618*z7 - 2005236*z8) + 
       9*Z12^3*(2875885 + 304140*z3^2 + 7776*z3z5 - 173430*z4 - 1301790*z5 + 
         60*z3*(-10261 + 2571*z4 + 450*z5) + 363900*z6 - 1201590*z7 - 
         111402*z8) + 3*Z11^2*Z12*(-8335305 + 8261900*z3^2 - 567648*z3z5 - 
         4830270*z4 + 20*z3*(275405 + 143541*z4 - 121770*z5) + 7147770*z5 - 
         6095500*z6 + 553730*z7 + 8132346*z8) + 
       5*Z11^3*(41141331 + 9576700*z3^2 - 4478976*z3z5 + 5664054*z4 + 
         4*z3*(8952839 + 1272147*z4 - 7260570*z5) + 17856894*z5 + 
         26206120*z6 - 17842918*z7 + 64167552*z8)))/225 + 
    (T200^2*(8*Z11*Z12*(-22423845 + 4247680*z3^2 + 1181952*z3z5 - 
         4496160*z4 - 26995680*z5 + 80*z3*(137071 + 19908*z4 + 90180*z5) + 
         4160800*z6 - 7494080*z7 - 16933104*z8) + 
       4*Z12^2*(4528375 + 3293760*z3^2 - 746496*z3z5 + 4532400*z4 + 
         960*z3*(30026 + 4161*z4 - 9225*z5) - 29049120*z5 + 3288000*z6 - 
         12255360*z7 + 10694592*z8) - 4*Z11^2*(42642105 + 52743360*z3^2 - 
         18413568*z3z5 - 36421680*z4 + 960*z3*(228892 + 34043*z4 - 
           159255*z5) + 86706080*z5 + 137265600*z6 - 138771680*z7 + 
         263799936*z8)))/75 + 
    (-27*Z11^2*Z12^4*(-207639265 + 11742240*z3^2 + 559872*z3z5 - 
        10099440*z4 - 960*z3*(-48460 + 9423*z4 - 16560*z5) + 40366320*z5 - 
        46827600*z6 + 43958040*z7 - 8020944*z8) + 
      243*Z12^6*(-65985 + 132640*z3^2 + 62208*z3z5 + 1353360*z4 - 644240*z5 + 
        960*z3*(-182 + 29*z4 + 600*z5) + 382000*z6 - 943880*z7 - 891216*z8) - 
      1296*Z11*Z12^5*(-1622120 + 338820*z3^2 - 23328*z3z5 - 719190*z4 + 
        60*z3*(-2183 + 1698*z4 - 3600*z5) + 1259010*z5 - 300450*z6 + 
        9735*z7 + 334206*z8) + 144*Z11^3*Z12^3*(-27533465 + 2667720*z3^2 - 
        295488*z3z5 - 5723820*z4 + 120*z3*(139069 + 15834*z4 - 37440*z5) + 
        10817700*z5 + 4035900*z6 + 793350*z7 + 4233276*z8) + 
      48*Z11^5*Z12*(26161020 + 9024980*z3^2 - 2107296*z3z5 - 264750*z4 + 
        20*z3*(893855 + 30222*z4 - 594000*z5) + 9288330*z5 - 10369450*z6 + 
        12789515*z7 + 30189942*z8) + 3*Z11^4*Z12^2*
       (6130985 + 163761120*z3^2 - 76702464*z3z5 - 311890320*z4 + 
        960*z3*(776638 + 57291*z4 - 472680*z5) + 770117520*z5 - 
        247575600*z6 + 913703880*z7 + 1098869328*z8) - 
      5*Z11^6*(825759639 + 169054240*z3^2 - 77075712*z3z5 + 90367248*z4 + 
        64*z3*(12906836 + 1753431*z4 - 9106560*z5) + 84375792*z5 + 
        797717680*z6 - 737227816*z7 + 1104216624*z8))/24300 + 
    (T202*(-45*Z12^2*(44000425 + 5322240*z3^2 - 2488320*z3z5 + 14373936*z4 + 
         288*z3*(-23879 + 15472*z4 - 54960*z5) + 13283904*z5 - 5247360*z6 + 
         6714432*z7 + 35648640*z8) + 18*Z11*Z12*(-42788065 + 43856640*z3^2 - 
         6801408*z3z5 - 28947120*z4 + 160*z3*(558461 + 27096*z4 - 
           236880*z5) + 28310080*z5 - 56150400*z6 + 91497600*z7 + 
         97439616*z8) + Z11^2*(8359635155 + 5670597120*z3^2 - 
         2361913344*z3z5 - 139780080*z4 + 1440*z3*(15318047 + 2213920*z4 - 
           10855440*z5) + 12601775040*z5 + 14973878400*z6 - 11154707520*z7 + 
         33837689088*z8)))/675 + 
    T102*((-24*T300*(-20150895 + 47499200*z3^2 - 6241536*z3z5 - 28065360*z4 + 
         80*z3*(541811 + 322848*z4 - 575280*z5) + 117358720*z5 + 
         32477600*z6 - 47362720*z7 + 89418672*z8))/25 + 
      (27*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-545196095 + 37338880*z3^2 + 
          1368576*z3z5 - 76552080*z4 + 144030400*z5 + 
          640*z3*(97688 + 40353*z4 + 33750*z5) - 6051200*z6 + 175687520*z7 - 
          19606752*z8) + 3*(Z11 - 3*Z12)^2*(Z11 + Z12)*
         (-1778161745 + 68469120*z3^2 + 870912*z3z5 - 296694000*z4 + 
          646048320*z5 + 960*z3*(243967 + 105984*z4 + 32220*z5) - 
          9216000*z6 + 544782720*z7 - 12477024*z8) - 5*(Z11 - 3*Z12)^3*
         (90325441 + 12022272*z3^2 + 497664*z3z5 + 25741872*z4 - 
          768*z3*(14213 + 11118*z4 - 8955*z5) - 68617344*z5 + 13527360*z6 - 
          51985248*z7 - 7129728*z8) - 135*(Z11 + Z12)^3*
         (66273169 + 6528*z3^2 - 248832*z3z5 + 3390768*z4 - 21697536*z5 - 
          192*z3*(-10409 + 19470*z4 + 17100*z5) + 7780800*z6 - 44132352*z7 + 
          3564864*z8))/2700) + 
    T200*((-64*T202*(50284010 + 19896360*z3^2 + 3195936*z3z5 + 25771095*z4 - 
         450*z3*(168371 + 64*z4 - 81144*z5) + 9609360*z5 - 22727100*z6 + 
         15852450*z7 - 45786222*z8))/225 - 
      (64*T300*(Z12*(1053195 + 833360*z3^2 - 93312*z3z5 + 593400*z4 + 
           40*z3*(6655 + 8748*z4 - 19980*z5) + 531240*z5 + 179000*z6 - 
           1335850*z7 + 1336824*z8) + 5*Z11*(238533 + 734672*z3^2 - 
           217728*z3z5 - 1262904*z4 + 8*z3*(413873 + 72804*z4 - 254340*z5) + 
           213896*z5 + 1775960*z6 - 1880710*z7 + 3119256*z8)))/25 - 
      (4*T102*(-3*Z12*(-146982295 + 15638400*z3^2 + 9704448*z3z5 - 
           680400*z4 - 68476800*z5 + 11520*z3*(-4259 + 313*z4 + 6120*z5) + 
           49003200*z6 - 93663120*z7 - 139029696*z8) + 
         Z11*(76788355 + 1708291200*z3^2 - 443418624*z3z5 - 847417680*z4 + 
           1440*z3*(2408655 + 559832*z4 - 2353680*z5) + 2713808640*z5 + 
           1754068800*z6 - 1632025200*z7 + 6352587648*z8)))/225 + 
      (-9*Z12^4*(67320395 + 5191680*z3^2 - 373248*z3z5 - 10944000*z4 + 
          30236640*z5 - 480*z3*(112111 + 3528*z4 + 1980*z5) - 2875200*z6 + 
          3698160*z7 + 5347296*z8) - 36*Z11*Z12^3*(40032905 + 4360320*z3^2 - 
          808704*z3z5 - 4119840*z4 + 480*z3*(3505 + 5658*z4 - 17820*z5) - 
          5817600*z5 + 7452000*z6 - 13608960*z7 + 11585808*z8) - 
        20*Z11^3*Z12*(-83865747 + 5217920*z3^2 - 1679616*z3z5 - 20214240*z4 + 
          32*z3*(267695 + 82026*z4 - 316980*z5) + 50648640*z5 - 13291360*z6 + 
          31632800*z7 + 24062832*z8) + 6*Z11^2*Z12^2*(764335565 + 
          16389120*z3^2 - 16422912*z3z5 + 83851200*z4 + 
          480*z3*(-456217 + 82020*z4 - 146340*z5) + 25882080*z5 - 
          93667200*z6 + 79720560*z7 + 235281024*z8) - 
        Z11^4*(5872717635 + 1500999680*z3^2 - 640617984*z3z5 + 721752960*z4 + 
          160*z3*(34732723 + 4537536*z4 - 27217620*z5) + 2070957920*z5 + 
          4373518400*z6 - 3479905360*z7 + 9177742368*z8))/1350)) + 
  T002*((4*T211*Y1*(3*Z12*(8070815 + 7614240*z3^2 - 808704*z3z5 + 
         7171200*z4 + 120*z3*(-217049 + 20016*z4 - 49680*z5) - 8063520*z5 - 
         18958800*z6 - 33550440*z7 + 11585808*z8) + 
       2*Z11*(1198636525 + 304156560*z3^2 - 129796992*z3z5 + 178395480*z4 + 
         60*z3*(18696197 + 2795760*z4 - 15303600*z5) + 241924320*z5 + 
         1015343400*z6 - 863678940*z7 + 1859522184*z8)))/225 + 
    (T220*(-45*Z12^2*(6256883 + 30289536*z3^2 - 3732480*z3z5 + 9474768*z4 + 
         96*z3*(292135 + 107904*z4 - 143460*z5) + 42911424*z5 + 18198720*z6 - 
         32513568*z7 + 53472960*z8) + 6*Z11*Z12*(400776035 + 1895040*z3^2 - 
         23141376*z3z5 + 137512080*z4 + 77582400*z5 - 
         1440*z3*(148181 + 42136*z4 + 96300*z5) - 343828800*z6 + 
         557613600*z7 + 331532352*z8) + Z11^2*(16554822545 + 
         10280688000*z3^2 - 4088558592*z3z5 - 63156240*z4 + 
         1440*z3*(24956723 + 3901648*z4 - 19365300*z5) + 21713593920*z5 + 
         27170606400*z6 - 17107386720*z7 + 58574280384*z8)))/675 + 
    (T111*Y1*(18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
         23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 9282880*z5 + 
         60090400*z6 - 14377840*z7 + 45154944*z8) + 
       9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
         240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 6760800*z6 - 
         272721840*z7 + 242410752*z8) - Z11^2*(50292508885 + 
         12316257600*z3^2 - 5468829696*z3z5 + 6227495280*z4 + 
         240*z3*(207829337 + 29053944*z4 - 160840080*z5) + 13518388800*z5 + 
         42991317600*z6 - 34511059920*z7 + 78348580992*z8)))/450 + 
    T011^2*((-4*T200*(1551678115 + 159242880*z3^2 - 79377408*z3z5 + 
         280648320*z4 + 80*z3*(11158571 + 1011168*z4 - 7174440*z5) - 
         154055680*z5 + 972235200*z6 - 879896320*z7 + 1137191616*z8))/25 - 
      (16*(Z11*Z12*(-23047915 - 8832240*z3^2 + 1181952*z3z5 - 16883640*z4 + 
           31556760*z5 + 240*z3*(-71215 + 10026*z4 + 20925*z5) - 
           13699800*z6 + 10603560*z7 - 16933104*z8) - 
         6*Z12^2*(1235095 + 2030580*z3^2 - 528768*z3z5 + 512190*z4 + 
           60*z3*(20996 + 6912*z4 - 33075*z5) + 3626010*z5 - 1410750*z6 + 
           4517190*z7 + 7575336*z8) + Z11^2*(994411705 + 250916520*z3^2 - 
           113933952*z3z5 + 101869020*z4 + 40*z3*(26778316 + 3804516*z4 - 
             20156445*z5) + 371541220*z5 + 904212900*z6 - 666719740*z7 + 
           1632262104*z8)))/75) + 
    T200*((-8*T220*(218591485 + 198937920*z3^2 + 23141376*z3z5 + 
         146030040*z4 + 295222080*z5 + 360*z3*(-1891807 + 24896*z4 + 
           906120*z5) - 255804000*z6 + 189733200*z7 - 331532352*z8))/225 - 
      (2*T111*Y1*(873425125 + 160136000*z3^2 - 79377408*z3z5 + 11230800*z4 + 
         720*z3*(1186135 + 143048*z4 - 777360*z5) + 391653120*z5 + 
         862762400*z6 - 275566000*z7 + 1137191616*z8))/25 - 
      (4*T120*(-9*Z12*(-33989805 + 38503680*z3^2 + 5142528*z3z5 + 
           3596880*z4 - 640*z3*(17878 + 5907*z4 - 56205*z5) - 127934720*z5 + 
           2712000*z6 - 33632880*z7 - 73673856*z8) + 
         Z11*(5787470395 + 487937280*z3^2 - 338909184*z3z5 + 1740219120*z4 + 
           1440*z3*(3257609 + 220220*z4 - 1261620*z5) - 944206080*z5 + 
           6247848000*z6 - 5697292080*z7 + 4855344768*z8)))/225) + 
    T120*((-8*T300*(401524225 + 122152320*z3^2 + 248832*z3z5 + 181024560*z4 - 
         155880000*z5 - 5760*z3*(247*z4 - 3*(5372 + 7285*z5)) + 
         422812800*z6 - 477193440*z7 - 3564864*z8))/25 - 
      (12*T102*(149485185 + 40560000*z3^2 - 16920576*z3z5 + 47538240*z4 + 
         80*z3*(2412049 + 208728*z4 - 1227960*z5) + 36692160*z5 + 
         253660800*z6 - 221392640*z7 + 242410752*z8))/25 + 
      (-48*Z11^2*Z12*(-9672515 + 2689200*z3^2 + 4836672*z3z5 - 10406520*z4 - 
          84344700*z5 + 120*z3*(322172 + 5931*z4 + 183375*z5) - 36011700*z6 + 
          5870145*z7 - 69292044*z8) + 648*Z12^3*(-3002275 + 844000*z3^2 - 
          72576*z3z5 - 418560*z4 + 80*z3*(2186 + 2535*z4 - 12285*z5) + 
          1272280*z5 - 1071800*z6 + 1110070*z7 + 1039752*z8) + 
        108*Z11*Z12^2*(19578905 + 771520*z3^2 - 4707072*z3z5 + 1458480*z4 + 
          160*z3*(-105943 + 6423*z4 - 188325*z5) + 58942000*z5 - 393200*z6 + 
          30938660*z7 + 67435344*z8) - 4*Z11^3*(6350165725 + 
          1001457600*z3^2 - 452438784*z3z5 + 747753840*z4 + 
          1440*z3*(2917913 + 405041*z4 - 2396955*z5) + 335682960*z5 + 
          3465121200*z6 - 2694116820*z7 + 6481813968*z8))/675) + 
    T011*((-4*T211*(-342515191 + 13517568*z3^2 - 55235952*z4 + 
         8640*z3*(3521 + 552*z4) + 97407936*z5 - 15189120*z6 + 28160256*z7))/
       15 - (72*T102*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 
         7474320*z4 + 160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 
         42907600*z6 - 33641920*z7 + 74565072*z8))/25 - 
      (4*T300*Y1*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 
         394039440*z4 + 480*z3*(3409957 + 470484*z4 - 2756160*z5) + 
         79566720*z5 + 1518705600*z6 - 1297317120*z7 + 2684342592*z8))/25 - 
      (4*Y1*(9*Z12^3*(18002915 + 3868560*z3^2 - 1617408*z3z5 + 5004540*z4 + 
           2160*z3*(6344 + 1165*z4 - 5280*z5) - 1190520*z5 + 5722200*z6 - 
           9870420*z7 + 23171616*z8) + Z11^2*Z12*(-176897575 + 
           19385520*z3^2 - 2363904*z3z5 - 160512300*z4 + 
           6480*z3*(27124 + 3133*z4 - 2720*z5) + 301936920*z5 + 28480200*z6 + 
           39059460*z7 + 33866208*z8) + 3*Z11*Z12^2*(63499625 + 
           10951440*z3^2 - 4230144*z3z5 - 10862100*z4 + 
           720*z3*(148120 + 5619*z4 - 41760*z5) + 54322440*z5 + 43143000*z6 - 
           7072020*z7 + 60602688*z8) + Z11^3*(2845906885 + 723981200*z3^2 - 
           316514304*z3z5 + 223743660*z4 + 240*z3*(13019312 + 1741953*z4 - 
             9312480*z5) + 1091804360*z5 + 2495581400*z6 - 1871654900*z7 + 
           4534507008*z8)))/225 - 
      (2*T111*(-3*Z12*(-97124965 + 13973760*z3^2 + 6469632*z3z5 - 
           19288080*z4 - 65939520*z5 + 480*z3*(186107 + 26640*z4 + 
             66960*z5) + 135072000*z6 - 192007680*z7 - 92686464*z8) + 
         Z11*(14084334625 + 4716645120*z3^2 - 2076751872*z3z5 + 
           1007416080*z4 + 480*z3*(38912087 + 5807952*z4 - 30017520*z5) + 
           8750157120*z5 + 15026572800*z6 - 10374854400*z7 + 
           29752354944*z8)))/75 - 
      (2*T200*Y1*(-9*Z12*(54497405 + 8341120*z3^2 - 1078272*z3z5 + 
           1069680*z4 + 6868480*z5 - 160*z3*(-425597 + 53172*z4 + 43200*z5) + 
           100024000*z6 - 16646880*z7 + 15447744*z8) + 
         Z11*(24141194705 + 5309435520*z3^2 - 2334292992*z3z5 + 
           3817946160*z4 + 480*z3*(44918201 + 5951916*z4 - 34326720*z5) + 
           3816288000*z5 + 18304948800*z6 - 14976767520*z7 + 
           33441989184*z8)))/225) + 
    T020*((64*T200^2*(81718750 + 26703480*z3^2 + 7768224*z3z5 + 52702515*z4 - 
         45*z3*(2329153 + 68768*z4 - 1818000*z5) - 82415940*z5 - 
         45145500*z6 + 24712800*z7 - 111290598*z8))/225 + 
      (4*T202*(-366015965 + 151165440*z3^2 - 71414784*z3z5 - 134674560*z4 + 
         960*z3*(602629 + 122256*z4 - 505530*z5) + 692498880*z5 + 
         336240000*z6 - 204819840*z7 + 1023115968*z8))/75 + 
      (8*T102*(-9*Z12*(-7044515 + 2557440*z3^2 - 176256*z3z5 - 3485760*z4 + 
           320*z3*(28474 + 1746*z4 - 4545*z5) + 2190640*z5 + 920400*z6 - 
           921520*z7 + 2525112*z8) + Z11*(173152345 + 39510720*z3^2 - 
           7122816*z3z5 + 82327680*z4 + 960*z3*(167680 + 15606*z4 - 
             65565*z5) - 152358480*z5 + 226479600*z6 - 15508080*z7 + 
           102044232*z8)))/75 + 
      (-1440*Z11*Z12^3*(-540907 + 123816*z3^2 - 15552*z3z5 - 143370*z4 + 
          724932*z5 + 72*z3*(-2819 + 612*z4 + 105*z5) - 821400*z6 + 
          504690*z7 + 222804*z8) - 27*Z12^4*(-11655755 + 3960000*z3^2 - 
          1057536*z3z5 - 6685920*z4 + 14850720*z5 - 
          480*z3*(13345 + 396*z4 + 17190*z5) - 10231200*z6 + 17604000*z7 + 
          15150672*z8) + 8*Z11^3*Z12*(339768305 + 34868640*z3^2 - 
          18102528*z3z5 + 51170040*z4 + 2400*z3*(51920 + 2460*z4 - 
            47511*z5) + 9364560*z5 - 23503200*z6 + 79221720*z7 + 
          259343856*z8) + 6*Z11^2*Z12^2*(513347035 + 58136640*z3^2 - 
          37884672*z3z5 - 24969600*z4 + 1440*z3*(206523 + 51052*z4 - 
            210090*z5) + 254673120*z5 - 775200*z6 + 121803360*z7 + 
          542750544*z8) - Z11^4*(7177807635 + 1100252480*z3^2 - 
          399810816*z3z5 + 821584800*z4 + 160*z3*(28420139 + 2944404*z4 - 
            20020230*z5) - 1247532960*z5 + 4426368800*z6 - 5284270880*z7 + 
          5727845232*z8))/1350 - 
      (4*T300*(9*Z12*(891945 + 28885760*z3^2 - 3442176*z3z5 + 4576560*z4 + 
           1280*z3*(35006 + 4026*z4 - 14175*z5) - 13809920*z5 - 21736000*z6 + 
           19373440*z7 + 49313952*z8) + Z11*(989989075 + 1082964480*z3^2 - 
           523666944*z3z5 - 372425040*z4 + 480*z3*(7940767 + 1824864*z4 - 
             7113960*z5) + 4216690560*z5 + 2508619200*z6 - 1781877120*z7 + 
           7502256288*z8)))/75 + 
      (T200*(-135*Z12^2*(-51510921 + 7714944*z3^2 + 2156544*z3z5 - 
           8496816*z4 - 32*z3*(-484297 + 98472*z4 - 446580*z5) + 1478848*z5 + 
           11743680*z6 - 28041344*z7 - 30895488*z8) - 
         6*Z11*Z12*(-434935625 + 318764160*z3^2 - 69921792*z3z5 - 
           157860720*z4 + 220253760*z5 - 480*z3*(-1203505 + 82416*z4 + 
             1097460*z5) - 342532800*z6 + 890472000*z7 + 1001726784*z8) - 
         Z11^2*(17049953345 + 12288140160*z3^2 - 4861181952*z3z5 - 
           1336804560*z4 + 1440*z3*(27667995 + 4238104*z4 - 22343940*z5) + 
           28326304320*z5 + 25468180800*z6 - 19418714880*z7 + 
           69643183104*z8)))/675)) + 
  T011*((T211*(18*Z12^2*(-2441605 + 4870784*z3^2 - 707520*z4 + 
         640*z3*(-8479 + 2142*z4 - 450*z5) + 5589824*z5 + 683840*z6 - 
         5709824*z7) + 288*Z11*Z12*(-917659 + 199088*z3^2 - 204966*z4 + 
         460448*z5 + 36*z3*(1333 + 5160*z4 + 1400*z5) - 1480*z6 - 
         596240*z7) - 2*Z11^2*(-1102793641 + 15970176*z3^2 - 247742496*z4 + 
         450603072*z5 + 576*z3*(79747 + 52836*z4 + 11700*z5) - 74410560*z6 + 
         119875584*z7)))/45 - 
    (4*T200^2*Y1*(20*Z11*(26120457 + 5480648*z3^2 - 2317248*z3z5 + 
         1686570*z4 + 8*z3*(4255211 + 219234*z4 - 2064420*z5) + 7693392*z5 + 
         30896660*z6 - 25091110*z7 + 33197796*z8) + 
       Z12*(106078055 - 30914400*z3^2 - 4914432*z3z5 + 45405720*z4 + 
         68903040*z5 - 960*z3*(67526 + 4041*z4 + 31590*z5) + 37021200*z6 - 
         87547320*z7 + 70406064*z8)))/75 + 
    (T202*Y1*(-(Z12*(34906295 + 33897600*z3^2 + 3234816*z3z5 + 2323440*z4 - 
          8640*z3*(-17729 + 1236*z4 - 2040*z5) - 110412480*z5 + 
          130017600*z6 - 154042080*z7 - 46343232*z8)) + 
       Z11*(3660595855 + 788003200*z3^2 - 346125312*z3z5 + 658783920*z4 + 
         2880*z3*(1025591 + 142804*z4 - 848040*z5) + 204790080*z5 + 
         2921060800*z6 - 2488393760*z7 + 4958725824*z8)))/75 - 
    (Y1*(-405*Z12^5*(-302677 + 250176*z3^2 + 124416*z3z5 - 470016*z4 - 
         96*z3*(23485 + 204*z4 - 11160*z5) - 2815872*z5 - 3035040*z6 + 
         2636880*z7 - 1782432*z8) + 135*Z11*Z12^4*(47298263 + 15816000*z3^2 - 
         5349888*z3z5 + 8917056*z4 + 96*z3*(535043 + 71700*z4 - 386280*z5) - 
         4660608*z5 + 38805600*z6 - 39390960*z7 + 76644576*z8) + 
       5*Z11^4*Z12*(-378932239 + 216325056*z3^2 - 36951552*z3z5 - 
         1092798720*z4 + 96*z3*(14826437 + 1134300*z4 - 2955960*z5) + 
         1762126464*z5 + 820480800*z6 - 458862096*z7 + 529382304*z8) + 
       18*Z11^2*Z12^3*(1313272745 + 294052800*z3^2 - 129268224*z3z5 + 
         235140480*z4 + 480*z3*(2093143 + 384396*z4 - 1894680*z5) + 
         195237120*z5 + 814317600*z6 - 596203920*z7 + 1851946848*z8) + 
       6*Z11^3*Z12^2*(2370755695 + 455588160*z3^2 - 223575552*z3z5 - 
         255746880*z4 + 1440*z3*(2266443 + 203980*z4 - 1114200*z5) + 
         1760524800*z5 + 1952412000*z6 - 1049881200*z7 + 3203030304*z8) + 
       Z11^5*(31418499925 + 8176809920*z3^2 - 3512139264*z3z5 + 
         605630400*z4 + 160*z3*(229102699 + 29433444*z4 - 155147400*z5) + 
         14957911680*z5 + 28451866400*z6 - 20880183760*z7 + 50316272928*z8)))/
     16200 + (T111*(162*Z12^3*(-22690325 + 7593280*z3^2 + 1078272*z3z5 - 
         6443040*z4 - 4292480*z5 + 160*z3*(-12395 + 5508*z4 + 61560*z5) - 
         4716800*z6 - 1882080*z7 - 15447744*z8) + 
       18*Z11^2*Z12*(135070625 + 29634240*z3^2 - 4727808*z3z5 + 73576800*z4 - 
         220346880*z5 - 480*z3*(-391847 + 5052*z4 + 91080*z5) + 
         180796800*z6 - 215993760*z7 + 67732416*z8) + 
       54*Z11*Z12^2*(94689455 + 108278720*z3^2 - 15178752*z3z5 + 
         40824960*z4 + 320*z3*(399277 + 54810*z4 - 143460*z5) - 22012480*z5 - 
         3505600*z6 + 36916960*z7 + 217456704*z8) - 
       2*Z11^3*(34592655025 + 11173834560*z3^2 - 4709643264*z3z5 + 
         3430716480*z4 + 1920*z3*(23634695 + 3320241*z4 - 16935210*z5) + 
         17159651520*z5 + 35612097600*z6 - 25589353440*z7 + 67472180928*z8)))/
     675 + T300*((8*T111*(-1007652895 + 181409280*z3^2 + 47029248*z3z5 - 
         168675840*z4 - 240*z3*(1699345 + 25392*z4 - 1928880*z5) + 
         573021120*z5 - 251227200*z6 + 83337600*z7 - 673759296*z8))/25 - 
      (4*Y1*(-4*Z11*Z12*(22541455 + 6932040*z3^2 + 2892672*z3z5 - 
           5247000*z4 - 150*z3*(-546919 + 38352*z4 - 119664*z5) - 
           77094480*z5 + 76546500*z6 - 90030750*z7 - 41441544*z8) + 
         15*Z12^2*(-4553437 + 962832*z3^2 + 933120*z3z5 - 8571456*z4 - 
           36*z3*(165543 + 50560*z4 - 190800*z5) - 3944544*z5 - 5553240*z6 + 
           13612020*z7 - 13368240*z8) + Z11^2*(3409414205 + 780043120*z3^2 - 
           340713216*z3z5 + 674944320*z4 + 100*z3*(28030991 + 4112544*z4 - 
             24029136*z5) + 212916000*z5 + 2760669400*z6 - 2342433140*z7 + 
           4881190032*z8)))/75) + 
    T200*((4*T211*(125287081 + 67645440*z3^2 + 25331184*z4 + 108582336*z5 + 
         576*z3*(-223459 + 31152*z4 + 23400*z5) + 7073280*z6 - 13691136*z7))/
       15 + (2*T111*(Z11*(-2361096335 + 69806080*z3^2 + 144820224*z3z5 - 
           261250800*z4 - 160*z3*(10624195 + 925248*z4 - 8257680*z5) - 
           53275840*z5 - 1689536000*z6 + 1406774400*z7 - 2074750848*z8) + 
         Z12*(52891555 - 10337280*z3^2 + 8460288*z3z5 - 10083600*z4 - 
           181965120*z5 + 480*z3*(-308825 + 58368*z4 + 36720*z5) - 
           68928000*z6 + 72904320*z7 - 121205376*z8)))/25 - 
      (8*T300*Y1*(58930245 + 38259040*z3^2 - 7713792*z3z5 - 29690160*z4 + 
         40*z3*(4436375 + 181128*z4 - 1466640*z5) + 32955840*z5 + 
         135168400*z6 - 50183720*z7 + 110510784*z8))/25 - 
      (4*T102*Y1*(1328358215 + 314642400*z3^2 - 119066112*z3z5 + 
         124487280*z4 + 120*z3*(13569233 + 619128*z4 - 7035120*z5) + 
         250698240*z5 + 1362368400*z6 - 1107595560*z7 + 1705787424*z8))/75 + 
      (Y1*(45*Z12^3*(-41108635 + 21667584*z3^2 + 248832*z3z5 - 1496592*z4 + 
           192*z3*(95215 + 21894*z4 - 360*z5) - 38817024*z5 - 16385280*z6 + 
           17642304*z7 - 3564864*z8) + 9*Z11^2*Z12*(633309855 + 
           69126400*z3^2 - 28947456*z3z5 + 169108560*z4 - 157301760*z5 - 
           320*z3*(-822233 + 66522*z4 + 655560*z5) + 677248000*z6 - 
           652694720*z7 + 414712512*z8) + 27*Z11*Z12^2*(315755695 + 
           20267520*z3^2 - 28947456*z3z5 + 89662800*z4 + 
           960*z3*(-63703 + 27126*z4 - 203400*z5) - 27621120*z5 + 
           105830400*z6 - 56226240*z7 + 414712512*z8) - 
         Z11^3*(48368173965 + 11055454720*z3^2 - 4949517312*z3z5 + 
           7977172080*z4 + 320*z3*(136734955 + 19680414*z4 - 109078920*z5) + 
           9412024320*z5 + 37422803200*z6 - 29473062080*z7 + 
           70908709824*z8)))/1350) + 
    T102*((-12*T111*(71853987 + 10795008*z3^2 - 5723136*z3z5 + 5342016*z4 + 
         16*z3*(3667687 + 513072*z4 - 3056400*z5) + 1433280*z5 + 
         48557760*z6 - 40674304*z7 + 81991872*z8))/5 + 
      (Y1*(27*Z12^2*(49650515 + 424000*z3^2 - 5640192*z3z5 + 32389680*z4 + 
           80*z3*(-162079 + 129024*z4 - 481680*z5) - 36382720*z5 + 
           2322400*z6 - 15306640*z7 + 80803584*z8) + 
         6*Z11*Z12*(642947725 + 67878720*z3^2 - 9455616*z3z5 + 193804560*z4 - 
           503765760*z5 - 240*z3*(-884287 + 166608*z4 + 287280*z5) + 
           379375200*z6 - 514718160*z7 + 135464832*z8) - 
         Z11^2*(53110848035 + 12357929280*z3^2 - 5468829696*z3z5 + 
           7235486640*z4 + 240*z3*(207500287 + 29012256*z4 - 160878960*z5) + 
           12469605120*z5 + 43619944800*z6 - 33849623760*z7 + 
           78348580992*z8)))/450))}


==> anc/rge/even/T102_rge_1_6.m <==
{16*T002^2 + 32*T002*T200 - (64*T202)/3 + T102*((124*Z11)/3 - 4*Z12), 
 -576*T102*T200 + T002*((-3016*T102)/3 - 976*T300 - 
    (64*T200*(52*Z11 - 3*Z12))/9) - (32*T002^2*(52*Z11 - 3*Z12))/9 + 
  (32*T202*(64*Z11 - 3*Z12))/9 - (8*T102*(313*Z11^2 + 3*Z11*Z12 + 9*Z12^2))/
   9, 24*T102^2*(739 + 336*z3) + T002^3*(4784 + 2688*z3) - 
  (16*T202*(2*Z11*Z12*(-8 + 3*z3) - 9*Z12^2*(18 + 17*z3) + 
     Z11^2*(1858 + 1071*z3)))/9 + 
  T102*(1792*T300*(17 + 9*z3) - (Z11^2*Z12*(1483 + 48*z3))/9 + 
    Z12^3*(559 + 240*z3) + (Z11*Z12^2*(997 + 240*z3))/3 + 
    (7*Z11^3*(10697 + 6192*z3))/27) + 
  T002^2*(T200*(43504/3 + 5376*z3) + 
    (4*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/9) + 
  T200*((-1648*T202)/3 + (8*T102*(-39*Z12 + Z11*(7579 + 4032*z3)))/3) + 
  T002*(1984*T200^2 - (8*T202*(2713 + 1512*z3))/3 + 
    64*T300*(Z12*(19 + 12*z3) + 4*Z11*(103 + 63*z3)) + 
    (16*T200*(4*Z11*Z12*(1 - 6*z3) - 3*Z12^2*(73 + 84*z3) + 
       Z11^2*(3133 + 1764*z3)))/9 + 
    (4*T102*(Z12*(-695 + 48*z3) + Z11*(22307 + 13104*z3)))/3), 
 24*T102*T200^2*(3757 - 6080*z3 + 4032*z4) + 
  (16*T202*T300*(82763 + 50016*z3 + 74160*z5))/9 + 
  (64*T002^3*(9*Z12*(65 + 12*z3 + 14*z4) - 
     2*Z11*(4834 + 5270*z3 - 1365*z4 + 7300*z5)))/3 - 
  (16*T102^2*(6*Z12*(-163 - 816*z3 + 972*z4 + 1800*z5) + 
     Z11*(487067 + 447168*z3 - 94824*z4 + 634320*z5)))/9 + 
  (4*T202*(-27*Z11^2*Z12*(5547 + 2184*z3 + 36*z4 + 640*z5) + 
     27*Z12^3*(9379 + 2760*z3 + 324*z4 + 5280*z5) - 
     9*Z11*Z12^2*(17983 + 21576*z3 + 14724*z4 + 37680*z5) + 
     Z11^3*(2965631 + 3083592*z3 - 720252*z4 + 4254480*z5)))/243 + 
  T200*((16*T202*(Z12*(5249 + 6192*z3 - 1152*z4 + 7200*z5) + 
       Z11*(65671 + 58640*z3 - 19008*z4 + 75040*z5)))/9 - 
    (8*T102*(-2*Z11*Z12*(10045 + 14784*z3 - 9576*z4 + 9120*z5) - 
       3*Z12^2*(26815 + 1248*z3 + 3816*z4 + 23520*z5) + 
       Z11^2*(520495 + 470496*z3 - 90936*z4 + 676320*z5)))/9) + 
  T002^2*(-8*T102*(103277 + 94768*z3 - 20496*z4 + 128480*z5) - 
    (16*T300*(224783 + 145760*z3 - 18144*z4 + 232480*z5))/3 - 
    (32*T200*(8*Z12*(-2695 + 396*z3 + 369*z4 + 1350*z5) + 
       Z11*(553919 + 440544*z3 - 77544*z4 + 634320*z5)))/27 - 
    (4*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
       9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
       Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
       Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/81) + 
  T002*((-32*T200^2*(3*Z12*(3229 + 5856*z3 - 864*z4 + 7200*z5) + 
       Z11*(184865 + 168672*z3 - 49248*z4 + 217440*z5)))/27 - 
    (8*T300*(-6*Z11*Z12*(-2275 + 4752*z3 - 4176*z4 - 480*z5) - 
       3*Z12^2*(7447 + 21936*z3 + 3600*z4 + 19680*z5) + 
       Z11^2*(661555 + 679536*z3 - 143856*z4 + 941280*z5)))/9 + 
    (8*T202*(Z12*(-14161 - 35280*z3 + 11736*z4 + 33120*z5) + 
       Z11*(1087319 + 1041552*z3 - 228312*z4 + 1490880*z5)))/27 - 
    (8*T102*(9*Z12^2*(-2271 + 2528*z3 - 4608*z4 - 14000*z5) - 
       2*Z11*Z12*(44897 + 4608*z3 + 16920*z4 + 18720*z5) + 
       Z11^2*(2326543 + 2414208*z3 - 602640*z4 + 3301680*z5)))/27 + 
    T200*((-16*T300*(53261 + 40480*z3 - 20736*z4 + 54080*z5))/3 - 
      (8*T102*(1102597 + 1151520*z3 - 280800*z4 + 1261440*z5))/9 - 
      (8*(9*Z12^3*(7183 + 3840*z3 + 360*z4 + 4800*z5) - 
         3*Z11^2*Z12*(7733 + 3840*z3 - 1224*z4 + 7680*z5) - 
         3*Z11*Z12^2*(10579 + 12288*z3 + 11592*z4 + 28320*z5) + 
         Z11^3*(868353 + 862976*z3 - 200232*z4 + 1190560*z5)))/81)) + 
  T102*((8*T202*(288565 + 282480*z3 - 74304*z4 + 353520*z5))/9 - 
    (128*T300*(6*Z12*(1786 - 1662*z3 + 693*z4 + 1380*z5) + 
       Z11*(87073 + 75924*z3 - 12798*z4 + 111840*z5)))/9 + 
    (-81*Z12^4*(-2771 + 15888*z3 - 3600*z4 + 8640*z5) - 
      12*Z11^3*Z12*(-22213 + 107088*z3 - 98784*z4 + 16800*z5) - 
      108*Z11*Z12^3*(68755 + 32784*z3 + 4608*z4 + 73440*z5) - 
      18*Z11^2*Z12^2*(252407 + 209904*z3 - 90000*z4 + 180480*z5) - 
      Z11^4*(17402256*z3 + 5*(3318329 - 934416*z4 + 4632384*z5)))/486), 
 32*T002^4*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
    131400*z6 + 442764*z7) + 
  (16*T202^2*(607375 + 546480*z3 + 78776*z3^2 - 224592*z4 + 1331520*z5 - 
     538300*z6 + 1550556*z7))/9 - 
  (64*T202*T300*(3*Z12*(125275 - 31800*z3 + 43776*z3^2 + 11448*z4 + 
       113844*z5 + 38700*z6 + 202419*z7) + 
     Z11*(4173782 + 4275936*z3 + 649344*z3^2 - 1055448*z4 + 8057748*z5 - 
       2260500*z6 + 9886779*z7)))/27 + 
  (T102^2*(6*Z11*Z12*(-984593 - 1428512*z3 + 538528*z3^2 + 814128*z4 - 
       2623872*z5 + 948400*z6 - 112896*z7) - 
     9*Z12^2*(1377687 + 50784*z3 + 490912*z3^2 + 869424*z4 + 466560*z5 + 
       487600*z6 + 2653056*z7) + Z11^2*(247149473 + 329965600*z3 + 
       15308384*z3^2 - 101016240*z4 + 648865152*z5 - 217025200*z6 + 
       773055360*z7)))/9 + 
  (T202*(-243*Z12^4*(18359 + 17128*z3 + 28328*z3^2 + 4524*z4 - 38280*z5 - 
       8500*z6 + 82908*z7) + 486*Z11^2*Z12^2*(-3541 + 24376*z3 + 
       121032*z3^2 + 128796*z4 - 299752*z5 + 254300*z6 + 128772*z7) - 
     324*Z11*Z12^3*(319873 + 237292*z3 + 79464*z3^2 - 8028*z4 + 351088*z5 - 
       23700*z6 + 626220*z7) + 12*Z11^3*Z12*(1100597 + 1381404*z3 + 
       1120392*z3^2 + 1121364*z4 - 1744176*z5 + 2648700*z6 + 1730484*z7) - 
     Z11^4*(558628661 + 819244152*z3 + 29608824*z3^2 - 276638076*z4 + 
       1619292072*z5 - 567491100*z6 + 1880750340*z7)))/729 + 
  T200^2*((8*T202*(438563 - 100032*z3 + 281280*z3^2 + 640080*z4 - 
       1097664*z5 + 1538400*z6))/9 + 
    T102*((-2*Z11*(-6037047 - 19106096*z3 + 3530368*z3^2 + 10520352*z4 - 
         42520960*z5 + 18990400*z6 - 29240064*z7))/3 + 
      2*Z12*(542703 + 473392*z3 - 115328*z3^2 + 497376*z4 + 1013120*z5 - 
        238400*z6 + 903168*z7))) + 
  T002^3*((16*T200*(9474217 + 11337344*z3 + 109968*z3^2 - 3041352*z4 + 
       20259840*z5 - 5949000*z6 + 22692096*z7))/9 + 
    (4*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
         328896*z5 - 1668600*z6 - 804384*z7) - 
       9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
         95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
         9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
         465230304*z7)))/81) + 
  T002^2*((-32*T202*(2488191 + 2938184*z3 + 100176*z3^2 - 797544*z4 + 
       5355516*z5 - 1690200*z6 + 6585894*z7))/9 + 
    (8*T200^2*(27647233 + 30728304*z3 + 76224*z3^2 - 14253120*z4 + 
       102544512*z5 - 46744800*z6 + 81031104*z7))/27 + 
    (64*T300*(2*Z12*(71218 - 27045*z3 + 58236*z3^2 + 16866*z4 - 233736*z5 + 
         291750*z6 + 194481*z7) + Z11*(9342877 + 10634138*z3 + 458168*z3^2 - 
         2366724*z4 + 19385664*z5 - 5419300*z6 + 25192566*z7)))/9 + 
    (4*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
         1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
         346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
       27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 67776*z5 + 
         191400*z6 + 589176*z7) - Z11^3*Z12*(7596031 + 3631032*z3 + 
         927600*z3^2 + 4813632*z4 - 9822912*z5 + 9256200*z6 + 2190888*z7) + 
       Z11^4*(30602745 + 56616260*z3 + 2563004*z3^2 - 24515652*z4 + 
         124701012*z5 - 48673150*z6 + 133752654*z7)))/243 + 
    (16*T102*(6*Z12*(-157581*z3 + 87624*z3^2 - 7695*z4 - 
         4*(82637 + 41211*z5 + 18900*z6 - 50274*z7)) + 
       Z11*(86760223 + 118439958*z3 + 4771296*z3^2 - 37489014*z4 + 
         227618712*z5 - 77293800*z6 + 269479224*z7)))/27 + 
    (2*T200*(54*Z11*Z12*(-608401 - 250560*z3 + 171552*z3^2 - 28816*z4 - 
         560576*z5 + 55600*z6 - 37632*z7) - 3*Z12^2*(12707585 + 8719488*z3 + 
         2910048*z3^2 + 2502864*z4 - 2920512*z5 + 14787600*z6 + 
         23877504*z7) + Z11^2*(809380549 + 1021263744*z3 + 37241568*z3^2 - 
         284525424*z4 + 1899056832*z5 - 602996400*z6 + 2319166080*z7)))/81) + 
  T102*((-2*T202*(3*Z12*(557925 - 434880*z3 + 436096*z3^2 + 1021776*z4 - 
         316032*z5 + 654400*z6 + 1982736*z7) + 
       Z11*(80305329 + 106650176*z3 + 4253696*z3^2 - 33195120*z4 + 
         207085440*z5 - 69376000*z6 + 240870672*z7)))/9 + 
    T300*(-4*Z12^2*(240455 + 681928*z3 + 225616*z3^2 + 351768*z4 + 
        552160*z5 - 12200*z6 + 1079568*z7) + 
      (8*Z11*Z12*(2876981 - 3708360*z3 + 1398000*z3^2 + 3585096*z4 - 
         7964832*z5 + 5262600*z6 + 4508784*z7))/9 + 
      (4*Z11^2*(243321707 + 297924264*z3 + 19791120*z3^2 - 73547208*z4 + 
         562781280*z5 - 167339400*z6 + 724009104*z7))/27) + 
    (-3*Z11^4*Z12*(25591327 - 92231424*z3 + 39179904*z3^2 + 142306704*z4 - 
        451428288*z5 + 240662400*z6 - 84968352*z7) - 
      54*Z11^3*Z12^2*(-16443887 - 28065152*z3 + 1550080*z3^2 + 13859184*z4 - 
        54069056*z5 + 23550400*z6 - 42378336*z7) - 
      81*Z11*Z12^4*(-4064369 - 8830848*z3 + 158208*z3^2 + 1960272*z4 - 
        12833088*z5 + 4286400*z6 - 16807392*z7) - 
      243*Z12^5*(190427 - 648960*z3 + 150144*z3^2 + 266832*z4 - 1096128*z5 + 
        412800*z6 - 296352*z7) + 162*Z11^2*Z12^3*(12846207 + 10238848*z3 + 
        2353536*z3^2 - 867888*z4 + 17472448*z5 - 3033600*z6 + 29028384*z7) + 
      Z11^5*(2635183093 + 3925100160*z3 + 80913408*z3^2 - 1496997648*z4 + 
        8077427520*z5 - 2983627200*z6 + 8715669984*z7))/5832) + 
  T200*(-16*T102^2*(-629813 - 1952808*z3 + 255456*z3^2 + 973152*z4 - 
      3298752*z5 + 1314000*z6 - 2656584*z7) - 
    (2*T202*(-9*Z12^2*(2007089 + 617064*z3 + 89232*z3^2 + 142200*z4 + 
         3140544*z5 - 129000*z6 + 2264976*z7) + 
       6*Z11*Z12*(-607759 + 1089960*z3 + 947856*z3^2 + 1168056*z4 - 
         3087936*z5 + 1925400*z6 + 3450384*z7) + 
       Z11^2*(164819183 + 215959320*z3 + 9149808*z3^2 - 74048760*z4 + 
         428174400*z5 - 148997400*z6 + 486631152*z7)))/81 + 
    T102*((-16*T300*(-496433 - 2729808*z3 + 279360*z3^2 + 2489760*z4 - 
         5690688*z5 + 2354400*z6 - 3958416*z7))/3 + 
      (Z11^2*Z12*(-11599687 - 16865088*z3 + 7264320*z3^2 + 12260880*z4 - 
          59065920*z5 + 25346400*z6 - 27603072*z7) + 
        27*Z12^3*(171757 + 289088*z3 - 76992*z3^2 - 53808*z4 + 457152*z5 - 
          103200*z6 + 169344*z7) - 3*Z11*Z12^2*(17199803 + 4155840*z3 + 
          4264896*z3^2 + 5343984*z4 + 5021760*z5 + 6708000*z6 + 
          36747648*z7) + Z11^3*(258114393 + 340327104*z3 + 21038912*z3^2 - 
          95755056*z4 + 632142784*z5 - 202986400*z6 + 790780032*z7))/27)) + 
  T002*(-32*T200^3*(17585 - 5144*z3 + 10368*z3^2 + 35328*z4 - 58368*z5 + 
      81600*z6) + (64*T300^2*(569191 + 986616*z3 + 97584*z3^2 - 259776*z4 + 
       1091904*z5 - 183000*z6 + 2000376*z7))/3 + 
    T102^2*(324253768/9 + 50625920*z3 + 1067392*z3^2 - 16455744*z4 + 
      98926080*z5 - 32958400*z6 + 109509120*z7) + 
    (4*T200^2*(9*Z12^2*(-1707515 - 746928*z3 + 35616*z3^2 - 132480*z4 - 
         3134016*z5 + 58800*z6 - 2201472*z7) + 
       18*Z11*Z12*(-178247 + 322320*z3 + 323744*z3^2 + 367296*z4 - 
         1168448*z5 + 642800*z6 + 959616*z7) + 
       Z11^2*(152000837 + 203722704*z3 + 9445152*z3^2 - 67541760*z4 + 
         400479168*z5 - 137029200*z6 + 458244864*z7)))/81 + 
    (4*T300*(27*Z11^2*Z12*(41679 - 349352*z3 + 147808*z3^2 + 484680*z4 - 
         1736960*z5 + 871600*z6 - 268128*z7) - 
       81*Z12^3*(-102223 - 135224*z3 + 8736*z3^2 + 27288*z4 - 162944*z5 + 
         3600*z6 - 183456*z7) - 27*Z11*Z12^2*(423857 + 1572216*z3 + 
         760416*z3^2 + 330984*z4 - 405312*z5 + 798000*z6 + 2582496*z7) + 
       Z11^3*(240199951 + 350305704*z3 + 20576544*z3^2 - 104070024*z4 + 
         654320832*z5 - 216447600*z6 + 801293472*z7)))/81 + 
    (T202*(-18*Z11*Z12*(-990013 - 1331744*z3 + 89312*z3^2 + 681456*z4 - 
         3143360*z5 + 280400*z6 + 239904*z7) + 
       3*Z12^2*(7507811 + 11888064*z3 + 6377568*z3^2 + 3317616*z4 - 
         1890048*z5 + 13952400*z6 + 26798688*z7) - 
       Z11^2*(801209711 + 1088940480*z3 + 49822176*z3^2 - 343085904*z4 + 
         2128394496*z5 - 718609200*z6 + 2556544032*z7)))/81 + 
    T102*((8*T300*(30407413 + 40861232*z3 + 1463648*z3^2 - 11289360*z4 + 
         67210176*z5 - 18886000*z6 + 83655936*z7))/3 + 
      (54*Z12^3*(1221539 + 1207352*z3 + 247872*z3^2 + 11160*z4 + 899136*z5 + 
          314400*z6 + 2420208*z7) - 6*Z11^2*Z12*(10517735 + 295416*z3 + 
          1314240*z3^2 + 7914744*z4 - 10190592*z5 + 13912800*z6 + 
          4974480*z7) - 6*Z11*Z12^2*(-1977911 - 13247928*z3 + 5442816*z3^2 + 
          12835944*z4 - 22364160*z5 + 16060800*z6 + 12637296*z7) + 
        2*Z11^3*(587817911 + 871427864*z3 + 33680768*z3^2 - 308418024*z4 + 
          1728766656*z5 - 625115200*z6 + 1980583920*z7))/81) + 
    T200*((-4*T202*(44450731 + 43799472*z3 + 694176*z3^2 - 22364496*z4 + 
         138916608*z5 - 62418000*z6 + 118117440*z7))/27 - 
      (16*T300*(Z11*(-47792065 - 58071528*z3 + 1719840*z3^2 + 24171624*z4 - 
           136457376*z5 + 48788400*z6 - 130056192*z7) - 
         9*Z12*(526137 + 396152*z3 + 59872*z3^2 + 27912*z4 + 972384*z5 - 
           23600*z6 + 846720*z7)))/27 + 
      (4*T102*(3*Z12*(-348707 + 18192*z3 + 1843008*z3^2 + 4082832*z4 - 
           5030976*z5 + 5964000*z6 + 6181056*z7) + 
         Z11*(467717413 + 641658000*z3 + 21776448*z3^2 - 196221744*z4 + 
           1177437120*z5 - 376807200*z6 + 1360255680*z7)))/27 + 
      (-162*Z11^2*Z12^2*(-118673 - 55184*z3 + 474144*z3^2 + 689904*z4 - 
          1771168*z5 + 1292400*z6 + 359856*z7) + 
        81*Z12^4*(61571 + 150576*z3 + 184608*z3^2 - 9936*z4 - 155424*z5 - 
          61200*z6 + 402192*z7) + 324*Z11*Z12^3*(504431 + 516032*z3 + 
          132000*z3^2 - 34704*z4 + 671744*z5 - 42000*z6 + 1178352*z7) - 
        36*Z11^3*Z12*(76833 + 288640*z3 + 694496*z3^2 + 659472*z4 - 
          1276032*z5 + 1077200*z6 + 1460592*z7) + 
        Z11^4*(1005501859 + 1411785648*z3 + 43715616*z3^2 - 467470800*z4 + 
          2763061728*z5 - 960301200*z6 + 3210063696*z7))/729)), 
 (-128*T102*T200^3*(-1771487 + 2771088*z3^2 - 368064*z3z5 - 1745010*z4 + 
     235872*z3*z4 - 563916*z5 - 60*z3*(20825 + 98064*z5) - 8844600*z6 + 
     3021804*z7 - 7815852*z8))/5 - 
  (32*T102^3*(955587780 + 743031900*z3^2 + 353707200*z3^3 + 1046637936*z3z5 - 
     946746360*z4 + 4680342360*z5 + 90*z3*(21791623 + 207756*z4 + 
       15387720*z5) - 2821290750*z6 + 7774894440*z7 - 5885422497*z8 + 
     6849610600*z9))/75 + 
  (32*T002^4*(9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
       200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
       17878620*z7 + 55923804*z8) - 4*Z11*(1769979030 + 1456806420*z3^2 + 
       683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
       150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
       4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
   675 + (32*T202*T300*(30*Z11*Z12*(38809217 - 13112280*z3^2 + 9552960*z3^3 - 
       706320*z3z5 + 25839468*z4 - 24*z3*(-1176829 + 78174*z4 - 7000500*z5) + 
       12258384*z5 + 149403780*z6 - 248288946*z7 + 169655175*z8 + 
       303871160*z9) - 3*Z12^2*(556984740 + 227798280*z3^2 + 47160000*z3^3 + 
       238921488*z3z5 + 64484100*z4 + 930540960*z5 + 
       180*z3*(1580693 + 45444*z4 + 5003640*z5) - 176130900*z6 + 
       566427870*z7 - 518632551*z8 + 1118113000*z9) + 
     Z11^2*(23413544640 + 17172641160*z3^2 + 6670180800*z3^3 + 
       16692424272*z3z5 - 10390401900*z4 - 180*z3*(-200115493 + 10285356*z4 - 
         223726680*z5) + 64475943840*z5 - 31809424500*z6 + 121273626870*z7 - 
       88328628819*z8 + 137687899400*z9)))/2025 - 
  (4*T202^2*(15*Z12*(257964375 + 267619968*z3^2 + 61286400*z3^3 + 
       57604608*z3z5 + 179268336*z4 - 288*z3*(-342059 + 320418*z4 - 
         2688300*z5) + 651689280*z5 + 622704960*z6 - 759771072*z7 + 
       256418784*z8 + 1835733760*z9) + Z11*(146299622775 + 93643223040*z3^2 + 
       41174323200*z3^3 + 110104054272*z3z5 - 71902622160*z4 - 
       1440*z3*(-140576015 + 8935362*z4 - 165649140*z5) + 420964384320*z5 - 
       245907792000*z6 + 884680827840*z7 - 651930656544*z8 + 
       863215500800*z9)))/6075 + 
  (T202*(81*Z12^5*(-221294475 + 3497760*z3^2 + 36172800*z3^3 + 
       450168192*z3z5 + 6693840*z4 - 1440*z3*(-78710 + 76323*z4 - 
         455940*z5) - 180146880*z5 + 12384000*z6 + 1392413760*z7 - 
       1744696584*z8 - 133648000*z9) + 27*Z11*Z12^4*
      (1532157525 + 4759247520*z3^2 + 939571200*z3^3 + 1042699392*z3z5 + 
       51146640*z4 - 4320*z3*(-719794 + 101493*z4 - 614260*z5) - 
       1199036160*z5 - 2052403200*z6 + 6478109280*z7 - 8811039384*z8 + 
       15690963200*z9) - 3*Z11^4*Z12*(9420485365 + 25901246880*z3^2 + 
       943948800*z3^3 - 9709600896*z3z5 + 22065567120*z4 - 
       480*z3*(-28136002 + 16941537*z4 - 105712140*z5) - 61025562240*z5 + 
       106730683200*z6 - 198813626400*z7 + 142523914392*z8 + 
       22700310400*z9) + 54*Z11^2*Z12^3*(9338717175 + 3050359200*z3^2 + 
       1661875200*z3^3 + 3179357568*z3z5 - 2154239280*z4 - 
       1440*z3*(-7207394 + 55029*z4 - 9527820*z5) + 19246226400*z5 - 
       5535640800*z6 + 24423509520*z7 - 14394708936*z8 + 40144419200*z9) + 
     6*Z11^3*Z12^2*(12588840345 - 48358726560*z3^2 + 1387008000*z3^3 + 
       19912438656*z3z5 - 45996290640*z4 + 1440*z3*(16393342 + 10133601*z4 - 
         38438100*z5) + 173642637600*z5 - 181147586400*z6 + 352041398640*z7 - 
       237894063912*z8 + 45588928000*z9) + 
     Z11^5*(1330255124595 + 1089366985440*z3^2 + 510519859200*z3^3 + 
       1409168492928*z3z5 - 998581312080*z4 - 
       1440*z3*(-1838719226 + 41967393*z4 - 1869564420*z5) + 
       5271805408320*z5 - 3092923108800*z6 + 10382764680000*z7 - 
       7927583851656*z8 + 10345601312000*z9)))/109350 + 
  T200^2*((8*T202*(Z12*(326186445 + 876772800*z3^2 + 111513600*z3^3 + 
         142705152*z3z5 + 91769760*z4 + 815060160*z5 - 
         4320*z3*(-215087 + 66620*z4 + 49080*z5) + 253375200*z6 + 
         2398825440*z7 - 1451745504*z8 + 1646374400*z9) + 
       Z11*(525778375 + 2384537280*z3^2 + 1372262400*z3^3 + 5926722048*z3z5 - 
         4224054240*z4 - 1440*z3*(-4148137 + 179228*z4 - 1666200*z5) + 
         14643777600*z5 - 17091012000*z6 + 46253870880*z7 - 39428371296*z8 + 
         20259929600*z9)))/675 - 
    (4*T102*(-9*Z12^2*(1214644575 - 342918720*z3^2 + 89395200*z3^3 - 
         254803968*z3z5 - 474549840*z4 - 360*z3*(-5747201 + 406656*z4 - 
           646680*z5) + 2216348640*z5 + 476114400*z6 + 9055100160*z7 - 
         1313475264*z8 + 2851174400*z9) + 6*Z11*Z12*(2087768235 + 
         5189057280*z3^2 + 721152000*z3^3 + 468364032*z3z5 + 3301477920*z4 - 
         360*z3*(-7262485 + 4094352*z4 - 13558200*z5) - 3916092960*z5 + 
         10135828800*z6 - 11202513120*z7 + 3262279536*z8 + 14674976000*z9) + 
       Z11^2*(152283877125 + 97821368640*z3^2 + 60183244800*z3^3 + 
         175097604096*z3z5 - 165354162480*z4 + 798329198880*z5 + 
         16200*z3*(22314763 + 352896*z4 + 15628552*z5) - 501700917600*z6 + 
         1501997345280*z7 - 1088886566592*z8 + 1243384576000*z9)))/2025) + 
  T102^2*((-128*T300*(444702810 + 214615656*z3^2 + 129291840*z3^3 + 
       354558384*z3z5 - 396206478*z4 + 1882284084*z5 + 
       27*z3*(31202399 + 1095888*z4 + 21348960*z5) - 925564320*z6 + 
       2757479184*z7 - 1873012653*z8 + 2666543800*z9))/45 + 
    (-90*Z12^3*(568552527 + 69130944*z3^2 + 62784000*z3^3 + 33903360*z3z5 - 
        157065912*z4 + 1324088784*z5 + 72*z3*(6718819 + 151572*z4 + 
          2974920*z5) - 187130160*z6 + 1183258728*z7 - 164170800*z8 + 
        1609634240*z9) + 30*Z11^2*Z12*(1780165681 + 419903808*z3^2 + 
        162362880*z3^3 + 311682816*z3z5 - 632997288*z4 + 
        72*z3*(40188537 + 7025916*z4 - 13875080*z5) + 4668548592*z5 - 
        2294910480*z6 + 5162109432*z7 - 1445956272*z8 + 3540744000*z9) + 
      6*Z11*Z12^2*(18094463985 + 14673913920*z3^2 + 3407731200*z3^3 + 
        3791079936*z3z5 + 19283714280*z4 - 360*z3*(-7878419 + 4638588*z4 - 
          122610360*z5) - 21872735280*z5 + 36254653200*z6 - 38249816760*z7 + 
        25858139328*z8 + 75275089600*z9) - 
      2*Z11^3*(738215889735 + 578919499200*z3^2 + 262125043200*z3^3 + 
        708675111936*z3z5 - 467371980360*z4 - 37997540640*z3*z4 + 
        2610368955120*z5 + 600*z3*(2266610111 + 2367449208*z5) - 
        1460643339600*z6 + 5133024556440*z7 - 3909890453472*z8 + 
        5332742196800*z9))/2025) + 
  T002^3*((-8*T102*(30662596785 + 22667552640*z3^2 + 10147737600*z3^3 + 
       27387880704*z3z5 - 19082517840*z4 - 1200*z3*(-46796983 + 791856*z4 - 
         43656192*z5) + 104855431680*z5 - 57435379200*z6 + 201491328240*z7 - 
       150427657008*z8 + 206240652800*z9))/225 - 
    (16*T300*(77394903795 + 46073888640*z3^2 + 18868608000*z3^3 + 
       47135996928*z3z5 - 28063990080*z4 + 184586284800*z5 + 
       2880*z3*(39242881 + 353646*z4 + 30879090*z5) - 77444769600*z6 + 
       321590566080*z7 - 229427038656*z8 + 387002576000*z9))/675 - 
    (16*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 2255040*z3z5 + 
         9250200*z4 + 105669108*z5 + 36*z3*(1477663 + 301518*z4 + 
           940560*z5) + 4150260*z6 + 36487998*z7 + 59348700*z8 + 
         200890720*z9) - 45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 
         21715200*z3^3 - 80419392*z3z5 + 186551928*z4 + 
         12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 184691124*z5 + 
         1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 480993760*z9) - 
       54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 43257600*z3^3 + 
         69574464*z3z5 + 157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 
           17711520*z5) - 752086890*z5 + 569766150*z6 - 677328915*z7 + 
         74129472*z8 + 835412000*z9) + 10*Z11^3*(17253366039 + 
         15566502816*z3^2 + 7839083520*z3^3 + 22055644224*z3z5 - 
         16285532004*z4 - 18*z3*(-2094344339 + 80996418*z4 - 2468422080*z5) + 
         83095426818*z5 - 52612790670*z6 + 166092751143*z7 - 
         128405257128*z8 + 159062504320*z9)))/18225 - 
    (8*T200*(3*Z12*(-6141361275 + 3412768320*z3^2 + 770227200*z3^3 - 
         43172352*z3z5 + 3522664080*z4 - 720*z3*(10520677 + 1410804*z4 - 
           16536360*z5) - 3285977760*z5 + 2222884800*z6 - 15131265840*z7 + 
         6767807904*z8 + 15992220800*z9) + 
       Z11*(1005115254885 + 685589112000*z3^2 + 296269286400*z3^3 + 
         778641610752*z3z5 - 530898764400*z4 - 
         720*z3*(-2368624027 + 21358980*z4 - 2055612600*z5) + 
         3108795297120*z5 - 1586226960000*z6 + 5716105647120*z7 - 
         4165853229504*z8 + 6051652035200*z9)))/6075) + 
  T102*((-64*T300^2*(1780401105 - 774078120*z3^2 + 473616000*z3^3 + 
       1197558432*z3z5 - 1095601680*z4 + 8621105760*z5 + 
       720*z3*(3585821 + 669279*z4 + 4399290*z5) - 2966082300*z6 + 
       7714478160*z7 - 3946797414*z8 + 9739415600*z9))/225 - 
    (16*T300*(27*Z12^3*(623559705 - 182406240*z3^2 + 37440000*z3^3 + 
         30077568*z3z5 - 192663360*z4 + 1002328020*z5 + 
         360*z3*(737096 + 211923*z4 + 201240*z5) - 135333900*z6 + 
         1218488490*z7 - 143811936*z8 + 859998400*z9) - 
       45*Z11*Z12^2*(366469335 + 819811872*z3^2 + 202924800*z3^3 + 
         128599488*z3z5 + 418783392*z4 - 72*z3*(-16694392 + 683169*z4 - 
           20851560*z5) + 897266916*z5 + 700552980*z6 - 359156934*z7 + 
         237654324*z8 + 4208704160*z9) + 9*Z11^2*Z12*
        (2040237865 + 1602925920*z3^2 + 218419200*z3^3 - 367794432*z3z5 + 
         3395553120*z4 - 120*z3*(24405608 + 4423563*z4 - 40977480*z5) - 
         9337302780*z5 + 11442687300*z6 - 25757446350*z7 + 12814411464*z8 + 
         4576243200*z9) + Z11^3*(337985441055 + 284631516000*z3^2 + 
         114479596800*z3^3 + 299792778048*z3z5 - 162842158080*z4 - 
         360*z3*(-1621124888 + 54131721*z4 - 1769612040*z5) + 
         997815624660*z5 - 499676895900*z6 + 2000365632450*z7 - 
         1539720779796*z8 + 2306004066400*z9)))/6075 + 
    (-3645*Z12^6*(12971709 + 5330016*z3^2 + 3962880*z3^3 + 4105728*z3z5 - 
        28340496*z4 + 130920192*z5 + 288*z3*(156571 + 21702*z4 + 8460*z5) - 
        72258480*z6 + 77227632*z7 - 41039136*z8 + 111729920*z9) - 
      1944*Z11*Z12^5*(137398005 + 166400280*z3^2 + 71136000*z3^3 + 
        236514816*z3z5 - 257869980*z4 + 1113492240*z5 + 
        1440*z3*(381604 + 3399*z4 + 191025*z5) - 508760100*z6 + 
        2036151720*z7 - 1391731632*z8 + 1474813600*z9) - 
      2160*Z11^3*Z12^3*(2154693117 + 1351721160*z3^2 + 532074240*z3^3 + 
        1280769408*z3z5 - 616827636*z4 - 144*z3*(-19775461 + 1098540*z4 - 
          25393230*z5) + 4633600896*z5 - 1824484860*z6 + 8449763040*z7 - 
        6021298296*z8 + 11095035680*z9) - 72*Z11^5*Z12*
       (-885513055 - 5884846200*z3^2 + 975801600*z3^3 + 5717806848*z3z5 - 
        13930617780*z4 + 480*z3*(18485732 + 3928653*z4 - 7380975*z5) + 
        51378605520*z5 - 53892600300*z6 + 114994390440*z7 - 68788365696*z8 + 
        22307330400*z9) - 81*Z11^2*Z12^4*(16950314475 + 23228157600*z3^2 + 
        7569100800*z3^3 + 20680054272*z3z5 - 9093014640*z4 - 
        4320*z3*(-8737795 + 593982*z4 - 8218940*z5) + 54919756800*z5 - 
        29186154000*z6 + 117929054160*z7 - 102693373344*z8 + 
        140920076800*z9) - 9*Z11^4*Z12^2*(197060461695 + 59077182240*z3^2 + 
        61875763200*z3^3 + 186477562368*z3z5 - 265135448880*z4 + 
        1133882634240*z5 + 1440*z3*(326596697 + 6291186*z4 + 164298420*z5) - 
        797921888400*z6 + 2018194007760*z7 - 1395725082336*z8 + 
        1321273376000*z9) - 5*Z11^6*(828496530801 + 592508422368*z3^2 + 
        308987043840*z3^3 + 870295767552*z3z5 - 699258731472*z4 - 
        288*z3*(-5782460011 + 85040958*z4 - 5525150220*z5) + 
        3543124195584*z5 - 2222497554480*z6 + 6935415208560*z7 - 
        5162016384864*z8 + 6310574909440*z9))/656100 + 
    (4*T202*(120*Z11*Z12*(-6983934 + 218077560*z3^2 + 40587840*z3^3 - 
         13565232*z3z5 + 452198754*z4 - 36*z3*(6559321 + 1613196*z4 - 
           21645840*z5) - 1051762572*z5 + 1121418720*z6 - 2285652906*z7 + 
         1052279829*z8 + 989511800*z9) - 9*Z12^2*(6227991585 + 
         3704113440*z3^2 + 839865600*z3^3 + 547725888*z3z5 + 2229639480*z4 - 
         3600*z3*(-1107859 + 194232*z4 - 2446896*z5) + 5947660080*z5 + 
         4534581600*z6 + 2464588440*z7 + 3192177924*z8 + 21068885600*z9) + 
       Z11^2*(1086706078815 + 837136827360*z3^2 + 372370809600*z3^3 + 
         998307343296*z3z5 - 645364045080*z4 - 
         720*z3*(-2728168355 + 65713824*z4 - 2821002480*z5) + 
         3706000465680*z5 - 2040555952800*z6 + 7214083651080*z7 - 
         5445941245092*z8 + 7588305431200*z9)))/6075) + 
  T200*((128*T202*T300*(23797395 - 237772260*z3^2 + 90532800*z3^3 + 
       733786128*z3z5 - 320875020*z4 + 1307466360*z5 + 
       90*z3*(4389577 + 86880*z4 + 12580920*z5) - 1036925550*z6 + 
       3381574860*z7 - 3092592231*z8 + 1336616200*z9))/675 - 
    (16*T102^2*(3*Z12*(868328475 + 1029924000*z3^2 + 203788800*z3^3 - 
         28055808*z3z5 + 1437957360*z4 - 360*z3*(-1844551 + 820008*z4 - 
           5994360*z5) - 1379000880*z5 + 2764749600*z6 - 1796811120*z7 + 
         1928151216*z8 + 4032036800*z9) + 
       Z11*(55961828625 + 41028356160*z3^2 + 21475008000*z3^3 + 
         60591462912*z3z5 - 59882328000*z4 + 273463431120*z5 + 
         360*z3*(375015377 + 4983192*z4 + 248170680*z5) - 159763237200*z6 + 
         482858014320*z7 - 352241387424*z8 + 430919118400*z9)))/675 + 
    (4*T202*(27*Z12^3*(-174087555 - 279237600*z3^2 + 23731200*z3^3 + 
         248645376*z3z5 - 131565600*z4 - 360*z3*(-1325839 + 52302*z4 - 
           197280*z5) + 969533640*z5 - 372695400*z6 + 2265909300*z7 - 
         1209896352*z8 - 60899200*z9) + 45*Z11^2*Z12*
        (-299453387 + 549368928*z3^2 + 26634240*z3^3 - 236224512*z3z5 + 
         615831840*z4 - 24*z3*(4507207 + 3804498*z4 - 51246240*z5) - 
         2719607352*z5 + 2939994360*z6 - 6386308140*z7 + 3355843824*z8 + 
         717075200*z9) - 45*Z11*Z12^2*(2062742721 + 736527744*z3^2 + 
         284106240*z3^3 + 441396864*z3z5 + 47787840*z4 + 2781347688*z5 - 
         72*z3*(3520062*z4 - 55*(447437 + 815424*z5)) + 1104905160*z6 + 
         1869903252*z7 + 112401432*z8 + 7504462400*z9) + 
       Z11^3*(509055408045 + 365054869440*z3^2 + 169926566400*z3^3 + 
         451558447488*z3z5 - 321249110400*z4 - 
         360*z3*(-2546787971 + 61401630*z4 - 2618352000*z5) + 
         1765524357000*z5 - 975850918200*z6 + 3345033384900*z7 - 
         2507898080376*z8 + 3496456472000*z9)))/18225 + 
    T102*((8*T202*(7320093105 + 8603704800*z3^2 + 6112396800*z3^3 + 
         22200697728*z3z5 - 24359641920*z4 + 82577676960*z5 + 
         1800*z3*(21411773 + 554040*z4 + 10698048*z5) - 70256890800*z6 + 
         177576655680*z7 - 144156475656*z8 + 112262305600*z9))/675 - 
      (32*T300*(3*Z12*(171770727 + 24911136*z3^2 + 15160320*z3^3 + 
           3421440*z3z5 + 23670576*z4 - 216*z3*(-1019987 + 30176*z4 - 
             739120*z5) + 76171248*z5 + 165774240*z6 + 426709728*z7 - 
           37162800*z8 + 450262400*z9) + Z11*(3481945803 + 888473664*z3^2 + 
           1148451840*z3^3 + 3280725504*z3z5 - 4292753328*z4 + 
           18893053872*z5 + 72*z3*(107803817 + 6498912*z4 + 68836320*z5) - 
           11974640400*z6 + 34097480928*z7 - 21828810528*z8 + 
           25139285120*z9)))/135 + 
      (2*(243*Z12^4*(-52410995 - 94002720*z3^2 + 2361600*z3^3 + 
           21223296*z3z5 + 4608360*z4 + 240*z3*(214747 + 41130*z4 - 
             40530*z5) + 48489120*z5 + 55995600*z6 + 445144020*z7 - 
           91667592*z8 - 133268000*z9) - 270*Z11*Z12^3*(399230355 - 
           115402752*z3^2 + 40389120*z3^3 - 24509952*z3z5 - 254183184*z4 + 
           1685128032*z5 + 144*z3*(4336925 + 174144*z4 + 1060020*z5) - 
           360547200*z6 + 1439434440*z7 - 203039136*z8 + 1436730560*z9) + 
         6*Z11^3*Z12*(15345781065 + 3328652160*z3^2 + 3784435200*z3^3 + 
           9796889088*z3z5 - 12561663600*z4 + 720*z3*(38073791 + 4665768*z4 - 
             667140*z5) + 63805523040*z5 - 45237729600*z6 + 126795870360*z7 - 
           81424447776*z8 + 85046113600*z9) + 18*Z11^2*Z12^2*
          (22706953875 + 14927548320*z3^2 + 4161772800*z3^3 + 
           6153273216*z3z5 + 9311931720*z4 - 2160*z3*(-4790175 + 822186*z4 - 
             18649270*z5) - 8160891840*z5 + 29880111600*z6 - 16661887020*z7 + 
           8575107768*z8 + 88114421600*z9) - Z11^4*(1703066890545 + 
           1392879529440*z3^2 + 594289900800*z3^3 + 1586501852544*z3z5 - 
           1009784595960*z4 - 720*z3*(-4328071489 + 138904194*z4 - 
             4546947330*z5) + 5678611475040*z5 - 3017694020400*z6 + 
           11014508005380*z7 - 8478771410088*z8 + 12031716316000*z9)))/
       18225)) + 
  T002*((-64*T300^2*(Z12*(176650445 - 114852960*z3^2 + 8524800*z3^3 + 
         21109248*z3z5 + 7359480*z4 + 355937280*z5 + 
         240*z3*(184099 + 89622*z4 + 1294140*z5) - 9169200*z6 - 84421680*z7 + 
         189031104*z8 + 395196800*z9) + Z11*(1447624155 + 532507200*z3^2 + 
         370022400*z3^3 + 758232576*z3z5 - 835051320*z4 + 5188775040*z5 + 
         720*z3*(3347413 + 109414*z4 + 2814420*z5) - 2462786400*z6 + 
         7777052400*z7 - 4656629952*z8 + 8612768000*z9)))/75 - 
    (16*T200^3*(3*Z12*(341676105 + 694981440*z3^2 + 108288000*z3^3 + 
         134120448*z3z5 + 47748960*z4 + 772577280*z5 - 
         1440*z3*(-648643 + 148320*z4 + 106560*z5) + 243511200*z6 + 
         2399189760*z7 - 1328757696*z8 + 1598752000*z9) + 
       5*Z11*(656586285 + 1404432576*z3^2 + 802252800*z3^3 + 
         3373166592*z3z5 - 2514344544*z4 - 288*z3*(-11670821 + 540288*z4 - 
           5783040*z5) + 8660434176*z5 - 9841779360*z6 + 26769764736*z7 - 
         22412277504*z8 + 11844371200*z9)))/2025 - 
    (4*T102^2*(3*Z12*(-359927331 + 675516096*z3^2 + 205102080*z3^3 - 
         213746688*z3z5 + 1565376624*z4 - 432*z3*(2151869 + 649596*z4 - 
           9523880*z5) - 4221871200*z5 + 4579107840*z6 - 8605512720*z7 + 
         4784023296*z8 + 4559941760*z9) + 
       Z11*(303729326685 + 229426094016*z3^2 + 105498639360*z3^3 + 
         283636007424*z3z5 - 196829292816*z4 - 
         144*z3*(-3954828257 + 76032180*z4 - 3886517160*z5) + 
         1091495152800*z5 - 601478899200*z6 + 2097367175088*z7 - 
         1564885653408*z8 + 2151546688640*z9)))/405 + 
    (T202*(-90*Z11^2*Z12*(1572644089 + 798753024*z3^2 + 101629440*z3^3 - 
         52669440*z3z5 - 305933400*z4 - 24*z3*(-79829159 + 6759012*z4 - 
           28513560*z5) + 3176819664*z5 + 18350640*z6 + 6300290328*z7 + 
         727397280*z8 + 2427321920*z9) + 54*Z12^3*(2858418555 - 
         188317440*z3^2 + 365068800*z3^3 + 58973184*z3z5 - 243176040*z4 - 
         120*z3*(-23075333 + 603468*z4 - 19644840*z5) + 5664724080*z5 - 
         705754800*z6 + 6793258440*z7 - 1015275168*z8 + 9829067200*z9) - 
       90*Z11*Z12^2*(2151073209 + 5504336064*z3^2 + 803289600*z3^3 + 
         192036096*z3z5 + 1714225464*z4 - 216*z3*(-16104373 + 3998220*z4 - 
           40268120*z5) - 4171813776*z5 + 10054511280*z6 - 13566682296*z7 + 
         11006957808*z8 + 15967963840*z9) + 
       10*Z11^3*(462594689989 + 376139514816*z3^2 + 169081551360*z3^3 + 
         458674202880*z3z5 - 307111704840*z4 - 
         72*z3*(-12181919711 + 313052932*z4 - 12626194920*z5) + 
         1666836007344*z5 - 943722726480*z6 + 3274749008424*z7 - 
         2515596037200*z8 + 3422755650240*z9)))/18225 + 
    T300*((32*T202*(14786142545 + 5852911680*z3^2 + 3618201600*z3^3 + 
         8620255872*z3z5 - 5804080200*z4 - 360*z3*(-52441425 + 601912*z4 - 
           60539280*z5) + 40388984640*z5 - 22495230000*z6 + 76856076000*z7 - 
         51039073944*z8 + 78693318400*z9))/675 + 
      (-9*Z12^4*(720770265 + 1247921280*z3^2 + 44467200*z3^3 - 
          376109568*z3z5 + 40538880*z4 - 650327040*z5 + 
          4320*z3*(81243 + 32304*z4 + 66820*z5) - 435081600*z6 - 
          3155456160*z7 + 1268999136*z8 + 2258019200*z9) - 
        36*Z11*Z12^3*(1302712245 - 154445760*z3^2 + 188236800*z3^3 + 
          208645632*z3z5 - 539352000*z4 + 4382893440*z5 + 
          17280*z3*(102531 + 2990*z4 + 76675*z5) - 834962400*z6 + 
          4301331840*z7 - 1122120864*z8 + 5667632000*z9) + 
        18*Z11^2*Z12^2*(1130569245 + 6310440960*z3^2 + 760550400*z3^3 + 
          86552064*z3z5 + 1590059520*z4 - 480*z3*(-10914713 + 2014320*z4 - 
            19926660*z5) - 4840765440*z5 + 9658161600*z6 - 13686000480*z7 + 
          8786597472*z8 + 15313904000*z9) + 4*Z11^3*Z12*
         (-297772445 - 1783765440*z3^2 + 574848000*z3^3 + 1935456768*z3z5 - 
          5441711040*z4 + 22190125440*z5 + 960*z3*(5748569 + 528084*z4 + 
            3725250*z5) - 20167682400*z6 + 46349926080*z7 - 23707597536*z8 + 
          15765558400*z9) - 3*Z11^4*(154804445195 + 139862933120*z3^2 + 
          58706611200*z3^3 + 158096503296*z3z5 - 102701184000*z4 - 
          480*z3*(-639492933 + 20439280*z4 - 668201100*z5) + 
          557834972160*z5 - 305221868800*z6 + 1103074487200*z7 - 
          851790890592*z8 + 1182128988800*z9))/2025) + 
    T200^2*((-64*T300*(-59509215 + 643267440*z3^2 + 392486400*z3^3 + 
         1995134976*z3z5 - 1804652460*z4 + 4183917120*z5 + 
         360*z3*(2368979 + 608712*z4 + 1454400*z5) - 7601164200*z6 + 
         14568057360*z7 - 13987743552*z8 + 5794625600*z9))/675 - 
      (8*T102*(948425293 + 2300415360*z3^2 + 1139973120*z3^3 + 
         4464564480*z3z5 - 4248077328*z4 - 144*z3*(-47596711 + 681672*z4 - 
           18747720*z5) + 14683743744*z5 - 13995598080*z6 + 36161759808*z7 - 
         30084102000*z8 + 20570519680*z9))/45 - 
      (8*(243*Z12^3*(-9859045 - 45151360*z3^2 + 2880000*z3^3 + 
           10319616*z3z5 - 15621240*z4 + 106022320*z5 - 
           80*z3*(-613915 + 18342*z4 + 288720*z5) - 37399600*z6 + 
           246900720*z7 - 89395632*z8 + 1393600*z9) + 
         9*Z11^2*Z12*(-1366933105 + 2752787520*z3^2 + 56793600*z3^3 - 
           1265041152*z3z5 + 2909917800*z4 - 240*z3*(1541351 + 1958634*z4 - 
             19496640*z5) - 13655226000*z5 + 14266018800*z6 - 
           30967334160*z7 + 16821992304*z8 + 1536030400*z9) - 
         9*Z11*Z12^2*(8655113715 + 3236205600*z3^2 + 1331366400*z3^3 + 
           1939272192*z3z5 + 303643080*z4 - 720*z3*(-11924185 + 1111854*z4 - 
             20703720*z5) + 13552821360*z5 + 4989780000*z6 + 8182614960*z7 + 
           985602816*z8 + 35175313600*z9) + Z11^3*(469190932515 + 
           347437594080*z3^2 + 159248448000*z3^3 + 422776018944*z3z5 - 
           296490310200*z4 - 720*z3*(-1190563397 + 29660574*z4 - 
             1227938040*z5) + 1645912427760*z5 - 899296992000*z6 + 
           3107546918640*z7 - 2334057609888*z8 + 3273226244800*z9)))/18225) + 
    T200*((-8*T300*(-3*Z12^2*(6393455535 - 145823040*z3^2 + 727718400*z3^3 + 
           1663815168*z3z5 - 906809040*z4 - 1440*z3*(-4485395 + 359064*z4 - 
             5350410*z5) + 17471756160*z5 - 1122112800*z6 + 21153841920*z7 - 
           6247971936*z8 + 19039390400*z9) + 6*Z11*Z12*(2465057495 + 
           4430191680*z3^2 + 759744000*z3^3 + 116660736*z3z5 + 
           1642770000*z4 - 240*z3*(-18975727 + 5390856*z4 - 44726340*z5) - 
           2607418560*z5 + 13099240800*z6 - 18485901600*z7 + 10622341728*z8 + 
           20304097600*z9) + Z11^2*(309412441035 + 189786720960*z3^2 + 
           97856524800*z3^3 + 266611419648*z3z5 - 199892523600*z4 - 
           1440*z3*(-371029553 + 5771376*z4 - 365046210*z5) + 
           1122270600960*z5 - 636132016800*z6 + 2103478945920*z7 - 
           1519368744096*z8 + 2035417150400*z9)))/2025 + 
      (4*T202*(3*Z12*(3982361565 + 17361155520*z3^2 + 2435328000*z3^3 - 
           683417088*z3z5 + 4069012320*z4 - 8640*z3*(-1389163 + 488659*z4 - 
             1814300*z5) + 1185481440*z5 + 39926217600*z6 - 38860075440*z7 + 
           24415870176*z8 + 56450374400*z9) + 
         Z11*(971840093385 + 568910157120*z3^2 + 295306444800*z3^3 + 
           825804481536*z3z5 - 568327151520*z4 + 3311755140960*z5 - 
           14400*z3*(3865737*z4 - 44*(2365000 + 2513187*z5)) - 
           2031048648000*z6 + 6841987722000*z7 - 5002445993472*z8 + 
           6113685094400*z9)))/6075 + 
      (-81*Z12^5*(-165966795 - 37088640*z3^2 + 35481600*z3^3 + 
          244041984*z3z5 - 29270160*z4 - 720*z3*(-169669 + 147852*z4 - 
            428040*z5) - 90780480*z5 - 25956000*z6 + 1356143760*z7 - 
          1169877168*z8 - 143852800*z9) - 27*Z11*Z12^4*
         (1322798085 + 5304055680*z3^2 + 896716800*z3^3 + 2295039744*z3z5 - 
          399744720*z4 - 2160*z3*(-1439923 + 258996*z4 - 2211800*z5) - 
          516761280*z5 - 2240560800*z6 + 7521685200*z7 - 11527470288*z8 + 
          14042201600*z9) + 3*Z11^4*Z12*(-207945755 + 20226303360*z3^2 + 
          1069516800*z3^3 - 6946788096*z3z5 + 22043401200*z4 - 
          240*z3*(8018545 + 31483908*z4 - 205491480*z5) - 67135312320*z5 + 
          92589170400*z6 - 192093875760*z7 + 112003746192*z8 + 
          24670304000*z9) - 54*Z11^2*Z12^3*(7520816655 + 3007560960*z3^2 + 
          1576396800*z3^3 + 3068534016*z3z5 - 2232146160*z4 - 
          720*z3*(-13846871 + 222996*z4 - 17480280*z5) + 18249857280*z5 - 
          5207623200*z6 + 23790321360*z7 - 13925736432*z8 + 37179308800*z9) - 
        6*Z11^3*Z12^2*(13965619425 - 32413282560*z3^2 + 2805350400*z3^3 + 
          17333574912*z3z5 - 42398473680*z4 + 3600*z3*(7751641 + 2587284*z4 - 
            9679608*z5) + 167941278720*z5 - 159513026400*z6 + 
          319627519920*z7 - 211327987824*z8 + 75528601600*z9) - 
        Z11^5*(1220415009075 + 939557208960*z3^2 + 440315596800*z3^3 + 
          1210639779072*z3z5 - 861564809520*z4 - 
          720*z3*(-3247362575 + 61753572*z4 - 3159977400*z5) + 
          4566529235520*z5 - 2651205247200*z6 + 8963303312880*z7 - 
          6806782303344*z8 + 8936624320000*z9))/54675 - 
      (2*T102*(-405*Z12^2*(1368494073 + 519229056*z3^2 + 176209920*z3^3 + 
           99947520*z3z5 + 228992592*z4 + 1085299840*z5 + 
           z3*(855051824 - 60277248*z4 + 1731720960*z5) + 1162573440*z6 + 
           613235008*z7 + 776923200*z8 + 4402933760*z9) + 
         6*Z11*Z12*(-29971315275 + 37839720960*z3^2 + 828518400*z3^3 - 
           15031194624*z3z5 + 53104643280*z4 - 2160*z3*(18117961 + 
             3572624*z4 - 38766320*z5) - 175293383040*z5 + 161794440000*z6 - 
           392792195520*z7 + 231108666048*z8 + 10790310400*z9) + 
         Z11^2*(8549808950355 + 6579042998400*z3^2 + 2868083712000*z3^3 + 
           7622010067968*z3z5 - 5237357873040*z4 - 
           720*z3*(-21945148757 + 451535232*z4 - 21400975440*z5) + 
           29075193417600*z5 - 15490413043200*z6 + 55045189074240*z7 - 
           41148423164736*z8 + 58450396441600*z9)))/6075) + 
    T102*((8*T202*(183307327335 + 131752713600*z3^2 + 61313817600*z3^3 + 
         166199122944*z3z5 - 116319056400*z4 - 
         360*z3*(-952364189 + 20587032*z4 - 908200080*z5) + 634310161920*z5 - 
         357748171200*z6 + 1283135312160*z7 - 945296733888*z8 + 
         1264517878400*z9))/2025 - 
      (8*T300*(3*Z12*(8767145715 + 2253410880*z3^2 + 987955200*z3^3 - 
           635724288*z3z5 + 5466870720*z4 - 480*z3*(1860617 + 129138*z4 - 
             38938800*z5) - 3838018080*z5 + 18843172800*z6 - 31393102320*z7 + 
           25589743776*z8 + 28575488000*z9) + 
         Z11*(533002577255 + 402834041280*z3^2 + 169243084800*z3^3 + 
           436387378176*z3z5 - 286846554240*z4 - 1440*z3*(-669523225 + 
             8343814*z4 - 629938320*z5) + 1654093415520*z5 - 
           805015872000*z6 + 3082703521680*z7 - 2256393169152*z8 + 
           3458024697600*z9)))/675 + 
      (12*Z11^3*Z12*(49164771465 + 45275629440*z3^2 + 501350400*z3^3 - 
          23582347776*z3z5 + 70521086880*z4 - 1920*z3*(-7415162 + 662979*z4 - 
            14207550*z5) - 164211685440*z5 + 236574004800*z6 - 
          455679655920*z7 + 343342275552*z8 + 12533811200*z9) - 
        27*Z12^4*(-1455765105 + 11240297280*z3^2 + 1823846400*z3^3 + 
          6296942592*z3z5 - 1652209920*z4 - 1440*z3*(-7968619 + 551412*z4 - 
            8267640*z5) - 3077815680*z5 - 2678090400*z6 + 10681206480*z7 - 
          23414707584*z8 + 30013964800*z9) - 108*Z11*Z12^3*
         (15884374095 + 9457735680*z3^2 + 3326976000*z3^3 + 6062916096*z3z5 - 
          3066219360*z4 - 1920*z3*(-10898063 + 94761*z4 - 12819690*z5) + 
          29505370560*z5 - 4688409600*z6 + 37375621680*z7 - 20121223392*z8 + 
          73843328000*z9) - 18*Z11^2*Z12^2*(24214423455 - 25055311680*z3^2 + 
          4949913600*z3^3 + 30364222464*z3z5 - 92256511680*z4 + 
          1440*z3*(73365827 + 6113772*z4 - 30866280*z5) + 307148607360*z5 - 
          256921077600*z6 + 513809994960*z7 - 338221096128*z8 + 
          110751756800*z9) - Z11^4*(10591975069205 + 8501674242240*z3^2 + 
          4078235750400*z3^3 + 11328647122944*z3z5 - 8439425654400*z4 - 
          7200*z3*(-2957865429 + 77944076*z4 - 3034668360*z5) + 
          43172440882560*z5 - 26016116853600*z6 + 84932228133360*z7 - 
          64930080204288*z8 + 82809131148800*z9))/36450)) + 
  T002^2*((-32*T200^2*(3*Z12*(834273945 + 3140874720*z3^2 + 466329600*z3^3 - 
         124229376*z3z5 + 657006120*z4 - 720*z3*(-3057487 + 1150662*z4 - 
           2927760*z5) - 534697200*z5 + 8156887200*z6 - 9564968160*z7 + 
         5298938352*z8 + 9195174400*z9) + 
       8*Z11*(20767156425 + 12749455080*z3^2 + 6598512000*z3^3 + 
         18717430752*z3z5 - 12321125865*z4 - 180*z3*(-185305444 + 
           6102903*z4 - 188865900*z5) + 73888523010*z5 - 44977632750*z6 + 
         152170974720*z7 - 112298896854*z8 + 133911818000*z9)))/6075 + 
    (4*T202*(3*Z12*(-2125668375 + 1695663360*z3^2 + 683136000*z3^3 + 
         176857344*z3z5 + 3907744560*z4 - 720*z3*(11791171 + 737208*z4 - 
           16856040*z5) - 2077820640*z5 + 5675990400*z6 - 26406707760*z7 + 
         9616704912*z8 + 19235158400*z9) + 
       5*Z11*(205245907029 + 150312451968*z3^2 + 64430115840*z3^3 + 
         171020180736*z3z5 - 108726597648*z4 - 
         144*z3*(-2433133861 + 44482536*z4 - 2336943960*z5) + 
         620420652576*z5 - 328871505600*z6 + 1203550936848*z7 - 
         913386102192*z8 + 1308699095680*z9)))/6075 + 
    (-81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
        65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 412303680*z5 + 
        213098400*z6 + 983774880*z7 - 1014805584*z8 - 143852800*z9) + 
      15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 213903360*z3^3 - 
        4694319360*z3z5 + 9968675040*z4 - 96*z3*(-162268051 + 5228754*z4 - 
          16389120*z5) - 29467033152*z5 + 55669360800*z6 - 93153680928*z7 + 
        69748916400*z8 + 4934060800*z9) - 27*Z11*Z12^4*
       (509117835 + 5055805440*z3^2 + 896716800*z3^3 + 2024434944*z3z5 + 
        1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 1712640*z5) - 
        1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 7650680688*z8 + 
        14042201600*z9) - 54*Z11^2*Z12^3*(9145555545 + 3684090240*z3^2 + 
        1576396800*z3^3 + 2465987328*z3z5 + 832373280*z4 + 8865816960*z5 + 
        480*z3*(18325975 + 678402*z4 + 22311360*z5) + 2750148000*z6 + 
        13690178880*z7 - 5293418256*z8 + 37179308800*z9) - 
      6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 2805350400*z3^3 + 
        11545618176*z3z5 - 32405300640*z4 + 4320*z3*(13377817 + 1912414*z4 - 
          4650240*z5) + 174153144960*z5 - 119865463200*z6 + 248037456960*z7 - 
        128407468752*z8 + 75528601600*z9) - 
      5*Z11^5*(164036193721 + 161743341312*z3^2 + 88063119360*z3^3 + 
        253800241920*z3z5 - 201124448352*z4 - 
        288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
        998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
        1528578170640*z8 + 1787324864000*z9))/109350 + 
    (8*T102*(3*Z11*Z12*(7345863755 + 1233041760*z3^2 + 74880000*z3^3 - 
         943726464*z3z5 + 1514266560*z4 + 120*z3*(55176619 + 9211680*z4 - 
           33990480*z5) + 3062607840*z5 + 5423281200*z6 - 4068110880*z7 + 
         13031211528*z8 + 1925628800*z9) + 
       9*Z12^2*(1007347225 + 848900880*z3^2 + 230169600*z3^3 + 
         12073536*z3z5 + 1149339240*z4 - 60*z3*(-800723 + 570744*z4 - 
           47281200*z5) - 1135619280*z5 + 2837208600*z6 - 4015118040*z7 + 
         3304226628*z8 + 5604912000*z9) - Z11^2*(507043254195 + 
         404032379760*z3^2 + 183832012800*z3^3 + 500702814144*z3z5 - 
         348177129480*z4 - 180*z3*(-5377383679 + 138914856*z4 - 
           5484423600*z5) + 1856960332560*z5 - 1062506993400*z6 + 
         3643259696280*z7 - 2787149909988*z8 + 3734548403200*z9)))/2025 - 
    (4*T300*(6*Z11*Z12*(1361108685 + 5139252480*z3^2 + 402508800*z3^3 - 
         1490980608*z3z5 + 3338444880*z4 - 1200*z3*(3160213 + 982128*z4 - 
           10920624*z5) - 14915336640*z5 + 21369964800*z6 - 57950219520*z7 + 
         35091344016*z8 + 10440694400*z9) - 
       3*Z12^2*(7057037415 + 13881404160*z3^2 + 3096806400*z3^3 + 
         1642353408*z3z5 + 3306867120*z4 - 2160*z3*(-12211471 + 220832*z4 - 
           15558000*z5) + 9291602880*z5 + 23358844800*z6 - 20726426880*z7 + 
         21042347184*z8 + 66811491200*z9) + 
       Z11^2*(1233457142635 + 965220099840*z3^2 + 393087513600*z3^3 + 
         1025162770176*z3z5 - 595598582160*z4 - 
         720*z3*(-2956205425 + 56758336*z4 - 2869561680*z5) + 
         3503888706240*z5 - 1720478275200*z6 + 6931727210880*z7 - 
         5267510011152*z8 + 7959080150400*z9)))/2025 + 
    T200*((-16*T300*(65408778665 + 27319150080*z3^2 + 17203046400*z3^3 + 
         51691924224*z3z5 - 35493972480*z4 - 720*z3*(-111446437 + 
           2040536*z4 - 125097960*z5) + 219754975680*z5 - 149779627200*z6 + 
         472935268800*z7 - 329962912848*z8 + 365910572800*z9))/675 - 
      (16*T102*(254930881545 + 189432092160*z3^2 + 84812544000*z3^3 + 
         239496352128*z3z5 - 182973687480*z4 - 
         360*z3*(-1398048101 + 23182920*z4 - 1156519080*z5) + 
         923283001440*z5 - 535887475200*z6 + 1841140649880*z7 - 
         1356505702056*z8 + 1697670752000*z9))/2025 - 
      (8*(-180*Z11*Z12^2*(443779059 + 534393144*z3^2 + 85193280*z3^3 + 
           46236096*z3z5 + 197462205*z4 - 637261254*z5 + 
           z3*(459217647 - 35950500*z4 + 957142440*z5) + 1239107130*z6 - 
           1674282177*z7 + 1341869328*z8 + 1881877240*z9) + 
         27*Z12^3*(1341479925 - 142312320*z3^2 + 156960000*z3^3 + 
           116546688*z3z5 - 151615260*z4 - 60*z3*(-18321077 + 2089548*z4 - 
             21074760*z5) + 2892066600*z5 - 322245000*z6 + 3574179420*z7 - 
           865838376*z8 + 4024085600*z9) + 2*Z11^3*(582413133995 + 
           443543553360*z3^2 + 196593782400*z3^3 + 525916945152*z3z5 - 
           351261348750*z4 - 90*z3*(-11861956159 + 221322820*z4 - 
             11432341320*z5) + 1948801531140*z5 - 1051321725900*z6 + 
           3760962583590*z7 - 2852342082504*z8 + 3999556647600*z9) - 
         135*Z11^2*Z12*(134903232*z3^2 + 27060480*z3^3 + 
           4*z3*(105414959 + 7639548*z4 - 28195080*z5) + 
           3*(143223073 + 11115648*z3z5 + 12633884*z4 + 58090904*z5 + 
             77954280*z6 + 131971940*z7 + 8493624*z8 + 196708000*z9))))/
       18225))}


==> anc/rge/even/T111_rge_1_6.m <==
{16*T002*T011 + 24*T011*T200 - (52*T211)/3 + 6*T102*Y1 + 
  T111*((82*Z11)/3 - 6*Z12), -264*T111*T200 + 10*T202*Y1 - 20*T102*Y1*Z11 + 
  T002*(-600*T111 - 20*T200*Y1 - (32*T011*(52*Z11 - 3*Z12))/9) + 
  T011*((-460*T102)/3 - 536*T300 - (32*T200*(58*Z11 - 3*Z12))/9) + 
  (16*T211*(82*Z11 - 3*Z12))/9 + T111*((-1558*Z11^2)/9 + (8*Z11*Z12)/3 + 
    10*Z12^2), 6*T202*Y1*(-49*Z11 + 5*Z12) + 32*T111*T300*(557 + 252*z3) + 
  T002^2*T011*(4784 + 2688*z3) + 
  T102*((3*Y1*(241*Z11^2 + 14*Z11*Z12 + 33*Z12^2))/2 + 
    24*T111*(485 + 168*z3)) - 
  (2*T211*(4*Z11*Z12*(-25 + 24*z3) - 3*Z12^2*(367 + 240*z3) + 
     Z11^2*(9267 + 5040*z3)))/9 + 
  (T111*(27*Z11*Z12^2*(73 - 64*z3) + 27*Z12^3*(761 + 192*z3) - 
     3*Z11^2*Z12*(3757 + 192*z3) + Z11^3*(90113 + 52416*z3)))/54 + 
  T200*((452*T211)/3 + 1080*T102*Y1 + 
    4*T111*(87*Z12 + Z11*(2935 + 1344*z3))) + 
  T011*(584*T200^2 - (2480*T202)/3 + 32*T300*(4*Z12*(7 + 3*z3) + 
      Z11*(463 + 252*z3)) + (4*T102*(Z12*(-101 + 48*z3) + 
       Z11*(3083 + 1008*z3)))/3 + 
    (4*T200*(Z11*Z12*(44 - 48*z3) - 3*Z12^2*(227 + 168*z3) + 
       Z11^2*(6935 + 3528*z3)))/9) + 
  T002*(1026*T102*Y1 + 1728*T300*Y1 + 12*T200*Y1*(49*Z11 - 5*Z12) - 
    4*T211*(1175 + 672*z3) + T111*(-810*Z12 + 2*Z11*(9049 + 5376*z3)) + 
    T011*(T200*(33256/3 + 2688*z3) + 
      (4*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
         Z11^2*(5501 + 3528*z3)))/9)), 
 -6*T102^2*Y1*(5713 + 336*z3 + 1008*z4) + 
  T111*T200^2*(66524 - 86400*z3 + 48384*z4) + 
  (T202*Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
     2*Z11*Z12*(2987 + 576*z3 + 144*z4) + 
     Z11^2*(103025 + 11712*z3 + 21168*z4)))/18 + 
  (2*T211*(-9*Z11^2*Z12*(29491 + 7032*z3 + 1656*z4 - 3840*z5) + 
     27*Z12^3*(13705 + 168*z3 + 72*z4 + 5760*z5) - 
     9*Z11*Z12^2*(31309 + 31944*z3 + 19800*z4 + 47040*z5) + 
     Z11^3*(3515485 + 3617928*z3 - 798984*z4 + 4937280*z5)))/243 + 
  T002^2*(-4*T200*Y1*(5113 + 624*z3 + 1008*z4) - 
    24*T111*(17007 + 17056*z3 - 4032*z4 + 23360*z5) + 
    (64*T011*(9*Z12*(65 + 12*z3 + 14*z4) - 2*Z11*(4834 + 5270*z3 - 1365*z4 + 
         7300*z5)))/3) + T300*((8*T211*(99499 + 42480*z3 + 81600*z5))/9 - 
    (64*T111*(3*Z12*(3791 - 3384*z3 + 1512*z4 + 2760*z5) + 
       4*Z11*(25196 + 19200*z3 - 2511*z4 + 28440*z5)))/9) + 
  T102*(4*T300*Y1*(-16147 + 48*z3 - 3024*z4) - 
    (Y1*(3*Z11^2*Z12*(-4909 + 9792*z3 + 144*z4) + 
       27*Z12^3*(1657 - 192*z3 + 432*z4) + 9*Z11*Z12^2*
        (8501 + 576*z3 + 1008*z4) + Z11^3*(253199 + 47424*z3 + 51408*z4)))/
     54 + T211*(58944*z3 - 32256*z4 + (20*(36913 + 34368*z5))/9) - 
    (8*T111*(3*Z12*(-1519 + 768*z3 + 2808*z4 + 7200*z5) + 
       Z11*(645205 + 529872*z3 - 93960*z4 + 743040*z5)))/9) + 
  T200*(8*T202*Y1*(545 + 156*z3) + T102*(8*Y1*Z12*(421 + 24*z3) - 
      (32*Y1*Z11*(3907 + 168*z3 + 756*z4))/3) + 
    (8*T211*(9*Z12*(3001 + 2056*z3 - 480*z4 + 2400*z5) + 
       Z11*(225463 + 177048*z3 - 64800*z4 + 232800*z5)))/27 - 
    (4*T111*(9*Z12^2*(-32927 + 768*z3 - 3924*z4 - 22320*z5) - 
       18*Z11*Z12*(4749 + 3120*z3 - 3372*z4 + 1840*z5) + 
       Z11^2*(1788485 + 1503456*z3 - 255636*z4 + 2130000*z5)))/27) + 
  T111*((4*T202*(65475 + 59776*z3 - 1728*z4 + 73280*z5))/3 + 
    (-12*Z11^3*Z12*(-84919 + 64224*z3 - 117936*z4 - 22080*z5) + 
      243*Z12^4*(1783 - 5856*z3 + 432*z4 - 2880*z5) - 
      108*Z11*Z12^3*(77137 + 29472*z3 + 9936*z4 + 70080*z5) - 
      18*Z11^2*Z12^2*(249041 + 148128*z3 - 96048*z4 + 79680*z5) - 
      Z11^4*(19706987 + 20564256*z3 - 5537808*z4 + 27564480*z5))/972) + 
  T002*(-16*T200^2*Y1*(545 + 156*z3) + 2*T202*Y1*(5113 + 624*z3 + 1008*z4) - 
    8*T102*Y1*(6*Z12*(-25 + 12*z3) + Z11*(4963 + 696*z3 + 1008*z4)) - 
    4*T300*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
      Z11*(14243 + 1632*z3 + 3024*z4)) + 
    T200*(-1/9*(Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
         2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
           21168*z4))) - (8*T111*(172833 + 187696*z3 - 30888*z4 + 173600*z5))/
       3) + (8*T211*(3*Z12*(-3235 - 9792*z3 + 2088*z4 + 11040*z5) + 
       Z11*(691415 + 675648*z3 - 146664*z4 + 965280*z5)))/27 + 
    (4*T111*(18*Z11*Z12*(8397 + 2488*z3 + 2292*z4 + 4240*z5) + 
       9*Z12^2*(5665 - 1992*z3 + 5364*z4 + 24720*z5) - 
       Z11^2*(2843839 + 2917992*z3 - 736884*z4 + 4030320*z5)))/27 + 
    T011*(-4*T102*(68245 + 37904*z3 - 1680*z4 + 46720*z5) - 
      (8*T300*(336619 + 152272*z3 + 3024*z4 + 254720*z5))/3 - 
      (32*T200*(Z12*(-21569 + 7056*z3 + 684*z4 + 10800*z5) + 
         4*Z11*(101342 + 65082*z3 - 6723*z4 + 92880*z5)))/27 - 
      (4*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
         9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
         Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
         Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/81)) + 
  T011*((16*T202*(Z12*(-2237 + 936*z3 + 468*z4) + 
       9*Z11*(5489 + 304*z3 + 1092*z4)))/27 - 
    (16*T200^2*(3*Z12*(4963 + 5496*z3 - 864*z4 + 7200*z5) + 
       Z11*(201167 + 162552*z3 - 49248*z4 + 217440*z5)))/27 - 
    (4*T102*(-8*Z11*Z12*(5938 + 216*z3 + 1359*z4 - 180*z5) - 
       9*Z12^2*(545 + 2192*z3 + 1692*z4 + 3280*z5) + 
       Z11^2*(515011 + 389136*z3 - 39420*z4 + 470640*z5)))/27 - 
    (4*T300*(-6*Z11*Z12*(-2611 + 4464*z3 - 4392*z4 - 480*z5) - 
       3*Z12^2*(7987 + 23664*z3 + 4248*z4 + 19680*z5) + 
       Z11^2*(718879 + 690480*z3 - 130248*z4 + 941280*z5)))/9 + 
    T200*((-8*T300*(50977 + 40720*z3 - 20736*z4 + 54080*z5))/3 - 
      (4*T102*(409913 + 194352*z3 - 93312*z4 + 219840*z5))/9 - 
      (4*(9*Z12^3*(9313 + 2328*z3 + 144*z4 + 4800*z5) - 
         3*Z11^2*Z12*(11675 + 1608*z3 - 1008*z4 + 7680*z5) - 
         3*Z11*Z12^2*(16501 + 13368*z3 + 13536*z4 + 28320*z5) + 
         Z11^3*(931447 + 876200*z3 - 186624*z4 + 1190560*z5)))/81)), 
 (-2*T102^2*Y1*(6*Z12*(15271 + 3480*z3 + 5508*z4 - 7152*z5) + 
     Z11*(-2687051 - 1075152*z3 + 286560*z3^2 - 598104*z4 + 62112*z5 - 
       1314000*z6)))/3 + 32*T002^3*T011*(139341 + 195136*z3 + 7440*z3^2 - 
    64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) + 
  T202*((Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 15141744*z4 - 
         832128*z5 - 35716800*z6) - 9*Z11*Z12^2*(105355 + 236256*z3 + 
         77952*z3^2 - 218736*z4 + 63360*z5 - 283200*z6) + 
       27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 4992*z5 - 
         48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 
         23472*z4 + 14720*z5 - 25600*z6)))/648 + 
    (2*T211*(3254853 + 2581104*z3 + 356224*z3^2 - 927264*z4 + 5641344*z5 - 
       2595200*z6 + 7535808*z7))/9) + 
  (T211*(-81*Z12^4*(374255 + 4512*z3 + 321024*z3^2 + 194112*z4 - 590592*z5 - 
       81600*z6 + 1185408*z7) + 162*Z11^2*Z12^2*(244635 + 727840*z3 + 
       1946496*z3^2 + 1762560*z4 - 3464320*z5 + 3686400*z6 + 2370816*z7) - 
     324*Z11*Z12^3*(1698155 + 776032*z3 + 379968*z3^2 + 31680*z4 + 
       1431232*z5 - 122400*z6 + 2653056*z7) + 
     12*Z11^3*Z12*(8254783 + 8912736*z3 + 4763328*z3^2 + 5890176*z4 - 
       6000576*z5 + 15309600*z6 + 5080320*z7) - 
     Z11^4*(2578814447 + 3799083168*z3 + 134503680*z3^2 - 1255560768*z4 + 
       7433946624*z5 - 2553288000*z6 + 8625875328*z7)))/5832 + 
  T200^2*(3*T102*Y1*(7873 + 87840*z3 + 20448*z4 - 13056*z5) + 
    (2*T211*(1323323 - 244752*z3 + 751872*z3^2 + 1199088*z4 - 2289408*z5 + 
       3216000*z6))/9 + 
    T111*(-1/9*(Z11*(-14946587 - 63877488*z3 + 12738048*z3^2 + 32461632*z4 - 
         130989696*z5 + 57696000*z6 - 87720192*z7)) + 
      (Z12*(1868623 + 1415856*z3 - 378624*z3^2 + 1680768*z4 + 3015552*z5 - 
         739200*z6 + 2709504*z7))/3)) + 
  T102*((-2*T300*Y1*(Z11*(-4606837 - 1322544*z3 + 466176*z3^2 - 1131264*z4 + 
         474432*z5 - 2198400*z6) + 3*Z12*(-106429 + 133488*z3 + 7872*z3^2 + 
         49824*z4 - 63936*z5 - 55200*z6)))/3 + 
    (16*T202*Y1*(-114304 - 48381*z3 + 10746*z3^2 - 25947*z4 + 3696*z5 - 
       49275*z6))/3 - 
    (Y1*(Z11^4*(-87574403 - 53104128*z3 + 10211136*z3^2 - 16476624*z4 - 
         3497856*z5 - 46898400*z6) + 18*Z11^2*Z12^2*(-1776115 - 1151232*z3 + 
         156480*z3^2 - 258192*z4 - 238464*z5 - 703200*z6) + 
       24*Z11^3*Z12*(64997 - 746640*z3 + 9024*z3^2 + 208368*z4 - 52416*z5 - 
         69600*z6) + 81*Z12^4*(-3263 - 38400*z3 + 5184*z3^2 - 32400*z4 + 
         5760*z5 - 21600*z6) + 3456*Z11*Z12^3*(-2049*z3 + 1344*z3^2 - 
         2*(5980 + 1125*z4 - 6*z5 + 3000*z6))))/1296 + 
    T111*((2*Z11*Z12*(-1046627 - 618560*z3 + 407728*z3^2 + 407832*z4 - 
         1448544*z5 + 484600*z6 + 423360*z7))/3 - 
      2*Z12^2*(547123 + 43760*z3 + 117848*z3^2 + 249492*z4 + 331824*z5 + 
        107900*z6 + 846720*z7) + (8*Z11^2*(20168126 + 25507036*z3 + 
         924298*z3^2 - 7121145*z4 + 48514836*z5 - 15282575*z6 + 57862728*z7))/
       9) - (2*T211*(3*Z12*(128319 + 86896*z3 + 140096*z3^2 + 275088*z4 + 
         295808*z5 + 149600*z6 + 931392*z7) + 
       Z11*(26309307 + 30019504*z3 + 1170880*z3^2 - 11315856*z4 + 
         59612160*z5 - 22364000*z6 + 67822272*z7)))/9) + 
  T300*((8*T202*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
       41700*z6))/3 - 
    (16*T211*(3*Z12*(340303 - 111456*z3 + 118176*z3^2 + 8712*z4 + 176592*z5 + 
         96000*z6 + 444528*z7) + Z11*(10292485 + 8422704*z3 + 1644576*z3^2 - 
         1965528*z4 + 16407024*z5 - 4670400*z6 + 20892816*z7)))/27 + 
    (2*T111*(-9*Z12^2*(1323689 + 1759320*z3 + 733296*z3^2 + 1187496*z4 + 
         1589952*z5 + 154200*z6 + 3302208*z7) + 
       6*Z11*Z12*(2540329 - 3406152*z3 + 1517616*z3^2 + 3385800*z4 - 
         7179072*z5 + 5427000*z6 + 5080320*z7) + 
       Z11^2*(278674439 + 315091368*z3 + 17823504*z3^2 - 69209064*z4 + 
         580704960*z5 - 158760600*z6 + 752395392*z7)))/27) + 
  T200*((T202*Y1*(Z11*(-1874077 - 813440*z3 + 154752*z3^2 - 299856*z4 + 
         8320*z5 - 724800*z6) + 3*Z12*(15035 + 27008*z3 + 1920*z3^2 - 
         19536*z4 - 9088*z5 - 24000*z6)))/6 + 
    T102*((Y1*(3*Z11*Z12*(-376151 - 79224*z3 + 6816*z3^2 - 81504*z4 + 
           177600*z5 - 63600*z6) + 27*Z12^2*(-43905 + 12932*z3 + 3664*z3^2 - 
           3144*z4 + 2336*z5 - 20600*z6) + 4*Z11^2*(2381264 + 897507*z3 - 
           264228*z3^2 + 557766*z4 - 11592*z5 + 1204950*z6)))/9 - 
      12*T111*(-445445 - 1463400*z3 + 199152*z3^2 + 703968*z4 - 2358000*z5 + 
        838200*z6 - 1771056*z7)) + 8*T111*T300*(111975 + 1042432*z3 - 
      100176*z3^2 - 890112*z4 + 1957072*z5 - 772200*z6 + 1319472*z7) - 
    (4*T211*(-9*Z12^2*(656621 + 92712*z3 + 57264*z3^2 + 37872*z4 + 
         756888*z5 - 58800*z6 + 582120*z7) + 6*Z11*Z12*(-246173 + 369552*z3 + 
         228528*z3^2 + 313200*z4 - 639048*z5 + 507600*z6 + 1005480*z7) + 
       Z11^2*(47199743 + 57334392*z3 + 2053200*z3^2 - 19458864*z4 + 
         113546856*z5 - 39483600*z6 + 128754360*z7)))/81 + 
    (T111*(3*Z11^2*Z12*(-16174415 - 16288560*z3 + 9767136*z3^2 + 
         11104704*z4 - 55844544*z5 + 25086000*z6 - 24046848*z7) + 
       27*Z12^3*(583159 + 983280*z3 - 153312*z3^2 - 168192*z4 + 1277760*z5 - 
         337200*z6 + 508032*z7) - 27*Z11*Z12^2*(6988565 + 1233776*z3 + 
         1330144*z3^2 + 1904160*z4 + 1970688*z5 + 2580400*z6 + 12926592*z7) + 
       Z11^3*(880451047 + 1110118800*z3 + 64303008*z3^2 - 295306848*z4 + 
         2024505216*z5 - 619791600*z6 + 2526273792*z7)))/162) + 
  T111*((-2*T202*(3*Z12*(207777 - 199952*z3 + 95648*z3^2 + 292656*z4 + 
         1408*z5 + 146000*z6 + 423360*z7) + Z11*(26603063 + 33363216*z3 + 
         456928*z3^2 - 6518928*z4 + 60560640*z5 - 15251600*z6 + 
         71209152*z7)))/9 + 
    (-18*Z11^3*Z12^2*(-49081903 - 79899840*z3 + 6612672*z3^2 + 41183568*z4 - 
        146253696*z5 + 69276000*z6 - 102114432*z7) - 
      3*Z11^4*Z12*(77256593 - 63241728*z3 + 45466560*z3^2 + 148396752*z4 - 
        422456448*z5 + 265471200*z6 - 44198784*z7) - 
      243*Z11*Z12^4*(-975937 - 3169408*z3 + 139072*z3^2 + 413040*z4 - 
        3983232*z5 + 925600*z6 - 5136768*z7) - 
      243*Z12^5*(340933 - 779904*z3 + 167616*z3^2 + 248976*z4 - 1054848*z5 + 
        367200*z6 - 169344*z7) + 162*Z11^2*Z12^3*(15407433 + 9640384*z3 + 
        2787264*z3^2 - 196848*z4 + 16053376*z5 - 1716000*z6 + 28732032*z7) + 
      Z11^5*(3078731647 + 4600968192*z3 + 96343872*z3^2 - 1742435856*z4 + 
        9424063104*z5 - 3500335200*z6 + 10260722304*z7))/11664) + 
  T002^2*((-4*T200*Y1*(3*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
       2*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
         657000*z6)))/9 - 4*T300*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 
      110160*z4 + 14592*z5 - 262800*z6) - 
    12*T102*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6) - (8*T211*(5296829 + 6673740*z3 + 363456*z3^2 - 2244780*z4 + 
       13197456*z5 - 4730400*z6 + 15939504*z7))/9 + 
    (8*T111*(6*Z12*(-92290 - 42735*z3 + 15264*z3^2 + 11151*z4 - 143136*z5) + 
       Z11*(29495789 + 41578530*z3 + 1794240*z3^2 - 13809474*z4 + 
         80979120*z5 - 28382400*z6 + 95637024*z7)))/9 + 
    T011*((-64*T200*(-1933717 - 2047133*z3 + 27480*z3^2 + 429939*z4 - 
         3349812*z5 + 797400*z6 - 3680586*z7))/9 + 
      (4*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
           328896*z5 - 1668600*z6 - 804384*z7) - 
         9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
           95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
           9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
           465230304*z7)))/81)) + 
  T002*((2*T202*Y1*(3*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
       2*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
         657000*z6)))/9 - 
    (T200^2*Y1*(Z11*(-1874077 - 813440*z3 + 154752*z3^2 - 299856*z4 + 
         8320*z5 - 724800*z6) + 3*Z12*(15035 + 27008*z3 + 1920*z3^2 - 
         19536*z4 - 9088*z5 - 24000*z6)))/3 + 
    T102*((Y1*(9*Z12^2*(21473 + 24456*z3 + 2808*z4 + 13920*z5) + 
         6*Z11*Z12*(-71567 + 74472*z3 - 25704*z4 + 37344*z5) + 
         Z11^2*(9824909 + 5223432*z3 - 1146240*z3^2 + 2085048*z4 + 
           291552*z5 + 5256000*z6)))/9 + T111*(22071710 + 31170624*z3 + 
        215424*z3^2 - 9290592*z4 + 59334336*z5 - 17870400*z6 + 
        63758016*z7)) + 
    T300*((-2*Y1*(Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
           16512*z5 - 1176600*z6) + 18*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
           960*z4 - 3456*z5 - 200*z6) + 3*Z12^2*(17731 + 11580*z3 - 
           6288*z3^2 + 21888*z4 - 6912*z5 + 24600*z6)))/3 + 
      (4*T111*(29859229 + 36228384*z3 + 2562816*z3^2 - 6834960*z4 + 
         55232736*z5 - 9254400*z6 + 71674848*z7))/3) - 
    (4*T211*(3*Z11*Z12*(-384961 - 587264*z3 + 43520*z3^2 + 244632*z4 - 
         1068016*z5 - 86800*z6 + 388080*z7) - 
       6*Z12^2*(210737 + 304116*z3 + 180840*z3^2 + 91206*z4 + 81540*z5 + 
         391800*z6 + 756756*z7) + Z11^2*(42043441 + 57228520*z3 + 
         2829872*z3^2 - 18244068*z4 + 113063496*z5 - 37984000*z6 + 
         135506952*z7)))/27 + 
    T111*(Z12^3*(490801 + 450024*z3 + 70384*z3^2 + 10248*z4 + 326880*z5 + 
        199000*z6 + 818496*z7) - (Z11^2*Z12*(6169295 + 1276840*z3 + 
         308208*z3^2 + 2695464*z4 - 176992*z5 + 5021400*z6 + 4120704*z7))/9 - 
      (2*Z11*Z12^2*(178679 - 2038860*z3 + 1142088*z3^2 + 2360844*z4 - 
         2417472*z5 + 2498100*z6 + 5800032*z7))/9 + 
      (8*Z11^3*(89633084 + 131094141*z3 + 5209938*z3^2 - 46323513*z4 + 
         259691160*z5 - 94662675*z6 + 300204576*z7))/81) + 
    T200*(-1/324*(Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 
           15141744*z4 - 832128*z5 - 35716800*z6) - 9*Z11*Z12^2*
          (105355 + 236256*z3 + 77952*z3^2 - 218736*z4 + 63360*z5 - 
           283200*z6) + 27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 
           36144*z4 + 4992*z5 - 48000*z6) - 27*Z11^2*Z12*
          (-221445 + 33824*z3 + 4352*z3^2 - 23472*z4 + 14720*z5 - 
           25600*z6))) - (4*T300*Y1*(-839129 - 465288*z3 + 52512*z3^2 - 
         28224*z4 + 30720*z5 - 202800*z6))/3 + 
      T102*Y1*(6997634/3 + 1004128*z3 - 229248*z3^2 + 512640*z4 + 4736*z5 + 
        1051200*z6) + (4*T211*(-6422047 - 6663264*z3 + 464768*z3^2 + 
         3358272*z4 - 19849056*z5 + 10455200*z6 - 16130016*z7))/9 + 
      (4*T111*(3*Z12*(-79587 - 113696*z3 + 154928*z3^2 + 562080*z4 - 
           16832*z5 + 776600*z6 + 1143072*z7) + 
         8*Z11*(9280231 + 12635502*z3 + 236294*z3^2 - 3436440*z4 + 
           22174380*z5 - 6195925*z6 + 24941196*z7)))/9) + 
    T011*((16*T202*(-1458293 - 965092*z3 + 91320*z3^2 - 188100*z4 - 
         682008*z5 - 364500*z6 - 1217160*z7))/9 + 
      (4*T200^2*(32911121 + 36332208*z3 + 673728*z3^2 - 12557232*z4 + 
         103808064*z5 - 51319200*z6 + 81031104*z7))/27 + 
      (16*T300*(4*Z12*(59177 - 87921*z3 + 69060*z3^2 - 35523*z4 - 137748*z5 + 
           358050*z6 + 285768*z7) + Z11*(26564431 + 25410284*z3 + 
           307424*z3^2 - 3421812*z4 + 41789472*z5 - 8645200*z6 + 
           56603232*z7)))/9 + 
      (4*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) - Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) + Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/243 + 
      (4*T102*(3*Z12*(-1732033 - 661968*z3 + 517824*z3^2 - 254664*z4 + 
           471456*z5 - 604800*z6 + 1608768*z7) + 
         Z11*(102251473 + 109007184*z3 + 919584*z3^2 - 20704680*z4 + 
           177815808*z5 - 41907600*z6 + 217183680*z7)))/27 + 
      (T200*(18*Z11*Z12*(-1165904*z3 + 1280064*z3^2 - 
           3*(1264289 + 217616*z4 + 415232*z5 + 188000*z6 - 282240*z7)) - 
         3*Z12^2*(21676615 + 9839664*z3 + 1157952*z3^2 + 3223728*z4 + 
           1354368*z5 + 21756000*z6 + 30481920*z7) + 
         Z11^2*(1141578911 + 1285594992*z3 + 30814272*z3^2 - 290765520*z4 + 
           2236386432*z5 - 619207200*z6 + 2777410944*z7)))/81)) + 
  T011*(-4*T200^3*(92799 - 23888*z3 + 41472*z3^2 + 131376*z4 - 233472*z5 + 
      326400*z6) + (T202*(Z11^2*(-116194651 - 47463984*z3 + 11941440*z3^2 - 
         29971152*z4 + 18462144*z5 - 61183200*z6) - 
       18*Z11*Z12*(-582643 + 23024*z3 + 255296*z3^2 - 95568*z4 + 103104*z5 + 
         10400*z6) + 3*Z12^2*(1161691 + 1579248*z3 - 587328*z3^2 + 
         475344*z4 - 498624*z5 + 1279200*z6)))/162 + 
    (32*T300^2*(595909 + 1015920*z3 + 86280*z3^2 - 274032*z4 + 1125384*z5 - 
       155100*z6 + 2000376*z7))/3 + T102^2*(35235706/9 + 2062304*z3 - 
      206144*z3^2 - 260928*z4 + 2900544*z5 - 896800*z6 + 3245760*z7) + 
    (16*T200^2*(9*Z12^2*(-253417 - 78822*z3 + 2580*z3^2 - 16506*z4 - 
         376812*z5 + 11850*z6 - 275184*z7) + 36*Z11*Z12*
        (-17472 + 25671*z3 + 20018*z3^2 + 23343*z4 - 70646*z5 + 42425*z6 + 
         59976*z7) + Z11^2*(20395285 + 25608042*z3 + 1100436*z3^2 - 
         8102682*z4 + 49849620*z5 - 16749750*z6 + 57280608*z7)))/81 + 
    T300*((4*Z11^2*Z12*(23085 - 190780*z3 + 73616*z3^2 + 236580*z4 - 
         832336*z5 + 450200*z6 - 134064*z7))/3 - 
      4*Z12^3*(-60795 - 60532*z3 + 5328*z3^2 + 13932*z4 - 84496*z5 + 600*z6 - 
        91728*z7) - (16*Z11*Z12^2*(59908 + 207921*z3 + 95448*z3^2 + 
         44181*z4 - 48144*z5 + 105600*z6 + 322812*z7))/3 + 
      (8*Z11^3*(63655693 + 90121158*z3 + 4630848*z3^2 - 25071426*z4 + 
         164162544*z5 - 51551400*z6 + 200323368*z7))/81) + 
    T102*((-4*T300*(-11161803 - 10548016*z3 + 1504064*z3^2 + 3573024*z4 - 
         15393024*z5 + 5448800*z6 - 17273088*z7))/3 + 
      (3*Z11^2*Z12*(-7928921 - 4946064*z3 + 326208*z3^2 - 2960352*z4 - 
          780864*z5 - 5575200*z6 - 1608768*z7) + 
        27*Z12^3*(682393 + 154256*z3 - 11712*z3^2 + 128736*z4 + 70848*z5 + 
          175200*z6 + 366912*z7) - 3*Z11*Z12^2*(227671 + 3548592*z3 + 
          4020096*z3^2 + 3061728*z4 - 39552*z5 + 5116800*z6 + 15494976*z7) + 
        Z11^3*(219241069 + 284298896*z3 + 3736064*z3^2 - 65852256*z4 + 
          468718080*z5 - 117476800*z6 + 534195648*z7))/162) + 
    T200*((-2*T202*(18360953 + 11750544*z3 + 3054336*z3^2 - 3413520*z4 + 
         27393024*z5 - 9667200*z6 + 29211840*z7))/27 - 
      (16*T300*(2*Z11*(-12941359 - 14509062*z3 + 477768*z3^2 + 5889168*z4 - 
           33857736*z5 + 12053100*z6 - 32514048*z7) - 
         9*Z12*(318613 + 172996*z3 + 30512*z3^2 + 15360*z4 + 478896*z5 - 
           11800*z6 + 423360*z7)))/27 + 
      (T102*(6*Z12*(-996589 + 1740288*z3 + 542592*z3^2 + 981648*z4 + 
           884544*z5 + 1627200*z6 + 3386880*z7) + 
         Z11*(333863110 + 313058880*z3 - 5711616*z3^2 - 83136096*z4 + 
           533003136*z5 - 160444800*z6 + 589317120*z7)))/27 + 
      (-162*Z11^2*Z12^2*(-145073 - 77920*z3 + 938304*z3^2 + 1431072*z4 - 
          3354944*z5 + 2752800*z6 + 719712*z7) + 
        81*Z12^4*(179923 + 195744*z3 + 379584*z3^2 + 45792*z4 - 293568*z5 - 
          122400*z6 + 804384*z7) + 324*Z11*Z12^3*(1156895 + 941824*z3 + 
          272256*z3^2 - 42912*z4 + 1309504*z5 - 100800*z6 + 2356704*z7) - 
        36*Z11^3*Z12*(124001 + 441728*z3 + 1378048*z3^2 + 1610976*z4 - 
          2453184*z5 + 2348800*z6 + 2921184*z7) + 
        Z11^4*(2131792595 + 2892272544*z3 + 72495552*z3^2 - 912339360*z4 + 
          5531856960*z5 - 1854564000*z6 + 6420127392*z7))/2916)), 
 (-16*T111*T200^3*(-9491843 + 9158880*z3^2 - 8439552*z3z5 - 8175744*z4 + 
     144*z3*(-35983 + 5292*z4 - 254160*z5) - 396816*z5 - 36407040*z6 + 
     12892272*z7 - 14425776*z8))/5 - 
  (4*T202^2*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
     288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
     4599340*z7 + 10248984*z8))/15 - 
  (32*T111*T300^2*(725186595 - 207126360*z3^2 + 159264000*z3^3 + 
     565955424*z3z5 - 379407600*z4 + 2924931120*z5 + 
     720*z3*(1291501 + 267649*z4 + 1879710*z5) - 989392500*z6 + 
     2477970180*z7 - 1657502298*z8 + 3267023200*z9))/75 + 
  T102^2*((Y1*(27*Z12^2*(49650515 + 424000*z3^2 - 5640192*z3z5 + 
         32389680*z4 + 80*z3*(-162079 + 129024*z4 - 481680*z5) - 
         36382720*z5 + 2322400*z6 - 15306640*z7 + 80803584*z8) + 
       6*Z11*Z12*(642947725 + 67878720*z3^2 - 9455616*z3z5 + 193804560*z4 - 
         503765760*z5 - 240*z3*(-884287 + 166608*z4 + 287280*z5) + 
         379375200*z6 - 514718160*z7 + 135464832*z8) - 
       Z11^2*(53110848035 + 12357929280*z3^2 - 5468829696*z3z5 + 
         7235486640*z4 + 240*z3*(207500287 + 29012256*z4 - 160878960*z5) + 
         12469605120*z5 + 43619944800*z6 - 33849623760*z7 + 78348580992*z8)))/
     900 - (2*T111*(9792232785 + 7383178080*z3^2 + 3317529600*z3^3 + 
       9956172672*z3z5 - 8606634480*z4 + 44231893920*z5 + 
       720*z3*(26058917 + 575892*z4 + 16849920*z5) - 25421245200*z6 + 
       71234358480*z7 - 52722804744*z8 + 61999772800*z9))/75) + 
  (T211*(-2*Z11^3*Z12^2*(-10634392125 + 64910128320*z3^2 + 31334400*z3^3 - 
       22822186752*z3z5 + 50319543600*z4 - 720*z3*(28297547 + 27443508*z4 - 
         103658760*z5) - 174656291040*z5 + 202662072000*z6 - 
       382186137960*z7 + 269200517904*z8 - 15649254400*z9) + 
     27*Z12^5*(-313924995 + 39453120*z3^2 + 36864000*z3^3 + 657974016*z3z5 + 
       69731280*z4 - 720*z3*(-200803 + 164604*z4 - 1417320*z5) - 
       322506720*z5 + 59558400*z6 + 1415690280*z7 - 2343578832*z8 - 
       123443200*z9) + 54*Z11^2*Z12^3*(4117017025 + 1031449920*z3^2 + 
       582451200*z3^3 + 1098033408*z3z5 - 634823280*z4 + 6600215520*z5 + 
       720*z3*(4866627 + 14628*z4 + 6892840*z5) - 1922174400*z6 + 
       8259464520*z7 - 4973276016*z8 + 14369843200*z9) + 
     9*Z11*Z12^4*(1779525765 + 4134225600*z3^2 + 982425600*z3^3 - 
       191165184*z3z5 + 802904400*z4 - 2160*z3*(-1357997 + 175956*z4 - 
         349640*z5) - 1957200480*z5 - 1724774400*z6 + 5348143080*z7 - 
       6359299632*z8 + 17339724800*z9) - 
     Z11^4*Z12*(20683565605 + 31823282880*z3^2 + 818380800*z3^3 - 
       12652132608*z3z5 + 23898292560*z4 - 240*z3*(-114868985 + 35647092*z4 - 
         214363320*z5) - 53524180320*z5 + 121731696000*z6 - 206724990360*z7 + 
       175618805616*z8 + 20730316800*z9) + 
     3*Z11^5*(166390578675 + 139397702720*z3^2 + 64524902400*z3^3 + 
       177876262656*z3z5 - 125769581520*z4 - 
       240*z3*(-1400819947 + 31133708*z4 - 1416714360*z5) + 666559959520*z5 - 
       386869052800*z6 + 1307097091160*z7 - 994534512912*z8 + 
       1306064256000*z9)))/72900 + 
  T002^3*((-12*T200*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 - 
    (8*T111*(4312361115 + 3408816960*z3^2 + 1561190400*z3^3 + 
       4249552896*z3z5 - 3002618160*z4 - 14400*z3*(-575315 + 13392*z4 - 
         577536*z5) + 16076776320*z5 - 9170560800*z6 + 31234181760*z7 - 
       23658936192*z8 + 31729331200*z9))/75 + 
    (32*T011*(9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
         200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
         17878620*z7 + 55923804*z8) - 4*Z11*(1769979030 + 1456806420*z3^2 + 
         683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
         150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
         4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
     675) + T200^2*((T202*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (T102*Y1*(-5*(Z11 - 3*Z12)*(262532933 + 74211072*z3^2 - 
         23390208*z3z5 - 15414480*z4 + 576*z3*(658087 + 32760*z4 - 
           288480*z5) + 77729472*z5 + 308705280*z6 - 207794112*z7 + 
         335097216*z8) - 9*(Z11 + Z12)*(546015265 + 89038080*z3^2 - 
         44292096*z3z5 + 28655280*z4 + 17280*z3*(33289 + 1644*z4 - 
           18000*z5) + 193206720*z5 + 562982400*z6 - 442739520*z7 + 
         634545792*z8)))/300 + 
    (4*T211*(9*Z12*(101114685 + 355556160*z3^2 + 38246400*z3^3 + 
         50429952*z3z5 + 50732640*z4 + 285702240*z5 - 
         1920*z3*(-161003 + 63849*z4 + 46980*z5) + 92858400*z6 + 
         793597440*z7 - 524911104*z8 + 564665600*z9) + 
       Z11*(-1468869945 + 7269906240*z3^2 + 4222310400*z3^3 + 
         18694499328*z3z5 - 12335358240*z4 - 5760*z3*(-3531667 + 162417*z4 - 
           1053540*z5) + 43878120480*z5 - 52494559200*z6 + 143184349440*z7 - 
         124508840256*z8 + 62337721600*z9)))/2025 - 
    (8*T111*(-45*Z12^2*(60884679 - 9579816*z3^2 + 4521600*z3^3 - 
         14447808*z3z5 - 21285828*z4 + 109166436*z5 - 
         108*z3*(-1020489 + 54748*z4 + 13630*z5) + 27991980*z6 + 
         459980154*z7 - 63436284*z8 + 143324080*z9) + 
       30*Z11*Z12*(150134121 + 278850888*z3^2 + 38252160*z3^3 + 
         29362176*z3z5 + 180732384*z4 - 36*z3*(-3019721 + 2429868*z4 - 
           6767670*z5) - 160660476*z5 + 509328180*z6 - 515817738*z7 + 
         144637488*z8 + 766149040*z9) + 2*Z11^2*(19658599320 + 
         13188418020*z3^2 + 7728753600*z3^3 + 23002348896*z3z5 - 
         21654889110*z4 + 104037657750*z5 + 90*z3*(538766861 + 13431108*z4 + 
           342920250*z5) - 63861209550*z6 + 193840494615*z7 - 
         139940142642*z8 + 158462189000*z9)))/2025) + 
  T300*((2*T202*Y1*(Z12*(4357135 - 13166400*z3^2 - 4292352*z3z5 + 
         19259280*z4 + 480*z3*(-184825 + 8562*z4 - 69120*z5) + 122245440*z5 + 
         23071200*z6 - 1703760*z7 + 61493904*z8) + 
       5*Z11*(189634081 + 35018816*z3^2 - 14618880*z3z5 + 26368368*z4 + 
         32*z3*(4668761 + 633090*z4 - 3240000*z5) + 23453760*z5 + 
         126594080*z6 - 110247280*z7 + 209435760*z8)))/75 + 
    (32*T211*(-10*Z12^2*(42430878 + 15408432*z3^2 + 2299680*z3^3 + 
         18642960*z3z5 + 4300236*z4 - 18*z3*(-426526 + 7143*z4 - 
           3465765*z5) + 44687700*z5 - 8239275*z6 + 23790708*z7 - 
         41303115*z8 + 56178620*z9) + 5*Z11*Z12*(41511737 - 31368240*z3^2 + 
         10454400*z3^3 + 1529280*z3z5 + 21518280*z4 + 34315872*z5 + 
         12*z3*(2612549 + 3762*z4 + 15762570*z5) + 155945700*z6 - 
         242709720*z7 + 172448460*z8 + 334779600*z9) + 
       2*Z11^2*(2329700595 + 1534949880*z3^2 + 586562400*z3^3 + 
         1416117168*z3z5 - 853950780*z4 - 90*z3*(-35355964 + 2050705*z4 - 
           38678115*z5) + 5562430860*z5 - 2686853325*z6 + 10488546240*z7 - 
         7557365961*z8 + 12173981300*z9)))/675 - 
    (8*T111*(45*Z12^3*(159285045 - 21039912*z3^2 + 7269120*z3^3 + 
         21415104*z3z5 - 39448944*z4 + 188191476*z5 + 
         72*z3*(660317 + 218565*z4 + 533790*z5) - 21966120*z6 + 
         217014264*z7 - 66755988*z8 + 164655520*z9) + 
       3*Z11^2*Z12*(1726620445 + 1905583320*z3^2 + 256608000*z3^3 - 
         340998336*z3z5 + 3203885520*z4 - 120*z3*(24767777 + 5013621*z4 - 
           51659130*z5) - 8762226540*z5 + 11024091000*z6 - 25890228120*z7 + 
         13010258772*z8 + 5600916000*z9) - 3*Z11*Z12^2*
        (2897485815 + 4083646680*z3^2 + 1059206400*z3^3 + 753058944*z3z5 + 
         2538442800*z4 - 360*z3*(-17028655 + 286563*z4 - 20972250*z5) + 
         5179986180*z5 + 3590317800*z6 - 1708832160*z7 + 1317363912*z8 + 
         22217020000*z9) + Z11^3*(128082443685 + 100707467400*z3^2 + 
         39939552000*z3^3 + 103343060736*z3z5 - 54643555440*z4 - 
         360*z3*(-584428161 + 15964337*z4 - 600448470*z5) + 348293166060*z5 - 
         166078549800*z6 + 690232793040*z7 - 522372529872*z8 + 
         805873060000*z9)))/2025) + 
  T202*((Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
         645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
           112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
       36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
         59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 86691840*z5 - 
         128911200*z6 + 73244880*z7 - 297666144*z8) + 
       27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
         480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
         13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*
        (-229592795 + 22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
         1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
         170244000*z6 - 103535760*z7 + 90904032*z8) + 
       Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
         6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
         17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 90100155168*z8)))/
     32400 + (T211*(-15*Z12*(876816117 + 399677184*z3^2 + 143032320*z3^3 + 
         203793408*z3z5 + 467859888*z4 - 6912*z3*(-11273 + 31551*z4 - 
           302680*z5) + 2642473152*z5 + 1168917120*z6 - 1622674080*z7 + 
         423226944*z8 + 4619939840*z9) - 
       Z11*(389680845465 + 214748547840*z3^2 + 95669452800*z3^3 + 
         249882817536*z3z5 - 157016091600*z4 - 
         5760*z3*(-86316865 + 5414454*z4 - 92524320*z5) + 960301632960*z5 - 
         546677424000*z6 + 2029030172640*z7 - 1505572961472*z8 + 
         2036490649600*z9)))/6075) + 
  T111*((-81*Z12^6*(89775075 + 21322080*z3^2 + 17510400*z3^3 - 
        39750912*z3z5 - 164572560*z4 + 1440*z3*(151883 + 24786*z4 - 
          66000*z5) + 677467440*z5 - 339102000*z6 + 332663400*z7 + 
        36053424*z8 + 476249600*z9) - 216*Z11*Z12^5*
       (85875345 + 216142920*z3^2 + 63360000*z3^3 + 279671616*z3z5 - 
        254328660*z4 + 1112995260*z5 + 360*z3*(1504213 + 37758*z4 + 
          805320*z5) - 415437300*z6 + 1897482510*z7 - 1354333932*z8 + 
        1258403200*z9) - 40*Z11^5*Z12*(-715603643 - 1539470664*z3^2 + 
        143631360*z3^3 + 1190344896*z3z5 - 2939825484*z4 + 
        24*z3*(52546625 + 17958798*z4 - 44556600*z5) + 9719718852*z5 - 
        11330875980*z6 + 23813728386*z7 - 14991721812*z8 + 3305884800*z9) - 
      240*Z11^3*Z12^3*(2595823671 + 1383108696*z3^2 + 535587840*z3^3 + 
        1196959680*z3z5 - 542071116*z4 - 72*z3*(-41268953 + 2522934*z4 - 
          51692760*z5) + 4519232532*z5 - 1535617980*z6 + 8038953954*z7 - 
        5474804580*z8 + 11332220800*z9) - 45*Z11^2*Z12^4*
       (2813369301 + 4922049312*z3^2 + 1461841920*z3^3 + 3719727360*z3z5 - 
        1418724720*z4 - 864*z3*(-9183013 + 647310*z4 - 6876560*z5) + 
        10282066704*z5 - 4652695440*z6 + 21098386584*z7 - 18024372720*z8 + 
        27050831360*z9) - Z11^4*Z12^2*(212600061645 + 41184658080*z3^2 + 
        56048947200*z3^3 + 176419835136*z3z5 - 274663891440*z4 + 
        1120439958480*z5 + 1440*z3*(334439609 + 9353118*z4 + 132037200*z5) - 
        805963957200*z6 + 1989886863960*z7 - 1383481175472*z8 + 
        1205142387200*z9) - Z11^6*(531687541375 + 386186483040*z3^2 + 
        200518963200*z3^3 + 565985753856*z3z5 - 449820503760*z4 - 
        480*z3*(-2238505519 + 33539842*z4 - 2158892400*z5) + 
        2270589650480*z5 - 1424739054000*z6 + 4464668810760*z7 - 
        3347057602512*z8 + 4089965785600*z9))/145800 + 
    (T202*(-27*Z12^2*(5686774815 + 2520257280*z3^2 + 753868800*z3^3 + 
         531836928*z3z5 + 3234554640*z4 + 3717608640*z5 + 
         480*z3*(7632473 + 545616*z4 + 11902800*z5) + 1914489600*z6 + 
         1081553280*z7 + 3207423744*z8 + 17374796800*z9) + 
       6*Z11*Z12*(-3899974395 + 12077084160*z3^2 + 1767628800*z3^3 - 
         205037568*z3z5 + 22319791920*z4 - 1440*z3*(12821509 + 3834072*z4 - 
           32913360*z5) - 48753368640*z5 + 43624972800*z6 - 100994120640*z7 + 
         49642523136*z8 + 36586726400*z9) + 
       Z11^2*(2860138402035 + 2105122210560*z3^2 + 875123712000*z3^3 + 
         2276933732352*z3z5 - 1266488224560*z4 - 
         1440*z3*(-3439106303 + 15648768*z4 - 3077437680*z5) + 
         8542352306880*z5 - 4074787123200*z6 + 16272868993920*z7 - 
         11725999634304*z8 + 17854003788800*z9)))/12150) + 
  T102*((T202*Y1*(-9*Z12*(16135975 + 4464000*z3^2 + 1845504*z3z5 - 
         5238720*z4 - 320*z3*(-112465 + 14787*z4 - 40500*z5) - 15225920*z5 + 
         21753600*z6 - 19622080*z7 - 26439408*z8) + 
       Z11*(9473715725 + 2076437760*z3^2 - 897848064*z3z5 + 1412380800*z4 + 
         960*z3*(8896828 + 1139571*z4 - 6603660*z5) + 1456217280*z5 + 
         7428091200*z6 - 5998458720*z7 + 12862920528*z8)))/225 - 
    (Y1*(-405*Z12^5*(-302677 + 250176*z3^2 + 124416*z3z5 - 470016*z4 - 
         96*z3*(23485 + 204*z4 - 11160*z5) - 2815872*z5 - 3035040*z6 + 
         2636880*z7 - 1782432*z8) + 135*Z11*Z12^4*(47298263 + 15816000*z3^2 - 
         5349888*z3z5 + 8917056*z4 + 96*z3*(535043 + 71700*z4 - 386280*z5) - 
         4660608*z5 + 38805600*z6 - 39390960*z7 + 76644576*z8) + 
       5*Z11^4*Z12*(-378932239 + 216325056*z3^2 - 36951552*z3z5 - 
         1092798720*z4 + 96*z3*(14826437 + 1134300*z4 - 2955960*z5) + 
         1762126464*z5 + 820480800*z6 - 458862096*z7 + 529382304*z8) + 
       18*Z11^2*Z12^3*(1313272745 + 294052800*z3^2 - 129268224*z3z5 + 
         235140480*z4 + 480*z3*(2093143 + 384396*z4 - 1894680*z5) + 
         195237120*z5 + 814317600*z6 - 596203920*z7 + 1851946848*z8) + 
       6*Z11^3*Z12^2*(2370755695 + 455588160*z3^2 - 223575552*z3z5 - 
         255746880*z4 + 1440*z3*(2266443 + 203980*z4 - 1114200*z5) + 
         1760524800*z5 + 1952412000*z6 - 1049881200*z7 + 3203030304*z8) + 
       Z11^5*(31418499925 + 8176809920*z3^2 - 3512139264*z3z5 + 
         605630400*z4 + 160*z3*(229102699 + 29433444*z4 - 155147400*z5) + 
         14957911680*z5 + 28451866400*z6 - 20880183760*z7 + 50316272928*z8)))/
     32400 + T300*((-2*Y1*(-4*Z11*Z12*(22541455 + 6932040*z3^2 + 
           2892672*z3z5 - 5247000*z4 - 150*z3*(-546919 + 38352*z4 - 
             119664*z5) - 77094480*z5 + 76546500*z6 - 90030750*z7 - 
           41441544*z8) + 15*Z12^2*(-4553437 + 962832*z3^2 + 933120*z3z5 - 
           8571456*z4 - 36*z3*(165543 + 50560*z4 - 190800*z5) - 3944544*z5 - 
           5553240*z6 + 13612020*z7 - 13368240*z8) + 
         Z11^2*(3409414205 + 780043120*z3^2 - 340713216*z3z5 + 674944320*z4 + 
           100*z3*(28030991 + 4112544*z4 - 24029136*z5) + 212916000*z5 + 
           2760669400*z6 - 2342433140*z7 + 4881190032*z8)))/75 - 
      (4*T111*(14680095875 + 6648520320*z3^2 + 3683635200*z3^3 + 
         10160785152*z3z5 - 11147675760*z4 + 54946130400*z5 + 
         720*z3*(34602523 + 1602504*z4 + 21638280*z5) - 24116608800*z6 + 
         77070886560*z7 - 48462687504*z8 + 74589939200*z9))/75) + 
    (T211*(-9*Z12^2*(21427940565 + 7917137280*z3^2 + 1711872000*z3^3 + 
         1557190656*z3z5 + 1707974640*z4 - 1440*z3*(-5185285 + 2947236*z4 - 
           15432060*z5) + 24294257280*z5 + 11975457600*z6 + 18160973280*z7 + 
         4540572288*z8 + 47811155200*z9) + 6*Z11*Z12*(-5368841475 + 
         11015141760*z3^2 + 3344947200*z3^3 + 1295419392*z3z5 + 
         16457690160*z4 - 27122699520*z5 + 12960*z3*(102323 + 54812*z4 + 
           3100860*z5) + 45190584000*z6 - 93680030880*z7 + 32947295616*z8 + 
         94100921600*z9) + Z11^2*(2778678586635 + 1871858954880*z3^2 + 
         860485478400*z3^3 + 2324742322176*z3z5 - 1652334718320*z4 - 
         1440*z3*(-3238369235 + 87854364*z4 - 3242791620*z5) + 
         8913002855040*z5 - 5109970881600*z6 + 17164193698080*z7 - 
         12983298337152*z8 + 17604356422400*z9)))/12150 + 
    (T111*(45*Z11^2*Z12*(14512657773 + 1131927168*z3^2 + 604016640*z3^3 + 
         1209240576*z3z5 - 1759396176*z4 + 384*z3*(41080699 + 7909911*z4 - 
           22910610*z5) + 23561893632*z5 - 12178504320*z6 + 29922738624*z7 - 
         4205535552*z8 + 12934151680*z9) - 27*Z12^3*(15313286595 + 
         562055040*z3^2 + 1359360000*z3^3 + 665127936*z3z5 - 3040133040*z4 + 
         29801134080*z5 + 17280*z3*(611678 + 11549*z4 + 149090*z5) - 
         2881468800*z6 + 28382103360*z7 - 993943872*z8 + 32242854400*z9) + 
       9*Z11*Z12^2*(116641658775 + 69266770560*z3^2 + 18956390400*z3^3 + 
         24200902656*z3z5 + 90066813840*z4 - 8640*z3*(-3868597 + 578582*z4 - 
           26148300*z5) - 48546748800*z5 + 138834460800*z6 - 
         106272377280*z7 + 89044437888*z8 + 441801612800*z9) - 
       Z11^3*(11409613207335 + 8529513874560*z3^2 + 3782494310400*z3^3 + 
         10118223765504*z3z5 - 6652328085360*z4 - 
         2880*z3*(-7098423233 + 150486786*z4 - 6900949620*z5) + 
         37929710517120*z5 - 20379452515200*z6 + 73368546696000*z7 - 
         55152046775808*z8 + 77085811340800*z9)))/24300) + 
  T002^2*((6*T202*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
       400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
       32322160*z7 + 74565072*z8))/25 - 
    (2*T200^2*Y1*(873425125 + 160136000*z3^2 - 79377408*z3z5 + 11230800*z4 + 
       720*z3*(1186135 + 143048*z4 - 777360*z5) + 391653120*z5 + 
       862762400*z6 - 275566000*z7 + 1137191616*z8))/75 - 
    (12*T102*Y1*(-20*Z12*(170183 + 4224*z3^2 + z3*(2316 - 14328*z4) + 
         79848*z4 - 161952*z5 + 64740*z6 - 65988*z7) + 
       Z11*(145788695 + 35543040*z3^2 - 15614208*z3z5 + 16035120*z4 + 
         1440*z3*(102917 + 13999*z4 - 76560*z5) + 43687680*z5 + 
         123543600*z6 - 95646720*z7 + 223695216*z8)))/25 - 
    (4*T300*Y1*(3*Z12*(8070815 + 7614240*z3^2 - 808704*z3z5 + 7171200*z4 + 
         120*z3*(-217049 + 20016*z4 - 49680*z5) - 8063520*z5 - 18958800*z6 - 
         33550440*z7 + 11585808*z8) + 2*Z11*(1198636525 + 304156560*z3^2 - 
         129796992*z3z5 + 178395480*z4 + 60*z3*(18696197 + 2795760*z4 - 
           15303600*z5) + 241924320*z5 + 1015343400*z6 - 863678940*z7 + 
         1859522184*z8)))/75 + 
    T200*((Y1*(18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
           23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 9282880*z5 + 
           60090400*z6 - 14377840*z7 + 45154944*z8) + 
         9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
           240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 
           6760800*z6 - 272721840*z7 + 242410752*z8) - 
         Z11^2*(50292508885 + 12316257600*z3^2 - 5468829696*z3z5 + 
           6227495280*z4 + 240*z3*(207829337 + 29053944*z4 - 160840080*z5) + 
           13518388800*z5 + 42991317600*z6 - 34511059920*z7 + 
           78348580992*z8)))/1350 - (4*T111*(26014192281 + 21530977920*z3^2 + 
         8811187200*z3^3 + 24190265088*z3z5 - 20175873984*z4 + 
         96160833792*z5 + 864*z3*(66158641 + 49932*z4 + 46155030*z5) - 
         54664914240*z6 + 196015547952*z7 - 134827495056*z8 + 
         177764014720*z9))/135) + 
    (16*T211*(60*Z12*(3139068 + 423216*z3^2 + 1782720*z3^3 + 1279152*z3z5 + 
         12996666*z4 - 5955030*z5 + 27*z3*(-740541 + 25128*z4 + 938140*z5) + 
         20734020*z6 - 91473489*z7 + 22052331*z8 + 51781960*z9) + 
       Z11*(46111533525 + 35099702640*z3^2 + 15773472000*z3^3 + 
         42602200128*z3z5 - 27652236840*z4 - 1620*z3*(-49797977 + 
           1589360*z4 - 54034060*z5) + 153204838200*z5 - 87939289800*z6 + 
         302429164500*z7 - 233264810556*z8 + 319696828000*z9)))/2025 + 
    (T111*(120*Z11*Z12*(710927643 + 94424256*z3^2 + 37059840*z3^3 - 
         35116416*z3z5 + 142078104*z4 + 216*z3*(2669543 + 367068*z4 - 
           57130*z5) + 657270000*z5 + 234768960*z6 + 493091532*z7 + 
         910575432*z8 + 853660000*z9) + 18*Z12^2*(2572660875 + 
         1515237120*z3^2 + 613670400*z3^3 + 417851136*z3z5 + 2446364160*z4 - 
         2160*z3*(120535 + 90684*z4 - 3330170*z5) - 217490400*z5 + 
         5211856800*z6 - 7186751640*z7 + 4993543728*z8 + 14200961600*z9) - 
       2*Z11^2*(1054927868445 + 847364745600*z3^2 + 388504281600*z3^3 + 
         1064052350208*z3z5 - 744413172480*z4 - 
         6480*z3*(-312000221 + 8866876*z4 - 324668290*z5) + 
         3931405449120*z5 - 2289377642400*z6 + 7722772507800*z7 - 
         5957022879216*z8 + 7886413336000*z9)))/2025 + 
    T011*((-32*T300*(31258069065 + 15648409440*z3^2 + 5921625600*z3^3 + 
         13901108544*z3z5 - 7327848600*z4 + 57752542440*z5 + 
         180*z3*(225861197 + 7291944*z4 + 131351760*z5) - 17423256600*z6 + 
         92607456420*z7 - 59970970188*z8 + 122110292800*z9))/675 - 
      (4*T102*(26372051295 + 15627156480*z3^2 + 6244761600*z3^3 + 
         16108201728*z3z5 - 10739375280*z4 + 66212688960*z5 + 
         1200*z3*(34766933 + 309744*z4 + 22457952*z5) - 29083334400*z6 + 
         119256925680*z7 - 81885117456*z8 + 126917324800*z9))/225 - 
      (16*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 2255040*z3z5 + 
           9250200*z4 + 105669108*z5 + 36*z3*(1477663 + 301518*z4 + 
             940560*z5) + 4150260*z6 + 36487998*z7 + 59348700*z8 + 
           200890720*z9) - 45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 
           21715200*z3^3 - 80419392*z3z5 + 186551928*z4 + 
           12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 184691124*z5 + 
           1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 480993760*z9) - 
         54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 43257600*z3^3 + 
           69574464*z3z5 + 157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 
             17711520*z5) - 752086890*z5 + 569766150*z6 - 677328915*z7 + 
           74129472*z8 + 835412000*z9) + 10*Z11^3*(17253366039 + 
           15566502816*z3^2 + 7839083520*z3^3 + 22055644224*z3z5 - 
           16285532004*z4 - 18*z3*(-2094344339 + 80996418*z4 - 
             2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
           166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/18225 - 
      (8*T200*(3*Z12*(-6703810695 + 2735141760*z3^2 + 770227200*z3^3 + 
           378411264*z3z5 + 2507021280*z4 - 720*z3*(10253671 + 1580256*z4 - 
             17484600*z5) - 747282240*z5 - 1762444800*z6 - 5763816720*z7 + 
           728037072*z8 + 15992220800*z9) + 2*Z11*(399082117005 + 
           242262708480*z3^2 + 98957145600*z3^3 + 252719595648*z3z5 - 
           169589089800*z4 + 1064148673680*z5 + 360*z3*(1742534839 + 
             8236800*z4 + 1257023880*z5) - 484672640400*z6 + 
           1872769724280*z7 - 1298411614296*z8 + 2026352084800*z9)))/6075)) + 
  T200*((-9*T102^2*Y1*(115416835 + 25900480*z3^2 - 10409472*z3z5 + 
       10813680*z4 + 1440*z3*(99903 + 4540*z4 - 51040*z5) + 24297120*z5 + 
       114568000*z6 - 91290720*z7 + 149130144*z8))/25 + 
    (T202*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 6000960*z4 - 
         60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 17059400*z6 + 
         13135900*z7 - 15447744*z8) - 12*Z11*Z12*(18937325 + 2772920*z3^2 + 
         705024*z3z5 - 5607360*z4 + 346440*z5 + 
         z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 11395810*z7 - 
         10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 224446464*z3z5 + 
         288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 79438320*z5) + 
         606254160*z5 + 1840780600*z6 - 1335471140*z7 + 3215507328*z8)))/
     225 + (4*T211*(9*Z12^3*(-165254685 - 60837120*z3^2 + 10771200*z3^3 + 
         202207104*z3z5 - 55499580*z4 - 1080*z3*(-275875 + 6382*z4 - 
           159570*z5) + 460984680*z5 - 206573400*z6 + 1140983730*z7 - 
         807616008*z8 - 67170400*z9) + 3*Z11^2*Z12*(-859136555 + 
         1401953760*z3^2 + 104774400*z3^3 - 556440192*z3z5 + 1560591540*z4 - 
         120*z3*(2481641 + 1398798*z4 - 31552770*z5) - 6577171800*z5 + 
         7510368600*z6 - 16482416790*z7 + 8480516184*z8 + 2817360800*z9) - 
       3*Z11*Z12^2*(6669798345 + 1970994960*z3^2 + 754848000*z3^3 + 
         1223911296*z3z5 + 115276500*z4 - 360*z3*(-12309241 + 2505102*z4 - 
           23905650*z5) + 7151231160*z5 + 3116138400*z6 + 5317192170*z7 + 
         261708408*z8 + 19934655200*z9) + 5*Z11^3*(19336436013 + 
         12904314768*z3^2 + 6020156160*z3^3 + 15943506048*z3z5 - 
         11346662196*z4 - 72*z3*(-460425107 + 9332658*z4 - 456893310*z5) + 
         62846513832*z5 - 34429515120*z6 + 118853447142*z7 - 88419146616*z8 + 
         123989556640*z9)))/6075 + 
    T300*((64*T211*(-6322425 - 73196460*z3^2 + 30873600*z3^3 + 
         332377344*z3z5 - 103819320*z4 + 420452520*z5 + 
         90*z3*(1740883 + 66528*z4 + 5985840*z5) - 345151350*z6 + 
         1166393130*z7 - 1264813488*z8 + 455814400*z9))/225 - 
      (16*T111*(3*Z12*(986840745 + 164101680*z3^2 + 79027200*z3^3 + 
           14727744*z3z5 + 154706760*z4 - 3960*z3*(-277681 + 2730*z4 - 
             187980*z5) + 357822000*z5 + 859588200*z6 + 2234167020*z7 - 
           151724988*z8 + 2298934400*z9) + Z11*(18190905885 + 
           4990988880*z3^2 + 5847782400*z3^3 + 16902395712*z3z5 - 
           22829175000*z4 + 97829660880*z5 + 360*z3*(116174987 + 8880930*z4 + 
             67658940*z5) - 60196408200*z6 + 173424738060*z7 - 
           109414233324*z8 + 127254358400*z9)))/675) + 
    T102*((-4*T300*Y1*(105066335 + 31515360*z3^2 - 11632896*z3z5 - 
         24469200*z4 + 1440*z3*(144743 + 7830*z4 - 58800*z5) + 61035120*z5 + 
         155666400*z6 - 60965520*z7 + 166657392*z8))/25 + 
      (Y1*(27*Z12^3*(-181767085 + 95147520*z3^2 + 2985984*z3z5 - 
           16910640*z4 - 162765120*z5 + 960*z3*(58205 + 15336*z4 + 
             13680*z5) - 71616000*z6 + 69544320*z7 - 42778368*z8) + 
         45*Z11*Z12^2*(389269577 + 29923584*z3^2 - 40808448*z3z5 + 
           142999920*z4 + 576*z3*(-53489 + 83496*z4 - 486000*z5) - 
           64518720*z5 + 135640320*z6 - 96943104*z7 + 584637696*z8) + 
         3*Z11^2*Z12*(4566164725 + 469647360*z3^2 - 183140352*z3z5 + 
           888335280*z4 - 1070385600*z5 - 2880*z3*(-762741 + 67352*z4 + 
             464400*z5) + 4734835200*z6 - 4258473600*z7 + 2623739904*z8) - 
         5*Z11^3*(24985494401 + 5879824128*z3^2 - 2607759360*z3z5 + 
           4054941936*z4 + 192*z3*(120912353 + 17431896*z4 - 95873040*z5) + 
           5016620736*z5 + 19827406080*z6 - 15752269056*z7 + 
           37359774720*z8)))/5400 + (2*T211*(813777543 + 2286986688*z3^2 + 
         1453916160*z3^3 + 6441762816*z3z5 - 3796212528*z4 + 13800919104*z5 + 
         1728*z3*(4392119 + 298768*z4 + 3944820*z5) - 14591285280*z6 + 
         36960790176*z7 - 37473933312*z8 + 21465456640*z9))/135 + 
      (T111*(-3*Z12*(10547782455 + 8264062080*z3^2 + 2063462400*z3^3 + 
           139221504*z3z5 + 12484439280*z4 - 1440*z3*(-5794255 + 1686492*z4 - 
             11564640*z5) - 6258225600*z5 + 19962302400*z6 - 3094760160*z7 + 
           12585976992*z8 + 38651302400*z9) - 5*Z11*(106735000143 + 
           76459644288*z3^2 + 37569024000*z3^3 + 106319319552*z3z5 - 
           106036445520*z4 + 487329629760*z5 + 288*z3*(867112901 + 
             21311172*z4 + 486660960*z5) - 269654351040*z6 + 
           847493851680*z7 - 594215085024*z8 + 736848074240*z9)))/675) + 
    T111*((2*T202*(2667497525 + 3417431040*z3^2 + 1921996800*z3^3 + 
         5174627328*z3z5 - 11765819520*z4 + 35197794240*z5 + 
         480*z3*(35680357 + 339888*z4 + 1909260*z5) - 24619132800*z6 + 
         63929327040*z7 - 40448379456*z8 + 43055852800*z9))/225 + 
      (81*Z12^4*(-625950015 - 533764800*z3^2 + 9561600*z3^3 + 
          450479232*z3z5 + 96876000*z4 + 263387520*z5 + 
          1440*z3*(348781 + 70392*z4 + 233475*z5) + 339048000*z6 + 
          2647359360*z7 - 1400939064*z8 - 949892800*z9) - 
        216*Z11*Z12^3*(1342914255 - 127231920*z3^2 + 108460800*z3^3 + 
          82456704*z3z5 - 665676360*z4 + 4407789600*z5 + 
          1080*z3*(1419227 + 28328*z4 + 620730*z5) - 869760000*z6 + 
          3641213340*z7 - 818275608*z8 + 3661252000*z9) + 
        24*Z11^3*Z12*(11899091115 + 1346658480*z3^2 + 1790496000*z3^3 + 
          4980279168*z3z5 - 5977312920*z4 + 1080*z3*(14561463 + 2344592*z4 - 
            4077050*z5) + 30931711920*z5 - 21889299600*z6 + 64611052020*z7 - 
          40773298536*z8 + 40389839200*z9) + 18*Z11^2*Z12^2*
         (59175649155 + 29997276480*z3^2 + 8908300800*z3^3 + 
          13320381312*z3z5 + 20072944800*z4 - 4320*z3*(-5192242 + 610724*z4 - 
            20248675*z5) - 15810757920*z5 + 62071596000*z6 - 31014377280*z7 + 
          18850894776*z8 + 191263307200*z9) - 
        5*Z11^4*(766266848235 + 604665542592*z3^2 + 254416089600*z3^3 + 
          672464778624*z3z5 - 428049112032*z4 - 288*z3*(-4751726665 + 
            138373488*z4 - 4788833085*z5) + 2447970768576*z5 - 
          1265063460480*z6 + 4691093605056*z7 - 3566567026728*z8 + 
          5157876163520*z9))/36450)) + 
  T011*((T202*(9*Z11^2*Z12*(-14578191745 + 1388497920*z3^2 + 122923008*z3z5 - 
         2798022960*z4 - 2880*z3*(2787321 + 1225820*z4 - 7090200*z5) + 
         8896622400*z5 - 6881001600*z6 + 9205901760*z7 - 1761042816*z8) - 
       81*Z12^3*(-688620145 + 199011840*z3^2 + 28035072*z3z5 - 173317680*z4 - 
         610348480*z5 + 320*z3*(-111383 + 174420*z4 + 718200*z5) - 
         113500800*z6 + 279620800*z7 - 401641344*z8) - 
       27*Z11*Z12^2*(1516288805 + 1086485760*z3^2 - 394647552*z3z5 + 
         959065200*z4 + 1920*z3*(2202119 + 666582*z4 - 1524780*z5) - 
         3369351360*z5 + 211593600*z6 - 3544159680*z7 + 5653874304*z8) + 
       Z11^3*(1110486122575 + 256541379840*z3^2 - 122450724864*z3z5 + 
         186435470160*z4 + 11520*z3*(93690507 + 12912359*z4 - 66841950*z5) - 
         81568307520*z5 + 1128846326400*z6 - 1118090664000*z7 + 
         1754276704128*z8)))/72900 - 
    (32*T300^2*(Z12*(218233685 - 101205360*z3^2 + 8524800*z3^3 + 
         20409408*z3z5 + 9952560*z4 + 333821040*z5 + 
         240*z3*(67852 + 104445*z4 + 1272270*z5) - 10819800*z6 - 
         85684560*z7 + 199057284*z8 + 395196800*z9) + 
       5*Z11*(317737527 + 115604112*z3^2 + 74004480*z3^3 + 150330816*z3z5 - 
         166850640*z4 + 1036480464*z5 + 144*z3*(3387610 + 148669*z4 + 
           2739090*z5) - 487849560*z6 + 1543106256*z7 - 912476772*z8 + 
         1722553600*z9)))/75 - 
    (8*T200^3*(3*Z12*(334323375 + 703085760*z3^2 + 108288000*z3^3 + 
         134120448*z3z5 + 64156320*z4 + 772140960*z5 - 
         5760*z3*(-162694 + 38079*z4 + 26640*z5) + 258847200*z6 + 
         2381520960*z7 - 1328757696*z8 + 1598752000*z9) + 
       5*Z11*(388464531 + 1401401664*z3^2 + 802252800*z3^3 + 
         3373166592*z3z5 - 2426895648*z4 - 1152*z3*(-3144872 + 163719*z4 - 
           1445760*z5) + 8523959328*z5 - 9673256160*z6 + 26671754304*z7 - 
         22412277504*z8 + 11844371200*z9)))/2025 + 
    (T102^2*(-3*Z12*(-7397289435 + 1541139840*z3^2 + 510566400*z3^3 + 
         196950528*z3z5 + 87495120*z4 + 3031197120*z5 + 
         4320*z3*(37395 + 197508*z4 + 1458160*z5) + 1642478400*z6 - 
         1047278880*z7 + 2097853344*z8 + 13614976000*z9) - 
       Z11*(519460596945 + 184298797440*z3^2 + 69027840000*z3^3 + 
         170468706816*z3z5 - 96022586160*z4 + 756542358720*z5 + 
         1440*z3*(434145631 + 13631724*z4 + 144065520*z5) - 280250251200*z6 + 
         1319883901920*z7 - 814695073632*z8 + 1416371353600*z9)))/2025 + 
    T300*((8*T202*(9517439315 + 3651256800*z3^2 + 1479628800*z3^3 + 
         2701195776*z3z5 - 4508203320*z4 + 22238115120*z5 + 
         360*z3*(30454135 + 1433384*z4 + 7304640*z5) - 12782318400*z6 + 
         32254071120*z7 - 18783526752*z8 + 36592518400*z9))/675 + 
      (-9*Z12^4*(922456305 + 1198085760*z3^2 + 44467200*z3^3 - 
          381148416*z3z5 + 67728960*z4 - 685081440*z5 + 
          4320*z3*(60133 + 31080*z4 + 58270*z5) - 476856000*z6 - 
          3050054640*z7 + 1341187632*z8 + 2258019200*z9) - 
        36*Z11*Z12^3*(1534097745 - 147533760*z3^2 + 188236800*z3^3 + 
          204726528*z3z5 - 511850880*z4 + 4457111040*z5 + 
          8640*z3*(189115 + 8083*z4 + 148175*z5) - 836733600*z6 + 
          4257546480*z7 - 1065974256*z8 + 5667632000*z9) + 
        18*Z11^2*Z12^2*(1310910645 + 6553472640*z3^2 + 760550400*z3^3 + 
          64717056*z3z5 + 1671690240*z4 - 480*z3*(-11479763 + 1804836*z4 - 
            19855110*z5) - 4754922720*z5 + 9697963200*z6 - 13881571920*z7 + 
          9099414288*z8 + 15313904000*z9) + 4*Z11^3*Z12*
         (-247855385 - 1736896320*z3^2 + 574848000*z3^3 + 1951693056*z3z5 - 
          5499270720*z4 + 21389301120*z5 + 960*z3*(6318218 + 585027*z4 + 
            3794505*z5) - 19645768800*z6 + 45643138800*z7 - 23940204912*z8 + 
          15765558400*z9) - 15*Z11^4*(32308666807 + 28482542464*z3^2 + 
          11741322240*z3^3 + 31403227392*z3z5 - 20414027712*z4 - 
          96*z3*(-660159147 + 17546704*z4 - 652884810*z5) + 112542045024*z5 - 
          59544553280*z6 + 219640719152*z7 - 167262628464*z8 + 
          236425797760*z9))/4050) + 
    T200^2*((-16*T300*(-527643855 + 1228465440*z3^2 + 784972800*z3^3 + 
         3990269952*z3z5 - 3555637560*z4 + 8264685600*z5 + 
         9000*z3*(224683 + 43968*z4 + 116352*z5) - 15018836400*z6 + 
         29107929960*z7 - 27975487104*z8 + 11589251200*z9))/675 - 
      (2*T102*(9734417595 + 23789589120*z3^2 + 11812147200*z3^3 + 
         47990734848*z3z5 - 29357892720*z4 + 108902306880*z5 + 
         2880*z3*(25311689 + 598056*z4 + 18296460*z5) - 116937201600*z6 + 
         303129427680*z7 - 286036240896*z8 + 174393228800*z9))/675 - 
      (8*(243*Z12^3*(-8877615 - 20884640*z3^2 + 1440000*z3^3 + 5159808*z3z5 - 
           7169460*z4 + 49516880*z5 - 80*z3*(-364808 + 1764*z4 + 148005*z5) - 
           18941600*z6 + 121908990*z7 - 44697816*z8 + 696800*z9) + 
         9*Z11^2*Z12*(-728802725 + 1407896640*z3^2 + 28396800*z3^3 - 
           640358784*z3z5 + 1391350140*z4 - 240*z3*(528568 + 755784*z4 - 
             9649905*z5) - 6634361040*z5 + 7076415600*z6 - 15518210250*z7 + 
           8523289368*z8 + 768015200*z9) - 9*Z11*Z12^2*(5011198455 + 
           1524561840*z3^2 + 665683200*z3^3 + 956199168*z3z5 + 179980380*z4 - 
           720*z3*(-5774288 + 604374*z4 - 10232385*z5) + 6797314080*z5 + 
           2581392600*z6 + 4150290870*z7 + 685304064*z8 + 17587656800*z9) + 
         Z11^3*(250182064665 + 175947446160*z3^2 + 79624224000*z3^3 + 
           210370162176*z3z5 - 145441132740*z4 - 720*z3*(-607807072 + 
             12958746*z4 - 604102005*z5) + 823085778240*z5 - 
           439888800600*z6 + 1545315240870*z7 - 1152446728752*z8 + 
           1636613122400*z9)))/18225) + 
    T102*((2*T202*(67149210105 + 14725045440*z3^2 + 2959257600*z3^3 + 
         2903122944*z3z5 + 2247920640*z4 + 720*z3*(84419353 + 2969208*z4 - 
           14726880*z5) + 24678747360*z5 + 14173675200*z6 + 43549086240*z7 - 
         1761559488*z8 + 73185036800*z9))/2025 - 
      (2*T300*(3*Z12*(3434126205 + 3721251840*z3^2 + 578764800*z3^3 - 
           165307392*z3z5 + 1464224400*z4 - 480*z3*(-2464795 + 2451624*z4 - 
             22574280*z5) + 5703305280*z5 + 10947638400*z6 - 7228150560*z7 + 
           11219304384*z8 + 16776550400*z9) + 
         Z11*(364886844485 + 165505547520*z3^2 + 77908377600*z3^3 + 
           198624918528*z3z5 - 169126927920*z4 + 903944439360*z5 + 
           1440*z3*(401583491 + 9945032*z4 + 202943400*z5) - 
           447542323200*z6 + 1568912703840*z7 - 1069125397056*z8 + 
           1623077785600*z9)))/675 + 
      (-540*Z11*Z12^3*(753888663 + 64164096*z3^2 + 37647360*z3^3 + 
          3670272*z3z5 + 98382816*z4 + 368772864*z5 + 
          96*z3*(4309675 + 578682*z4 + 1474830*z5) + 115384320*z6 + 
          377017824*z7 + 320821776*z8 + 1133526400*z9) - 
        27*Z12^4*(-854965815 + 1917178560*z3^2 + 44467200*z3^3 - 
          377415936*z3z5 + 441201600*z4 - 2774285280*z5 + 
          1440*z3*(1508633 + 280944*z4 + 207570*z5) + 267184800*z6 - 
          2639044800*z7 + 1287714672*z8 + 2258019200*z9) + 
        60*Z11^3*Z12*(4142736969 + 2292826368*z3^2 + 114969600*z3^3 - 
          597424896*z3z5 + 1520681760*z4 + 96*z3*(56152135 + 2768538*z4 - 
            5223390*z5) - 777760512*z5 + 4783992960*z6 - 5647510080*z7 + 
          9363043152*z8 + 3153111680*z9) + 54*Z11^2*Z12^2*
         (-607106995 + 5679825600*z3^2 + 760550400*z3^3 + 281200896*z3z5 + 
          2575730880*z4 - 480*z3*(-673181 + 2767668*z4 - 19429950*z5) - 
          7225924320*z5 + 8273287200*z6 - 9094701600*z7 + 5997982608*z8 + 
          15313904000*z9) - Z11^4*(1652863008835 + 1318231103040*z3^2 + 
          528359500800*z3^3 + 1395582421248*z3z5 - 1050887436480*z4 - 
          1440*z3*(-2290926431 + 8097464*z4 - 1730481510*z5) + 
          5803882777440*z5 - 2719149242400*z6 + 10408395582720*z7 - 
          7275206614896*z8 + 10639160899200*z9))/72900) + 
    T200*((-4*T300*(-3*Z12^2*(7902498045 + 299728800*z3^2 + 727718400*z3^3 + 
           1655417088*z3z5 - 832632480*z4 - 1440*z3*(-3826841 + 283662*z4 - 
             5298435*z5) + 17141693040*z5 - 1055530800*z6 + 20711392920*z7 - 
           6127657776*z8 + 19039390400*z9) + 6*Z11*Z12*(2617444145 + 
           4232170080*z3^2 + 759744000*z3^3 + 91466496*z3z5 + 1643869440*z4 - 
           240*z3*(-18606265 + 5397444*z4 - 44140710*z5) - 1721699760*z5 + 
           13153042800*z6 - 18457424520*z7 + 10983284208*z8 + 
           20304097600*z9) + Z11^2*(332089085745 + 192128459040*z3^2 + 
           97856524800*z3^3 + 265360105728*z3z5 - 196718444640*z4 - 
           1440*z3*(-377858783 + 4982670*z4 - 358556895*z5) + 
           1120234664880*z5 - 623429737200*z6 + 2093786806680*z7 - 
           1501441934256*z8 + 2035417150400*z9)))/2025 + 
      (T202*(15*Z12*(614191809 + 139792896*z3^2 + 204226560*z3^3 - 
           10202112*z3z5 + 612279216*z4 - 2304*z3*(-543503 + 89652*z4 - 
             597225*z5) + 2389196736*z5 + 3002221440*z6 - 2058827904*z7 + 
           2113936704*z8 + 5445990400*z9) + Z11*(730841730465 + 
           374364149760*z3^2 + 138055680000*z3^3 + 364774523904*z3z5 - 
           200908345680*z4 - 2880*z3*(-273726853 + 16282032*z4 - 
             263149020*z5) + 1504287241920*z5 - 663364425600*z6 + 
           2794735226880*z7 - 1970889859008*z8 + 2832742707200*z9)))/6075 + 
      (405*Z12^5*(40653927 + 8343936*z3^2 - 7096320*z3^3 - 49144320*z3z5 + 
          439344*z4 + 144*z3*(-225301 + 155016*z4 - 449640*z5) + 
          28754784*z5 + 3424320*z6 - 268630056*z7 + 238788000*z8 + 
          28770560*z9) - 135*Z11*Z12^4*(272161377 + 1044768384*z3^2 + 
          179343360*z3^3 + 462703104*z3z5 - 19775664*z4 - 
          432*z3*(-1358667 + 287976*z4 - 2316200*z5) - 118530144*z5 - 
          420217920*z6 + 1487058984*z7 - 2358432288*z8 + 2808440320*z9) - 
        270*Z11^2*Z12^3*(1743050007 + 601750656*z3^2 + 315279360*z3^3 + 
          614490624*z3z5 - 412056720*z4 - 144*z3*(-13464047 + 181992*z4 - 
            17527800*z5) + 3561581664*z5 - 1022097600*z6 + 4702403448*z7 - 
          2796376608*z8 + 7435861760*z9) + 3*Z11^4*Z12*
         (1426703365 + 20473395840*z3^2 + 1069516800*z3^3 - 7126507008*z3z5 + 
          23853960720*z4 - 240*z3*(13712113 + 30848760*z4 - 202497720*z5) - 
          65743680480*z5 + 93448670400*z6 - 193285489080*z7 + 
          114578469216*z8 + 24670304000*z9) - 6*Z11^3*Z12^2*
         (13387950285 - 33019240320*z3^2 + 2805350400*z3^3 + 
          17664459264*z3z5 - 43123909680*z4 + 720*z3*(40240589 + 
            12781944*z4 - 46702440*z5) + 163253573280*z5 - 159392952000*z6 + 
          317358380520*z7 - 216068365728*z8 + 75528601600*z9) - 
        Z11^5*(1277834977035 + 954959771520*z3^2 + 440315596800*z3^3 + 
          1203828936192*z3z5 - 857893228560*z4 - 
          720*z3*(-3342308087 + 49038696*z4 - 3091840200*z5) + 
          4588487290080*z5 - 2598385752000*z6 + 8924951086200*z7 - 
          6709207519584*z8 + 8936624320000*z9))/109350 + 
      (T102*(27*Z12^2*(13994600055 + 2805676800*z3^2 + 777369600*z3^3 + 
           79460352*z3z5 + 1040295600*z4 - 480*z3*(-11688497 + 3888000*z4 - 
             14891340*z5) + 13478957760*z5 + 9722961600*z6 + 8759452800*z7 + 
           6191392896*z8 + 24511648000*z9) - 6*Z11*Z12*(-30084366525 + 
           33309930240*z3^2 + 4191897600*z3^3 - 392656896*z3z5 + 
           16282661040*z4 - 54563175360*z5 + 1440*z3*(1798805 + 91824*z4 + 
             40748460*z5) + 68353502400*z6 - 137469870720*z7 + 
           77994513792*z8 + 94722092800*z9) - Z11^2*(5729231999175 + 
           3095345975040*z3^2 + 1305790617600*z3^3 + 3401052198912*z3z5 - 
           2389199144400*z4 + 14111699682240*z5 + 1440*z3*(6014026291 + 
             22091232*z4 + 4137192180*z5) - 6806205230400*z6 + 
           25567948690560*z7 - 17934475607424*z8 + 26801514476800*z9)))/
       12150)) + 
  T002*((-2*T200^3*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (48*T300^2*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 
       2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 
       10249000*z6 + 5390900*z7 - 28073304*z8))/25 - 
    (36*T102^2*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 7474320*z4 + 
       160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 42907600*z6 - 
       33641920*z7 + 74565072*z8))/25 + 
    (T202*Y1*(-18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
         23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 9282880*z5 + 
         60090400*z6 - 14377840*z7 + 45154944*z8) - 
       9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
         240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 6760800*z6 - 
         272721840*z7 + 242410752*z8) + Z11^2*(50292508885 + 
         12316257600*z3^2 - 5468829696*z3z5 + 6227495280*z4 + 
         240*z3*(207829337 + 29053944*z4 - 160840080*z5) + 13518388800*z5 + 
         42991317600*z6 - 34511059920*z7 + 78348580992*z8)))/2700 + 
    T200^2*((-2*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
           6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 
           17059400*z6 + 13135900*z7 - 15447744*z8) - 
         12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
           346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 
           11395810*z7 - 10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 
           224446464*z3z5 + 288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 
             79438320*z5) + 606254160*z5 + 1840780600*z6 - 1335471140*z7 + 
           3215507328*z8)))/225 - (4*T111*(1406717465 + 10114070400*z3^2 + 
         3722572800*z3^3 + 15326164224*z3z5 - 18535207680*z4 - 
         480*z3*(-59319913 + 1287096*z4 - 7516890*z5) + 56340762720*z5 - 
         52294867200*z6 + 134116624080*z7 - 108209385648*z8 + 
         73660067200*z9))/225) + 
    (2*T211*(-45*Z11^2*Z12*(1275455959 + 643885440*z3^2 + 14768640*z3^3 - 
         212792832*z3z5 - 357161832*z4 + 2853085008*z5 - 
         144*z3*(-11971033 + 472446*z4 + 1987270*z5) + 65714640*z6 + 
         4724225772*z7 + 1641868704*z8 + 503346880*z9) + 
       27*Z12^3*(1954140255 - 286021440*z3^2 + 221068800*z3^3 - 
         17169408*z3z5 - 75557880*z4 - 2160*z3*(-749825 + 16198*z4 - 
           478370*z5) + 3423340080*z5 - 289522800*z6 + 3985596180*z7 - 
         465269184*z8 + 5811252800*z9) - 36*Z11*Z12^2*
        (1811341800 + 4632919560*z3^2 + 744566400*z3^3 + 146717568*z3z5 + 
         1337334030*z4 - 180*z3*(-15362569 + 4323894*z4 - 40463250*z5) - 
         1886388300*z5 + 7577267400*z6 - 9117663975*z7 + 8670462264*z8 + 
         14947482800*z9) + 2*Z11^3*(716856290505 + 594247446000*z3^2 + 
         265922208000*z3^3 + 721553329152*z3z5 - 479477790900*z4 - 
         1080*z3*(-1259487259 + 35757578*z4 - 1339464030*z5) + 
         2611360175400*z5 - 1485440330400*z6 + 5144866155090*z7 - 
         3949830765504*z8 + 5375639039200*z9)))/18225 + 
    T102*((-24*T300*Y1*(199580795 + 42628480*z3^2 - 19191168*z3z5 + 
         36419520*z4 + 60*z3*(3144989 + 352440*z4 - 2248560*z5) + 
         19516040*z5 + 157275400*z6 - 128914620*z7 + 274940136*z8))/25 - 
      (2*Y1*(9*Z12^3*(18002915 + 3868560*z3^2 - 1617408*z3z5 + 5004540*z4 + 
           2160*z3*(6344 + 1165*z4 - 5280*z5) - 1190520*z5 + 5722200*z6 - 
           9870420*z7 + 23171616*z8) + Z11^2*Z12*(-176897575 + 
           19385520*z3^2 - 2363904*z3z5 - 160512300*z4 + 
           6480*z3*(27124 + 3133*z4 - 2720*z5) + 301936920*z5 + 28480200*z6 + 
           39059460*z7 + 33866208*z8) + 3*Z11*Z12^2*(63499625 + 
           10951440*z3^2 - 4230144*z3z5 - 10862100*z4 + 
           720*z3*(148120 + 5619*z4 - 41760*z5) + 54322440*z5 + 43143000*z6 - 
           7072020*z7 + 60602688*z8) + Z11^3*(2845906885 + 723981200*z3^2 - 
           316514304*z3z5 + 223743660*z4 + 240*z3*(13019312 + 1741953*z4 - 
             9312480*z5) + 1091804360*z5 + 2495581400*z6 - 1871654900*z7 + 
           4534507008*z8)))/225 + (2*T211*(77077521675 + 45006471360*z3^2 + 
         23686502400*z3^3 + 67420532736*z3z5 - 49197890160*z4 - 
         2880*z3*(-45271979 + 1609110*z4 - 42725970*z5) + 260874357120*z5 - 
         159281114400*z6 + 525088961280*z7 - 409165903872*z8 + 
         488441171200*z9))/675 + 
      (T111*(-3*Z12*(-741689745 + 1037952000*z3^2 + 399052800*z3^3 - 
           161699328*z3z5 + 1883245680*z4 - 480*z3*(2185073 + 944712*z4 - 
             13021920*z5) - 4721742720*z5 + 5399928000*z6 - 10623768000*z7 + 
           5596196256*z8 + 8620428800*z9) - Z11*(422836908255 + 
           308385296640*z3^2 + 139344998400*z3^3 + 369958399488*z3z5 - 
           260363866320*z4 - 480*z3*(-1636349777 + 17175960*z4 - 
             1473590880*z5) + 1477854558720*z5 - 774563745600*z6 + 
           2769748175040*z7 - 2012992006176*z8 + 2846997721600*z9)))/225) + 
    T300*((Y1*(9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 
           35766000*z4 - 100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 
           50995200*z6 + 32209920*z7 - 92686464*z8) + 
         3*Z11^2*Z12*(766305595 + 54888960*z3^2 - 9455616*z3z5 - 
           126316080*z4 - 126575040*z5 - 960*z3*(-643757 + 69012*z4 + 
             82080*z5) + 671347200*z6 - 342305280*z7 + 135464832*z8) + 
         9*Z11*Z12^2*(51813715 + 28012800*z3^2 - 30357504*z3z5 + 
           177022800*z4 + 8640*z3*(24639 + 9748*z4 - 26400*z5) - 
           156866880*z5 + 43219200*z6 - 147358080*z7 + 434913408*z8) - 
         Z11^3*(28191124075 + 7288211200*z3^2 - 3139762176*z3z5 + 
           4320365520*z4 + 320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 
           6259055040*z5 + 24291424000*z6 - 19815221120*z7 + 
           44981453952*z8)))/900 + (4*T211*(19909463585 + 6269853120*z3^2 + 
         4463769600*z3^3 + 10614924288*z3z5 - 4434310800*z4 - 
         960*z3*(-23121877 + 479154*z4 - 30169530*z5) + 44423724480*z5 - 
         21499989600*z6 + 85270265760*z7 - 59315357376*z8 + 93433094400*z9))/
       225 - (2*T111*(15*Z12*(3022334445 + 183273984*z3^2 + 344309760*z3^3 - 
           246716928*z3z5 + 1835775792*z4 - 942865920*z5 + 
           2304*z3*(-236423 + 163914*z4 + 2686455*z5) + 4721238720*z6 - 
           9743348736*z7 + 8797774176*z8 + 10153994240*z9) + 
         Z11*(1029779252145 + 747612311040*z3^2 + 287565004800*z3^3 + 
           711505617408*z3z5 - 419495464080*z4 - 2880*z3*(-595241489 + 
             2520384*z4 - 524961540*z5) + 2749325483520*z5 - 
           1114016097600*z6 + 4989823868160*z7 - 3428419797216*z8 + 
           5892878796800*z9)))/675) + 
    T111*((2*T202*(77308876035 + 59600592000*z3^2 + 24293836800*z3^3 + 
         61535655936*z3z5 - 42929663040*z4 + 252764838720*z5 + 
         4320*z3*(35584057 + 287424*z4 + 27796020*z5) - 115008753600*z6 + 
         487640298240*z7 - 318929830272*z8 + 506871699200*z9))/675 + 
      (-405*Z12^4*(-90320013 + 418411584*z3^2 + 58176000*z3^3 + 
          224477568*z3z5 - 59607792*z4 - 288*z3*(-1510939 + 55614*z4 - 
            1644225*z5) - 174115728*z5 - 46892160*z6 + 132777648*z7 - 
          670289256*z8 + 1027764160*z9) + 72*Z11^2*Z12^2*
         (-1977838365 + 4897862640*z3^2 + 206006400*z3^3 - 2019979296*z3z5 + 
          12735757440*z4 - 360*z3*(36634729 + 3649326*z4 - 35058885*z5) - 
          37423885500*z5 + 33274179000*z6 - 60270873300*z7 + 37114619742*z8 + 
          3433970800*z9) - 270*Z11*Z12^3*(3768410667 + 1994885568*z3^2 + 
          683965440*z3^3 + 1012497408*z3z5 - 580858992*z4 + 6473826720*z5 + 
          864*z3*(5454365 + 30336*z4 + 5515610*z5) - 563264640*z6 + 
          7200115056*z7 - 2598008256*z8 + 15610862720*z9) + 
        18*Z11^3*Z12*(28618173265 + 19479737280*z3^2 + 1400601600*z3^3 - 
          7203437568*z3z5 + 25617069360*z4 - 38464473120*z5 + 
          1440*z3*(11097431 + 267520*z4 + 8063830*z5) + 79561012800*z6 - 
          140110576080*z7 + 123262278336*z8 + 31321193600*z9) - 
        5*Z11^4*(1289319747789 + 1027381594176*z3^2 + 491913515520*z3^3 + 
          1367773796736*z3z5 - 1008452344464*z4 - 
          864*z3*(-2958128021 + 81023050*z4 - 3062500635*z5) + 
          5144898133296*z5 - 3107585620800*z6 + 10166084895600*z7 - 
          7828013423592*z8 + 9982703514560*z9))/36450) + 
    T200*((T202*Y1*(1277302205 + 257187520*z3^2 - 107993088*z3z5 + 
         27951600*z4 + 720*z3*(1621863 + 209176*z4 - 1060080*z5) + 
         494367360*z5 + 1125157600*z6 - 459539600*z7 + 1547150976*z8))/75 - 
      (T300*Y1*(-5*Z12*(-41741393 + 29885568*z3^2 + 5971968*z3z5 - 
           53168112*z4 - 96*z3*(-708571 + 45696*z4 - 477360*z5) - 
           104304576*z5 - 60484800*z6 + 51572640*z7 - 85556736*z8) + 
         Z11*(6863975015 + 1143617920*z3^2 - 509607936*z3z5 + 393828240*z4 + 
           160*z3*(33916223 + 3183024*z4 - 22219920*z5) + 1813922880*z5 + 
           5032235200*z6 - 3718518560*z7 + 7300841472*z8)))/75 - 
      (2*T102*Y1*(-90*Z12*(3487669 + 44688*z3^2 + 103680*z3z5 - 748152*z4 + 
           929824*z5 + z3*(5318876 - 800640*z4 + 855360*z5) + 5641560*z6 + 
           891164*z7 - 1485360*z8) + Z11*(18450692345 + 4157463840*z3^2 - 
           1805400576*z3z5 + 2689968960*z4 + 120*z3*(142785947 + 
             18675216*z4 - 106256880*z5) + 3541024800*z5 + 14229661200*z6 - 
           11481609720*z7 + 25864870752*z8)))/225 - 
      (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
           645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
             112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
         36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
           59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 
           86691840*z5 - 128911200*z6 + 73244880*z7 - 297666144*z8) + 
         27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
           480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
           13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*(-229592795 + 
           22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
           1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
           170244000*z6 - 103535760*z7 + 90904032*z8) + 
         Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
           6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
           17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 
           90100155168*z8)))/16200 + 
      (2*T211*(3*Z12*(4715844885 + 16077784320*z3^2 + 2309068800*z3^3 - 
           960740352*z3z5 + 4079140560*z4 - 17280*z3*(-681736 + 262773*z4 - 
             615935*z5) + 7435566720*z5 + 35863617600*z6 - 22443123600*z7 + 
           20876387904*z8 + 53686355200*z9) + 
         Z11*(891321692385 + 436162700160*z3^2 + 253438617600*z3^3 + 
           718688277504*z3z5 - 517634299440*z4 - 5760*z3*(-242418034 + 
             5579325*z4 - 218258595*z5) + 2967211088640*z5 - 
           1846853740800*z6 + 6125403936240*z7 - 4493161430208*z8 + 
           5287114873600*z9)))/6075 + 
      (T111*(-6*Z11*Z12*(-8812316229 + 7591651200*z3^2 + 559226880*z3^3 - 
           2178524160*z3z5 + 9764839440*z4 - 288*z3*(34587217 + 6942636*z4 - 
             68728140*z5) - 29314775232*z5 + 23582442240*z6 - 
           63489236976*z7 + 37493046720*z8 + 9518218240*z9) + 
         27*Z12^2*(4472177991 + 1167906432*z3^2 + 486236160*z3^3 + 
           101813760*z3z5 + 774425232*z4 + 3095828544*z5 + 
           96*z3*(26013083 + 62100*z4 + 40259820*z5) + 3030277440*z6 + 
           3049308912*z7 + 2627082720*z8 + 11891983360*z9) - 
         Z11^2*(1625239037775 + 1219871746944*z3^2 + 513281433600*z3^3 + 
           1340252573184*z3z5 - 923662188144*z4 - 288*z3*(-10324494197 + 
             125116164*z4 - 9186802740*z5) + 5291109567936*z5 - 
           2658834590400*z6 + 9789009557616*z7 - 7083573039648*z8 + 
           10472813808640*z9)))/1215) + 
    T011*((8*T102*(Z11*Z12*(4100310515 + 555606000*z3^2 - 110419200*z3^3 - 
           572189184*z3z5 + 363368880*z4 + 120*z3*(34729993 + 6083028*z4 - 
             39379590*z5) + 1417340520*z5 + 2124898200*z6 - 2095867440*z7 + 
           5671003968*z8 - 2342671200*z9) + 6*Z12^2*(151576385 + 
           160439940*z3^2 + 38376000*z3^3 + 1394496*z3z5 + 98288100*z4 - 
           7964910*z5 + 60*z3*(2787973 + 458208*z4 + 5029275*z5) + 
           211563450*z6 - 112131660*z7 + 346140108*z8 + 1027335800*z9) - 
         4*Z11^2*(11237706435 + 7729792530*z3^2 + 3127370400*z3^3 + 
           8098786944*z3z5 - 5305391730*z4 - 90*z3*(-213036643 + 561156*z4 - 
             165696285*z5) + 31081351245*z5 - 14345298075*z6 + 
           58249188780*z7 - 41703450588*z8 + 63622594700*z9)))/675 + 
      (4*T202*(15*Z12*(-688298823 + 183292992*z3^2 + 51056640*z3^3 + 
           58288896*z3z5 - 45419616*z4 - 576*z3*(1214824 + 283203*z4 - 
             2340255*z5) + 378016416*z5 - 657100800*z6 + 982875744*z7 - 
           343125072*z8 + 1361497600*z9) + 2*Z11*(132970055985 + 
           64651066560*z3^2 + 17256960000*z3^3 + 35336041344*z3z5 - 
           10042780680*z4 + 141573627360*z5 + 720*z3*(231249647 + 
             14012982*z4 + 39717810*z5) + 13897814400*z6 + 209019255840*z7 - 
           99361391688*z8 + 354092838400*z9)))/6075 + 
      (-81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) + 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) - 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) - 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) - 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) - 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/109350 - 
      (2*T200^2*(3*Z12*(11471999505 + 20371933440*z3^2 + 4380364800*z3^3 - 
           960242688*z3z5 + 7947860400*z4 - 23040*z3*(-876565 + 346884*z4 - 
             401055*z5) + 13162875840*z5 + 70762694400*z6 - 66943677600*z7 + 
           45466474176*z8 + 83153907200*z9) + Z11*(1675356055365 + 
           922627860480*z3^2 + 446372352000*z3^3 + 1275831088128*z3z5 - 
           801161243280*z4 - 2880*z3*(-861679141 + 24191448*z4 - 
             728005320*z5) + 5096531609280*z5 - 2863921795200*z6 + 
           10174863252960*z7 - 7525986872256*z8 + 8925687488000*z9)))/6075 + 
      (T300*(-18*Z11*Z12*(-1366205875 + 3561948160*z3^2 + 499046400*z3^3 - 
           893279232*z3z5 + 1912376400*z4 - 160*z3*(37959865 + 8481216*z4 - 
             98669580*z5) - 8363297600*z5 + 11803672000*z6 - 39077100000*z7 + 
           25277177664*z8 + 14239468800*z9) + 3*Z12^2*(17759325855 + 
           28436313600*z3^2 + 6966835200*z3^3 + 3705854976*z3z5 + 
           12499135920*z4 + 32287705920*z5 + 4320*z3*(16465961 + 473816*z4 + 
             15304740*z5) + 54168264000*z6 - 56135475360*z7 + 
           56736531648*z8 + 151425440000*z9) - Z11^2*(3365929167055 + 
           2323820113920*z3^2 + 887000832000*z3^3 + 2238503371776*z3z5 - 
           1196296232400*z4 - 1440*z3*(-3677342715 + 3775496*z4 - 
             2934241500*z5) + 7673583873600*z5 - 3184980004800*z6 + 
           14825231186400*z7 - 10849147791552*z8 + 17986768672000*z9)))/
       2025 + T200*((-4*T300*(165460911095 + 65015556480*z3^2 + 
           35821209600*z3^3 + 109426111488*z3z5 - 71825261040*z4 - 
           5760*z3*(-31284013 + 530848*z4 - 32171415*z5) + 459893592000*z5 - 
           293054371200*z6 + 966272317920*z7 - 676906186176*z8 + 
           752713772800*z9))/675 - (4*T102*(341200935135 + 
           159850581120*z3^2 + 66575232000*z3^3 + 197351894016*z3z5 - 
           132628561920*z4 - 720*z3*(-681830641 + 8415720*z4 - 
             364667940*z5) + 786944121120*z5 - 367077254400*z6 + 
           1422986698080*z7 - 1054829034432*z8 + 1268582979200*z9))/2025 + 
        (-27*Z12^3*(16295312835 - 3655664640*z3^2 + 1359360000*z3^3 + 
            1171501056*z3z5 - 564945840*z4 - 960*z3*(-8853977 + 1952064*z4 - 
              9322380*z5) + 30173039040*z5 - 1485561600*z6 + 33886710240*z7 - 
            8248442112*z8 + 32242854400*z9) + 9*Z11^2*Z12*
           (105811279105 + 24793574400*z3^2 + 3020083200*z3^3 + 
            1475407872*z3z5 + 9845282160*z4 + 2880*z3*(35257987 + 
              5080448*z4 - 29967620*z5) + 19979442240*z5 + 64902643200*z6 + 
            22771312800*z7 + 44455309056*z8 + 64670758400*z9) + 
          45*Z11*Z12^2*(23695634907 + 20469049344*z3^2 + 3791278080*z3^3 + 
            2125025280*z3z5 + 8058154320*z4 - 21504705984*z5 + 
            6912*z3*(3153370 + 57128*z4 + 5285145*z5) + 47488233600*z6 - 
            59100146208*z7 + 56707257600*z8 + 88360322560*z9) - 
          Z11^3*(12713619458935 + 8912313630720*z3^2 + 3782494310400*z3^3 + 
            9904776671232*z3z5 - 6441104150640*z4 - 28800*z3*
             (-761172203 + 7116592*z4 - 657556278*z5) + 37388403201600*z5 - 
            18531585129600*z6 + 70560610155360*z7 - 52094120696064*z8 + 
            77085811340800*z9))/36450)))}


==> anc/rge/even/T120_rge_1_6.m <==
{24*T011^2 - 8*T002*T020 + 16*T020*T200 - (40*T220)/3 + 12*T111*Y1 + 
  T120*((40*Z11)/3 - 8*Z12), 48*T120*T200 + 20*T211*Y1 + 
  T011*(-632*T111 - 40*T200*Y1) + 64*T220*Z11 - 40*T111*Y1*Z11 + 
  T020*((488*T102)/3 - 96*T300 - (128*T200*Z11)/3) + 
  T002*(-32*T120 + (16*T020*(52*Z11 - 3*Z12))/9) + 
  T011^2*((-832*Z11)/3 + 16*Z12) + T120*(-68*Z11^2 + 8*Z11*Z12 + 28*Z12^2), 
 T211*Y1*(-588*Z11 + 60*Z12) + 3*T111*Y1*(241*Z11^2 + 14*Z11*Z12 + 
    33*Z12^2) + T200*((2552*T220)/3 + 2160*T111*Y1 + 
    T120*((9808*Z11)/3 + 800*Z12)) - 8*T002^2*T020*(299 + 168*z3) + 
  T120*(5544*T102 + 5184*T300 + 2*Z12^3*(101 - 24*z3) - 
    (2*Z11^2*Z12*(379 + 24*z3))/3 - (2*Z11*Z12^2*(389 + 216*z3))/3 + 
    Z11^3*(5078/9 + 336*z3)) + T220*(16*Z11*Z12*(1 - 2*z3) + 
    (4*Z12^2*(151 + 36*z3))/3 - (4*Z11^2*(1835 + 756*z3))/9) + 
  T020*(-816*T200^2 - (536*T202)/3 + 192*T300*(17*Z11 + 3*Z12) + 
    (8*T200*(223*Z11^2 + 12*Z11*Z12 - 81*Z12^2))/3 - 
    (8*T102*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3)))/3) + 
  T011*(-1296*T211 + 3456*T300*Y1 + 24*T200*Y1*(49*Z11 - 5*Z12) + 
    8*T111*(Z12*(-125 + 48*z3) + Z11*(2095 + 1008*z3))) + 
  T011^2*(8496*T200 + (2*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/3) + 
  T002*(2052*T111*Y1 - 8*T220*(293 + 168*z3) + T011^2*(7176 + 4032*z3) + 
    T120*(168*Z11*(13 + 8*z3) - 8*Z12*(41 + 24*z3)) + 
    T020*((-2480*T200)/3 - (2*(3*Z12^2*(127 - 168*z3) - 
         2*Z11*Z12*(413 + 24*z3) + Z11^2*(5501 + 3528*z3)))/9)), 
 -640*T120*T200^2*(-67 + 42*z3) + 
  (T211*Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
     2*Z11*Z12*(2987 + 576*z3 + 144*z4) + 
     Z11^2*(103025 + 11712*z3 + 21168*z4)))/9 - 
  (T111*Y1*(3*Z11^2*Z12*(-4909 + 9792*z3 + 144*z4) + 
     27*Z12^3*(1657 - 192*z3 + 432*z4) + 9*Z11*Z12^2*
      (8501 + 576*z3 + 1008*z4) + Z11^3*(253199 + 47424*z3 + 51408*z4)))/27 + 
  T300*(8*T111*Y1*(-16147 + 48*z3 - 3024*z4) - 
    (256*T220*(-1046 + 471*z3 - 465*z5))/9) + 
  T102*(-12*T111*Y1*(5713 + 336*z3 + 1008*z4) + 
    (4*T220*(113411 + 27360*z3 - 36288*z4 + 66720*z5))/9) + 
  (8*T220*(-9*Z11^2*Z12*(6425 + 240*z3 + 774*z4 - 2880*z5) - 
     81*Z12^3*(-721 + 432*z3 + 42*z4 - 80*z5) - 
     27*Z11*Z12^2*(2221 + 1728*z3 + 846*z4 + 1560*z5) + 
     Z11^3*(274927 + 267168*z3 - 39366*z4 + 341400*z5)))/243 + 
  T002^2*(-48*T120*(899 + 24*z3 + 168*z4) + 
    T020*(-96*Z12*(65 + 12*z3 + 14*z4) + 
      (64*Z11*(4834 + 5270*z3 - 1365*z4 + 7300*z5))/3)) + 
  T200*(16*T211*Y1*(545 + 156*z3) + T111*(16*Y1*Z12*(421 + 24*z3) - 
      (64*Y1*Z11*(3907 + 168*z3 + 756*z4))/3) + 
    (32*T220*(-3*Z12*(-1877 + 12*z3 + 144*z4) + 
       Z11*(14225 + 564*z3 - 3888*z4 + 3840*z5)))/27 - 
    (32*T120*(9*Z12^2*(-1528 + 504*z3 - 27*z4 + 300*z5) + 
       3*Z11*Z12*(-2101 + 2712*z3 + 270*z4 + 1800*z5) + 
       Z11^2*(56750 + 22992*z3 + 4293*z4 + 25260*z5)))/27) + 
  T011*(-32*T200^2*Y1*(545 + 156*z3) - 
    (32*T211*(Z11*(-8909 + 3528*z3 - 756*z4) + Z12*(1607 - 288*z3 - 36*z4)))/
     9 - 8*T300*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
      Z11*(14243 + 1632*z3 + 3024*z4)) + 
    T200*((-2*Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
         2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
           21168*z4)))/9 - (8*T111*(88955 + 22704*z3 - 20736*z4 + 9600*z5))/
       3) + (8*T111*(8*Z11*Z12*(5065 + 756*z3 + 1305*z4 - 180*z5) + 
       9*Z12^2*(841 + 1472*z3 + 1188*z4 + 3280*z5) - 
       3*Z11^2*(120177 + 121312*z3 - 23724*z4 + 156880*z5)))/9) + 
  T020*((64*T200^2*(3*Z12*(-289 + 60*z3) + Z11*(-2717 + 1020*z3)))/9 - 
    (32*T300*(-27*Z12^2*(5 + 16*z3 + 6*z4) + 12*Z11*Z12*(14 + 12*z3 + 9*z4) + 
       Z11^2*(4777 + 912*z3 + 1134*z4)))/3 + 
    (32*T202*(4*Z12*(323 + 9*z3 + 45*z4) + 3*Z11*(3779 + 2220*z3 + 1260*z4)))/
     27 + T200*((64*T300*(571 - 60*z3))/3 + 
      (16*(27*Z11^2*Z12*(219 - 124*z3 + 12*z4) + 
         27*Z12^3*(-355 + 252*z3 + 36*z4) + 27*Z11*Z12^2*
          (329 + 60*z3 + 108*z4) - Z11^3*(31547 + 6612*z3 + 6804*z4)))/81 + 
      (16*T102*(-185 + 21072*z3 - 10368*z4 + 4800*z5))/9) + 
    (8*T102*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
       9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
       Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/27) + 
  T011^2*(8*T300*(-82377 + 2560*z3 - 12096*z4 - 22240*z5) - 
    24*T102*(9825 + 4768*z3 + 5840*z5) - 
    (16*T200*(4*Z12*(-5165 + 2682*z3 - 342*z4 + 2700*z5) + 
       Z11*(189271 + 71112*z3 + 10152*z4 + 108720*z5)))/9 - 
    (2*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
       9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
       Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
       Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/27) + 
  T120*((4*T202*(23813 + 10528*z3 + 9792*z4 + 3200*z5))/3 - 
    (128*T300*(9*Z12*(73 - 20*z3 + 42*z4) + Z11*(13711 + 876*z3 + 2754*z4 + 
         1920*z5)))/9 - 
    (16*T102*(3*Z12*(-1193 + 2400*z3 + 864*z4 + 3600*z5) + 
       2*Z11*(79069 + 41352*z3 + 432*z4 + 54360*z5)))/9 + 
    (-81*Z12^4*(-1289 + 840*z3 + 1152*z4) + 324*Z11*Z12^3*
       (-1397 + 552*z3 - 888*z4 + 560*z5) + 162*Z11^2*Z12^2*
       (187 + 3432*z3 + 336*z4 + 5600*z5) + 36*Z11^3*Z12*
       (10451 + 7144*z3 + 3192*z4 + 6480*z5) - 
      Z11^4*(1557671 + 1581000*z3 - 432864*z4 + 2201280*z5))/243) + 
  T002*(4*T211*Y1*(5113 + 624*z3 + 1008*z4) - 
    16*T111*Y1*(6*Z12*(-25 + 12*z3) + Z11*(4963 + 696*z3 + 1008*z4)) - 
    (8*T120*T200*(25693 + 47680*z3 + 14544*z4 - 6400*z5))/3 + 
    T011^2*(288*Z12*(65 + 12*z3 + 14*z4) - 64*Z11*(4834 + 5270*z3 - 1365*z4 + 
        7300*z5)) + T011*(-8*T200*Y1*(5113 + 624*z3 + 1008*z4) - 
      24*T111*(18329 + 17584*z3 - 3696*z4 + 23360*z5)) - 
    (8*T120*(9*Z12^2*(-2405 + 576*z3 + 180*z4 - 7440*z5) - 
       12*Z11*Z12*(2027 + 2280*z3 - 234*z4 + 3360*z5) + 
       Z11^2*(234005 + 152448*z3 - 47196*z4 + 258000*z5)))/27 + 
    (8*T220*(-9*Z12*(9 + 2592*z3 - 168*z4 - 3680*z5) + 
       Z11*(340859 + 336384*z3 - 49896*z4 + 439680*z5)))/27 + 
    T020*((-8*T300*(-23459 + 20704*z3 + 6048*z4 - 22240*z5))/3 + 
      16*T102*(11423 + 10864*z3 - 2352*z4 + 14600*z5) + 
      (16*T200*(8*Z12*(-2353 + 1287*z3 - 117*z4 + 1350*z5) + 
         Z11*(54179 + 53112*z3 - 17064*z4 + 108720*z5)))/27 + 
      (2*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
         9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
         Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
         Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/81)), 
 (T211*Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 15141744*z4 - 
       832128*z5 - 35716800*z6) - 9*Z11*Z12^2*(105355 + 236256*z3 + 
       77952*z3^2 - 218736*z4 + 63360*z5 - 283200*z6) + 
     27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 4992*z5 - 
       48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 23472*z4 + 
       14720*z5 - 25600*z6)))/324 + 
  T200^2*(6*T111*Y1*(7873 + 87840*z3 + 20448*z4 - 13056*z5) + 
    (4*T220*(446197 - 44688*z3 + 189312*z3^2 - 81072*z4 - 94080*z5 + 
       139200*z6))/9 - 
    (4*T120*(3*Z12*(-120257 + 2160*z3 + 16320*z3^2 - 94320*z4 + 11904*z5 + 
         12000*z6) + Z11*(1582277 - 3279600*z3 + 1073472*z3^2 + 450288*z4 - 
         1713408*z5 + 362400*z6)))/9) + 
  T111*(T202*Y1*(-2266130/3 - 242464*z3 + 76416*z3^2 - 188064*z4 + 87808*z5 - 
      350400*z6) - (Y1*(Z11^4*(-87574403 - 53104128*z3 + 10211136*z3^2 - 
         16476624*z4 - 3497856*z5 - 46898400*z6) + 18*Z11^2*Z12^2*
        (-1776115 - 1151232*z3 + 156480*z3^2 - 258192*z4 - 238464*z5 - 
         703200*z6) + 24*Z11^3*Z12*(64997 - 746640*z3 + 9024*z3^2 + 
         208368*z4 - 52416*z5 - 69600*z6) + 81*Z12^4*(-3263 - 38400*z3 + 
         5184*z3^2 - 32400*z4 + 5760*z5 - 21600*z6) + 
       3456*Z11*Z12^3*(-2049*z3 + 1344*z3^2 - 2*(5980 + 1125*z4 - 6*z5 + 
           3000*z6))))/648) - 16*T002^3*T020*(139341 + 195136*z3 + 
    7440*z3^2 - 64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) + 
  T300*((-4*T111*Y1*(Z11*(-4606837 - 1322544*z3 + 466176*z3^2 - 1131264*z4 + 
         474432*z5 - 2198400*z6) + 3*Z12*(-106429 + 133488*z3 + 7872*z3^2 + 
         49824*z4 - 63936*z5 - 55200*z6)))/3 + 
    (16*T211*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
       41700*z6))/3 - 
    (32*T220*(Z12*(89753 - 47856*z3 + 30624*z3^2 - 14184*z4 - 51096*z5 + 
         18600*z6 + 39690*z7) + Z11*(648307 - 43056*z3 + 115296*z3^2 + 
         48456*z4 + 97176*z5 - 49800*z6 + 373086*z7)))/9) + 
  T102*((-4*T111*Y1*(6*Z12*(15271 + 3480*z3 + 5508*z4 - 7152*z5) + 
       Z11*(-2687051 - 1075152*z3 + 286560*z3^2 - 598104*z4 + 62112*z5 - 
         1314000*z6)))/3 + 6*T211*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 
      14784*z4 - 8064*z5 - 29200*z6) + 
    (T220*(-3*Z12*(130651 + 79744*z3 + 56704*z3^2 + 302640*z4 + 793600*z5 + 
         20800*z6 + 973728*z7) - Z11*(30144611 + 20408832*z3 + 424832*z3^2 - 
         6722448*z4 + 42200064*z5 - 14872000*z6 + 49744800*z7)))/9) + 
  T011^2*((64*T200^2*(108589 + 272439*z3 + 32088*z3^2 - 19368*z4 + 
       311424*z5 - 276900*z6))/9 + 
    (8*T202*(-927835 - 687632*z3 + 41328*z3^2 - 76392*z4 - 737664*z5 - 
       79800*z6 - 1217160*z7))/3 + 
    (32*T102*(3*Z12*(-89045 - 22344*z3 + 32328*z3^2 - 15660*z4 + 43668*z5 - 
         27000*z6 + 83349*z7) + Z11*(3684032 + 3848496*z3 + 64008*z3^2 - 
         716580*z4 + 6285780*z5 - 1603800*z6 + 8053101*z7)))/9 + 
    (2*T300*(Z12*(-1245709 - 983232*z3 + 425856*z3^2 - 1362384*z4 + 
         1439232*z5 + 1128000*z6 + 2921184*z7) + 
       Z11*(45642265 + 20459456*z3 - 2219392*z3^2 + 5886672*z4 + 
         20926464*z5 + 4356800*z6 + 49744800*z7)))/3 + 
    (4*T200*(3*Z12^2*(-1859843 - 213444*z3 + 383016*z3^2 - 158400*z4 - 
         527424*z5 - 1259700*z6 - 1651104*z7) + 
       3*Z11*Z12*(-2849431 - 614472*z3 + 1137744*z3^2 - 692496*z4 + 
         684672*z5 - 901800*z6 + 1439424*z7) + 
       2*Z11^2*(30593987 + 28175610*z3 + 423036*z3^2 - 2959560*z4 + 
         41723904*z5 - 7491150*z6 + 57280608*z7)))/27 + 
    (2*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
         1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
         346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
       27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 67776*z5 + 
         191400*z6 + 589176*z7) - Z11^3*Z12*(7596031 + 3631032*z3 + 
         927600*z3^2 + 4813632*z4 - 9822912*z5 + 9256200*z6 + 2190888*z7) + 
       Z11^4*(30602745 + 56616260*z3 + 2563004*z3^2 - 24515652*z4 + 
         124701012*z5 - 48673150*z6 + 133752654*z7)))/81) + 
  T120*((-16*T300*(Z11^2*(-2946061 - 1430592*z3 + 163968*z3^2 - 361512*z4 - 
         1493640*z5 - 714900*z6 - 2365524*z7) + 
       3*Z12^2*(150581 - 71616*z3 + 14112*z3^2 + 33048*z4 - 16632*z5 + 
         47700*z6 + 15876*z7) - 2*Z11*Z12*(-84163 + 75552*z3 + 29904*z3^2 - 
         49824*z4 + 196440*z5 + 41100*z6 + 142884*z7)))/9 + 
    (T202*(Z11*(-20894211 - 19821696*z3 + 2420992*z3^2 - 1773552*z4 - 
         24320256*z5 - 3161600*z6 - 24639552*z7) - 
       3*Z12*(97883 + 337792*z3 + 14080*z3^2 - 75216*z4 + 1027328*z5 - 
         147200*z6 + 479808*z7)))/9 + 
    T102*(-1/9*(Z11^2*(-75540543 - 78146976*z3 + 519616*z3^2 + 12922080*z4 - 
         127372224*z5 + 27496000*z6 - 152748288*z7)) + 
      Z12^2*(-810805 - 124256*z3 + 19520*z3^2 - 128544*z4 - 860736*z5 + 
        56000*z6 - 733824*z7) + (2*Z11*Z12*(-1108661 + 191392*z3 + 
         276928*z3^2 + 1536*z4 - 273216*z5 + 20800*z6 + 959616*z7))/3) + 
    (162*Z11^2*Z12^3*(426871 - 99744*z3 + 72288*z3^2 + 111840*z4 - 
        236512*z5 + 219600*z6 - 49392*z7) - 
      81*Z12^5*(75253 - 65472*z3 + 8736*z3^2 - 8928*z4 + 20640*z5 - 
        22800*z6 + 63504*z7) - 27*Z11*Z12^4*(568279 - 338688*z3 + 
        129504*z3^2 - 360576*z4 + 441696*z5 - 754800*z6 + 698544*z7) - 
      6*Z11^3*Z12^2*(124879 + 2147808*z3 + 981216*z3^2 - 196992*z4 + 
        7976736*z5 - 687600*z6 + 12510288*z7) - 
      Z11^4*Z12*(25832633 + 14494848*z3 + 3143328*z3^2 + 3045024*z4 + 
        14485920*z5 + 12404400*z6 + 20384784*z7) + 
      Z11^5*(73924759 + 112644672*z3 + 2571744*z3^2 - 40906368*z4 + 
        224439264*z5 - 86118000*z6 + 257508720*z7))/972) + 
  T220*((4*T202*(825353 + 395184*z3 + 41120*z3^2 - 28896*z4 + 315264*z5 - 
       442000*z6 + 1333584*z7))/9 + 
    (4*Z11^3*Z12*(3852395 + 3387120*z3 + 281760*z3^2 + 1404720*z4 + 
        976128*z5 + 4714800*z6 - 1841616*z7) + 
      27*Z12^4*(-153947 + 201024*z3 + 18912*z3^2 - 139824*z4 + 131232*z5 - 
        20400*z6 - 190512*z7) - 108*Z11*Z12^3*(418663 - 173136*z3 + 
        62112*z3^2 + 63792*z4 + 26880*z5 - 27600*z6 + 148176*z7) + 
      54*Z11^2*Z12^2*(287127 + 435328*z3 + 494112*z3^2 + 217008*z4 + 
        132704*z5 + 634800*z6 + 825552*z7) - 
      Z11^4*(114766601 + 174035520*z3 + 5356128*z3^2 - 49669488*z4 + 
        318926112*z5 - 94441200*z6 + 367624656*z7))/972) + 
  T011*((T211*(Z11^2*(-25220755 + 9532944*z3 + 165696*z3^2 - 6655248*z4 + 
         24708288*z5 - 4706400*z6) - 3*Z12^2*(237917 - 161712*z3 + 
         755520*z3^2 - 93456*z4 + 975552*z5 - 98400*z6) - 
       6*Z11*Z12*(-1385929 + 187536*z3 + 726720*z3^2 - 48816*z4 - 161472*z5 + 
         2400*z6)))/27 + 
    T200^2*((Y1*(Z11 - 3*Z12)*(959591 + 447232*z3 - 74496*z3^2 + 120624*z4 - 
         17792*z5 + 326400*z6))/3 + Y1*(Z11 + Z12)*(929521 + 393216*z3 - 
        78336*z3^2 + 159696*z4 + 384*z5 + 374400*z6)) + 
    T200*(-1/162*(Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 
           15141744*z4 - 832128*z5 - 35716800*z6) - 9*Z11*Z12^2*
          (105355 + 236256*z3 + 77952*z3^2 - 218736*z4 + 63360*z5 - 
           283200*z6) + 27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 
           36144*z4 + 4992*z5 - 48000*z6) - 27*Z11^2*Z12*
          (-221445 + 33824*z3 + 4352*z3^2 - 23472*z4 + 14720*z5 - 
           25600*z6))) - (8*T300*Y1*(-839129 - 465288*z3 + 52512*z3^2 - 
         28224*z4 + 30720*z5 - 202800*z6))/3 - 
      (4*T211*(1575323 + 1431504*z3 + 1746816*z3^2 - 274608*z4 + 470784*z5 + 
         24000*z6))/9 + 12*T102*Y1*(77311 + 45600*z3 - 6368*z3^2 + 14784*z4 + 
        8064*z5 + 29200*z6) - 
      (4*T111*(Z11*(-35486963 - 26611968*z3 + 4428288*z3^2 + 6354000*z4 - 
           41130048*z5 + 10224000*z6 - 36959328*z7) + 
         3*Z12*(787405 - 601632*z3 + 76032*z3^2 - 158256*z4 - 862656*z5 - 
           144000*z6 - 719712*z7)))/9) + 
    T102*T111*(41644412/3 + 11188416*z3 - 778368*z3^2 - 3383424*z4 + 
      18884736*z5 - 7483200*z6 + 19474560*z7) + 
    T300*((-4*Y1*(Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
           16512*z5 - 1176600*z6) + 18*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
           960*z4 - 3456*z5 - 200*z6) + 3*Z12^2*(17731 + 11580*z3 - 
           6288*z3^2 + 21888*z4 - 6912*z5 + 24600*z6)))/3 + 
      8*T111*(3637999 + 522784*z3 - 201248*z3^2 + 280992*z4 + 800160*z5 + 
        218800*z6 + 2667168*z7)) + 
    (T111*(3*Z11^2*Z12*(-7643191 - 5148048*z3 + 328512*z3^2 - 2336832*z4 - 
         1002432*z5 - 5344800*z6 - 1608768*z7) + 
       27*Z12^3*(428503 + 176528*z3 - 24000*z3^2 + 78912*z4 + 93504*z5 + 
         127200*z6 + 366912*z7) - 3*Z11*Z12^2*(936529 + 2901168*z3 + 
         3936000*z3^2 + 2974464*z4 - 1470336*z5 + 4267200*z6 + 15494976*z7) + 
       Z11^3*(156428235 + 247725968*z3 + 11625344*z3^2 - 79822848*z4 + 
         466421760*z5 - 153193600*z6 + 534195648*z7)))/27) + 
  T200*(T211*((Y1*Z11*(-1874077 - 813440*z3 + 154752*z3^2 - 299856*z4 + 
         8320*z5 - 724800*z6))/3 + Y1*Z12*(15035 + 27008*z3 + 1920*z3^2 - 
        19536*z4 - 9088*z5 - 24000*z6)) + 
    (2*T111*Y1*(3*Z11*Z12*(-376151 - 79224*z3 + 6816*z3^2 - 81504*z4 + 
         177600*z5 - 63600*z6) + 27*Z12^2*(-43905 + 12932*z3 + 3664*z3^2 - 
         3144*z4 + 2336*z5 - 20600*z6) + 4*Z11^2*(2381264 + 897507*z3 - 
         264228*z3^2 + 557766*z4 - 11592*z5 + 1204950*z6)))/9 + 
    (T220*(6*Z11^2*(-2664421 - 1486472*z3 + 104112*z3^2 + 420744*z4 - 
         2890336*z5 + 993000*z6 - 3154032*z7) + 
       4*Z11*Z12*(376933 - 388248*z3 + 33744*z3^2 - 84744*z4 - 531744*z5 - 
         105000*z6 - 571536*z7) + 18*Z12^2*(206465 - 82072*z3 + 46608*z3^2 + 
         3096*z4 - 37664*z5 - 35400*z6 + 21168*z7)))/27 + 
    T120*((-64*T300*(40127 - 99372*z3 + 5292*z3^2 + 45144*z4 - 45132*z5 - 
         9450*z6))/3 + 8*T102*(76709 + 484584*z3 - 86544*z3^2 - 165600*z4 + 
        476496*z5 + 113400*z6) + 
      (4*(108*Z12^3*(4243 + 7251*z3 + 4854*z3^2 - 423*z4 - 5856*z5 - 
           1725*z6) + 9*Z11*Z12^2*(-941473 + 113628*z3 + 68616*z3^2 - 
           92124*z4 - 222576*z5 - 258300*z6 - 508032*z7) + 
         6*Z11^2*Z12*(-571841 + 72066*z3 + 312852*z3^2 - 144522*z4 + 
           402672*z5 - 32550*z6 + 444528*z7) + 
         Z11^3*(26526967 + 22284372*z3 + 296568*z3^2 - 2010420*z4 + 
           32019216*z5 - 2708100*z6 + 38483424*z7)))/81)) + 
  T020*(8*T200^3*(-22459 + 3312*z3 + 9936*z4) - 
    128*T300^2*(-4453 - 4884*z3 + 1884*z3^2 + 2376*z4 - 5580*z5 - 4650*z6) + 
    T300*((-4*Z11^3*(-4807607 - 3392976*z3 + 684384*z3^2 - 1261440*z4 - 
         776448*z5 - 3414000*z6))/27 - 4*Z11^2*Z12*(-1497 + 10736*z3 + 
        192*z3^2 + 3840*z4 - 24096*z5 - 9600*z6) + 
      4*Z12^3*(19367 - 14160*z3 - 1920*z3^2 - 576*z4 + 6048*z5 + 2400*z6) - 
      4*Z11*Z12^2*(18469 + 30384*z3 + 1056*z3^2 + 7488*z4 + 6720*z5 + 
        15600*z6)) + (4*T200^2*(-6*Z11*Z12*(101305 - 88416*z3 + 3456*z3^2 - 
         6192*z4 - 38112*z5 - 36000*z6) + 9*Z12^2*(-106607 + 38784*z3 - 
         4992*z3^2 + 144*z4 + 39840*z5 + 12000*z6) + 
       Z11^2*(3720481 + 380544*z3 - 213888*z3^2 + 906768*z4 - 560736*z5 + 
         1010400*z6)))/27 + 
    (T202*(18*Z11*Z12*(-401643 + 82256*z3 + 235712*z3^2 + 23376*z4 - 
         132288*z5 - 4000*z6) + 3*Z12^2*(937721 + 547056*z3 + 839616*z3^2 + 
         97488*z4 + 1214016*z5 + 492000*z6) + 
       Z11^2*(-38031408*z3 + 5722176*z3^2 - 5002704*z4 - 
         53*(382381 + 525120*z5 + 444000*z6))))/81 + 
    T200*((4*T202*(-2005051 + 1644192*z3 + 1915008*z3^2 - 1313568*z4 + 
         2042112*z5 - 264000*z6))/27 + 
      (16*T300*(3*Z12*(111089 - 50160*z3 + 1152*z3^2 + 2808*z4 - 14592*z5) + 
         Z11*(1324457 - 11760*z3 - 63744*z3^2 + 204984*z4 - 342144*z5 + 
           192000*z6)))/9 + (729*Z12^4*(2103 - 3904*z3 + 384*z3^2 + 2432*z4 + 
          640*z5) + 12*Z11^3*Z12*(29665 + 135552*z3 + 10944*z3^2 - 
          292032*z4 - 98880*z5 - 194400*z6) + 54*Z11^2*Z12^2*
         (-92273 - 32448*z3 + 9984*z3^2 - 51264*z4 - 187392*z5 - 168000*z6) + 
        108*Z11*Z12^3*(148033 - 90240*z3 + 8256*z3^2 + 26496*z4 - 33984*z5 - 
          16800*z6) + Z11^4*(40262959 + 22900416*z3 - 4978560*z3^2 + 
          7534080*z4 + 1911168*z5 + 22012800*z6))/486 + 
      (2*T102*(Z11*(-6951343 - 42196992*z3 + 4678272*z3^2 + 25221744*z4 - 
           87961344*z5 + 40017600*z6 - 73918656*z7) + 
         3*Z12*(987665 - 346752*z3 + 100224*z3^2 - 235728*z4 - 1097472*z5 + 
           360000*z6 - 1439424*z7)))/27) + 
    (64*T102^2*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 919944*z5 + 
       400050*z6 - 912870*z7))/9 + 
    T102*((-8*T300*(1471149 + 96016*z3 + 21472*z3^2 + 111504*z4 + 770400*z5 - 
         448400*z6 + 2667168*z7))/3 + 
      (54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
          51600*z6 - 183456*z7) + 6*Z11^2*Z12*(3750163 + 2624520*z3 - 
          164832*z3^2 + 1012536*z4 + 556608*z5 + 2614800*z6 + 804384*z7) + 
        6*Z11*Z12^2*(645479 + 1288728*z3 + 1946976*z3^2 + 1465416*z4 - 
          1092864*z5 + 1921200*z6 + 7747488*z7) - 
        2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
          232636800*z5 - 85526000*z6 + 267097824*z7))/81)) + 
  T002^2*(-24*T111*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6) + T220*(-19037020/9 - (9272960*z3)/3 - 88576*z3^2 + 
      916416*z4 - 6189184*z5 + 1868800*z6 - 7084224*z7) + 
    48*T011^2*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + 
    (8*T120*(3*Z12*(-87919 + 83664*z3 + 30240*z3^2 - 4320*z4 - 136368*z5 + 
         86400*z6 - 137592*z7) + Z11*(3932761 + 2351568*z3 - 246528*z3^2 + 
         180144*z4 + 1472976*z5 - 154800*z6 + 3651480*z7)))/9 + 
    T020*((-4*T200*(4679759 + 7414000*z3 + 28128*z3^2 - 2352816*z4 + 
         13327872*z5 - 4014000*z6 + 13505184*z7))/9 - 
      (2*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
           328896*z5 - 1668600*z6 - 804384*z7) - 
         9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
           95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
           9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
           465230304*z7)))/81)) + 
  T002*((4*T211*Y1*(3*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
       2*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
         657000*z6)))/9 + 
    (2*T111*Y1*(9*Z12^2*(21473 + 24456*z3 + 2808*z4 + 13920*z5) + 
       6*Z11*Z12*(-71567 + 74472*z3 - 25704*z4 + 37344*z5) + 
       Z11^2*(9824909 + 5223432*z3 - 1146240*z3^2 + 2085048*z4 + 291552*z5 + 
         5256000*z6)))/9 + 
    (T220*(24*Z11*Z12*(37047 + 274892*z3 + 37736*z3^2 - 68424*z4 + 
         249104*z5 + 155900*z6 - 328104*z7) + 
       6*Z12^2*(590881 + 542760*z3 + 523728*z3^2 + 192960*z4 + 1169664*z5 + 
         891000*z6 + 1587600*z7) - 2*Z11^2*(38016511 + 53762568*z3 + 
         2062096*z3^2 - 14961504*z4 + 102160128*z5 - 28245800*z6 + 
         115937136*z7)))/27 + 
    T120*(8*T300*(390257 + 1480944*z3 + 73440*z3^2 + 49968*z4 + 595168*z5 + 
        1026000*z6 - 14112*z7) + (4*T102*(3817175 + 6137568*z3 - 
         340128*z3^2 - 520992*z4 + 9900576*z5 + 46800*z6 + 8636544*z7))/3 + 
      (2*(6*Z11*Z12^2*(-400751 + 45660*z3 + 89544*z3^2 + 22716*z4 - 
           1492032*z5 + 498900*z6 - 2402568*z7) + 3*Z11^2*Z12*
          (-1413329 - 303528*z3 + 74928*z3^2 + 280296*z4 - 3034336*z5 + 
           487800*z6 - 2194416*z7) + 9*Z12^3*(100085 + 48888*z3 - 
           21648*z3^2 - 7416*z4 + 29088*z5 + 231000*z6 - 148176*z7) + 
         4*Z11^3*(5561321 + 5217126*z3 + 17812*z3^2 - 1563834*z4 + 
           9677152*z5 - 3888350*z6 + 12829572*z7)))/27) + 
    T200*((8*T111*Y1*(1401509 + 547896*z3 - 143280*z3^2 + 317952*z4 - 
         32736*z5 + 657000*z6))/3 + 
      (16*T220*(-475957 - 440028*z3 + 312824*z3^2 + 140700*z4 - 683376*z5 + 
         859700*z6 - 656208*z7))/9 + 
      (T120*(-6*Z12*(-495319 + 394400*z3 + 128576*z3^2 + 57072*z4 - 
           2516864*z5 + 192800*z6 - 1749888*z7) + 
         Z11*(55573350 + 83517504*z3 - 3125888*z3^2 - 5125728*z4 + 
           98700288*z5 + 13124800*z6 + 76882176*z7)))/9) + 
    T011*((-8*T200*Y1*(3*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
         2*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
           657000*z6)))/9 - 8*T300*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 
        110160*z4 + 14592*z5 - 262800*z6) - 
      (8*T211*(785235 + 31712*z3 + 29280*z3^2 + 71856*z4 - 417312*z5 + 
         87600*z6))/3 + (8*T111*(3*Z12*(-258365 - 309648*z3 + 576*z3^2 + 
           33480*z4 - 275616*z5 - 172800*z6 + 275184*z7) + 
         Z11*(28521161 + 40026768*z3 + 1614816*z3^2 - 12514392*z4 + 
           76750848*z5 - 24130800*z6 + 88334064*z7)))/9) + 
    T020*((-64*T200^2*(-332219 + 116829*z3 + 21576*z3^2 - 270090*z4 + 
         776328*z5 - 258900*z6))/27 + 
      (4*T202*(2089543 + 360560*z3 + 205152*z3^2 - 78480*z4 + 446016*z5 - 
         716400*z6 + 2434320*z7))/9 - 
      (2*T300*(Z12*(-2966503 + 946368*z3 + 584832*z3^2 - 734256*z4 - 
           1825536*z5 - 859200*z6 + 2921184*z7) + 
         Z11*(10867963 - 4893760*z3 + 3084416*z3^2 - 3326160*z4 + 
           14489088*z5 - 22024000*z6 + 49744800*z7)))/9 - 
      (4*T200*(6*Z12^2*(-547507 - 40122*z3 + 136500*z3^2 - 57384*z4 + 
           277584*z5 - 147450*z6 - 825552*z7) + 9*Z11*Z12*
          (-881767 - 200248*z3 + 372336*z3^2 - 126096*z4 + 248640*z5 - 
           171000*z6 + 479808*z7) + Z11^2*(17464741 + 36888036*z3 + 
           5751864*z3^2 - 14637312*z4 + 81678624*z5 - 36841500*z6 + 
           114561216*z7)))/81 - 
      (8*T102*(3*Z12*(-590071 - 401616*z3 + 129888*z3^2 - 10368*z4 - 
           125136*z5 - 280800*z6 + 608580*z7) + Z11*(35864389 + 51718512*z3 + 
           2730528*z3^2 - 17018208*z4 + 101647728*z5 - 34488000*z6 + 
           120546468*z7)))/27 - 
      (2*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) - Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) + Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/243) + 
    T011^2*((4*T200*(9553945 + 9190960*z3 - 430368*z3^2 - 1315152*z4 + 
         13160832*z5 - 1911600*z6 + 13505184*z7))/3 + 
      (2*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
           328896*z5 - 1668600*z6 - 804384*z7) - 
         9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
           95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
           9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
           465230304*z7)))/27)), 
 (96*T120*T200^3*(801965 + 641824*z3^2 + 2322432*z3z5 + 398568*z4 - 
     619616*z5 + 64*z3*(956 + 945*z4 + 68040*z5) + 342880*z6 - 268352*z7 - 
     5612544*z8))/5 - (8*T202*T211*Y1*(10096927 + 2426288*z3^2 - 
     715392*z3z5 + 418020*z4 + 288*z3*(27233 + 4133*z4 - 17670*z5) + 
     2567856*z5 + 6559880*z6 - 4599340*z7 + 10248984*z8))/15 + 
  (T211*Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
       645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
         112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
     36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 59855040*z4 - 
       1920*z3*(78599 + 15006*z4 - 78750*z5) - 86691840*z5 - 128911200*z6 + 
       73244880*z7 - 297666144*z8) + 27*Z12^4*(-12394705 + 43723200*z3^2 - 
       2363904*z3z5 + 3077280*z4 + 480*z3*(151117 + 26004*z4 - 41400*z5) - 
       77283840*z5 - 5733600*z6 - 13197360*z7 + 33866208*z8) - 
     18*Z11^2*Z12^2*(-229592795 + 22962240*z3^2 - 6345216*z3z5 + 
       190980000*z4 + 1440*z3*(-162323 + 36860*z4 - 39960*z5) - 
       337802880*z5 - 170244000*z6 - 103535760*z7 + 90904032*z8) + 
     Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
       6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
       17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 90100155168*z8)))/
   16200 + 
  T111*((T202*Y1*(-(Z12*(34906295 + 33897600*z3^2 + 3234816*z3z5 + 
          2323440*z4 - 8640*z3*(-17729 + 1236*z4 - 2040*z5) - 110412480*z5 + 
          130017600*z6 - 154042080*z7 - 46343232*z8)) + 
       Z11*(3660595855 + 788003200*z3^2 - 346125312*z3z5 + 658783920*z4 + 
         2880*z3*(1025591 + 142804*z4 - 848040*z5) + 204790080*z5 + 
         2921060800*z6 - 2488393760*z7 + 4958725824*z8)))/75 - 
    (Y1*(-405*Z12^5*(-302677 + 250176*z3^2 + 124416*z3z5 - 470016*z4 - 
         96*z3*(23485 + 204*z4 - 11160*z5) - 2815872*z5 - 3035040*z6 + 
         2636880*z7 - 1782432*z8) + 135*Z11*Z12^4*(47298263 + 15816000*z3^2 - 
         5349888*z3z5 + 8917056*z4 + 96*z3*(535043 + 71700*z4 - 386280*z5) - 
         4660608*z5 + 38805600*z6 - 39390960*z7 + 76644576*z8) + 
       5*Z11^4*Z12*(-378932239 + 216325056*z3^2 - 36951552*z3z5 - 
         1092798720*z4 + 96*z3*(14826437 + 1134300*z4 - 2955960*z5) + 
         1762126464*z5 + 820480800*z6 - 458862096*z7 + 529382304*z8) + 
       18*Z11^2*Z12^3*(1313272745 + 294052800*z3^2 - 129268224*z3z5 + 
         235140480*z4 + 480*z3*(2093143 + 384396*z4 - 1894680*z5) + 
         195237120*z5 + 814317600*z6 - 596203920*z7 + 1851946848*z8) + 
       6*Z11^3*Z12^2*(2370755695 + 455588160*z3^2 - 223575552*z3z5 - 
         255746880*z4 + 1440*z3*(2266443 + 203980*z4 - 1114200*z5) + 
         1760524800*z5 + 1952412000*z6 - 1049881200*z7 + 3203030304*z8) + 
       Z11^5*(31418499925 + 8176809920*z3^2 - 3512139264*z3z5 + 
         605630400*z4 + 160*z3*(229102699 + 29433444*z4 - 155147400*z5) + 
         14957911680*z5 + 28451866400*z6 - 20880183760*z7 + 50316272928*z8)))/
     16200) + T200^2*((2*T211*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (T111*Y1*(-5*(Z11 - 3*Z12)*(262532933 + 74211072*z3^2 - 
         23390208*z3z5 - 15414480*z4 + 576*z3*(658087 + 32760*z4 - 
           288480*z5) + 77729472*z5 + 308705280*z6 - 207794112*z7 + 
         335097216*z8) - 9*(Z11 + Z12)*(546015265 + 89038080*z3^2 - 
         44292096*z3z5 + 28655280*z4 + 17280*z3*(33289 + 1644*z4 - 
           18000*z5) + 193206720*z5 + 562982400*z6 - 442739520*z7 + 
         634545792*z8)))/150 + 
    T120*((-8*(Z11 + Z12)^2*(4730345 + 5771232*z3^2 + 1203840*z3^3 + 
         6384096*z3z5 - 5074614*z4 + 12*z3*(1469741 + 195270*z4 - 
           349200*z5) + 24590868*z5 - 6368760*z6 + 34968351*z7 - 
         21818322*z8 + 17773360*z9))/5 - (8*(Z11 - 3*Z12)*(Z11 + Z12)*
        (13184317 + 30683424*z3^2 + 6508800*z3^3 + 35754048*z3z5 - 
         34853292*z4 + 24*z3*(4808917 + 796698*z4 - 1224000*z5) + 
         135280152*z5 - 37662720*z6 + 197449182*z7 - 124005276*z8 + 
         96095200*z9))/45 - (4*(Z11 - 3*Z12)^2*(-11083515 + 83256480*z3^2 + 
         28627200*z3^3 + 177401664*z3z5 - 212572260*z4 + 
         240*z3*(2416439 + 464709*z4 - 335970*z5) + 626082120*z5 - 
         213472800*z6 + 877273650*z7 - 600419628*z8 + 422648800*z9))/675) + 
    (16*T220*(3*Z12*(-11421195 + 94947840*z3^2 + 1612800*z3^3 + 
         4292352*z3z5 + 30214080*z4 + 21023280*z5 - 
         720*z3*(1249 + 55536*z4 + 40680*z5) + 12600000*z6 - 9016560*z7 - 
         61493904*z8 + 23811200*z9) + Z11*(-1523102535 + 58147200*z3^2 + 
         52761600*z3^3 + 457166592*z3z5 + 168402240*z4 - 26606160*z5 - 
         720*z3*(-1682257 + 111984*z4 + 784440*z5) - 610761600*z6 + 
         2211368400*z7 - 3111863184*z8 + 778966400*z9)))/2025) + 
  T300*((4*T211*Y1*(Z12*(4357135 - 13166400*z3^2 - 4292352*z3z5 + 
         19259280*z4 + 480*z3*(-184825 + 8562*z4 - 69120*z5) + 122245440*z5 + 
         23071200*z6 - 1703760*z7 + 61493904*z8) + 
       5*Z11*(189634081 + 35018816*z3^2 - 14618880*z3z5 + 26368368*z4 + 
         32*z3*(4668761 + 633090*z4 - 3240000*z5) + 23453760*z5 + 
         126594080*z6 - 110247280*z7 + 209435760*z8)))/75 - 
    (4*T111*Y1*(-4*Z11*Z12*(22541455 + 6932040*z3^2 + 2892672*z3z5 - 
         5247000*z4 - 150*z3*(-546919 + 38352*z4 - 119664*z5) - 77094480*z5 + 
         76546500*z6 - 90030750*z7 - 41441544*z8) + 
       15*Z12^2*(-4553437 + 962832*z3^2 + 933120*z3z5 - 8571456*z4 - 
         36*z3*(165543 + 50560*z4 - 190800*z5) - 3944544*z5 - 5553240*z6 + 
         13612020*z7 - 13368240*z8) + Z11^2*(3409414205 + 780043120*z3^2 - 
         340713216*z3z5 + 674944320*z4 + 100*z3*(28030991 + 4112544*z4 - 
           24029136*z5) + 212916000*z5 + 2760669400*z6 - 2342433140*z7 + 
         4881190032*z8)))/75 + 
    (32*T220*(9*Z12^2*(-97210940 - 26790120*z3^2 + 388800*z3^3 - 
         44645904*z3z5 - 7173540*z4 + 180*z3*(242547 + 19910*z4 - 
           642630*z5) + 12262320*z5 - 3781800*z6 + 30204570*z7 + 
         102476583*z8 - 1819800*z9) + 30*Z11*Z12*(2702520 - 18255960*z3^2 + 
         901440*z3^3 + 2235600*z3z5 - 4321188*z4 + 22057488*z5 + 
         36*z3*(86297 + 53370*z4 + 587190*z5) + 6541920*z6 + 5579226*z7 + 
         2793285*z8 + 30908440*z9) + Z11^2*(4542862500 + 1246757400*z3^2 + 
         368568000*z3^3 + 300981744*z3z5 + 142992540*z4 - 
         180*z3*(-12020291 + 2018874*z4 - 8342010*z5) + 2273226480*z5 - 
         432815400*z6 + 4588928010*z7 - 2359762713*z8 + 8399876200*z9)))/
     2025) + T002^3*((-64*T120*(18440485 + 4278840*z3^2 - 1951776*z3z5 + 
       1989360*z4 + 50*z3*(375965 + 58320*z4 - 302688*z5) + 3774480*z5 + 
       17667300*z6 - 18483810*z7 + 27961902*z8))/25 + 
    (16*T020*(-9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
         200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
         17878620*z7 + 55923804*z8) + 4*Z11*(1769979030 + 1456806420*z3^2 + 
         683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
         150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
         4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
     675) + 
  T102*(T211*(Y1*(Z11 - 3*Z12)*(163027451/18 + (9819584*z3^2)/5 - 
        (20383488*z3z5)/25 + (4150792*z4)/5 + 
        (64*z3*(234639*z4 + 43*(50927 - 31320*z5)))/15 + 2616928*z5 + 
        6771680*z6 - (24571152*z7)/5 + (292021776*z8)/25) + 
      (Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
         29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
         203083200*z6 - 152268192*z7 + 365398560*z8))/10) + 
    (T111*Y1*(27*Z12^2*(49650515 + 424000*z3^2 - 5640192*z3z5 + 32389680*z4 + 
         80*z3*(-162079 + 129024*z4 - 481680*z5) - 36382720*z5 + 2322400*z6 - 
         15306640*z7 + 80803584*z8) + 6*Z11*Z12*(642947725 + 67878720*z3^2 - 
         9455616*z3z5 + 193804560*z4 - 503765760*z5 - 
         240*z3*(-884287 + 166608*z4 + 287280*z5) + 379375200*z6 - 
         514718160*z7 + 135464832*z8) - Z11^2*(53110848035 + 
         12357929280*z3^2 - 5468829696*z3z5 + 7235486640*z4 + 
         240*z3*(207500287 + 29012256*z4 - 160878960*z5) + 12469605120*z5 + 
         43619944800*z6 - 33849623760*z7 + 78348580992*z8)))/450 + 
    (4*T220*(-6*Z12^2*(936570405 + 109554840*z3^2 + 48326400*z3^3 + 
         88420896*z3z5 + 66686220*z4 - 90*z3*(-1030951 + 1909248*z4 - 
           7217640*z5) + 879356160*z5 + 227887200*z6 + 635049000*z7 + 
         26083458*z8 + 1112653600*z9) + 3*Z11*Z12*(-432577805 + 
         68052000*z3^2 + 173030400*z3^3 + 173384064*z3z5 + 621645120*z4 + 
         447121440*z5 + 120*z3*(-1430567 + 1588752*z4 + 16200840*z5) + 
         592744800*z6 - 2433777600*z7 + 10328472*z8 + 5459254400*z9) + 
       2*Z11^2*(30107840145 + 14552379000*z3^2 + 6301612800*z3^3 + 
         16490399904*z3z5 - 10076936220*z4 - 90*z3*(-419354195 + 5814048*z4 - 
           345679560*z5) + 63624066480*z5 - 32992606800*z6 + 
         121805015400*z7 - 87386567958*z8 + 129288023200*z9)))/2025) + 
  T220*((-2*T202*(5*Z12*(120295789 - 45187584*z3^2 + 6819840*z3^3 + 
         29528064*z3z5 + 36441072*z4 - 192*z3*(206783 + 58194*z4 - 
           943860*z5) + 446364864*z5 - 25497600*z6 - 34377312*z7 - 
         29870208*z8 + 316157440*z9) + Z11*(10786844435 + 3051344640*z3^2 + 
         1480089600*z3^3 + 3297189888*z3z5 - 1467871920*z4 - 
         960*z3*(-10685905 + 631182*z4 - 6466500*z5) + 13152540480*z5 - 
         6095760000*z6 + 28852057440*z7 - 22412405376*z8 + 34451072000*z9)))/
     675 + (4*(243*Z12^5*(-3859605 + 1498140*z3^2 + 28800*z3^3 + 
         8658576*z3z5 + 2626560*z4 - 90*z3*(-14461 + 3986*z4 - 168480*z5) - 
         5931660*z5 + 1965600*z6 + 969855*z7 - 24953427*z8 + 425200*z9) + 
       81*Z11*Z12^4*(10307010 - 26042580*z3^2 + 1785600*z3^3 - 
         51411024*z3z5 + 31323240*z4 + 270*z3*(-27197 + 9010*z4 - 
           292960*z5) - 31590180*z5 + 13651200*z6 - 47081925*z7 + 
         102155823*z8 + 68698400*z9) + 3*Z11^4*Z12*(-1407885030 - 
         740254500*z3^2 + 15696000*z3^3 + 367816464*z3z5 - 229090680*z4 + 
         90*z3*(-19532327 + 588006*z4 - 979680*z5) - 937672740*z5 - 
         1875126600*z6 + 988920495*z7 - 4136861403*z8 + 246249200*z9) + 
       27*Z11^2*Z12^3*(753083475 + 10997640*z3^2 + 21369600*z3^3 + 
         28685664*z3z5 + 62442360*z4 + 138605040*z5 + 
         180*z3*(185093 + 153942*z4 + 1622880*z5) - 57720600*z6 + 
         88721010*z7 - 131279778*z8 + 741277600*z9) - 
       9*Z11^3*Z12^2*(162870685 + 1379283480*z3^2 + 118195200*z3^3 - 
         242479008*z3z5 + 360271080*z4 - 180*z3*(-1496379 + 2392102*z4 - 
           8927520*z5) - 84471120*z5 + 1792873800*z6 - 2512061610*z7 + 
         2608871166*z8 + 2494972800*z9) + 
       Z11^5*(20907510435 + 20651542380*z3^2 + 8775532800*z3^3 + 
         23964733872*z3z5 - 16668115200*z4 - 90*z3*(-525021389 + 9466338*z4 - 
           511014240*z5) + 90904278420*z5 - 48612295800*z6 + 
         172638642555*z7 - 127903345569*z8 + 176122124000*z9)))/54675) + 
  T200*((2*T211*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
         6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 
         17059400*z6 + 13135900*z7 - 15447744*z8) - 
       12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
         346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 
         11395810*z7 - 10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 
         224446464*z3z5 + 288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 
           79438320*z5) + 606254160*z5 + 1840780600*z6 - 1335471140*z7 + 
         3215507328*z8)))/225 + 
    (T111*Y1*(27*Z12^3*(-181767085 + 95147520*z3^2 + 2985984*z3z5 - 
         16910640*z4 - 162765120*z5 + 960*z3*(58205 + 15336*z4 + 13680*z5) - 
         71616000*z6 + 69544320*z7 - 42778368*z8) + 
       45*Z11*Z12^2*(389269577 + 29923584*z3^2 - 40808448*z3z5 + 
         142999920*z4 + 576*z3*(-53489 + 83496*z4 - 486000*z5) - 
         64518720*z5 + 135640320*z6 - 96943104*z7 + 584637696*z8) + 
       3*Z11^2*Z12*(4566164725 + 469647360*z3^2 - 183140352*z3z5 + 
         888335280*z4 - 1070385600*z5 - 2880*z3*(-762741 + 67352*z4 + 
           464400*z5) + 4734835200*z6 - 4258473600*z7 + 2623739904*z8) - 
       5*Z11^3*(24985494401 + 5879824128*z3^2 - 2607759360*z3z5 + 
         4054941936*z4 + 192*z3*(120912353 + 17431896*z4 - 95873040*z5) + 
         5016620736*z5 + 19827406080*z6 - 15752269056*z7 + 37359774720*z8)))/
     2700 + T300*((-8*T111*Y1*(105066335 + 31515360*z3^2 - 11632896*z3z5 - 
         24469200*z4 + 1440*z3*(144743 + 7830*z4 - 58800*z5) + 61035120*z5 + 
         155666400*z6 - 60965520*z7 + 166657392*z8))/25 + 
      (128*T220*(-42764670 + 18182880*z3^2 + 2088000*z3^3 + 263345904*z3z5 + 
         9417060*z4 - 46108800*z5 + 720*z3*(104134 + 14088*z4 + 672075*z5) + 
         1471500*z6 + 117604530*z7 - 701848233*z8 + 30827000*z9))/675) + 
    T102*((-18*T111*Y1*(115416835 + 25900480*z3^2 - 10409472*z3z5 + 
         10813680*z4 + 1440*z3*(99903 + 4540*z4 - 51040*z5) + 24297120*z5 + 
         114568000*z6 - 91290720*z7 + 149130144*z8))/25 + 
      (4*T220*(-836085375 + 3624802560*z3^2 + 707558400*z3^3 + 
         4182306048*z3z5 - 1710591480*z4 + 2589861600*z5 + 
         1080*z3*(5045045 + 1326832*z4 + 2161680*z5) - 4824417600*z6 + 
         13596641280*z7 - 25125618096*z8 + 10446313600*z9))/675) + 
    (4*T220*(-27*Z12^3*(156421815 - 157563360*z3^2 + 2188800*z3^3 - 
         155768832*z3z5 - 20566440*z4 + 47564280*z5 - 
         360*z3*(329411 + 14010*z4 + 760140*z5) + 40451400*z6 - 16058160*z7 + 
         405335664*z8 + 73441600*z9) + 27*Z11^2*Z12*
        (-73668725 + 19020960*z3^2 + 25459200*z3^3 + 22747392*z3z5 + 
         14007960*z4 + 147897720*z5 + 360*z3*(-50675 + 111878*z4 + 
           1317700*z5) + 106921800*z6 - 344430960*z7 + 60604416*z8 + 
         683115200*z9) - 27*Z11*Z12^2*(1008627695 + 86450400*z3^2 + 
         29721600*z3^3 + 80279424*z3z5 - 2795400*z4 - 
         360*z3*(-3149 + 496714*z4 - 987660*z5) + 131907960*z5 + 
         235917000*z6 + 428289360*z7 - 12863448*z8 + 782332800*z9) + 
       Z11^3*(71037672345 + 22074573600*z3^2 + 10678118400*z3^3 + 
         26746733952*z3z5 - 19150755480*z4 + 119871057960*z5 + 
         360*z3*(215762671 + 5405682*z4 + 123007860*z5) - 57034535400*z6 + 
         220570029360*z7 - 144676318104*z8 + 223230227200*z9)))/18225 + 
    T120*((4*T202*(-346544109 + 171002880*z3^2 + 20643840*z3^3 - 
         170201088*z3z5 - 769729176*z4 + 1370552544*z5 - 
         72*z3*(-18879419 + 990912*z4 + 11152800*z5) - 295125120*z6 + 
         1568395872*z7 + 944752896*z8 + 304783360*z9))/135 - 
      (64*T300*(3*Z12*(63993555 + 19773000*z3^2 + 1612800*z3^3 - 
           1189728*z3z5 + 18176940*z4 + 360*z3*(-2735 + 30249*z4 - 
             74790*z5) - 11517120*z5 + 15358500*z6 + 50309190*z7 + 
           17044506*z8 + 23811200*z9) + Z11*(390588435 + 274310280*z3^2 + 
           52761600*z3^3 + 249384096*z3z5 - 682704180*z4 + 
           1080*z3*(1395195 + 397003*z4 - 196230*z5) + 1682195760*z5 - 
           161603100*z6 + 1468666710*z7 - 135090342*z8 + 778966400*z9)))/
       675 - (2*T102*(3*Z12*(3601154655 + 24670080*z3^2 + 433152000*z3^3 + 
           363667968*z3z5 + 980780400*z4 + 4773781440*z5 - 
           1440*z3*(-2105153 + 46476*z4 + 424080*z5) - 2155694400*z6 + 
           11279728800*z7 - 2839232736*z8 + 6395008000*z9) + 
         Z11*(85980371715 + 54071372160*z3^2 + 16045056000*z3^3 + 
           46864894464*z3z5 - 51123603600*z4 + 1440*z3*(117082147 + 
             11344788*z4 - 9680400*z5) + 248940699840*z5 - 70165857600*z6 + 
           374605143840*z7 - 153144325728*z8 + 236887424000*z9)))/675 + 
      (-108*Z11*Z12^3*(689676735 + 322549920*z3^2 + 14976000*z3^3 + 
          287463168*z3z5 - 60436800*z4 - 1440*z3*(39622 + 44580*z4 - 
            401085*z5) + 389939040*z5 + 63216000*z6 + 85254480*z7 - 
          621355536*z8 + 138851200*z9) - 81*Z12^4*(311484045 - 
          30251520*z3^2 + 4608000*z3^3 - 323139456*z3z5 - 69225840*z4 + 
          27547200*z5 - 4320*z3*(44678 + 9754*z4 + 91335*z5) - 3074400*z6 + 
          23504760*z7 + 850933512*z8 + 150284800*z9) + 
        270*Z11^2*Z12^2*(917449427 + 9478656*z3^2 + 38983680*z3^3 + 
          67588992*z3z5 + 96605424*z4 + 34068384*z5 + 
          288*z3*(402067 + 211462*z4 + 1599405*z5) + 154091520*z6 + 
          153959784*z7 + 113378616*z8 + 1002297600*z9) - 
        12*Z11^3*Z12*(-8452401165 + 635335200*z3^2 + 203443200*z3^3 - 
          163669248*z3z5 - 607037760*z4 - 1440*z3*(2805299 + 1184004*z4 - 
            5782005*z5) + 1942099200*z5 - 1459130400*z6 - 2426233680*z7 + 
          122149296*z8 + 4266435200*z9) - Z11^4*(425200460085 + 
          237568654080*z3^2 + 83500646400*z3^3 + 189320188032*z3z5 - 
          120676368240*z4 + 882630892800*z5 + 4320*z3*(141218392 + 
            176902*z4 + 80628585*z5) - 289929261600*z6 + 1426452014520*z7 - 
          875292313464*z8 + 1725948185600*z9))/18225)) + 
  T002^2*((12*T211*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
       400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
       32322160*z7 + 74565072*z8))/25 - 
    (24*T111*Y1*(-20*Z12*(170183 + 4224*z3^2 + z3*(2316 - 14328*z4) + 
         79848*z4 - 161952*z5 + 64740*z6 - 65988*z7) + 
       Z11*(145788695 + 35543040*z3^2 - 15614208*z3z5 + 16035120*z4 + 
         1440*z3*(102917 + 13999*z4 - 76560*z5) + 43687680*z5 + 
         123543600*z6 - 95646720*z7 + 223695216*z8)))/25 - 
    (8*T120*T200*(1866490335 + 4085031360*z3^2 + 735206400*z3^3 + 
       1558455552*z3z5 - 1963883160*z4 + 8942980320*z5 + 
       120*z3*(80086429 + 3736368*z4 + 11022120*z5) - 1217284800*z6 + 
       16657346880*z7 - 1839238704*z8 + 11652841600*z9))/225 + 
    (16*T011^2*(9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
         200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
         17878620*z7 + 55923804*z8) - 4*Z11*(1769979030 + 1456806420*z3^2 + 
         683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
         150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
         4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
     225 + T011*((-24*T200*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
         5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
         41612800*z6 - 32322160*z7 + 74565072*z8))/25 - 
      (8*T111*(4713253755 + 3527233920*z3^2 + 1561190400*z3^3 + 
         4202710272*z3z5 - 2964075120*z4 - 1200*z3*(-7254179 + 128304*z4 - 
           6708960*z5) + 16293205440*z5 - 8934465600*z6 + 31248706320*z7 - 
         22987850544*z8 + 31729331200*z9))/75) + 
    (T120*(360*Z11*Z12*(109094003 - 49395936*z3^2 + 13294080*z3^3 + 
         34525440*z3z5 + 30674880*z4 + 101053824*z5 + 
         72*z3*(-104483 + 278808*z4 + 220500*z5) - 136539120*z6 + 
         295398312*z7 - 213090480*z8 + 276589760*z9) + 
       36*Z12^2*(631370415 - 454854240*z3^2 + 80985600*z3^3 + 
         291631104*z3z5 + 109779840*z4 + 1552544640*z5 + 
         360*z3*(-408187 + 393552*z4 + 1372260*z5) - 806871600*z6 + 
         1427480280*z7 - 1540487808*z8 + 2274625600*z9) - 
       4*Z11^2*(82942113645 + 28105498080*z3^2 + 10228492800*z3^3 + 
         25221362688*z3z5 - 11438746560*z4 + 69964776000*z5 + 
         3240*z3*(28557699 + 1137472*z4 + 8041020*z5) - 16129213200*z6 + 
         129017517480*z7 - 119922710976*z8 + 213064811200*z9)))/2025 + 
    (2*T220*(3*Z12*(1794615195 - 1269077760*z3^2 + 285235200*z3^3 + 
         490572288*z3z5 + 1705028400*z4 - 64702080*z5 + 
         8640*z3*(-334835 + 32652*z4 + 219020*z5) + 797558400*z6 - 
         8638740000*z7 - 567655776*z8 + 8285113600*z9) + 
       Z11*(168183047115 + 139357393920*z3^2 + 60617779200*z3^3 + 
         160240218624*z3z5 - 107862379920*z4 - 11520*z3*
          (-28996961 + 374913*z4 - 27084375*z5) + 620123178240*z5 - 
         323276054400*z6 + 1187321430240*z7 - 842412750048*z8 + 
         1224942713600*z9)))/2025 + 
    T020*((8*T102*(8028813435 + 6075973440*z3^2 + 2732083200*z3^3 + 
         7389874944*z3z5 - 5182917840*z4 - 4800*z3*(-3112577 + 60588*z4 - 
           2971620*z5) + 28277369280*z5 - 15716131200*z6 + 54559808640*z7 - 
         40732052688*z8 + 55526329600*z9))/225 + 
      (8*T300*(26384280345 + 6904958400*z3^2 + 4817894400*z3^3 + 
         12262689792*z3z5 - 2439377640*z4 - 360*z3*(-43550021 + 2623104*z4 - 
           90087120*z5) + 31370326560*z5 - 16812057600*z6 + 64280134080*z7 - 
         64814779584*z8 + 101438595200*z9))/675 + 
      (8*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 2255040*z3z5 + 
           9250200*z4 + 105669108*z5 + 36*z3*(1477663 + 301518*z4 + 
             940560*z5) + 4150260*z6 + 36487998*z7 + 59348700*z8 + 
           200890720*z9) - 45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 
           21715200*z3^3 - 80419392*z3z5 + 186551928*z4 + 
           12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 184691124*z5 + 
           1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 480993760*z9) - 
         54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 43257600*z3^3 + 
           69574464*z3z5 + 157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 
             17711520*z5) - 752086890*z5 + 569766150*z6 - 677328915*z7 + 
           74129472*z8 + 835412000*z9) + 10*Z11^3*(17253366039 + 
           15566502816*z3^2 + 7839083520*z3^3 + 22055644224*z3z5 - 
           16285532004*z4 - 18*z3*(-2094344339 + 80996418*z4 - 
             2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
           166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/18225 + 
      (2*T200*(3*Z12*(-17500258845 + 4611761280*z3^2 + 1540454400*z3^3 + 
           1512649728*z3z5 + 3100232880*z4 - 14400*z3*(1073371 + 189486*z4 - 
             1813152*z5) + 4651741440*z5 - 7074115200*z6 + 3220950240*z7 - 
           9372200256*z8 + 31984441600*z9) + Z11*(489142147635 + 
           424573188480*z3^2 + 199118592000*z3^3 + 527499454464*z3z5 - 
           390688546320*z4 - 5760*z3*(-174394129 + 4276539*z4 - 
             192463560*z5) + 2187930199680*z5 - 1211640912000*z6 + 
           3926972936160*z7 - 2958520163328*z8 + 4107512608000*z9)))/6075)) + 
  T020*((32*T200^3*(-3*Z12*(-81697 + 90048*z3^2 + 182304*z4 - 
         432*z3*(-79 + 148*z4) - 4848*z5 + 170400*z6 - 196320*z7) + 
       Z11*(14895653 + 168384*z3^2 - 4858272*z4 + 
         144*z3*(-100963 + 12732*z4) + 7581936*z5 - 9362400*z6 + 
         5445024*z7)))/45 - 
    (768*T300^2*(5*Z12*(231018 + 75820*z3^2 - 3888*z3z5 + 14406*z4 + 
         4*z3*(-38749 + 4941*z4 - 7290*z5) - 122868*z5 - 9170*z6 - 7016*z7 + 
         55701*z8) + Z11*(3918430 + 1264260*z3^2 - 182736*z3z5 + 22170*z4 + 
         60*z3*(13399 + 13085*z4 - 25110*z5) - 177020*z5 + 653850*z6 - 
         1708920*z7 + 2617947*z8)))/25 + 
    (T202*(-81*Z12^3*(-25646311 + 14869248*z3^2 + 2156544*z3z5 - 
         11726352*z4 - 64*z3*(111727 + 75276*z4 - 389880*z5) + 91163840*z5 - 
         11260800*z6 - 69475136*z7 - 30895488*z8) - 
       9*Z11^2*Z12*(-1943129849 + 491066112*z3^2 - 9455616*z3z5 - 
         29851632*z4 - 576*z3*(436239 + 1256132*z4 - 6543720*z5) + 
         192826944*z5 - 74463360*z6 + 286025280*z7 + 135464832*z8) - 
       27*Z11*Z12^2*(378506315 + 562309632*z3^2 - 30357504*z3z5 + 
         102126672*z4 - 2688*z3*(-27649 + 48246*z4 - 94860*z5) + 
         515380416*z5 - 67559040*z6 + 974634048*z7 + 434913408*z8) + 
       Z11^3*(26969891665 + 29143332864*z3^2 - 9419286528*z3z5 - 
         12585935376*z4 + 2304*z3*(48117663 + 7009087*z4 - 34769310*z5) + 
         139863152448*z5 + 30637837440*z6 + 39374788032*z7 + 
         134944361856*z8)))/7290 + 
    T300*((-8*T202*(-4212243425 + 2277887040*z3^2 + 329204736*z3z5 - 
         735312240*z4 - 28800*z3*(59796 + 27997*z4 - 146148*z5) + 
         5022796320*z5 - 1601424000*z6 - 4865401440*z7 - 4716315072*z8))/
       675 - (8*(-2*Z11^3*Z12*(1386585 + 1301920*z3^2 + 451008*z3z5 - 
           1598880*z4 - 22245120*z5 + 80*z3*(189883 + 18981*z4 + 23085*z5) + 
           14497600*z6 - 19632980*z7 - 6461316*z8) - 
         9*Z12^4*(-2801195 + 692160*z3^2 + 69984*z3z5 - 377640*z4 + 
           482700*z5 + 120*z3*(10555 + 612*z4 + 4275*z5) + 580200*z6 - 
           1463910*z7 - 1002618*z8) + 18*Z11*Z12^3*(6427375 + 192000*z3^2 - 
           108864*z3z5 + 763920*z4 + 240*z3*(-15947 + 2103*z4 - 5175*z5) + 
           2061600*z5 - 49200*z6 - 1216260*z7 + 1559628*z8) - 
         6*Z11^2*Z12^2*(7514225 + 10126320*z3^2 - 909792*z3z5 + 3401280*z4 + 
           120*z3*(94175 + 34914*z4 - 11925*z5) + 3576780*z5 + 1658400*z6 - 
           8148810*z7 + 13034034*z8) + Z11^4*(280787035 + 106240800*z3^2 - 
           45015264*z3z5 + 26293560*z4 + 120*z3*(3444369 + 482096*z4 - 
             2552715*z5) + 203135540*z5 + 312462600*z6 - 202953810*z7 + 
           644906178*z8)))/225) + 
    T200^2*((32*T300*(3026855 + 430144*z3^2 - 397536*z4 + 
         8*z3*(-293039 + 39408*z4) + 764064*z5 - 1359200*z6 + 208776*z7))/5 - 
      (8*(45*Z12^3*(-1579237 + 676416*z3^2 + 256464*z4 + 
           48*z3*(38567 + 4938*z4 - 2430*z5) - 1397712*z5 - 96720*z6 - 
           616548*z7) + 3*Z11*Z12^2*(-151920355 + 20786880*z3^2 + 
           2985984*z3z5 - 6257520*z4 - 4645200*z5 + 
           240*z3*(125203 + 32298*z4 + 79650*z5) - 19222800*z6 - 
           13107420*z7 - 42778368*z8) + 3*Z11^2*Z12*(-10074705 + 
           7000640*z3^2 - 1741824*z3z5 - 14135280*z4 + 
           80*z3*(161405 + 149022*z4 - 65610*z5) + 42944880*z5 - 
           12576400*z6 - 7676260*z7 + 24954048*z8) + 
         Z11^3*(1154562845 + 165085120*z3^2 - 75396096*z3z5 + 207705360*z4 + 
           80*z3*(8350249 + 1247694*z4 - 6578010*z5) + 9597360*z5 + 
           722940400*z6 - 626534700*z7 + 1080153792*z8)))/675 + 
      (64*T102*(-5326884 + 22485024*z3^2 + 1290240*z3^3 + 3779136*z3z5 - 
         44916363*z4 + 41427036*z5 - 9*z3*(491557 + 153120*z4 + 8519760*z5) - 
         184573440*z6 + 218897856*z7 - 147492252*z8 + 19048960*z9))/135) + 
    (16*T102^2*(3*Z12*(-370077045 + 148455360*z3^2 + 63820800*z3^3 + 
         51072768*z3z5 + 147330360*z4 - 258612480*z5 + 
         1080*z3*(-73143 + 6036*z4 + 829520*z5) + 247932000*z6 - 
         183775320*z7 - 116757936*z8 + 1701872000*z9) + 
       5*Z11*(5720727501 + 3337614144*z3^2 + 1725696000*z3^3 + 
         4772908800*z3z5 - 3799567656*z4 - 72*z3*(-143782247 + 968724*z4 - 
           121944960*z5) + 19302136704*z5 - 11770057440*z6 + 36725074920*z7 - 
         27690899760*z8 + 35409283840*z9)))/2025 + 
    T200*((-16*T300*(-2*Z11*Z12*(-1693185 + 2200240*z3^2 + 279936*z3z5 - 
           12216*z4 - 9841320*z5 + 16*z3*(61577 + 1098*z4 + 97605*z5) - 
           597800*z6 - 316412*z7 - 4010472*z8) + 
         Z12^2*(-16767139 - 4950576*z3^2 + 93312*z3z5 - 824184*z4 - 
           48*z3*(-219518 + 25134*z4 - 17325*z5) + 3667368*z5 - 739800*z6 + 
           4916100*z7 - 1336824*z8) + Z11^2*(83987573 + 8673104*z3^2 - 
           4634496*z3z5 + 11755848*z4 + 16*z3*(2276410 + 262902*z4 - 
             2163105*z5) - 7540504*z5 + 47045480*z6 - 35896812*z7 + 
           66395592*z8)))/15 + 
      (8*(-9*Z11^2*Z12^3*(33178705 + 33120*z3^2 + 108864*z3z5 + 4773960*z4 - 
           12276360*z5 + 720*z3*(-10634 + 1139*z4 + 1320*z5) + 2698200*z6 - 
           7730670*z7 - 1559628*z8) + 27*Z12^5*(518095 + 64320*z3^2 - 
           23328*z3z5 - 376020*z4 + 120*z3*(-4636 + 597*z4 - 1800*z5) + 
           736020*z5 - 122700*z6 + 180465*z7 + 334206*z8) + 
         9*Z11*Z12^4*(-527900 + 1114080*z3^2 - 256608*z3z5 - 4178700*z4 + 
           120*z3*(20314 + 7245*z4 - 26100*z5) + 1054020*z5 - 1937100*z6 + 
           1199865*z7 + 3676266*z8) + Z11^4*Z12*(22703460 + 3431840*z3^2 - 
           2496096*z3z5 + 25146660*z4 + 40*z3*(-474464 + 52929*z4 - 
             249480*z5) + 19328220*z5 + 11937500*z6 - 16550185*z7 + 
           35760042*z8) - 5*Z11^5*(53166637 + 14261632*z3^2 - 6306336*z3z5 + 
           3399612*z4 + 8*z3*(7912126 + 1059573*z4 - 5678100*z5) + 
           20331532*z5 + 48906940*z6 - 35511321*z7 + 90347022*z8) + 
         Z11^3*Z12^2*(16046365 + 16832160*z3^2 - 9191232*z3z5 + 20151000*z4 + 
           240*z3*(-123532 + 12873*z4 - 141300*z5) + 130214040*z5 - 
           3335400*z6 + 63031650*z7 + 131677164*z8)))/2025 - 
      (4*T202*(Z11*(-17654187965 + 7948765440*z3^2 + 1194766848*z3z5 - 
           5361192000*z4 - 720*z3*(19537365 + 4492048*z4 - 21211800*z5) + 
           15522940800*z5 - 18584193600*z6 + 6525817920*z7 - 
           17116694496*z8) - 3*Z12*(380621815 + 576906240*z3^2 - 
           23265792*z3z5 - 90162720*z4 - 720*z3*(-387363 + 189040*z4 - 
             204120*z5) + 524096640*z5 + 88478400*z6 - 993008640*z7 + 
           333314784*z8)))/2025 + 
      (2*T102*(-45*Z12^2*(-27005563 - 11588160*z3^2 + 15160320*z3^3 + 
           33384960*z3z5 - 16330608*z4 - 384*z3*(-549076 + 63612*z4 - 
             272145*z5) + 135296832*z5 + 207755520*z6 + 411442848*z7 - 
           156250080*z8 + 450584960*z9) + 6*Z11*Z12*(-1932120025 + 
           1415666880*z3^2 + 275788800*z3^3 + 424714752*z3z5 + 725713200*z4 - 
           1920*z3*(989032 + 267324*z4 - 2585805*z5) - 2608552320*z5 + 
           979387200*z6 - 2606756640*z7 - 1214577504*z8 + 6257059200*z9) + 
         Z11^2*(30524900855 + 40601160000*z3^2 + 31629081600*z3^3 + 
           92134651392*z3z5 - 91720809360*z4 - 5760*z3*(-26827329 + 
             377188*z4 - 32892045*z5) + 381512704320*z5 - 272051337600*z6 + 
           731944418400*z7 - 580410429984*z8 + 667408643200*z9)))/2025) + 
    T102*((-4*T202*(11278583415 + 6587461440*z3^2 + 2959257600*z3^3 + 
         6379928064*z3z5 - 7056393840*z4 - 2880*z3*(-8127331 + 495054*z4 - 
           5656770*z5) + 32069005920*z5 - 19861876800*z6 + 70901308800*z7 - 
         51571621728*z8 + 73185036800*z9))/2025 + 
      (4*T300*(3*Z12*(-1443674115 - 14321280*z3^2 + 68198400*z3^3 + 
           293912064*z3z5 - 808298640*z4 - 960*z3*(-541967 + 60438*z4 - 
             4225380*z5) - 168185280*z5 + 545294400*z6 - 2431661760*z7 - 
           279095328*z8 + 3161574400*z9) + 5*Z11*(6472029361 + 
           36144000*z3^2 + 1776107520*z3^3 + 3947595264*z3z5 - 
           1224646416*z4 - 576*z3*(-13292327 + 448418*z4 - 19552260*z5) + 
           10140853824*z5 - 7699769280*z6 + 33440560704*z7 - 26765481888*z8 + 
           41341286400*z9)))/675 + 
      (27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
          345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
          1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
          2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
        108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
          111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
          480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
          2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
        54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
          309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
            3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
          5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
         (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
          3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
          3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
          15765558400*z9) + Z11^4*(987262807015 + 1140164089920*z3^2 + 
          528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
          1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
          5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
          8491558709664*z8 + 10639160899200*z9))/36450)) + 
  T011*((-4*T200^3*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (96*T300^2*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 
       2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 
       10249000*z6 + 5390900*z7 - 28073304*z8))/25 + 
    (T211*(-(Z11^3*(-280262401975 + 11630649600*z3^2 + 9419286528*z3z5 - 
          104098274640*z4 + 11520*z3*(848273 + 368605*z4 - 898890*z5) + 
          493399944000*z5 - 274155984000*z6 + 503946181440*z7 - 
          134944361856*z8)) + 27*Z11*Z12^2*(756258115 + 1512203520*z3^2 + 
         30357504*z3z5 + 20733840*z4 - 1920*z3*(605011 + 447342*z4 - 
           950940*z5) + 2841051840*z5 - 295728000*z6 + 4430166720*z7 - 
         434913408*z8) + 9*Z11^2*Z12*(-11336496745 + 2099719680*z3^2 + 
         9455616*z3z5 - 1032179760*z4 - 2880*z3*(1219933 + 1246028*z4 - 
           6725880*z5) + 3608297280*z5 - 2541878400*z6 + 4022051520*z7 - 
         135464832*z8) + 81*Z12^3*(144052345 - 16773120*z3^2 - 2156544*z3z5 + 
         18684720*z4 - 320*z3*(37357 + 108324*z4 - 20520*z5) + 507328960*z5 + 
         297600*z6 - 324790720*z7 + 30895488*z8)))/12150 + 
    T200^2*((-4*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
           6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 
           17059400*z6 + 13135900*z7 - 15447744*z8) - 
         12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
           346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 
           11395810*z7 - 10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 
           224446464*z3z5 + 288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 
             79438320*z5) + 606254160*z5 + 1840780600*z6 - 1335471140*z7 + 
           3215507328*z8)))/225 - (4*T111*(-173333385 + 1267769088*z3^2 + 
         20643840*z3^3 + 60466176*z3z5 - 361650096*z4 + 
         2304*z3*(523397 + 59928*z4 - 532485*z5) - 807940800*z5 - 
         1323584640*z6 + 1528783200*z7 - 2359876032*z8 + 304783360*z9))/45) + 
    T300*((8*T211*(280914985 + 2045200320*z3^2 - 23514624*z3z5 - 
         205315200*z4 - 720*z3*(-699535 + 608632*z4 - 1678200*z5) + 
         4174601760*z5 - 459244800*z6 - 4494029760*z7 + 336879648*z8))/225 + 
      (Y1*(9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 35766000*z4 - 
           100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 50995200*z6 + 
           32209920*z7 - 92686464*z8) + 3*Z11^2*Z12*(766305595 + 
           54888960*z3^2 - 9455616*z3z5 - 126316080*z4 - 126575040*z5 - 
           960*z3*(-643757 + 69012*z4 + 82080*z5) + 671347200*z6 - 
           342305280*z7 + 135464832*z8) + 9*Z11*Z12^2*(51813715 + 
           28012800*z3^2 - 30357504*z3z5 + 177022800*z4 + 
           8640*z3*(24639 + 9748*z4 - 26400*z5) - 156866880*z5 + 
           43219200*z6 - 147358080*z7 + 434913408*z8) - 
         Z11^3*(28191124075 + 7288211200*z3^2 - 3139762176*z3z5 + 
           4320365520*z4 + 320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 
           6259055040*z5 + 24291424000*z6 - 19815221120*z7 + 
           44981453952*z8)))/450 - 
      (8*T111*(3*Z12*(-399487815 + 35428800*z3^2 + 34099200*z3^3 + 
           95447808*z3z5 - 351718560*z4 - 240*z3*(479819 + 93516*z4 - 
             7436640*z5) + 1213809600*z5 + 370524000*z6 - 1346019120*z7 + 
           598379184*z8 + 1580787200*z9) + 5*Z11*(9353866109 + 
           1523888064*z3^2 + 888053760*z3^3 + 1447517952*z3z5 - 1656000*z4 + 
           5802363072*z5 + 144*z3*(58396719 + 3495548*z4 + 12118560*z5) - 
           202442400*z6 + 14185865808*z7 - 5843053584*z8 + 20670643200*z9)))/
       225) + T200*((16*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 
         418020*z4 + 288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 
         6559880*z6 - 4599340*z7 + 10248984*z8))/15 + 
      (T211*(-6*Z12*(338546285 + 1436881920*z3^2 + 4230144*z3z5 - 
           183468240*z4 - 2880*z3*(-9529 + 81440*z4 - 190260*z5) - 
           668220480*z5 - 81148800*z6 - 1754007360*z7 - 60602688*z8) + 
         2*Z11*(14217353735 + 16677849600*z3^2 - 217230336*z3z5 - 
           450428400*z4 - 5760*z3*(106769 + 870808*z4 - 1904730*z5) + 
           27050080320*z5 - 1385251200*z6 - 16260137280*z7 + 3112126272*z8)))/
       675 + T102*(-1/5*(Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 
           25505280*z3z5 + 29405520*z4 + 384*z3*(708164 + 84363*z4 - 
             469800*z5) + 75966912*z5 + 203083200*z6 - 152268192*z7 + 
           365398560*z8)) - (Y1*(Z11 - 3*Z12)*(4075686275 + 883762560*z3^2 - 
           366902784*z3z5 + 373571280*z4 + 1920*z3*(234639*z4 + 
             43*(50927 - 31320*z5)) + 1177617600*z5 + 3047256000*z6 - 
           2211403680*z7 + 5256391968*z8))/225) - 
      (2*T300*Y1*(-5*Z12*(-41741393 + 29885568*z3^2 + 5971968*z3z5 - 
           53168112*z4 - 96*z3*(-708571 + 45696*z4 - 477360*z5) - 
           104304576*z5 - 60484800*z6 + 51572640*z7 - 85556736*z8) + 
         Z11*(6863975015 + 1143617920*z3^2 - 509607936*z3z5 + 393828240*z4 + 
           160*z3*(33916223 + 3183024*z4 - 22219920*z5) + 1813922880*z5 + 
           5032235200*z6 - 3718518560*z7 + 7300841472*z8)))/75 - 
      (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
           645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
             112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
         36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
           59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 
           86691840*z5 - 128911200*z6 + 73244880*z7 - 297666144*z8) + 
         27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
           480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
           13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*(-229592795 + 
           22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
           1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
           170244000*z6 - 103535760*z7 + 90904032*z8) + 
         Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
           6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
           17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 
           90100155168*z8)))/8100 + 
      (T111*(-30*Z11*Z12*(-1175866471 + 664464384*z3^2 + 110315520*z3^3 + 
           139428864*z3z5 + 155451600*z4 - 96*z3*(6242885 + 664824*z4 - 
             19569180*z5) - 464210880*z5 + 87796800*z6 - 884478912*z7 - 
           49491648*z8 + 2502823680*z9) + 9*Z12^2*(3053093135 - 
           511864320*z3^2 + 151603200*z3^3 + 217396224*z3z5 + 95451120*z4 - 
           480*z3*(-4055015 + 943272*z4 - 938940*z5) + 3122840640*z5 + 
           2775076800*z6 + 3884950080*z7 + 105855552*z8 + 4505849600*z9) - 
         Z11^2*(380947365565 + 137318929920*z3^2 + 63258163200*z3^3 + 
           160029084672*z3z5 - 128062810800*z4 + 774639645120*z5 + 
           1440*z3*(371236087 + 16090072*z4 + 144944940*z5) - 
           335352196800*z6 + 1301797310400*z7 - 813546068544*z8 + 
           1334817286400*z9)))/675) + 
    T102*((8*T211*(53163503 + 21611936*z3^2 - 1430784*z3z5 + 2560248*z4 - 
         8*z3*(-9407173 + 2420424*z4 - 3704760*z5) + 61329488*z5 + 
         17000000*z6 - 18760160*z7 + 20497968*z8))/15 - 
      (4*T300*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
         48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 
         73719840*z6 - 49931664*z7 + 122987808*z8))/5 - 
      (2*T111*(3*Z12*(-4439507385 + 1305475200*z3^2 + 510566400*z3^3 + 
           338038272*z3z5 + 814926960*z4 - 368867520*z5 + 
           4320*z3*(-85059 + 73884*z4 + 1592080*z5) + 1869796800*z6 - 
           1329228000*z7 + 76575456*z8 + 13614976000*z9) + 
         Z11*(325706265675 + 150435976320*z3^2 + 69027840000*z3^3 + 
           184100470272*z3z5 - 133329332880*z4 + 766904431680*z5 + 
           1440*z3*(336424873 + 3252276*z4 + 210615120*z5) - 
           407284948800*z6 + 1419296631840*z7 - 1009989018144*z8 + 
           1416371353600*z9)))/675) + 
    T111*((4*T202*(25117410375 + 7354915200*z3^2 + 2959257600*z3^3 + 
         5349763584*z3z5 - 4185378000*z4 + 24085932480*z5 + 
         4320*z3*(6734249 + 348336*z4 + 1078500*z5) - 10046692800*z6 + 
         63472315680*z7 - 36813084768*z8 + 73185036800*z9))/675 + 
      (-135*Z12^4*(-116741667 + 281207232*z3^2 + 8893440*z3^3 - 
          71228160*z3z5 + 34679232*z4 - 439822368*z5 + 
          288*z3*(1039685 + 244224*z4 + 210270*z5) + 16837920*z6 - 
          493670592*z7 + 196583760*z8 + 451603840*z9) - 
        108*Z11*Z12^3*(2380154535 + 122918400*z3^2 + 188236800*z3^3 + 
          80683776*z3z5 + 168415200*z4 + 2143816320*z5 + 
          480*z3*(3899611 + 535806*z4 + 2137410*z5) + 167529600*z6 + 
          2129411040*z7 + 711110448*z8 + 5667632000*z9) + 
        54*Z11^2*Z12^2*(-63417595 + 5333231040*z3^2 + 760550400*z3^3 + 
          300236544*z3z5 + 2534765760*z4 - 1440*z3*(-571979 + 896612*z4 - 
            6256390*z5) - 7862589600*z5 + 9258064800*z6 - 10454936160*z7 + 
          5725270512*z8 + 15313904000*z9) + 12*Z11^3*Z12*
         (18666991065 + 10047955200*z3^2 + 574848000*z3^3 - 2909862144*z3z5 + 
          5165252640*z4 + 2400*z3*(10627619 + 638214*z4 - 1060554*z5) + 
          1224274560*z5 + 25459497600*z6 - 28287348480*z7 + 45708325488*z8 + 
          15765558400*z9) - Z11^4*(1209129540955 + 1199519760960*z3^2 + 
          528359500800*z3^3 + 1452184360704*z3z5 - 1081771807680*z4 - 
          1440*z3*(-1913343411 + 62770904*z4 - 2010645930*z5) + 
          5583213269280*z5 - 3184346772000*z6 + 10748762167680*z7 - 
          8086108011408*z8 + 10639160899200*z9))/12150)) + 
  T120*((-256*T300^2*(19757934 + 7634952*z3^2 + 208800*z3^3 + 25015392*z3z5 - 
       2131056*z4 + 7684380*z5 + 72*z3*(144341 + 66834*z4 + 619920*z5) - 
       104760*z6 - 14028381*z7 - 51285474*z8 + 3082700*z9))/45 - 
    (4*T102^2*(2147530545 + 1438922880*z3^2 + 487872000*z3^3 + 
       1583069184*z3z5 - 1032663600*z4 + 6789155040*z5 + 
       1440*z3*(2133647 + 184068*z4 + 731100*z5) - 2850919200*z6 + 
       9035202960*z7 - 5639424768*z8 + 7202888000*z9))/75 + 
    (32*T300*(27*Z12^3*(-86432760 - 38603340*z3^2 + 547200*z3^3 - 
         38498976*z3z5 + 2290680*z4 + 30685320*z5 - 
         1620*z3*(-8531 + 738*z4 + 36950*z5) - 12751650*z6 + 66708585*z7 + 
         94984002*z8 + 18360400*z9) - 27*Z11^2*Z12*(-52269570 + 
         50442900*z3^2 + 6364800*z3^3 + 4466016*z3z5 - 31944600*z4 - 
         180*z3*(40241 + 65562*z4 - 1186850*z5) + 95846040*z5 - 69766050*z6 - 
         22130295*z7 + 32641218*z8 + 170778800*z9) + 
       27*Z11*Z12^2*(177523190 - 2568780*z3^2 + 7430400*z3^3 + 
         18343584*z3z5 + 74087640*z4 + 115608600*z5 + 
         180*z3*(111421 + 132202*z4 + 40230*z5) + 14592150*z6 + 14492085*z7 + 
         21515382*z8 + 195583200*z9) - 5*Z11^3*(4626189000 + 
         1749088620*z3^2 + 533905920*z3^3 + 1023640416*z3z5 - 108850824*z4 + 
         4706387352*z5 + 180*z3*(26431919 + 1247742*z4 + 6346674*z5) + 
         144124650*z6 + 7033274667*z7 - 2739680982*z8 + 11161511360*z9)))/
     6075 + (2*T202*(240*Z11*Z12*(-25477643 + 21823788*z3^2 + 3447360*z3^3 + 
         4730400*z3z5 - 4701204*z4 + 23259204*z5 + 
         z3*(11599941 - 5452488*z4 + 56574000*z5) - 18560040*z6 + 
         11586444*z7 - 6893910*z8 + 78213240*z9) - 
       45*Z12^2*(202791181 - 7166112*z3^2 + 7580160*z3^3 + 8481024*z3z5 + 
         65319696*z4 + 72*z3*(815795 + 330216*z4 - 495280*z5) + 
         154053120*z5 - 74749920*z6 + 215562912*z7 + 39515472*z8 + 
         225292480*z9) + Z11^2*(94900751655 + 46529460000*z3^2 + 
         15814540800*z3^3 + 35446180608*z3z5 - 15920048880*z4 + 
         184062617280*z5 + 360*z3*(394738357 + 24430392*z4 + 106470000*z5) - 
         38451938400*z6 + 276234619680*z7 - 138042560016*z8 + 
         333704321600*z9)))/2025 + 
    (87480*Z11*Z12^5*(572474 - 552696*z3^2 + 86400*z3^3 - 479520*z3z5 - 
        39348*z4 + 5522*z5 - 12*z3*(-7401 + 8054*z4 + 13740*z5) - 
        1036920*z6 + 1540769*z7 - 415530*z8 + 2404560*z9) + 
      729*Z12^6*(-12458265 + 2664000*z3^2 + 1152000*z3^3 + 30139776*z3z5 + 
        11435040*z4 - 2880*z3*(-1172 + 771*z4 - 18615*z5) - 11433240*z5 - 
        11095200*z6 + 26737380*z7 - 120624552*z8 + 41200000*z9) - 
      2160*Z11^3*Z12^3*(220565277 + 15693768*z3^2 + 1756800*z3^3 - 
        41904864*z3z5 + 37378260*z4 - 108*z3*(-572677 + 108618*z4 - 
          302100*z5) - 57184182*z5 + 144433440*z6 - 205404543*z7 + 
        273246858*z8 + 118592560*z9) + 648*Z11^5*Z12*
       (149583620 + 100694840*z3^2 + 14313600*z3^3 - 12995424*z3z5 + 
        42694980*z4 - 60*z3*(-2377367 + 249354*z4 - 1670300*z5) + 
        154445070*z5 + 153432200*z6 - 226347305*z7 + 342791298*z8 + 
        320994800*z9) + 243*Z11^2*Z12^4*(480577995 - 230348160*z3^2 + 
        43315200*z3^3 + 346902912*z3z5 - 333231840*z4 + 584903880*z5 + 
        4320*z3*(-74203 + 8888*z4 + 223730*z5) - 987112800*z6 + 
        2072853540*z7 - 2095251624*z8 + 944320000*z9) + 
      27*Z11^4*Z12^2*(-2589933325 + 2982087360*z3^2 + 971136000*z3^3 + 
        1676287872*z3z5 + 1588073760*z4 - 2880*z3*(653576 + 255161*z4 - 
          2688435*z5) + 2240445960*z5 + 1340344800*z6 + 4717857300*z7 - 
        2040651144*z8 + 19355164800*z9) - 
      Z11^6*(321352609185 + 256568117760*z3^2 + 129867724800*z3^3 + 
        371196473472*z3z5 - 276045438240*z4 - 
        1440*z3*(-466528273 + 7789284*z4 - 475763490*z5) + 1359842938200*z5 - 
        855081856800*z6 + 2752471627020*z7 - 2156718249144*z8 + 
        2628408761600*z9))/328050 + 
    T102*((-8*T300*(8464062825 + 2776308480*z3^2 + 707558400*z3^3 + 
         2117684736*z3z5 - 1746509040*z4 + 14255664480*z5 + 
         8640*z3*(850031 + 126654*z4 + 72330*z5) + 1695319200*z6 + 
         10614324960*z7 + 4452949728*z8 + 10446313600*z9))/225 + 
      (-81*Z12^3*(1314078685 - 273521280*z3^2 + 34560000*z3^3 - 
          4313088*z3z5 + 33728400*z4 + 1106452800*z5 - 
          480*z3*(-621317 + 12984*z4 + 1185840*z5) + 287044800*z6 + 
          1572309600*z7 + 763157376*z8 + 16723200*z9) - 
        45*Z11^2*Z12*(-7391995049 + 547688064*z3^2 + 45434880*z3^3 + 
          37490688*z3z5 - 772592976*z4 - 96*z3*(43757185 + 10561896*z4 - 
            50017200*z5) - 4887699264*z5 + 2998862400*z6 - 9274300896*z7 - 
          1578289536*z8 + 1228824320*z9) + 9*Z11*Z12^2*
         (44263802835 + 10571114880*z3^2 + 5325465600*z3^3 + 
          9036582912*z3z5 + 12931956720*z4 + 38944192320*z5 + 
          1440*z3*(15333163 + 1167096*z4 + 34279440*z5) - 6184152000*z6 + 
          46726889760*z7 - 14388119424*z8 + 140701254400*z9) - 
        Z11^3*(2551022530515 + 1582479884160*z3^2 + 636993792000*z3^3 + 
          1614122422272*z3z5 - 1043864321040*z4 + 6605283055680*z5 + 
          4320*z3*(954598637 + 5224200*z4 + 654884400*z5) - 
          2851732440000*z6 + 11772252018720*z7 - 8233361334144*z8 + 
          13092904979200*z9))/12150)) + 
  T011^2*((-4*T200^2*(3*Z12*(573063745 - 461483520*z3^2 + 108288000*z3^3 + 
         64571904*z3z5 + 465881760*z4 + 1482382080*z5 - 
         3600*z3*(-29303 + 60944*z4 + 255672*z5) + 838948800*z6 + 
         1402671840*z7 - 332378208*z8 + 1598752000*z9) + 
       5*Z11*(5944465867 + 3325487616*z3^2 + 802252800*z3^3 + 
         2930867712*z3z5 - 1699563456*z4 + 12774113280*z5 - 
         144*z3*(-50135061 + 2099792*z4 + 2478120*z5) - 4781067840*z6 + 
         19215167904*z7 - 16075731744*z8 + 11844371200*z9)))/675 + 
    (16*T202*(3*Z12*(-380611395 + 67103280*z3^2 + 31910400*z3^3 + 
         40372992*z3z5 - 20320740*z4 - 360*z3*(1044341 + 218970*z4 - 
           1936380*z5) + 148896720*z5 - 326147400*z6 + 490796280*z7 - 
         270933984*z8 + 850936000*z9) + Z11*(21398708655 + 13047293520*z3^2 + 
         4314240000*z3^3 + 10099531008*z3z5 - 3981004740*z4 + 
         33480804240*z5 + 1080*z3*(28187777 + 1003482*z4 + 13837740*z5) - 
         6916505400*z6 + 63190601640*z7 - 42970689216*z8 + 88523209600*z9)))/
     2025 - (2*T300*(-15*Z12^2*(214133847 - 210047040*z3^2 + 77322240*z3^3 + 
         92503296*z3z5 + 441527760*z4 + 942071040*z5 + 
         432*z3*(3038925 + 456616*z4 + 159120*z5) + 517838400*z6 - 
         1183494240*z7 + 743298768*z8 + 1780245760*z9) + 
       6*Z11*Z12*(-4222837935 - 19872960*z3^2 + 346060800*z3^3 + 
         255197952*z3z5 - 867321360*z4 - 240*z3*(18373859 + 3268824*z4 - 
           46439760*z5) + 1523985600*z5 - 2115628800*z6 - 2530752480*z7 + 
         1332526896*z8 + 10918508800*z9) + 
       Z11^2*(325385025595 + 151145519040*z3^2 + 50412902400*z3^3 + 
         112487429376*z3z5 - 13413743280*z4 + 255469196160*z5 + 
         720*z3*(499397675 + 19770104*z4 + 239388720*z5) + 2372068800*z6 + 
         563266023840*z7 - 420648146352*z8 + 1034304185600*z9)))/675 - 
    (4*T102*(-27*Z12^2*(199514705 + 144171360*z3^2 + 39110400*z3^3 - 
         8807616*z3z5 + 118586880*z4 - 137665920*z5 + 
         720*z3*(337273 + 106284*z4 + 354520*z5) + 241628400*z6 - 
         106382520*z7 + 383019732*z8 + 1250362400*z9) + 
       6*Z11*Z12*(-4829377965 - 250045920*z3^2 + 158572800*z3^3 + 
         598891968*z3z5 - 488220480*z4 - 1440*z3*(3045031 + 735030*z4 - 
           4540980*z5) - 704208960*z5 - 2515352400*z6 + 4284461160*z7 - 
         5883156036*z8 + 3573733600*z9) + Z11^2*(237057099165 + 
         166368284640*z3^2 + 69751008000*z3^3 + 181810640448*z3z5 - 
         114520245120*z4 - 720*z3*(-563374729 + 5365476*z4 - 485749080*z5) + 
         652129200000*z5 - 318997429200*z6 + 1280365597800*z7 - 
         957624793596*z8 + 1424816413600*z9)))/2025 + 
    (-81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
        65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 412303680*z5 + 
        213098400*z6 + 983774880*z7 - 1014805584*z8 - 143852800*z9) + 
      15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 213903360*z3^3 - 
        4694319360*z3z5 + 9968675040*z4 - 96*z3*(-162268051 + 5228754*z4 - 
          16389120*z5) - 29467033152*z5 + 55669360800*z6 - 93153680928*z7 + 
        69748916400*z8 + 4934060800*z9) - 27*Z11*Z12^4*
       (509117835 + 5055805440*z3^2 + 896716800*z3^3 + 2024434944*z3z5 + 
        1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 1712640*z5) - 
        1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 7650680688*z8 + 
        14042201600*z9) - 54*Z11^2*Z12^3*(9145555545 + 3684090240*z3^2 + 
        1576396800*z3^3 + 2465987328*z3z5 + 832373280*z4 + 8865816960*z5 + 
        480*z3*(18325975 + 678402*z4 + 22311360*z5) + 2750148000*z6 + 
        13690178880*z7 - 5293418256*z8 + 37179308800*z9) - 
      6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 2805350400*z3^3 + 
        11545618176*z3z5 - 32405300640*z4 + 4320*z3*(13377817 + 1912414*z4 - 
          4650240*z5) + 174153144960*z5 - 119865463200*z6 + 248037456960*z7 - 
        128407468752*z8 + 75528601600*z9) - 
      5*Z11^5*(164036193721 + 161743341312*z3^2 + 88063119360*z3^3 + 
        253800241920*z3z5 - 201124448352*z4 - 
        288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
        998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
        1528578170640*z8 + 1787324864000*z9))/72900 + 
    T200*((-8*T300*(1966672843 + 980380800*z3^2 + 141511680*z3^3 + 
         673650432*z3z5 - 361917576*z4 - 72*z3*(-12678097 + 1078336*z4 - 
           15198720*z5) + 2705539968*z5 - 753588000*z6 + 3352258656*z7 - 
         2692633104*z8 + 2089262720*z9))/45 - 
      (4*T102*(5946000805 + 2935312000*z3^2 + 975744000*z3^3 + 
         3426230016*z3z5 - 2045656080*z4 - 160*z3*(-51887851 + 2451636*z4 - 
           18513180*z5) + 13833660640*z5 - 4726412000*z6 + 18334184960*z7 - 
         15005023632*z8 + 14405776000*z9))/75 + 
      (-81*Z12^3*(1149879645 - 626400000*z3^2 + 34560000*z3^3 + 
          82197504*z3z5 + 78402960*z4 + 2477200640*z5 - 
          160*z3*(604471 + 1565964*z4 + 2575800*z5) + 153192000*z6 + 
          1901690080*z7 - 476227008*z8 + 16723200*z9) - 
        45*Z11^2*Z12*(-10340312777 - 1701547776*z3^2 + 45434880*z3^3 + 
          401034240*z3z5 - 683027280*z4 - 96*z3*(109162927 + 23046108*z4 - 
            146116680*z5) + 1277242368*z5 - 6242483520*z6 + 4316625312*z7 - 
          6786555840*z8 + 1228824320*z9) + 9*Z11*Z12^2*
         (39835661235 + 12777661440*z3^2 + 5325465600*z3^3 + 
          4790513664*z3z5 + 6912088560*z4 - 17500752000*z5 + 
          1440*z3*(24005113 + 4772940*z4 + 26161800*z5) + 39395160000*z6 - 
          35627343840*z7 + 46442719872*z8 + 140701254400*z9) - 
        Z11^3*(2522685522515 + 1609425815040*z3^2 + 636993792000*z3^3 + 
          1579196860416*z3z5 - 915929444880*z4 - 
          1440*z3*(-2773243045 + 3295828*z4 - 2162328360*z5) + 
          5977493712000*z5 - 2387271412800*z6 + 10886257470240*z7 - 
          7733004152832*z8 + 13092904979200*z9))/12150)) + 
  T002*((-4*T111*Y1*(9*Z12^3*(18002915 + 3868560*z3^2 - 1617408*z3z5 + 
         5004540*z4 + 2160*z3*(6344 + 1165*z4 - 5280*z5) - 1190520*z5 + 
         5722200*z6 - 9870420*z7 + 23171616*z8) + 
       Z11^2*Z12*(-176897575 + 19385520*z3^2 - 2363904*z3z5 - 160512300*z4 + 
         6480*z3*(27124 + 3133*z4 - 2720*z5) + 301936920*z5 + 28480200*z6 + 
         39059460*z7 + 33866208*z8) + 3*Z11*Z12^2*(63499625 + 10951440*z3^2 - 
         4230144*z3z5 - 10862100*z4 + 720*z3*(148120 + 5619*z4 - 41760*z5) + 
         54322440*z5 + 43143000*z6 - 7072020*z7 + 60602688*z8) + 
       Z11^3*(2845906885 + 723981200*z3^2 - 316514304*z3z5 + 223743660*z4 + 
         240*z3*(13019312 + 1741953*z4 - 9312480*z5) + 1091804360*z5 + 
         2495581400*z6 - 1871654900*z7 + 4534507008*z8)))/225 + 
    (T211*Y1*(-18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
         23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 9282880*z5 + 
         60090400*z6 - 14377840*z7 + 45154944*z8) - 
       9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
         240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 6760800*z6 - 
         272721840*z7 + 242410752*z8) + Z11^2*(50292508885 + 
         12316257600*z3^2 - 5468829696*z3z5 + 6227495280*z4 + 
         240*z3*(207829337 + 29053944*z4 - 160840080*z5) + 13518388800*z5 + 
         42991317600*z6 - 34511059920*z7 + 78348580992*z8)))/1350 + 
    (8*T120*T200^2*(4052093175 + 878091840*z3^2 + 129024000*z3^3 - 
       2703062016*z3z5 + 5647688280*z4 + 360*z3*(-27331529 + 1695792*z4 - 
         7806600*z5) - 10933922880*z5 + 2875284000*z6 - 8778229200*z7 + 
       4585367232*z8 + 1904896000*z9))/675 + 
    T102*((-72*T111*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 
         7474320*z4 + 160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 
         42907600*z6 - 33641920*z7 + 74565072*z8))/25 + 
      (16*T220*(5584148685 + 2184820560*z3^2 + 1204473600*z3^3 + 
         3346728192*z3z5 - 2278746270*z4 + 13140312480*z5 + 
         90*z3*(79625797 + 407232*z4 + 52399440*z5) - 7102906200*z6 + 
         25686004680*z7 - 20230208784*z8 + 25359648800*z9))/675) + 
    T300*((-4*T111*Y1*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 
         394039440*z4 + 480*z3*(3409957 + 470484*z4 - 2756160*z5) + 
         79566720*z5 + 1518705600*z6 - 1297317120*z7 + 2684342592*z8))/25 + 
      (8*T220*(14563710825 - 1157287680*z3^2 + 1877760000*z3^3 + 
         3165889536*z3z5 + 777615120*z4 + 8690456160*z5 + 
         2880*z3*(3392087 + 356652*z4 + 1928880*z5) - 307375200*z6 + 
         21511323360*z7 - 17083783872*z8 + 38711046400*z9))/675) + 
    (T220*(405*Z12^3*(305609499 - 117196032*z3^2 + 20551680*z3^3 - 
         27039744*z3z5 + 36275760*z4 + 96*z3*(1380607 + 56964*z4 - 
           1067760*z5) + 224024448*z5 + 45049920*z6 + 383590848*z7 + 
         53491968*z8 + 478250240*z9) + 45*Z11^2*Z12*(-1969941467 - 
         2447137536*z3^2 + 288368640*z3^3 + 1501120512*z3z5 + 1663412688*z4 - 
         10310228352*z5 + 96*z3*(-61205803 + 6447132*z4 + 13098480*z5) - 
         377851200*z6 - 12878670144*z7 - 10360825344*z8 + 5682512640*z9) - 
       9*Z11*Z12^2*(20619068145 + 46601349120*z3^2 + 7760332800*z3^3 + 
         398877696*z3z5 + 10042079760*z4 - 1440*z3*(-13911329 + 6651804*z4 - 
           43704720*z5) + 30802556160*z5 + 40368945600*z6 - 5812090560*z7 + 
         63839337408*z8 + 158960172800*z9) + 
       Z11^3*(2352656306625 + 2130885504000*z3^2 + 873124300800*z3^3 + 
         2324272776192*z3z5 - 1592340234480*z4 - 
         1440*z3*(-3316868701 + 59965308*z4 - 3169218960*z5) + 
         9144358421760*z5 - 4739401569600*z6 + 17019752253120*z7 - 
         12210649694784*z8 + 17555111622400*z9)))/36450 + 
    T011*((-4*T200^2*Y1*(873425125 + 160136000*z3^2 - 79377408*z3z5 + 
         11230800*z4 + 720*z3*(1186135 + 143048*z4 - 777360*z5) + 
         391653120*z5 + 862762400*z6 - 275566000*z7 + 1137191616*z8))/75 - 
      (8*T300*Y1*(3*Z12*(8070815 + 7614240*z3^2 - 808704*z3z5 + 7171200*z4 + 
           120*z3*(-217049 + 20016*z4 - 49680*z5) - 8063520*z5 - 
           18958800*z6 - 33550440*z7 + 11585808*z8) + 
         2*Z11*(1198636525 + 304156560*z3^2 - 129796992*z3z5 + 178395480*z4 + 
           60*z3*(18696197 + 2795760*z4 - 15303600*z5) + 241924320*z5 + 
           1015343400*z6 - 863678940*z7 + 1859522184*z8)))/75 + 
      (4*T211*(3*Z12*(-185258955 + 98337920*z3^2 - 539136*z3z5 - 
           33628560*z4 - 160*z3*(123611 + 177012*z4 - 1816380*z5) + 
           89373440*z5 - 15222400*z6 + 27549760*z7 + 7723872*z8) + 
         Z11*(6971319315 + 821973760*z3^2 - 173062656*z3z5 + 1606467600*z4 - 
           160*z3*(-7509709 + 1439676*z4 - 3435300*z5) - 5349974720*z5 + 
           3446243200*z6 - 9066545920*z7 + 2479362912*z8)))/225 + 
      T200*((Y1*(18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
             23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 
             9282880*z5 + 60090400*z6 - 14377840*z7 + 45154944*z8) + 
           9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
             240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 
             6760800*z6 - 272721840*z7 + 242410752*z8) - 
           Z11^2*(50292508885 + 12316257600*z3^2 - 5468829696*z3z5 + 
             6227495280*z4 + 240*z3*(207829337 + 29053944*z4 - 160840080*
                z5) + 13518388800*z5 + 42991317600*z6 - 34511059920*z7 + 
             78348580992*z8)))/675 - 
        (16*T111*(25194200355 + 8544913920*z3^2 + 3429849600*z3^3 + 
           9891445248*z3z5 - 10709193600*z4 + 44726682240*z5 + 
           2160*z3*(16852837 + 848268*z4 + 1363530*z5) - 25587874800*z6 + 
           100487718000*z7 - 64671988896*z8 + 76293534400*z9))/675) - 
      (16*T111*(15*Z11*Z12*(-445462629 - 201549168*z3^2 + 2822400*z3^3 + 
           99501696*z3z5 + 38047968*z4 - 360*z3*(1903033 + 64620*z4 - 
             560130*z5) - 682325064*z5 - 219478680*z6 - 494436816*z7 - 
           988380792*z8 - 23890720*z9) - 27*Z12^2*(88816925 + 
           152341560*z3^2 + 37641600*z3^3 + 17941824*z3z5 + 71843040*z4 - 
           120*z3*(-638359 + 220968*z4 - 3100605*z5) + 78223980*z5 + 
           198427500*z6 - 172087080*z7 + 218356452*z8 + 804309200*z9) + 
         Z11^2*(113802100425 + 98354754360*z3^2 + 42834326400*z3^3 + 
           115898122944*z3z5 - 81974784240*z4 - 360*z3*(-629910433 + 
             17146548*z4 - 640707075*z5) + 446736218940*z5 - 
           246260798100*z6 + 852608064240*z7 - 631841581188*z8 + 
           865596995600*z9)))/2025) + 
    T120*((4*T202*(135230895 + 129707072*z3^2 + 28892160*z3^3 + 
         58738176*z3z5 - 69208872*z4 + 611440800*z5 + 
         8*z3*(52976377 + 5213808*z4 + 2409120*z5) - 16863040*z6 + 
         687287328*z7 + 4743648*z8 + 588163200*z9))/15 - 
      (4*T300*(15*Z12*(130983985 - 6406272*z3^2 + 12533760*z3^3 - 
           27081216*z3z5 + 67424976*z4 + 1152*z3*(84313 + 52785*z4 - 
             130210*z5) + 80931264*z5 - 320690880*z6 + 832384224*z7 + 
           10621152*z8 + 271493120*z9) + Z11*(26801701885 + 
           20637951360*z3^2 + 3075379200*z3^3 + 4556072448*z3z5 - 
           7000945200*z4 + 1920*z3*(26103629 + 2552103*z4 - 1065330*z5) + 
           73905489600*z5 + 5349249600*z6 + 44985452640*z7 + 18901780704*z8 + 
           62164774400*z9)))/225 - 
      (2*T102*(3*Z12*(-38439345 + 466254720*z3^2 + 343296000*z3^3 + 
           91196928*z3z5 + 38934000*z4 - 8640*z3*(-18847 + 51198*z4 - 
             306500*z5) + 597309120*z5 + 274939200*z6 - 2696194080*z7 + 
           1153198944*z8 + 6123155200*z9) + Z11*(179803269135 + 
           115900721280*z3^2 + 43363584000*z3^3 + 100783056384*z3z5 - 
           74333054160*z4 + 537884677440*z5 + 5760*z3*(55554715 + 
             2203479*z4 + 24197130*z5) - 161827473600*z6 + 828352942560*z7 - 
           453478510368*z8 + 897047084800*z9)))/675 + 
      (135*Z12^4*(26858523 - 5386176*z3^2 + 4101120*z3^3 - 26096256*z3z5 + 
          5850576*z4 + 288*z3*(-48634 + 1356*z4 - 231015*z5) + 7804368*z5 - 
          42621120*z6 + 143829000*z7 - 82516968*z8 + 47968640*z9) + 
        270*Z11*Z12^3*(-84811273 - 32848320*z3^2 + 6359040*z3^3 + 
          74151936*z3z5 - 10350576*z4 - 192*z3*(300409 + 22950*z4 - 
            684495*z5) - 37998048*z5 - 127283520*z6 + 241774560*z7 - 
          457771392*z8 + 97109760*z9) + 6*Z11^3*Z12*(6348701385 + 
          1274571840*z3^2 + 1041868800*z3^3 + 1614422016*z3z5 + 
          794648880*z4 + 15012484320*z5 + 960*z3*(3097526 + 276210*z4 + 
            3514455*z5) - 8040076800*z6 + 21220058400*z7 - 6236773632*z8 + 
          21888070400*z9) + 12*Z11^2*Z12^2*(1941608805 - 338052960*z3^2 + 
          1079078400*z3^3 + 3318781248*z3z5 + 521674560*z4 + 8075072520*z5 + 
          720*z3*(-1070473 + 733020*z4 + 10406355*z5) - 4994751600*z6 + 
          16262042220*z7 - 14517720396*z8 + 23070452800*z9) - 
        Z11^4*(218993266945 + 105329601600*z3^2 + 52089984000*z3^3 + 
          144767585664*z3z5 - 91313966160*z4 - 480*z3*(-617444540 + 
            3155148*z4 - 525466935*z5) + 467276989200*z5 - 273798969600*z6 + 
          968279227080*z7 - 809749220328*z8 + 1063123849600*z9))/6075) + 
    T011^2*(-16*T102*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 
        20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
        48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
        104872968*z8 + 158646656*z9) - 
      (8*T300*(40553008425 + 13314818880*z3^2 + 4817894400*z3^3 + 
         9733188096*z3z5 - 1644728760*z4 + 41406032160*z5 + 
         360*z3*(106369571 + 6962112*z4 + 40476240*z5) - 436190400*z6 + 
         53986217760*z7 - 28576154592*z8 + 101438595200*z9))/225 - 
      (8*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 2255040*z3z5 + 
           9250200*z4 + 105669108*z5 + 36*z3*(1477663 + 301518*z4 + 
             940560*z5) + 4150260*z6 + 36487998*z7 + 59348700*z8 + 
           200890720*z9) - 45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 
           21715200*z3^3 - 80419392*z3z5 + 186551928*z4 + 
           12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 184691124*z5 + 
           1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 480993760*z9) - 
         54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 43257600*z3^3 + 
           69574464*z3z5 + 157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 
             17711520*z5) - 752086890*z5 + 569766150*z6 - 677328915*z7 + 
           74129472*z8 + 835412000*z9) + 10*Z11^3*(17253366039 + 
           15566502816*z3^2 + 7839083520*z3^3 + 22055644224*z3z5 - 
           16285532004*z4 - 18*z3*(-2094344339 + 80996418*z4 - 
             2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
           166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/6075 - 
      (2*T200*(3*Z12*(-15521766435 + 4280607360*z3^2 + 1540454400*z3^3 + 
           1570876416*z3z5 + 3021915600*z4 - 5760*z3*(2558920 + 449523*z4 - 
             4583100*z5) + 3939131520*z5 - 10021737600*z6 + 5878493280*z7 - 
           10206378432*z8 + 31984441600*z9) + 
         Z11*(951331666725 + 519473358720*z3^2 + 199118592000*z3^3 + 
           485482180608*z3z5 - 326839641840*z4 + 2259709263360*z5 + 
           2880*z3*(488411303 + 9759834*z4 + 281120760*z5) - 
           873831772800*z6 + 3675621978720*z7 - 2356564358016*z8 + 
           4107512608000*z9)))/2025) + 
    T200*((2*T211*Y1*(873425125 + 160136000*z3^2 - 79377408*z3z5 + 
         11230800*z4 + 720*z3*(1186135 + 143048*z4 - 777360*z5) + 
         391653120*z5 + 862762400*z6 - 275566000*z7 + 1137191616*z8))/75 + 
      (2*T111*Y1*(Z12*(147350585 + 9794880*z3^2 - 1617408*z3z5 - 
           11133360*z4 + 36732480*z5 - 720*z3*(-356081 + 42120*z4 + 
             12240*z5) + 337989600*z6 + 17160240*z7 + 23171616*z8) - 
         5*Z11*(1929049387 + 435070784*z3^2 - 190232064*z3z5 + 302101872*z4 + 
           48*z3*(36177533 + 4899864*z4 - 27985680*z5) + 318932352*z5 + 
           1491088160*z6 - 1228765552*z7 + 2725338528*z8)))/75 + 
      (T120*(60*Z12^2*(411611137 + 16379040*z3^2 + 2511360*z3^3 - 
           110958336*z3z5 + 73255536*z4 + 72*z3*(833829 + 774816*z4 - 
             4487080*z5) + 193134720*z5 - 54957120*z6 + 665753496*z7 + 
           363722832*z8 + 116588480*z9) - 8*Z11*Z12*(-1411968935 + 
           1011675360*z3^2 + 401472000*z3^3 + 346540032*z3z5 + 423393840*z4 - 
           120*z3*(2205347 + 3219696*z4 - 23884680*z5) + 676167840*z5 - 
           1457124000*z6 + 3115263480*z7 - 1196057664*z8 + 7769912000*z9) - 
         20*Z11^2*(9092375507 + 6353966880*z3^2 + 1793825280*z3^3 + 
           3733910784*z3z5 - 3049249104*z4 + 23276266368*z5 + 
           24*z3*(673532347 + 23176992*z4 + 198242280*z5) - 5710351680*z6 + 
           33573093528*z7 - 14632820208*z8 + 36777533120*z9)))/675 + 
      (8*T220*(Z11*(9331211585 + 179477280*z3^2 + 1508889600*z3^3 + 
           4435160832*z3z5 - 3545442720*z4 + 18469057200*z5 + 
           360*z3*(38981063 + 1998780*z4 + 6203040*z5) - 10944792000*z6 + 
           42973994400*z7 - 30084167664*z8 + 32766729600*z9) + 
         40*Z12*(15839004*z3^2 + 1601280*z3^3 + z3*(9147495 - 6175980*z4 + 
             1802880*z5) + 2*(5521991 - 445824*z3z5 + 2053557*z4 + 
             15924573*z5 + 5859060*z6 + 13241406*z7 + 984798*z8 + 
             22606160*z9))))/675) + 
    T020*((8*T200^2*(24*Z12*(7495120 + 12535680*z3^2 + 6768000*z3^3 + 
           11407392*z3z5 + 31273425*z4 - 85396140*z5 - 
           45*z3*(757183 + 282496*z4 + 305640*z5) + 42561300*z6 + 
           63499560*z7 - 126382734*z8 + 99922000*z9) + 
         5*Z11*(-2625236005 + 1432806912*z3^2 + 401126400*z3^3 + 
           1799117568*z3z5 - 2129038920*z4 - 72*z3*(10204637 + 6592928*z4 - 
             29176680*z5) + 6905632032*z5 - 7659825120*z6 + 14292056160*z7 - 
           12818348496*z8 + 5922185600*z9)))/2025 + 
      (8*T300*(-30*Z12^2*(-10831083 - 95605272*z3^2 + 9665280*z3^3 + 
           24160032*z3z5 + 18437868*z4 - 54*z3*(-607795 + 19448*z4 - 
             983880*z5) + 10664136*z5 + 7925040*z6 - 76744800*z7 - 
           87558894*z8 + 222530720*z9) + 3*Z11*Z12*(-2923839405 - 
           233479200*z3^2 + 173030400*z3^3 + 231735168*z3z5 - 831101760*z4 - 
           120*z3*(10803977 + 2665320*z4 - 51186360*z5) - 84411840*z5 + 
           491013600*z6 - 3130698240*z7 - 825632136*z8 + 5459254400*z9) + 
         2*Z11^2*(9642524375 + 7507080360*z3^2 + 6301612800*z3^3 + 
           18660557088*z3z5 - 4392770220*z4 - 90*z3*(-55918445 + 
             46655368*z4 - 588806520*z5) + 12575140920*z5 - 31107542400*z6 + 
           91002663360*z7 - 118477083726*z8 + 129288023200*z9)))/2025 + 
      (4*T102*(6*Z11*Z12*(-2956380595 - 702185760*z3^2 + 62265600*z3^3 + 
           524211264*z3z5 + 65388240*z4 - 240*z3*(15177937 + 1853316*z4 - 
             11757060*z5) - 2698493760*z5 - 1487847600*z6 - 283590360*z7 - 
           5154056028*z8 + 1111608800*z9) - 9*Z12^2*(525140125 + 
           704803680*z3^2 + 189676800*z3^3 + 75650112*z3z5 + 393666480*z4 - 
           240*z3*(-2162561 + 164556*z4 - 7463220*z5) + 88205760*z5 + 
           1069196400*z6 - 903143400*z7 + 1074637476*z8 + 4467599200*z9) + 
         5*Z11^2*(38991269115 + 35512554528*z3^2 + 16072554240*z3^3 + 
           43847199936*z3z5 - 30228082416*z4 - 144*z3*(-554175233 + 
             20828556*z4 - 629367300*z5) + 159929841600*z5 - 93446374320*z6 + 
           317520239112*z7 - 244085028372*z8 + 325813626400*z9)))/2025 - 
      (2*T202*(3*Z12*(-7253677035 + 2432672640*z3^2 + 255283200*z3^3 + 
           371506176*z3z5 - 941472720*z4 - 27360*z3*(93557 + 37476*z4 - 
             405600*z5) + 2206440000*z5 - 1667534400*z6 + 2694196800*z7 - 
           2862620352*z8 + 6807488000*z9) + Z11*(169914405285 + 
           76724069760*z3^2 + 34513920000*z3^3 + 96371887104*z3z5 - 
           11998365840*z4 - 1440*z3*(-67409819 + 14282316*z4 - 
             179949600*z5) + 92795474880*z5 - 128538820800*z6 + 
           435700676160*z7 - 566908175808*z8 + 708185676800*z9)))/6075 + 
      (81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) - 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) + 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) + 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) + 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) + 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/218700 + 
      T200*((64*T300*(-128581528 + 108211392*z3^2 + 17688960*z3^3 + 
           101562336*z3z5 - 114786189*z4 - 9*z3*(16724169 + 2903584*z4 - 
             31245360*z5) + 504986472*z5 - 445217580*z6 + 747052488*z7 - 
           585228402*z8 + 261157840*z9))/135 + 
        (4*T102*(53365139505 + 47420824320*z3^2 + 22501094400*z3^3 + 
           76831421184*z3z5 - 80454340800*z4 - 720*z3*(-209012369 + 
             4295016*z4 - 115353720*z5) + 305621419680*z5 - 226026712800*z6 + 
           638830618560*z7 - 485845689168*z8 + 434826121600*z9))/2025 + 
        (81*Z12^3*(-259343355 - 201089280*z3^2 + 34560000*z3^3 + 
            87174144*z3z5 - 196775280*z4 + 2740597760*z5 - 
            160*z3*(587167 + 1068732*z4 + 2867400*z5) - 268689600*z6 + 
            2176220320*z7 - 547524288*z8 + 16723200*z9) + 
          9*Z11^2*Z12*(-46602746005 - 8312843520*z3^2 + 227174400*z3^3 + 
            963062784*z3z5 + 348758640*z4 - 480*z3*(115222855 + 23452044*z4 - 
              135128760*z5) + 17292069120*z5 - 19959048000*z6 + 
            15272208480*z7 - 19003128768*z8 + 6144121600*z9) - 
          9*Z11*Z12^2*(24559933515 + 4648296960*z3^2 + 5325465600*z3^3 + 
            7916838912*z3z5 + 3342628080*z4 - 41378797440*z5 + 
            4320*z3*(7567315 + 1195892*z4 + 12498920*z5) + 39817425600*z6 - 
            51650866080*z7 + 1653768576*z8 + 140701254400*z9) + 
          Z11^3*(778037937515 + 1197043891200*z3^2 + 636993792000*z3^3 + 
            1757379483648*z3z5 - 1105943193360*z4 - 
            1440*z3*(-1596753333 + 167869444*z4 - 3049416600*z5) + 
            5517323729280*z5 - 3740939208000*z6 + 11888354774880*z7 - 
            10285717706496*z8 + 13092904979200*z9))/36450)))}


==> anc/rge/even/T200_rge_1_6.m <==
{24*T102 + 96*T300 + T200*((56*Z11)/3 - 8*Z12), 
 (-1312*T002*T200)/3 + 48*T200^2 + (488*T202)/3 - 768*T300*Z11 + 
  T102*((-832*Z11)/3 + 16*Z12) + T200*((-352*Z11^2)/3 + 16*Z11*Z12 + 
    32*Z12^2), (32*T200^2*(373*Z11 + 87*Z12))/3 + 
  16*T300*(36*Z11*Z12*(-1 + z3) - 3*Z12^2*(35 + 18*z3) + 
    Z11^2*(583 + 378*z3)) + T200*(16200*T102 - 864*T300 + 
    2*Z12^3*(161 - 48*z3) - (2*Z11^2*Z12*(575 + 48*z3))/3 - 
    (2*Z11*Z12^2*(445 + 432*z3))/3 + Z11^3*(8534/9 + 672*z3)) - 
  (8*T202*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3)))/3 + 
  (2*T102*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
     Z11^2*(5501 + 3528*z3)))/3 + 
  T002*(336*T300*(95 + 72*z3) + T102*(7176 + 4032*z3) + 
    (8*T200*(-(Z12*(421 + 48*z3)) + 7*Z11*(679 + 432*z3)))/3), 
 T200^3*(50432 - 26112*z3) + 256*T300^2*(-1105 + 312*z3 - 930*z5) - 
  128*T002^2*T200*(2375 + 2138*z3 - 462*z4 + 2920*z5) - 
  24*T102^2*(9825 + 4768*z3 + 5840*z5) + 
  (32*T300*(9*Z11^2*Z12*(2227 + 678*z3 + 333*z4 - 1440*z5) + 
     81*Z12^3*(-183 + 90*z3 + 3*z4 - 40*z5) + 
     27*Z11*Z12^2*(617 + 774*z3 + 261*z4 + 780*z5) - 
     Z11^3*(90143 + 123666*z3 - 29889*z4 + 170700*z5)))/27 - 
  (8*T200^2*(9*Z12^2*(-8537 + 1872*z3 + 2400*z5) + 
     6*Z11*Z12*(-6625 + 7824*z3 + 7200*z5) + 
     Z11^2*(310135 + 159312*z3 + 202080*z5)))/27 + 
  (8*T202*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
     9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
     Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/27 + 
  T002*((-16*T200^2*(107555 + 142848*z3 - 9600*z5))/9 + 
    8*T202*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
    T102*(288*Z12*(65 + 12*z3 + 14*z4) - 64*Z11*(4834 + 5270*z3 - 1365*z4 + 
        7300*z5)) + (32*T200*(9*Z12^2*(1097 + 196*z3 + 324*z4 + 5360*z5) + 
       Z11*Z12*(26653 + 16920*z3 + 2736*z4 + 19440*z5) - 
       18*Z11^2*(13671 + 14022*z3 - 3822*z4 + 20240*z5)))/27 - 
    (16*T300*(Z12*(-4673 - 22608*z3 + 2088*z4 + 33120*z5) + 
       Z11*(241403 + 304272*z3 - 74088*z4 + 439680*z5)))/3) + 
  T102*(-16*T300*(65321 + 20032*z3 - 12096*z4 + 44480*z5) - 
    (2*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
       9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
       Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
       Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/27) + 
  T200*((8*T202*(106469 + 52128*z3 + 19200*z5))/9 - 
    (256*T300*(-9*Z12*(-341 + 2*z3 + 12*z4) + 
       Z11*(14497 + 3450*z3 - 972*z4 + 4800*z5)))/9 - 
    16*T102*(8*Z12*(-385 + 276*z3 + 18*z4 + 450*z5) + 
      Z11*(45407 + 23840*z3 - 1296*z4 + 36240*z5)) + 
    (-81*Z12^4*(-1897 + 624*z3 + 2160*z4) + 324*Z11*Z12^3*
       (-3503 + 1392*z3 - 1632*z4 + 1120*z5) + 162*Z11^2*Z12^2*
       (-325 + 5232*z3 - 48*z4 + 11200*z5) + 36*Z11^3*Z12*
       (18785 + 10928*z3 + 5376*z4 + 12960*z5) - 
      Z11^4*(2570551 + 3132912*z3 - 960336*z4 + 4402560*z5))/243), 
 (-4*T200^3*(3*Z12*(-134785 - 48240*z3 + 32640*z3^2 - 103104*z4 - 28032*z5 + 
       24000*z6) + Z11*(2629831 - 4482288*z3 + 1808256*z3^2 + 742464*z4 - 
       3831168*z5 + 1329600*z6)))/9 + 
  128*T300^2*(Z12*(27049 - 16836*z3 + 14880*z3^2 - 4176*z4 - 23964*z5 + 
      9300*z6 + 19845*z7) + Z11*(174259 + 23988*z3 + 55392*z3^2 - 5040*z4 + 
      73644*z5 - 34500*z6 + 186543*z7)) + 
  (32*T102^2*(3*Z12*(-89045 - 22344*z3 + 32328*z3^2 - 15660*z4 + 43668*z5 - 
       27000*z6 + 83349*z7) + Z11*(3684032 + 3848496*z3 + 64008*z3^2 - 
       716580*z4 + 6285780*z5 - 1603800*z6 + 8053101*z7)))/9 + 
  T300*((-4*Z11^3*Z12*(1970695 + 1896888*z3 + 157296*z3^2 + 264312*z4 + 
       339744*z5 + 2065800*z6 - 920808*z7))/27 + 
    (64*T202*(-446823 - 255092*z3 + 17932*z3^2 + 52572*z4 - 304848*z5 + 
       168250*z6 - 833490*z7))/3 + 12*Z11*Z12^3*(45105 - 13816*z3 + 
      8976*z3^2 + 6216*z4 + 10144*z5 - 1800*z6 + 24696*z7) + 
    Z12^4*(48583 - 47808*z3 - 14640*z3^2 + 37080*z4 - 74256*z5 + 10200*z6 + 
      95256*z7) - 2*Z11^2*Z12^2*(97427 + 201440*z3 + 252048*z3^2 + 82872*z4 - 
      27344*z5 + 233400*z6 + 412776*z7) + 
    (Z11^4*(37251821 + 75567552*z3 + 5167344*z3^2 - 28601784*z4 + 
       158507472*z5 - 58227000*z6 + 183812328*z7))/27) + 
  (T202*(54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
       51600*z6 - 183456*z7) + 6*Z11^2*Z12*(3750163 + 2624520*z3 - 
       164832*z3^2 + 1012536*z4 + 556608*z5 + 2614800*z6 + 804384*z7) + 
     6*Z11*Z12^2*(645479 + 1288728*z3 + 1946976*z3^2 + 1465416*z4 - 
       1092864*z5 + 1921200*z6 + 7747488*z7) - 
     2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
       232636800*z5 - 85526000*z6 + 267097824*z7)))/81 + 
  T002^2*(48*T102*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + 64*T300*(486579 + 766208*z3 + 60888*z3^2 - 
      304632*z4 + 1646820*z5 - 635100*z6 + 1992438*z7) + 
    (16*T200*(3*Z12*(-375941 - 139332*z3 + 91296*z3^2 + 42228*z4 - 
         708912*z5 + 86400*z6 - 137592*z7) + 
       Z11*(32626961 + 43319292*z3 + 1734912*z3^2 - 13546332*z4 + 
         81340848*z5 - 28537200*z6 + 99288504*z7)))/27) + 
  T102*((8*T202*(-6187369 - 6036288*z3 + 329904*z3^2 + 1380456*z4 - 
       9572544*z5 + 2961000*z6 - 10954440*z7))/9 + 
    (64*T300*(Z12*(-2015 - 50274*z3 + 32496*z3^2 + 38196*z4 + 229440*z5 + 
         600*z6 + 365148*z7) + 2*Z11*(1384132 + 1190141*z3 + 28760*z3^2 - 
         359850*z4 + 2367024*z5 - 832900*z6 + 3109050*z7)))/3 + 
    (2*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
         1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
         346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
       27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 67776*z5 + 
         191400*z6 + 589176*z7) - Z11^3*Z12*(7596031 + 3631032*z3 + 
         927600*z3^2 + 4813632*z4 - 9822912*z5 + 9256200*z6 + 2190888*z7) + 
       Z11^4*(30602745 + 56616260*z3 + 2563004*z3^2 - 24515652*z4 + 
         124701012*z5 - 48673150*z6 + 133752654*z7)))/81) + 
  T200^2*(12*T102*(89191 + 642416*z3 + 52992*z3^2 - 246336*z4 + 829440*z5 - 
      163200*z6) - (16*T300*(602395 - 513456*z3 + 283968*z3^2 + 212976*z4 - 
       494400*z5 + 208800*z6))/3 + 
    (2*(27*Z12^3*(13285 + 105936*z3 + 79104*z3^2 - 2016*z4 - 64320*z5 - 
         24000*z6) + 9*Z11*Z12^2*(-2956069 + 292656*z3 + 258048*z3^2 - 
         241056*z4 - 594240*z5 - 763200*z6 - 2032128*z7) + 
       3*Z11^2*Z12*(-3683389 + 83760*z3 + 2552064*z3^2 - 796320*z4 + 
         2025024*z5 - 897600*z6 + 3556224*z7) + 
       Z11^3*(76207789 + 73360848*z3 + 4704768*z3^2 - 14491872*z4 + 
         124994112*z5 - 28958400*z6 + 153933696*z7)))/81) + 
  T200*((4*T202*(Z11*(-47589983 - 47280288*z3 + 6001152*z3^2 + 8159904*z4 - 
         77594880*z5 + 15792000*z6 - 73918656*z7) + 
       3*Z12*(246289 - 600864*z3 + 44544*z3^2 - 74592*z4 - 2124288*z5 + 
         336000*z6 - 1439424*z7)))/27 - 
    (8*T300*(3*Z11^2*(-5056435 - 3555012*z3 + 160984*z3^2 + 803580*z4 - 
         6472416*z5 + 1596100*z6 - 7885080*z7) + 
       3*Z12^2*(876101 - 348132*z3 + 257688*z3^2 + 99036*z4 - 124128*z5 + 
         51300*z6 + 158760*z7) - 2*Z11*Z12*(-203875 + 210300*z3 + 
         94488*z3^2 - 39780*z4 + 1233312*z5 + 46500*z6 + 1428840*z7)))/9 + 
    (54*Z11^2*Z12^3*(2364983 - 414336*z3 + 407040*z3^2 + 701136*z4 - 
        1392576*z5 + 1348800*z6 - 296352*z7) - 
      81*Z12^5*(105155 - 90624*z3 + 16128*z3^2 - 36144*z4 + 36288*z5 - 
        43200*z6 + 127008*z7) - 27*Z11*Z12^4*(496559 - 366336*z3 + 
        240000*z3^2 - 783792*z4 + 1101120*z5 - 1401600*z6 + 1397088*z7) - 
      6*Z11^3*Z12^2*(-1583869 + 2176512*z3 + 2249856*z3^2 + 217296*z4 + 
        14450112*z5 - 2851200*z6 + 25020576*z7) - 
      Z11^4*Z12*(41443015 + 25936896*z3 + 6640896*z3^2 + 8595216*z4 + 
        25922496*z5 + 21115200*z6 + 40769568*z7) + 
      3*Z11^5*(40746637 + 71086080*z3 + 2700928*z3^2 - 29439120*z4 + 
        150821568*z5 - 61376000*z6 + 171672480*z7))/972 + 
    (T102*(9*Z12^2*(-5584025 - 1081728*z3 + 907872*z3^2 - 848592*z4 - 
         5085120*z5 - 822000*z6 - 6604416*z7) + 
       18*Z11*Z12*(-3746577 - 479488*z3 + 1566688*z3^2 - 324240*z4 - 
         429888*z5 - 666800*z6 + 2878848*z7) + 
       Z11^2*(576374279 + 607583616*z3 + 17197152*z3^2 - 127348560*z4 + 
         1069211712*z5 - 302358000*z6 + 1374734592*z7)))/27) + 
  T002*((-8*T200^2*(Z11*(-54292877 - 72850944*z3 + 3351552*z3^2 + 
         15899616*z4 - 111388224*z5 + 18196800*z6 - 94620960*z7) + 
       3*Z12*(23599 + 128064*z3 + 219648*z3^2 - 214560*z4 - 3860928*z5 + 
         696000*z6 - 3344544*z7)))/27 - 
    (8*T202*(3*Z12*(-233891 - 312240*z3 + 576*z3^2 + 52272*z4 - 299808*z5 - 
         172800*z6 + 275184*z7) + Z11*(21128261 + 36324528*z3 + 
         2474496*z3^2 - 14151888*z4 + 76504608*z5 - 28072800*z6 + 
         88334064*z7)))/27 + 
    T300*(4*Z11*Z12*(-542121 - 1032480*z3 + 84384*z3^2 + 362160*z4 - 
        1029824*z5 - 493200*z6 + 1312416*z7) - 
      (2*Z12^2*(1777711 + 3151872*z3 + 2606880*z3^2 + 1163952*z4 + 
         3877248*z5 + 3514800*z6 + 9525600*z7))/3 + 
      Z11^2*(331746710/9 + 60914688*z3 + 4892992*z3^2 - 22344480*z4 + 
        (389809408*z5)/3 - 46330400*z6 + 154582848*z7)) + 
    (2*T102*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
         328896*z5 - 1668600*z6 - 804384*z7) - 
       9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
         95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
         9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
         465230304*z7)))/27 + 
    T200*((8*T102*(30837731 + 35463360*z3 - 958320*z3^2 - 7756344*z4 + 
         61616736*z5 - 13595400*z6 + 60773328*z7))/9 - 
      (8*T300*(-13632560*z3 + 1624288*z3^2 + 3709488*z4 - 
         5*(2153581 + 3386880*z5 - 1117520*z6 + 2624832*z7)))/3 + 
      (8*(3*Z11^2*Z12*(-3259181 - 1815648*z3 + 171120*z3^2 - 125784*z4 - 
           4694880*z5 - 393000*z6 - 3693816*z7) + 
         27*Z12^3*(132371 + 75392*z3 - 15408*z3^2 + 20808*z4 + 14400*z5 + 
           131400*z6 + 17640*z7) - 12*Z11*Z12^2*(219841 + 80028*z3 + 
           202836*z3^2 + 174726*z4 + 917616*z5 - 203550*z6 + 2770362*z7) + 
         2*Z11^3*(30112697 + 43755208*z3 + 2185048*z3^2 - 15926244*z4 + 
           87758448*z5 - 33719300*z6 + 105263172*z7)))/81)), 
 (768*T200^4*(112098 + 134656*z3^2 + 580608*z3z5 + 66621*z4 - 74516*z5 + 
     2*z3*(1579 + 544320*z5) + 92680*z6 - 14672*z7 - 1403136*z8))/5 - 
  (32*T002^3*T200*(2405814015 + 1754177760*z3^2 + 780595200*z3^3 + 
     2101355136*z3z5 - 1465108560*z4 - 600*z3*(-7289267 + 102384*z4 - 
       6627744*z5) + 8066898720*z5 - 4353562800*z6 + 15395285160*z7 - 
     11493925272*z8 + 15864665600*z9))/225 - 
  (8*T202^2*(8097078195 + 3049856640*z3^2 + 1479628800*z3^3 + 
     2868037632*z3z5 - 3282822000*z4 + 13371422400*z5 + 
     12960*z3*(947367 + 54984*z4 + 270920*z5) - 7418289600*z6 + 
     33549346080*z7 - 21173768064*z8 + 36592518400*z9))/2025 - 
  (64*T300^2*(9*Z12^2*(-45263960 - 21495960*z3^2 + 388800*z3^3 - 
       44785872*z3z5 - 5165820*z4 + 360*z3*(39173 + 12568*z4 - 320190*z5) + 
       342720*z5 - 1694700*z6 + 24635370*z7 + 104481819*z8 - 1819800*z9) + 
     6*Z11*Z12*(18542160 - 76483080*z3^2 + 4507200*z3^3 + 12437712*z3z5 - 
       9218340*z4 + 51636960*z5 + 360*z3*(16961 + 16488*z4 + 312630*z5) + 
       29938500*z6 + 26810370*z7 - 4080699*z8 + 154542200*z9) + 
     5*Z11^2*(512762760 + 231651144*z3^2 + 73713600*z3^3 + 72709488*z3z5 - 
       70949196*z4 - 72*z3*(-5288533 + 986856*z4 - 5175810*z5) + 
       534393792*z5 - 246409020*z6 + 1026748098*z7 - 651220641*z8 + 
       1679975240*z9)))/225 - 
  (16*T200^3*(-9*Z12^2*(-6613705 + 17675520*z3^2 + 172800*z3^3 - 
       5225472*z3z5 + 5391360*z4 + 60*z3*(209281 + 18336*z4 - 628560*z5) + 
       9835920*z5 + 12004800*z6 + 35929800*z7 + 774144*z8 + 2551200*z9) + 
     6*Z11*Z12*(108148645 + 75456480*z3^2 + 7315200*z3^3 + 22425984*z3z5 + 
       39884040*z4 - 180*z3*(265655 + 232304*z4 - 78960*z5) + 53514000*z5 + 
       12939600*z6 + 135352440*z7 - 99019368*z8 + 108000800*z9) + 
     Z11^2*(258693705 + 952888320*z3^2 + 274464000*z3^3 + 1611436032*z3z5 - 
       1105381440*z4 + 60*z3*(49707823 + 7418976*z4 - 5040*z5) + 
       5207721840*z5 - 2499624000*z6 + 9041887800*z7 - 6890422464*z8 + 
       4052156000*z9)))/675 - 
  (4*T102^2*(-27*Z12^2*(199514705 + 144171360*z3^2 + 39110400*z3^3 - 
       8807616*z3z5 + 118586880*z4 - 137665920*z5 + 
       720*z3*(337273 + 106284*z4 + 354520*z5) + 241628400*z6 - 
       106382520*z7 + 383019732*z8 + 1250362400*z9) + 
     6*Z11*Z12*(-4829377965 - 250045920*z3^2 + 158572800*z3^3 + 
       598891968*z3z5 - 488220480*z4 - 1440*z3*(3045031 + 735030*z4 - 
         4540980*z5) - 704208960*z5 - 2515352400*z6 + 4284461160*z7 - 
       5883156036*z8 + 3573733600*z9) + 
     Z11^2*(237057099165 + 166368284640*z3^2 + 69751008000*z3^3 + 
       181810640448*z3z5 - 114520245120*z4 - 
       720*z3*(-563374729 + 5365476*z4 - 485749080*z5) + 652129200000*z5 - 
       318997429200*z6 + 1280365597800*z7 - 957624793596*z8 + 
       1424816413600*z9)))/2025 + 
  (T202*(27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
       345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
       1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
       2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
     108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
       111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
       480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
       2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
     54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
       309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
         3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
       5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
      (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
       3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
       3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
       15765558400*z9) + Z11^4*(987262807015 + 1140164089920*z3^2 + 
       528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
       1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
       5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
       8491558709664*z8 + 10639160899200*z9)))/36450 + 
  T300*((-8*(243*Z12^5*(-2305320 + 1691100*z3^2 + 28800*z3^3 + 8588592*z3z5 + 
         1498500*z4 - 90*z3*(4083 + 1598*z4 - 161280*z5) - 3723600*z5 + 
         1597500*z6 + 1511250*z7 - 23950809*z8 + 425200*z9) + 
       15*Z11^4*Z12*(-240710778 - 141873588*z3^2 + 3139200*z3^3 + 
         69070320*z3z5 - 554148*z4 + 18*z3*(-21430183 + 799722*z4 - 
           1977600*z5) - 152743752*z5 - 353537820*z6 + 167993766*z7 - 
         763004205*z8 + 49249840*z9) + 81*Z11*Z12^4*
        (8723310 - 22700340*z3^2 + 1785600*z3^3 - 52180848*z3z5 + 
         18787140*z4 + 450*z3*(-67 + 11202*z4 - 196656*z5) - 28428120*z5 + 
         7839900*z6 - 43482330*z7 + 113184621*z8 + 68698400*z9) + 
       54*Z11^2*Z12^3*(227237565 + 5349780*z3^2 + 10684800*z3^3 + 
         13852944*z3z5 + 9738360*z4 + 124546140*z5 + 
         90*z3*(567917 + 112938*z4 + 1575360*z5) - 41002200*z6 + 
         79148520*z7 - 58621563*z8 + 370638800*z9) - 
       18*Z11^3*Z12^2*(57365795 + 664393500*z3^2 + 59097600*z3^3 - 
         107452656*z3z5 + 149909040*z4 - 90*z3*(-1990507 + 2443594*z4 - 
           9492720*z5) - 237556620*z5 + 901440000*z6 - 1350578280*z7 + 
         1106919837*z8 + 1247486400*z9) + 
       Z11^5*(13730014440 + 18726222060*z3^2 + 8775532800*z3^3 + 
         24816089232*z3z5 - 17127062820*z4 - 90*z3*(-430075877 + 
           22181214*z4 - 579151440*z5) + 88159521600*z5 - 55214732700*z6 + 
         177432670890*z7 - 140100193539*z8 + 176122124000*z9)))/6075 + 
    (8*T202*(3*Z12*(285379005 - 77406720*z3^2 + 85248000*z3^3 + 
         348820992*z3z5 + 80827920*z4 - 480*z3*(873847 + 338214*z4 - 
           6890100*z5) + 3204252480*z5 + 98976000*z6 - 1491672960*z7 - 
         82841184*z8 + 3951968000*z9) + Z11*(57589524685 + 18406373760*z3^2 + 
         11100672000*z3^3 + 23710330368*z3z5 - 16517948400*z4 - 
         1440*z3*(-50477981 + 171218*z4 - 32291940*z5) + 96120659520*z5 - 
         49856644800*z6 + 216821220480*z7 - 153500269536*z8 + 
         258383040000*z9)))/675) + 
  T002^2*((8*T202*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/225 - 
    (16*T200^2*(47862987885 + 43867537920*z3^2 + 13476556800*z3^3 + 
       37710738432*z3z5 - 39946249440*z4 + 155731331520*z5 + 
       6480*z3*(393672*z4 + 581*(33171 + 12160*z5)) - 86745916800*z6 + 
       368636642640*z7 - 201795084864*z8 + 257462643200*z9))/2025 + 
    (16*T102*(9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
         200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
         17878620*z7 + 55923804*z8) - 4*Z11*(1769979030 + 1456806420*z3^2 + 
         683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
         150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
         4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
     225 - (8*T300*(3*Z12*(176656365 - 311928960*z3^2 + 142617600*z3^3 + 
         238816512*z3z5 + 758154960*z4 + 295153440*z5 + 
         240*z3*(-6523267 + 185328*z4 + 7474680*z5) + 598747200*z6 - 
         4458182640*z7 - 191141424*z8 + 4142556800*z9) + 
       Z11*(66489688245 + 64236270720*z3^2 + 30308889600*z3^3 + 
         83102360832*z3z5 - 54432529200*z4 - 240*z3*(-571323437 + 
           30190176*z4 - 760701960*z5) + 288030076320*z5 - 179450059200*z6 + 
         587406990480*z7 - 463931270064*z8 + 612471356800*z9)))/225 + 
    (16*T200*(27*Z12^2*(358203895 + 77202000*z3^2 + 115776000*z3^3 + 
         189444096*z3z5 + 178585200*z4 + 871427040*z5 + 
         60*z3*(651727 + 126360*z4 + 17215800*z5) + 12778200*z6 + 
         307679280*z7 - 444487392*z8 + 2745931200*z9) + 
       3*Z11*Z12*(7053534555 - 183258720*z3^2 + 570009600*z3^3 + 
         605097216*z3z5 + 145521360*z4 + 360*z3*(17909269 + 3311424*z4 - 
           2887800*z5) + 12509945280*z5 - 4042494000*z6 + 18231757200*z7 - 
         371002032*z8 + 12685446400*z9) - Z11^2*(288281917125 + 
         223549146000*z3^2 + 101011392000*z3^3 + 276021748224*z3z5 - 
         187189006320*z4 - 180*z3*(-2940453073 + 83065320*z4 - 
           3033410760*z5) + 983213252640*z5 - 568534242600*z6 + 
         1943569434960*z7 - 1535162398848*z8 + 2050791208000*z9)))/6075) + 
  T102*((64*T202*(15*Z12*(-12511474 + 3592644*z3^2 + 1595520*z3^3 + 
         1524096*z3z5 + 2116827*z4 - 12*z3*(631885 + 100431*z4 - 
           2212470*z5) - 1828596*z5 - 1303590*z6 + 5117016*z7 - 6461532*z8 + 
         42546800*z9) + Z11*(4166862180 + 2477947020*z3^2 + 1078560000*z3^3 + 
         2830339584*z3z5 - 1914903585*z4 + 10832623980*z5 + 
         60*z3*(114172789 + 1020861*z4 + 81729090*z5) - 5480566050*z6 + 
         20567998020*z7 - 15118765668*z8 + 22130802400*z9)))/675 + 
    (-81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
        65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 412303680*z5 + 
        213098400*z6 + 983774880*z7 - 1014805584*z8 - 143852800*z9) + 
      15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 213903360*z3^3 - 
        4694319360*z3z5 + 9968675040*z4 - 96*z3*(-162268051 + 5228754*z4 - 
          16389120*z5) - 29467033152*z5 + 55669360800*z6 - 93153680928*z7 + 
        69748916400*z8 + 4934060800*z9) - 27*Z11*Z12^4*
       (509117835 + 5055805440*z3^2 + 896716800*z3^3 + 2024434944*z3z5 + 
        1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 1712640*z5) - 
        1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 7650680688*z8 + 
        14042201600*z9) - 54*Z11^2*Z12^3*(9145555545 + 3684090240*z3^2 + 
        1576396800*z3^3 + 2465987328*z3z5 + 832373280*z4 + 8865816960*z5 + 
        480*z3*(18325975 + 678402*z4 + 22311360*z5) + 2750148000*z6 + 
        13690178880*z7 - 5293418256*z8 + 37179308800*z9) - 
      6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 2805350400*z3^3 + 
        11545618176*z3z5 - 32405300640*z4 + 4320*z3*(13377817 + 1912414*z4 - 
          4650240*z5) + 174153144960*z5 - 119865463200*z6 + 248037456960*z7 - 
        128407468752*z8 + 75528601600*z9) - 
      5*Z11^5*(164036193721 + 161743341312*z3^2 + 88063119360*z3^3 + 
        253800241920*z3z5 - 201124448352*z4 - 
        288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
        998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
        1528578170640*z8 + 1787324864000*z9))/72900 - 
    (4*T300*(30*Z11*Z12*(-473059425 - 14195328*z3^2 + 138424320*z3^3 + 
         144778752*z3z5 + 329667696*z4 - 48*z3*(15019153 + 742872*z4 - 
           48763680*z5) + 162283584*z5 + 292756800*z6 - 1791696672*z7 - 
         78719904*z8 + 4367403520*z9) - 3*Z12^2*(6067688505 + 
         1779079680*z3^2 + 773222400*z3^3 + 1466989056*z3z5 + 1408240080*z4 - 
         2160*z3*(-2221795 + 604744*z4 - 4220640*z5) + 10461735360*z5 + 
         3274819200*z6 + 4490886240*z7 - 331286112*z8 + 17802457600*z9) + 
       Z11^2*(345875768045 + 223541118720*z3^2 + 100825804800*z3^3 + 
         266248622592*z3z5 - 158416602480*z4 - 
         720*z3*(-726163237 + 17485496*z4 - 757022880*z5) + 888482105280*z5 - 
         500736211200*z6 + 1825116720480*z7 - 1432600284384*z8 + 
         2068608371200*z9)))/675) + 
  T200^2*((8*T202*(-108280743 + 243700608*z3^2 + 10321920*z3^3 - 
       31726080*z3z5 - 269340912*z4 + 305547648*z5 - 
       192*z3*(-2256551 + 147036*z4 + 1663920*z5) - 439817280*z6 + 
       865711872*z7 - 292286880*z8 + 152391680*z9))/45 - 
    (64*T300*(3*Z12*(55829115 + 147241440*z3^2 + 5644800*z3^3 + 
         6438528*z3z5 + 56095200*z4 + 21381840*z5 - 
         1440*z3*(-12143 + 30375*z4 + 54270*z5) + 36543600*z6 + 
         125653320*z7 - 92240856*z8 + 83339200*z9) + 
       Z11*(-985614705 + 312305760*z3^2 + 184665600*z3^3 + 1263040128*z3z5 - 
         1102148640*z4 + 4320*z3*(663960 + 143123*z4 - 129390*z5) + 
         3797629200*z5 - 2421435600*z6 + 7314280200*z7 - 6062912856*z8 + 
         2726382400*z9)))/675 - 
    (8*T102*(3*Z12*(1500189525 - 565004160*z3^2 + 270720000*z3^3 + 
         274088448*z3z5 + 680689440*z4 + 2407452480*z5 - 
         12960*z3*(-91569 + 444*z4 + 44320*z5) - 664848000*z6 + 
         6672075840*z7 - 2444937696*z8 + 3996880000*z9) + 
       Z11*(40546074195 + 32984720640*z3^2 + 10028160000*z3^3 + 
         33670950912*z3z5 - 28841045760*z4 + 151925238720*z5 + 
         25920*z3*(2885729 + 64374*z4 + 736280*z5) - 68134046400*z6 + 
         248701440960*z7 - 158470401024*z8 + 148054640000*z9)))/675 + 
    (-108*Z11*Z12^3*(787671825 + 598944960*z3^2 + 29952000*z3^3 + 
        586123776*z3z5 - 111296160*z4 - 1440*z3*(-5923 + 118752*z4 - 
          886680*z5) + 758018880*z5 + 61135200*z6 + 336774960*z7 - 
        1403129952*z8 + 277702400*z9) - 81*Z12^4*(353778225 - 59466240*z3^2 + 
        9216000*z3^3 - 643479552*z3z5 - 114683040*z4 - 24030720*z5 - 
        4320*z3*(44949 + 17924*z4 + 179160*z5) + 16401600*z6 + 781200*z7 + 
        1661762304*z8 + 300569600*z9) - 12*Z11^3*Z12*
       (-13080926655 + 1082733120*z3^2 + 406886400*z3^3 - 235519488*z3z5 - 
        361994400*z4 - 1440*z3*(5498527 + 2412072*z4 - 11927160*z5) + 
        804185280*z5 - 1798236000*z6 - 6982730640*z7 - 1071136224*z8 + 
        8532870400*z9) + 54*Z11^2*Z12^2*(6701146175 - 197412480*z3^2 + 
        389836800*z3^3 + 746993664*z3z5 + 632869920*z4 + 177194880*z5 + 
        1440*z3*(1072001 + 271076*z4 + 3369000*z5) + 1782115200*z6 + 
        1496007600*z7 + 115126272*z8 + 10022976000*z9) - 
      Z11^4*(631187544465 + 411662304000*z3^2 + 167001292800*z3^3 + 
        405660358656*z3z5 - 266519475360*z4 - 
        4320*z3*(-227037847 + 7076308*z4 - 203791080*z5) + 1665468645120*z5 - 
        765435441600*z6 + 2990699496720*z7 - 2137683405312*z8 + 
        3451896371200*z9))/18225) + 
  T200*((-512*T300^2*(26919720 + 49341690*z3^2 + 4176000*z3^3 + 
       521198064*z3z5 - 13327470*z4 + 37378080*z5 + 
       90*z3*(967235 + 345798*z4 + 10640160*z5) - 36345375*z6 + 
       162133560*z7 - 1324990953*z8 + 61654000*z9))/225 - 
    (8*T102^2*(4219001775 + 2682720000*z3^2 + 975744000*z3^3 + 
       3423679488*z3z5 - 2052643680*z4 - 2160*z3*(-2904157 + 105540*z4 - 
         1772320*z5) + 13839361920*z5 - 6079708800*z6 + 18952866720*z7 - 
       14968483776*z8 + 14405776000*z9))/75 - 
    (16*T300*(-27*Z12^3*(-114164955 - 334151280*z3^2 + 5472000*z3^3 - 
         387369216*z3z5 - 10619100*z4 + 1620*z3*(-12227 + 5682*z4 - 
           405440*z5) + 52877700*z5 + 16242300*z6 + 157872870*z7 + 
         983929032*z8 + 183604000*z9) - 135*Z11*Z12^2*
        (262062937 + 43562448*z3^2 + 14860800*z3^3 + 43125696*z3z5 + 
         34188948*z4 - 36*z3*(-1601489 + 993926*z4 - 3857040*z5) + 
         92528964*z5 + 73105740*z6 + 131639214*z7 - 49210092*z8 + 
         391166400*z9) + 27*Z11^2*Z12*(-174221535 + 99657360*z3^2 + 
         63648000*z3^3 + 66635136*z3z5 + 14805540*z4 - 
         60*z3*(3009017 + 1248138*z4 - 26982240*z5) + 326205540*z5 + 
         11058300*z6 - 577269210*z7 + 11590128*z8 + 1707788000*z9) + 
       Z11^3*(130104174555 + 56236267440*z3^2 + 26695296000*z3^3 + 
         66065098176*z3z5 - 42373805940*z4 + 263902918140*z5 + 
         180*z3*(918187843 + 3447630*z4 + 701488080*z5) - 126099701100*z6 + 
         506530368450*z7 - 350204803452*z8 + 558075568000*z9)))/6075 + 
    (2*T202*(-9*Z12^2*(2427738575 - 283209600*z3^2 + 151603200*z3^3 + 
         250242048*z3z5 + 444890160*z4 + 2728944000*z5 + 
         240*z3*(6217781 + 131472*z4 + 580080*z5) + 558153600*z6 + 
         3978824640*z7 - 364706496*z8 + 4505849600*z9) + 
       6*Z11*Z12*(-3620427905 + 2800314240*z3^2 + 551577600*z3^3 + 
         813597696*z3z5 + 613007280*z4 - 240*z3*(5082757 + 3681552*z4 - 
           39986160*z5) - 472836480*z5 - 494572800*z6 - 1812843840*z7 - 
         1915814592*z8 + 12514118400*z9) + 
       Z11^2*(280904240465 + 134900853120*z3^2 + 63258163200*z3^3 + 
         162032679936*z3z5 - 110049510960*z4 + 727178232960*z5 + 
         720*z3*(621073897 + 21830416*z4 + 355813680*z5) - 325435190400*z6 + 
         1266925032000*z7 - 842250353472*z8 + 1334817286400*z9)))/2025 + 
    (69984*Z11*Z12^5*(620125 - 1212330*z3^2 + 216000*z3^3 - 1210464*z3z5 - 
        457965*z4 + 643310*z5 - 60*z3*(-2609 + 3178*z4 + 8670*z5) - 
        2742525*z6 + 3856790*z7 - 871722*z8 + 6011400*z9) + 
      3645*Z12^6*(-4864533 + 826848*z3^2 + 460800*z3^3 + 11943936*z3z5 + 
        2137968*z4 - 576*z3*(-2890 + 1629*z4 - 35430*z5) - 3413664*z5 - 
        5125680*z6 + 12393936*z7 - 46645632*z8 + 16480000*z9) + 
      2592*Z11^5*Z12*(61711300 + 45834930*z3^2 + 7156800*z3^3 - 
        5444064*z3z5 + 21479865*z4 + 72578370*z5 + 
        z3*(62382460 - 7782840*z4 + 56049000*z5) + 81900825*z6 - 
        119568410*z7 + 156300678*z8 + 160497400*z9) + 
      1215*Z11^2*Z12^4*(67647639 - 85093920*z3^2 + 17326080*z3^3 + 
        139097088*z3z5 - 139352400*z4 + 258181344*z5 + 
        576*z3*(-174149 + 17241*z4 + 687750*z5) - 422941680*z6 + 
        855516240*z7 - 842913216*z8 + 377728000*z9) - 
      432*Z11^3*Z12^3*(1957851585 + 180947160*z3^2 + 17568000*z3^3 - 
        421708032*z3z5 + 322268220*z4 - 2160*z3*(-355873 + 46392*z4 - 
          132330*z5) - 474482520*z5 + 1480657500*z6 - 2046905280*z7 + 
        2770568064*z8 + 1185925600*z9) + 27*Z11^4*Z12^2*
       (-5198259605 + 5472891360*z3^2 + 1942272000*z3^3 + 3582683136*z3z5 + 
        4111818480*z4 - 2880*z3*(2083790 + 567613*z4 - 5849550*z5) + 
        2170539360*z5 + 3423416400*z6 + 6694602960*z7 - 7377910272*z8 + 
        38710329600*z9) - Z11^6*(531227667105 + 490313913120*z3^2 + 
        259735449600*z3^3 + 752798168064*z3z5 - 564290454960*z4 - 
        2880*z3*(-427807765 + 13049577*z4 - 503083170*z5) + 
        2708295144480*z5 - 1817855600400*z6 + 5604469009200*z7 - 
        4462505742528*z8 + 5256817523200*z9))/328050 + 
    T102*((-16*T300*(2620240965 + 2708010720*z3^2 + 707558400*z3^3 + 
         3481221888*z3z5 - 2151774000*z4 + 10034932800*z5 + 
         720*z3*(5632569 + 714112*z4 + 4856160*z5) - 5014674000*z6 + 
         15117929760*z7 - 15081613776*z8 + 10446313600*z9))/75 - 
      (4*(162*Z12^3*(63297945 - 18068000*z3^2 + 2160000*z3^3 + 2327616*z3z5 + 
           1390590*z4 + 103770420*z5 - 10*z3*(-755479 + 552420*z4 + 
             2372040*z5) + 13974700*z6 + 95606890*z7 + 10489068*z8 + 
           1045200*z9) + 12*Z11^2*Z12*(-3546210515 - 42535440*z3^2 + 
           21297600*z3^3 + 71640288*z3z5 - 100688805*z4 - 
           135*z3*(22603975 + 6011836*z4 - 31606760*z5) - 1709212350*z5 + 
           15691950*z6 - 2259207615*z7 - 1514401326*z8 + 576011400*z9) - 
         9*Z11*Z12^2*(4054357595 + 989139840*z3^2 + 665683200*z3^3 + 
           1023134976*z3z5 + 1062034740*z4 + 2075860440*z5 + 
           60*z3*(51445063 + 7514460*z4 + 95913000*z5) + 1355670600*z6 + 
           1436335980*z7 - 273644352*z8 + 17587656800*z9) + 
         Z11^3*(266440743385 + 182119582080*z3^2 + 79624224000*z3^3 + 
           207008566272*z3z5 - 127289861100*z4 - 180*z3*(-2457726629 + 
             41528076*z4 - 2306165400*z5) + 756616891800*z5 - 
           379599895800*z6 + 1456724724780*z7 - 1104287198544*z8 + 
           1636613122400*z9)))/2025)) + 
  T002*((16*T200^3*(216675015 - 153928128*z3^2 + 5160960*z3^3 - 
       207339264*z3z5 + 357681888*z4 - 493406592*z5 + 
       48*z3*(842520*z4 - 37*(336107 + 100800*z5)) + 575161440*z6 - 
       968696352*z7 + 943375248*z8 + 76195840*z9))/45 - 
    16*T102^2*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 20310912*z3z5 - 
      13569984*z4 + 82097568*z5 + 48*z3*(1052917 + 5832*z4 + 725112*z5) - 
      37458000*z6 + 149589360*z7 - 104872968*z8 + 158646656*z9) - 
    (64*T300^2*(2051987275 + 83192400*z3^2 + 469440000*z3^3 + 
       820305792*z3z5 - 390737160*z4 + 3996760320*z5 + 
       360*z3*(5704093 + 405184*z4 + 4874520*z5) - 1331404200*z6 + 
       5390511840*z7 - 4684024584*z8 + 9677761600*z9))/75 + 
    (16*T202*(6*Z11*Z12*(-1009940955 - 464127840*z3^2 + 7056000*z3^3 + 
         243435456*z3z5 + 171096300*z4 - 180*z3*(9087875 + 383256*z4 - 
           2675100*z5) - 1847818080*z5 - 487047600*z6 - 1283808060*z7 - 
         2394753012*z8 - 59726800*z9) - 27*Z12^2*(81406355 + 140158080*z3^2 + 
         37641600*z3^3 + 21114432*z3z5 + 68769900*z4 - 
         120*z3*(-575371 + 241704*z4 - 3199830*z5) + 56467920*z5 + 
         206892000*z6 - 199190220*z7 + 172904436*z8 + 804309200*z9) + 
       2*Z11^2*(43476492195 + 45790004160*z3^2 + 21417163200*z3^3 + 
         59487169824*z3z5 - 42362623890*z4 - 180*z3*(-549575485 + 
           28560096*z4 - 701176410*z5) + 218352303000*z5 - 135337273200*z6 + 
         435304748610*z7 - 337956328998*z8 + 432798497800*z9)))/6075 - 
    (4*T300*(81*Z12^3*(241872085 - 97524480*z3^2 + 25689600*z3^3 - 
         33716736*z3z5 + 15618600*z4 + 40*z3*(4075759 + 202860*z4 - 
           3308040*z5) + 439787440*z5 + 3651600*z6 + 432607160*z7 + 
         65676672*z8 + 597812800*z9) + 9*Z11^2*Z12*(-4659198785 - 
         2509630080*z3^2 + 360460800*z3^3 + 1748500992*z3z5 + 2291707800*z4 - 
         120*z3*(71555365 + 1232004*z4 - 47959800*z5) - 10622478960*z5 + 
         298887600*z6 - 15881689560*z7 - 11118691584*z8 + 7103140800*z9) - 
       9*Z11*Z12^2*(2678107485 + 9500014080*z3^2 + 1940083200*z3^3 + 
         467741952*z3z5 + 2048787000*z4 - 360*z3*(-15679789 + 5455068*z4 - 
           45568440*z5) + 2585094480*z5 + 10366815600*z6 - 6778587960*z7 + 
         10687400496*z8 + 39740043200*z9) + 
       5*Z11^3*(88029745805 + 95653194624*z3^2 + 43656215040*z3^3 + 
         120197240064*z3z5 - 79162441704*z4 - 72*z3*(-2721837661 + 
           145200956*z4 - 3619954200*z5) + 421043674320*z5 - 
         257103974160*z6 + 850842736200*z7 - 667603105488*z8 + 
         877755581120*z9)))/2025 - 
    (4*T200^2*(-9*Z12^2*(3970022165 - 21509760*z3^2 + 100915200*z3^3 - 
         904960512*z3z5 + 477618480*z4 + 240*z3*(6418547 + 1124640*z4 - 
           10614480*z5) + 3030456960*z5 + 805113600*z6 + 8194368480*z7 + 
         2315901024*z8 + 3418809600*z9) + 30*Z11*Z12*
        (-948001507 + 598296576*z3^2 + 215746560*z3^3 + 241325568*z3z5 + 
         321178032*z4 - 48*z3*(10080871 + 4294704*z4 - 47750640*z5) - 
         234640128*z5 - 279965760*z6 + 428423520*z7 - 975869856*z8 + 
         4359376640*z9) + Z11^2*(338545743995 + 215619488640*z3^2 + 
         85443840000*z3^3 + 209496513024*z3z5 - 168006285360*z4 + 
         1020086467200*z5 + 3600*z3*(166780403 + 1888256*z4 + 101516208*z5) - 
         453878409600*z6 + 1742973628320*z7 - 1095962967648*z8 + 
         1770734636800*z9)))/2025 + 
    T102*((-16*T300*(37562868045 + 18671672160*z3^2 + 9635788800*z3^3 + 
         25954172928*z3z5 - 17908324560*z4 - 1440*z3*(-37805123 + 362052*z4 - 
           30690720*z5) + 102913617600*z5 - 55963198800*z6 + 
         192610452960*z7 - 150099008256*z8 + 202877190400*z9))/225 - 
      (8*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 2255040*z3z5 + 
           9250200*z4 + 105669108*z5 + 36*z3*(1477663 + 301518*z4 + 
             940560*z5) + 4150260*z6 + 36487998*z7 + 59348700*z8 + 
           200890720*z9) - 45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 
           21715200*z3^3 - 80419392*z3z5 + 186551928*z4 + 
           12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 184691124*z5 + 
           1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 480993760*z9) - 
         54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 43257600*z3^3 + 
           69574464*z3z5 + 157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 
             17711520*z5) - 752086890*z5 + 569766150*z6 - 677328915*z7 + 
           74129472*z8 + 835412000*z9) + 10*Z11^3*(17253366039 + 
           15566502816*z3^2 + 7839083520*z3^3 + 22055644224*z3z5 - 
           16285532004*z4 - 18*z3*(-2094344339 + 80996418*z4 - 
             2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
           166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/6075) + 
    T200*((16*T202*(33033456315 + 17386447680*z3^2 + 6859699200*z3^3 + 
         18224206848*z3z5 - 19361288520*z4 + 92157338880*z5 + 
         3240*z3*(19689441 + 1013424*z4 + 5612080*z5) - 45417124800*z6 + 
         189450129600*z7 - 107013669696*z8 + 152587068800*z9))/2025 - 
      (8*T300*(3*Z12*(3042079965 + 1814988480*z3^2 + 640512000*z3^3 - 
           140050944*z3z5 + 1774834560*z4 - 960*z3*(-1365083 + 438483*z4 - 
             2599620*z5) + 7428691680*z5 - 868972800*z6 + 17881916400*z7 - 
           2315375712*z8 + 18084928000*z9) + Z11*(237332252465 + 
           88428991680*z3^2 + 45266688000*z3^3 + 118684403712*z3z5 - 
           109277481600*z4 + 631718563680*z5 + 2880*z3*(129840642 + 
             4351819*z4 + 48972900*z5) - 298638806400*z6 + 1119399747120*z7 - 
           696648786624*z8 + 983001888000*z9)))/675 - 
      (4*T102*(3*Z12*(-3844304125 + 1657262400*z3^2 + 770227200*z3^3 + 
           535735296*z3z5 + 1124247600*z4 - 240*z3*(13107419 + 3934476*z4 - 
             44210520*z5) + 299001120*z5 - 271444800*z6 - 2888373840*z7 - 
           1525848192*z8 + 15992220800*z9) + Z11*(378402850155 + 
           229644540480*z3^2 + 99559296000*z3^3 + 253905311232*z3z5 - 
           176217402960*z4 + 1110954174240*z5 + 240*z3*(2574221309 + 
             15624612*z4 + 1898339400*z5) - 513527784000*z6 + 
           1949553187440*z7 - 1338225149664*z8 + 2053756304000*z9)))/675 + 
      (4*(135*Z12^4*(46956495 - 60256512*z3^2 + 3928320*z3^3 - 
           23296896*z3z5 - 2224800*z4 + 127331280*z5 - 
           288*z3*(304280 + 55323*z4 + 438105*z5) - 77378400*z6 + 
           358659252*z7 - 144848088*z8 - 40948000*z9) - 
         432*Z11*Z12^3*(197025360 + 29507400*z3^2 + 5803200*z3^3 - 
           62176896*z3z5 + 13346100*z4 + 30*z3*(5649259 + 619020*z4 - 
             1643940*z5) + 162674220*z5 + 135486900*z6 - 97295925*z7 + 
           440685792*z8 + 263186600*z9) + 24*Z11^3*Z12*(3821739855 + 
           1566993360*z3^2 + 462556800*z3^3 + 287235072*z3z5 + 676132560*z4 + 
           6081213000*z5 + 60*z3*(65543431 + 4838196*z4 + 20020260*z5) + 
           316511400*z6 + 4240242090*z7 + 2722046256*z8 + 10178721200*z9) + 
         18*Z11^2*Z12^2*(942898305 + 3401089920*z3^2 + 1649491200*z3^3 + 
           3636337536*z3z5 + 2463568560*z4 - 2160*z3*(293723 + 274058*z4 - 
             6857050*z5) + 1366366320*z5 + 2319832800*z6 + 7636694580*z7 - 
           11547223272*z8 + 34555880800*z9) - Z11^4*(526855400635 + 
           435608720640*z3^2 + 210224851200*z3^3 + 589971434112*z3z5 - 
           416820144960*z4 - 1440*z3*(-718545141 + 26312783*z4 - 
             815430675*z5) + 2077555960080*z5 - 1294812828000*z6 + 
           4217824034100*z7 - 3376176463224*z8 + 4254475999200*z9)))/18225))}


==> anc/rge/even/T202_rge_1_6.m <==
{-80*T102*T200 + T002*(-48*T102 - 288*T300) + T202*((152*Z11)/3 - 8*Z12), 
 488*T102^2 + (976*T002^2*T200)/3 + 2928*T102*T300 + 
  T002*((976*T200^2)/3 - (2696*T202)/3 + (32*T102*(52*Z11 - 3*Z12))/3 + 
    64*T300*(52*Z11 - 3*Z12)) + 
  T200*((-680*T202)/3 + (32*T102*(76*Z11 - 3*Z12))/3) - 
  (8*T202*(379*Z11^2 - 6*Z11*Z12 - 9*Z12^2))/9, 
 -320*T102*T200^2 + 32*T202*T300*(1063 + 504*z3) + 
  T202*(48*Z12^3*(15 + 4*z3) - 8*Z11*Z12^2*(-23 + 8*z3) - 
    (8*Z11^2*Z12*(401 + 24*z3))/9 + (64*Z11^3*(1370 + 819*z3))/27) - 
  8*T102^2*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3)) + 
  T102*(T202*(23152 + 8064*z3) - 192*T300*(Z12*(19 + 12*z3) + 
      4*Z11*(103 + 63*z3))) + T002^2*(-768*T300*(128 + 63*z3) - 
    48*T102*(299 + 168*z3) - (16*T200*(Z12*(-137 + 48*z3) + 
       Z11*(1601 + 1008*z3)))/3) + 
  T200*(T102*((32*Z11*Z12*(17 - 12*z3))/3 + 8*Z12^2*(143 + 120*z3) - 
      8*Z11^2*(1433 + 840*z3)) + 
    (8*T202*(-(Z12*(17 + 96*z3)) + Z11*(5029 + 2016*z3)))/3) + 
  T002*((-64*T200^2*(Z12*(19 + 12*z3) + 4*Z11*(103 + 63*z3)))/3 + 
    T200*(-17856*T300 - 128*T102*(295 + 126*z3)) + 
    (32*T202*(-(Z12*(71 + 24*z3)) + 2*Z11*(1291 + 756*z3)))/3 - 
    16*T300*(4*Z11*Z12*(1 - 6*z3) - 3*Z12^2*(73 + 84*z3) + 
      Z11^2*(3133 + 1764*z3)) - 
    (4*T102*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/3), 
 16*T002^3*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
  (16*T202^2*(33025 + 28448*z3 - 1584*z4 + 36640*z5))/3 - 
  (64*T202*T300*(3*Z12*(7675 - 6912*z3 + 2916*z4 + 5520*z5) + 
     Z11*(194029 + 153312*z3 - 21708*z4 + 227520*z5)))/9 + 
  (8*T102^2*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
     9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
     Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/9 - 
  (2*T202*(24*Z11^3*Z12*(-9821 + 9288*z3 - 14364*z4 - 2760*z5) + 
     243*Z12^4*(-389 + 1376*z3 - 120*z4 + 720*z5) + 
     864*Z11*Z12^3*(2477 + 894*z3 + 297*z4 + 2190*z5) + 
     18*Z11^2*Z12^2*(63833 + 40704*z3 - 22392*z4 + 19920*z5) + 
     Z11^4*(4790549 + 5133792*z3 - 1408104*z4 + 6891120*z5)))/243 + 
  T200^2*((8*T202*(137765 - 167904*z3 + 67392*z4 + 19200*z5))/9 + 
    (16*T102*(9*Z12*(2423 + 2176*z3 - 480*z4 + 2400*z5) + 
       Z11*(209161 + 183168*z3 - 64800*z4 + 232800*z5)))/9) + 
  T002^2*(-8*T202*(76585 + 68416*z3 - 14784*z4 + 93440*z5) + 
    (32*T200^2*(103591 + 87600*z3 - 25488*z4 + 109920*z5))/9 + 
    64*T102*(-9*Z12*(65 + 12*z3 + 14*z4) + 2*Z11*(4834 + 5270*z3 - 1365*z4 + 
        7300*z5)) + (64*T300*(-4*Z12*(593 + 792*z3 - 603*z4) + 
       3*Z11*(70493 + 61440*z3 - 12852*z4 + 87600*z5)))/3 + 
    (16*T200*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
       9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
       Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/27) + 
  T102*((-32*T202*(Z12*(-3215 + 144*z3 + 3708*z4 + 10800*z5) + 
       Z11*(312959 + 259248*z3 - 50220*z4 + 371520*z5)))/9 + 
    (8*T300*(-6*Z11*Z12*(-2275 + 4752*z3 - 4176*z4 - 480*z5) - 
       3*Z12^2*(7447 + 21936*z3 + 3600*z4 + 19680*z5) + 
       Z11^2*(661555 + 679536*z3 - 143856*z4 + 941280*z5)))/3) + 
  T002*((16*T200^3*(3979 + 5472*z3 - 20736*z4 + 9600*z5))/9 + 
    96*T300^2*(24641 + 17504*z3 + 22240*z5) + 
    24*T102^2*(32671 + 26496*z3 - 4704*z4 + 35040*z5) + 
    (8*T200^2*(-6*Z11*Z12*(-2275 + 4752*z3 - 4176*z4 - 480*z5) - 
       3*Z12^2*(7447 + 21936*z3 + 3600*z4 + 19680*z5) + 
       Z11^2*(661555 + 679536*z3 - 143856*z4 + 941280*z5)))/27 + 
    (8*T300*(9*Z12^3*(7183 + 3840*z3 + 360*z4 + 4800*z5) - 
       3*Z11^2*Z12*(7733 + 3840*z3 - 1224*z4 + 7680*z5) - 
       3*Z11*Z12^2*(10579 + 12288*z3 + 11592*z4 + 28320*z5) + 
       Z11^3*(868353 + 862976*z3 - 200232*z4 + 1190560*z5)))/9 - 
    (8*T202*(9*Z12^2*(-2487 + 4360*z3 - 3384*z4 - 18160*z5) - 
       4*Z11*Z12*(17261 + 6660*z3 + 4716*z4 + 19800*z5) + 
       Z11^2*(2252117 + 2216328*z3 - 566136*z4 + 3089040*z5)))/27 + 
    T200*((-16*T202*(310765 + 368880*z3 - 53136*z4 + 300960*z5))/9 + 
      (32*T300*(3*Z12*(3229 + 5856*z3 - 864*z4 + 7200*z5) + 
         Z11*(184865 + 168672*z3 - 49248*z4 + 217440*z5)))/3 + 
      (16*T102*(Z12*(-43049 - 9936*z3 + 3168*z4 + 54720*z5) + 
         3*Z11*(308761 + 272240*z3 - 50688*z4 + 394240*z5)))/9) + 
    T102*(128*T300*(38989 + 31108*z3 - 6804*z4 + 42200*z5) + 
      (4*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
         9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
         Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
         Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/27)) + 
  T200*((16*T102^2*(100085 + 86304*z3 - 46656*z4 + 90720*z5))/3 - 
    (4*T202*(3*Z12^2*(-171607 + 42000*z3 - 15696*z4 - 94560*z5) - 
       30*Z11*Z12*(6253 + 2448*z3 - 2160*z4 + 2400*z5) + 
       Z11^2*(2109995 + 1623216*z3 - 257904*z4 + 2377440*z5)))/27 + 
    T102*((64*T300*(25885 + 15984*z3 - 15552*z4 + 27600*z5))/3 + 
      (4*(-9*Z11^2*Z12*(25549 + 9264*z3 + 1440*z4 - 3840*z5) + 
         27*Z12^3*(11575 + 1680*z3 + 288*z4 + 5760*z5) - 
         9*Z11*Z12^2*(25387 + 30864*z3 + 17856*z4 + 47040*z5) + 
         Z11^3*(3326203 + 3578256*z3 - 839808*z4 + 4937280*z5)))/81)), 
 (32*T102*T200^3*(140149 - 26868*z3 + 93984*z3^2 + 161064*z4 - 286176*z5 + 
     402000*z6))/3 + (64*T102^3*(-425483 - 496674*z3 + 25740*z3^2 + 
     201204*z4 - 919944*z5 + 400050*z6 - 912870*z7))/3 - 
  (4*T202^2*(3*Z12*(186329 - 225632*z3 + 95936*z3^2 + 297840*z4 - 35456*z5 + 
       120800*z6 + 423360*z7) + Z11*(26063221 + 31893408*z3 + 683968*z3^2 - 
       6797712*z4 + 60281088*z5 - 16426400*z6 + 71209152*z7)))/9 + 
  (4*T202*T300*(-9*Z12^2*(1148105 + 1892448*z3 + 747264*z3^2 + 1139760*z4 + 
       1522560*z5 + 120000*z6 + 3302208*z7) + 
     6*Z11*Z12*(2782633 - 3682560*z3 + 1527552*z3^2 + 3446064*z4 - 
       7357632*z5 + 5313600*z6 + 5080320*z7) + 
     Z11^2*(269602103 + 311564448*z3 + 18785280*z3^2 - 71018928*z4 + 
       579490176*z5 - 163752000*z6 + 752395392*z7)))/27 + 
  (T202*(-18*Z11^3*Z12^2*(-25457765 - 41009472*z3 + 3450048*z3^2 + 
       20897424*z4 - 73878528*z5 + 33900000*z6 - 51057216*z7) - 
     3*Z11^4*Z12*(33517171 - 33147264*z3 + 22910400*z3^2 + 75450960*z4 - 
       212752896*z5 + 130888800*z6 - 22099392*z7) - 
     243*Z11*Z12^4*(-594635 - 1532864*z3 + 66368*z3^2 + 196080*z4 - 
       1955328*z5 + 480800*z6 - 2568384*z7) - 
     243*Z12^5*(147791 - 369792*z3 + 83136*z3^2 + 115344*z4 - 529920*z5 + 
       184800*z6 - 84672*z7) + 162*Z11^2*Z12^3*(7605595 + 4912256*z3 + 
       1380288*z3^2 - 83376*z4 + 8039936*z5 - 842400*z6 + 14366016*z7) + 
     Z11^5*(1500951413 + 2282437440*z3 + 52610880*z3^2 - 880974864*z4 + 
       4717410816*z5 - 1768005600*z6 + 5130361152*z7)))/2916 + 
  T002^3*(-96*T102*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) - 32*T300*(3075389 + 3656320*z3 + 119904*z3^2 - 
      1062216*z4 + 6679728*z5 - 2190000*z6 + 7969752*z7) - 
    (16*T200*(3*Z12*(-233891 - 312240*z3 + 576*z3^2 + 52272*z4 - 299808*z5 - 
         172800*z6 + 275184*z7) + Z11*(21128261 + 36324528*z3 + 
         2474496*z3^2 - 14151888*z4 + 76504608*z5 - 28072800*z6 + 
         88334064*z7)))/27) + 
  T102^2*(32*T300*(-1508013 - 2650288*z3 + 319712*z3^2 + 1034304*z4 - 
      3897504*z5 + 1612400*z6 - 4318272*z7) + 
    (54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
        51600*z6 - 183456*z7) + 6*Z11^2*Z12*(3750163 + 2624520*z3 - 
        164832*z3^2 + 1012536*z4 + 556608*z5 + 2614800*z6 + 804384*z7) + 
      6*Z11*Z12^2*(645479 + 1288728*z3 + 1946976*z3^2 + 1465416*z4 - 
        1092864*z5 + 1921200*z6 + 7747488*z7) - 
      2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
        232636800*z5 - 85526000*z6 + 267097824*z7))/27) + 
  T200^2*((-4*T202*(Z11*(1556735 - 60114528*z3 + 11152128*z3^2 + 
         27323280*z4 - 98740608*z5 + 45408000*z6 - 57661632*z7) + 
       9*Z12*(-529179 - 152800*z3 + 166400*z3^2 - 815952*z4 - 727168*z5 + 
         233600*z6 - 874944*z7)))/27 - 
    (2*T102*(-9*Z12^2*(2306663 + 487200*z3 + 214080*z3^2 + 151920*z4 + 
         3147072*z5 - 199200*z6 + 2328480*z7) + 
       6*Z11*Z12*(-680777 + 1212960*z3 + 924480*z3^2 + 1234224*z4 - 
         2670528*z5 + 1922400*z6 + 4021920*z7) + 
       Z11^2*(177637529 + 228195936*z3 + 8854464*z3^2 - 80555760*z4 + 
         455869632*z5 - 160965600*z6 + 515017440*z7)))/27) + 
  T102*(-64*T300^2*(569191 + 986616*z3 + 97584*z3^2 - 259776*z4 + 
      1091904*z5 - 183000*z6 + 2000376*z7) + 
    T300*(-4*Z11^2*Z12*(41679 - 349352*z3 + 147808*z3^2 + 484680*z4 - 
        1736960*z5 + 871600*z6 - 268128*z7) + 
      12*Z12^3*(-102223 - 135224*z3 + 8736*z3^2 + 27288*z4 - 162944*z5 + 
        3600*z6 - 183456*z7) + 4*Z11*Z12^2*(423857 + 1572216*z3 + 
        760416*z3^2 + 330984*z4 - 405312*z5 + 798000*z6 + 2582496*z7) - 
      (4*Z11^3*(240199951 + 350305704*z3 + 20576544*z3^2 - 104070024*z4 + 
         654320832*z5 - 216447600*z6 + 801293472*z7))/27) + 
    (T202*(36*Z11*Z12*(-1084613 - 721024*z3 + 533504*z3^2 + 427440*z4 - 
         1527360*z5 + 459200*z6 + 423360*z7) - 
       6*Z12^2*(8643239 + 1044000*z3 + 1743360*z3^2 + 4461552*z4 + 
         5201664*z5 + 1723200*z6 + 15240960*z7) + 
       2*Z11^2*(471306731 + 595234464*z3 + 24902400*z3^2 - 172864080*z4 + 
         1151756544*z5 - 377908800*z6 + 1388705472*z7)))/27) + 
  T002^2*((-32*T200^2*(12*Z12*(5795 + 26055*z3 + 10764*z3^2 + 28629*z4 - 
         45696*z5 + 87750*z6 + 79380*z7) + Z11*(19785845 + 24675084*z3 + 
         260784*z3^2 - 7528284*z4 + 46655328*z5 - 14754600*z6 + 
         53406864*z7)))/27 + 
    (8*T202*(3*Z12*(-517991 + 33576*z3 + 182016*z3^2 + 32184*z4 - 
         1118016*z5 + 345600*z6 - 550368*z7) + 
       Z11*(134418629 + 176762184*z3 + 5816448*z3^2 - 54487944*z4 + 
         333282816*z5 - 114148800*z6 + 397154016*z7)))/27 - 
    (4*T102*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
         328896*z5 - 1668600*z6 - 804384*z7) - 
       9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
         95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
         9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
         465230304*z7)))/27 - 
    (8*T300*(18*Z11*Z12*(-111973 - 74816*z3 + 1232*z3^2 + 79824*z4 - 
         528384*z5 + 193400*z6 - 268128*z7) - 
       3*Z12^2*(1432525 + 2184048*z3 + 942672*z3^2 + 538416*z4 - 1441824*z5 + 
         2609400*z6 + 4318272*z7) + Z11^2*(158834089 + 203706096*z3 + 
         6950928*z3^2 - 60633936*z4 + 385920096*z5 - 127530600*z6 + 
         465230304*z7)))/9 + 
    T200*((-128*T102*(3554912 + 4526370*z3 + 61866*z3^2 - 1400328*z4 + 
         8482716*z5 - 2762325*z6 + 9422406*z7))/9 - 
      (32*T300*(8315639 + 7324616*z3 + 151952*z3^2 - 3461664*z4 + 
         24861792*z5 - 10510600*z6 + 21591360*z7))/3 - 
      (4*(3*Z11^2*Z12*(-3750163 - 2624520*z3 + 164832*z3^2 - 1012536*z4 - 
           556608*z5 - 2614800*z6 - 804384*z7) - 
         27*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
           51600*z6 - 183456*z7) - 3*Z11*Z12^2*(645479 + 1288728*z3 + 
           1946976*z3^2 + 1465416*z4 - 1092864*z5 + 1921200*z6 + 
           7747488*z7) + Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 
           43404072*z4 + 232636800*z5 - 85526000*z6 + 267097824*z7)))/81)) + 
  T002*((16*T200^3*(Z11*(-6194675 - 8146584*z3 + 1861728*z3^2 + 5283000*z4 - 
         24587616*z5 + 10510800*z6 - 18479664*z7) + 
       9*Z12*(-88067 - 145352*z3 + 5728*z3^2 + 4584*z4 - 201632*z5 + 
         34000*z6 - 119952*z7)))/27 - 
    (128*T300^2*(18*Z12*(16371 - 2494*z3 + 4816*z3^2 + 2604*z4 + 22968*z5 + 
         4900*z6 + 30429*z7) + Z11*(3651005 + 4203972*z3 + 483168*z3^2 - 
         1040328*z4 + 7836816*z5 - 2157000*z6 + 9327150*z7)))/3 - 
    (8*T102^2*(3*Z12*(-163664*z3 + 86400*z3^2 - 
         3*(105139 + 8112*z4 - 5504*z5 + 43200*z6 - 104664*z7)) + 
       Z11*(16866839 + 22370832*z3 + 995520*z3^2 - 6628176*z4 + 42263616*z5 - 
         13634400*z6 + 50919624*z7)))/3 + 
    (T202*(54*Z12^3*(1184723 + 1170472*z3 + 247200*z3^2 - 1224*z4 + 
         823104*z5 + 474000*z6 + 2088576*z7) - 6*Z11^2*Z12*
        (9535771 - 1322328*z3 + 1301664*z3^2 + 6141240*z4 - 1914048*z5 + 
         9469200*z6 + 10753344*z7) - 6*Z11*Z12^2*(-1510141 - 15185160*z3 + 
         3171552*z3^2 + 11302920*z4 - 12837504*z5 + 10590000*z6 + 
         19305216*z7) + 2*Z11^3*(583246881 + 817009192*z3 + 26850976*z3^2 - 
         285314856*z4 + 1614526848*z5 - 588940400*z6 + 1867440960*z7)))/81 + 
    T300*(Z12^4*(-61571 - 150576*z3 - 184608*z3^2 + 9936*z4 + 155424*z5 + 
        61200*z6 - 402192*z7) + 2*Z11^2*Z12^2*(-118673 - 55184*z3 + 
        474144*z3^2 + 689904*z4 - 1771168*z5 + 1292400*z6 + 359856*z7) - 
      4*Z11*Z12^3*(504431 + 516032*z3 + 132000*z3^2 - 34704*z4 + 671744*z5 - 
        42000*z6 + 1178352*z7) + (4*Z11^3*Z12*(76833 + 288640*z3 + 
         694496*z3^2 + 659472*z4 - 1276032*z5 + 1077200*z6 + 1460592*z7))/9 + 
      (16*T202*(15796529 + 19429952*z3 + 2032352*z3^2 - 4648512*z4 + 
         33715776*z5 - 7634800*z6 + 40473216*z7))/3 - 
      (Z11^4*(1005501859 + 1411785648*z3 + 43715616*z3^2 - 467470800*z4 + 
         2763061728*z5 - 960301200*z6 + 3210063696*z7))/81) + 
    T102*((16*T202*(24862355 + 32413896*z3 + 540144*z3^2 - 8668944*z4 + 
         60728256*z5 - 17321400*z6 + 68076288*z7))/9 - 
      (32*T300*(Z12*(512635 + 25704*z3 + 477888*z3^2 + 360360*z4 - 
           1066272*z5 + 1561200*z6 + 1778112*z7) + 
         Z11*(29115011 + 36788104*z3 + 1461088*z3^2 - 10266504*z4 + 
           67506816*z5 - 21219200*z6 + 82597536*z7)))/3 - 
      (4*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) - Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) + Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/81) + 
    T200*((-4*T102*(6*Z11*Z12*(-1071689 - 817264*z3 + 298288*z3^2 + 
           58032*z4 - 827392*z5 - 356600*z6 + 867888*z7) - 
         Z12^2*(5810123 + 3751632*z3 + 1815792*z3^2 + 1294992*z4 + 
           1920192*z5 + 6541800*z6 + 12383280*z7) + 
         Z11^2*(109597621 + 147994608*z3 + 7559696*z3^2 - 43967952*z4 + 
           285321792*z5 - 92737000*z6 + 347388048*z7)))/9 + 
      (8*T202*(3*Z12*(-582557 - 650328*z3 + 312864*z3^2 + 1300104*z4 + 
           321216*z5 + 704400*z6 + 2159136*z7) + 
         Z11*(140144737 + 196474824*z3 + 5990304*z3^2 - 53815320*z4 + 
           342849408*z5 - 96961200*z6 + 384961248*z7)))/27 + 
      T300*(-8*Z11*Z12*(-178247 + 322320*z3 + 323744*z3^2 + 367296*z4 - 
          1168448*z5 + 642800*z6 + 959616*z7) + 
        4*Z12^2*(1707515 + 746928*z3 - 35616*z3^2 + 132480*z4 + 3134016*z5 - 
          58800*z6 + 2201472*z7) - (4*Z11^2*(152000837 + 203722704*z3 + 
           9445152*z3^2 - 67541760*z4 + 400479168*z5 - 137029200*z6 + 
           458244864*z7))/9)) + 
    T200^2*((16*T102*(-10404175 - 16073592*z3 + 1798848*z3^2 + 7717896*z4 - 
         40400736*z5 + 21160800*z6 - 31497984*z7))/9 + 
      (32*T300*(286003 - 2389896*z3 + 644640*z3^2 + 3381120*z4 - 6911616*z5 + 
         6975600*z6 - 4000752*z7))/9 + 
      (4*(-27*Z11^2*Z12*(41679 - 349352*z3 + 147808*z3^2 + 484680*z4 - 
           1736960*z5 + 871600*z6 - 268128*z7) + 
         81*Z12^3*(-102223 - 135224*z3 + 8736*z3^2 + 27288*z4 - 162944*z5 + 
           3600*z6 - 183456*z7) + 27*Z11*Z12^2*(423857 + 1572216*z3 + 
           760416*z3^2 + 330984*z4 - 405312*z5 + 798000*z6 + 2582496*z7) - 
         Z11^3*(240199951 + 350305704*z3 + 20576544*z3^2 - 104070024*z4 + 
           654320832*z5 - 216447600*z6 + 801293472*z7)))/243)) + 
  T200*((-16*T202*T300*(1141909 - 4979664*z3 + 1228416*z3^2 + 6730848*z4 - 
       13234368*z5 + 6331200*z6 - 3873744*z7))/9 - 
    (16*T102^2*(3*Z12*(1457 + 117876*z3 + 90384*z3^2 + 240588*z4 + 
         391008*z5 + 94200*z6 + 878472*z7) + 
       4*Z11*(5650601 + 7111941*z3 + 29820*z3^2 - 2801673*z4 + 13888920*z5 - 
         5239950*z6 + 15026634*z7)))/9 + 
    (4*T202*(18*Z11^2*Z12*(-1972903 - 1573638*z3 + 1005336*z3^2 + 706050*z4 - 
         4524672*z5 + 1748700*z6 - 2603664*z7) - 
       324*Z12^3*(-7479 - 27019*z3 + 7308*z3^2 + 3393*z4 - 40960*z5 + 
         19950*z6 + 14112*z7) - 27*Z11*Z12^2*(4615111 - 606420*z3 + 
         241296*z3^2 + 1065276*z4 + 1809312*z5 + 1069800*z6 + 7112448*z7) + 
       Z11^3*(397713275 + 470450916*z3 + 30289584*z3^2 - 122247756*z4 + 
         861746016*z5 - 261990600*z6 + 1093411872*z7)))/243 + 
    T102*((-16*T202*(-6370997 - 16413744*z3 + 1213920*z3^2 + 8249256*z4 - 
         28910208*z5 + 10515600*z6 - 22258152*z7))/9 + 
      (16*T300*(Z11*(-37370261 - 41831352*z3 + 2323104*z3^2 + 20131272*z4 - 
           106877568*z5 + 40988400*z6 - 97224624*z7) - 
         3*Z12*(1401899 + 1113624*z3 + 183072*z3^2 - 12168*z4 + 2174208*z5 - 
           114000*z6 + 1968624*z7)))/9 + 
      (-81*Z12^4*(158737 + 54960*z3 + 155328*z3^2 + 64224*z4 - 303936*z5 - 
          40800*z6 + 592704*z7) + 162*Z11^2*Z12^2*(76181 + 347696*z3 + 
          978240*z3^2 + 855648*z4 - 1825856*z5 + 1759200*z6 + 1185408*z7) - 
        324*Z11*Z12^3*(775061 + 433136*z3 + 185856*z3^2 + 2592*z4 + 
          732608*z5 - 52800*z6 + 1326528*z7) + 12*Z11^3*Z12*
         (4171889 + 4659696*z3 + 2398080*z3^2 + 2507040*z4 - 3148608*z5 + 
          7363200*z6 + 2540160*z7) - Z11^4*(1229012785 + 1865190960*z3 + 
          74719680*z3^2 - 639081504*z4 + 3714106560*z5 - 1309663200*z6 + 
          4312937664*z7))/486)), 
 (-64*T202*T300^2*(680245635 - 216085680*z3^2 + 159264000*z3^3 + 
     567425088*z3z5 - 374342400*z4 + 2940122400*z5 + 
     360*z3*(2523967 + 505244*z4 + 3791280*z5) - 999732600*z6 + 
     2504485440*z7 - 1678557276*z8 + 3267023200*z9))/75 + 
  (16*T002^4*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
     4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
       3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
     25001107488*z8 + 31729331200*z9))/225 + 
  (16*T102^3*(3*Z12*(-370077045 + 148455360*z3^2 + 63820800*z3^3 + 
       51072768*z3z5 + 147330360*z4 - 258612480*z5 + 
       1080*z3*(-73143 + 6036*z4 + 829520*z5) + 247932000*z6 - 183775320*z7 - 
       116757936*z8 + 1701872000*z9) + 5*Z11*(5720727501 + 3337614144*z3^2 + 
       1725696000*z3^3 + 4772908800*z3z5 - 3799567656*z4 - 
       72*z3*(-143782247 + 968724*z4 - 121944960*z5) + 19302136704*z5 - 
       11770057440*z6 + 36725074920*z7 - 27690899760*z8 + 35409283840*z9)))/
   675 - (16*T202*T300*(9*Z12^3*(744659295 - 110674080*z3^2 + 36345600*z3^3 + 
       106935552*z3z5 - 194122980*z4 + 964389600*z5 + 
       1440*z3*(172775 + 52713*z4 + 133110*z5) - 116380800*z6 + 
       1106699940*z7 - 331774704*z8 + 823277600*z9) + 
     3*Z11^2*Z12*(1876655935 + 1756869120*z3^2 + 256608000*z3^3 - 
       330780672*z3z5 + 3290830380*z4 - 480*z3*(6398498 + 1361061*z4 - 
         13006110*z5) - 8890886400*z5 + 11133810000*z6 - 25900195260*z7 + 
       12863876544*z8 + 5600916000*z9) - 3*Z11*Z12^2*
      (2553868785 + 4090952880*z3^2 + 1059206400*z3^3 + 765656064*z3z5 + 
       2398861980*z4 - 720*z3*(-8662505 + 228174*z4 - 10581840*z5) + 
       4914864000*z5 + 3649998600*z6 - 1683666540*z7 + 1136892672*z8 + 
       22217020000*z9) + Z11^3*(124379723895 + 99845564400*z3^2 + 
       39939552000*z3^3 + 103746168576*z3z5 - 55153320300*z4 - 
       720*z3*(-287737661 + 8618242*z4 - 303854520*z5) + 346686045600*z5 - 
       168437100600*z6 + 691838655660*z7 - 528147609552*z8 + 
       805873060000*z9)))/2025 + 
  (T202*(-405*Z12^6*(8918121 + 2251584*z3^2 + 1751040*z3^3 - 3919104*z3z5 - 
       15239232*z4 + 144*z3*(150791 + 24960*z4 - 62400*z5) + 67166928*z5 - 
       33566400*z6 + 32416848*z7 + 2803248*z8 + 47624960*z9) - 
     540*Z11*Z12^5*(23014701 + 42008832*z3^2 + 12672000*z3^3 + 
       56018304*z3z5 - 48276648*z4 + 218066616*z5 + 
       144*z3*(755381 + 16332*z4 + 408060*z5) - 82005840*z6 + 379461456*z7 - 
       272069928*z8 + 251680640*z9) - 4*Z11^5*Z12*
      (-3107119855 - 7534903680*z3^2 + 718156800*z3^3 + 5913793152*z3z5 - 
       14703892920*z4 + 240*z3*(27614095 + 9024732*z4 - 23169300*z5) + 
       48765784200*z5 - 56841030000*z6 + 119298853200*z7 - 74415190104*z8 + 
       16529424000*z9) - 48*Z11^3*Z12^3*(6365658585 + 3469776480*z3^2 + 
       1338969600*z3^3 + 2991069504*z3z5 - 1380934980*z4 - 
       1440*z3*(-5210770 + 309429*z4 - 6447555*z5) + 11346760980*z5 - 
       3820883400*z6 + 20100954960*z7 - 13667961708*z8 + 28330552000*z9) - 
     9*Z11^2*Z12^4*(7967799945 + 12252283200*z3^2 + 3654604800*z3^3 + 
       9296798976*z3z5 - 3501364320*z4 - 2160*z3*(-9086093 + 628464*z4 - 
         6843440*z5) + 25523518320*z5 - 11421014400*z6 + 52548155280*z7 - 
       45024837552*z8 + 67627078400*z9) - 5*Z11^4*Z12^2*
      (21265524051 + 4265850816*z3^2 + 5604894720*z3^3 + 17572951296*z3z5 - 
       27747090432*z4 + 112737101616*z5 + 144*z3*(339099437 + 9696864*z4 + 
         129201120*z5) - 80819213760*z6 + 199811019888*z7 - 137359135152*z8 + 
       120514238720*z9) - Z11^6*(259650573395 + 191825334720*z3^2 + 
       100259481600*z3^3 + 283570944768*z3z5 - 225588006240*z4 - 
       8891208960*z3*z4 + 1134662006800*z5 + 
       720*z3*(737563949 + 725701840*z5) - 718352409600*z6 + 
       2237863614000*z7 - 1681810425936*z8 + 2044982892800*z9)))/36450 + 
  (8*T202^2*(48*Z11*Z12*(-42885885 + 170202420*z3^2 + 27619200*z3^3 - 
       334368*z3z5 + 360958815*z4 - 90*z3*(3624223 + 978840*z4 - 
         8406000*z5) - 773714700*z5 + 705328650*z6 - 1616633685*z7 + 
       734557086*z8 + 571667600*z9) - 27*Z12^2*(628346055 + 305052960*z3^2 + 
       94233600*z3^3 + 71145216*z3z5 + 377368200*z4 + 439793760*z5 + 
       480*z3*(980923 + 50796*z4 + 1549680*z5) + 249150000*z6 + 
       122604600*z7 + 334086768*z8 + 2171849600*z9) + 
     Z11^2*(348112710705 + 256760854560*z3^2 + 109390464000*z3^3 + 
       287273869056*z3z5 - 158153775480*z4 - 
       1440*z3*(-412655485 + 4446756*z4 - 396892080*z5) + 1053617041440*z5 - 
       526194003600*z6 + 2046657670200*z7 - 1503817354512*z8 + 
       2231750473600*z9)))/6075 + 
  T200^3*((64*T202*(96722169 - 18354240*z3^2 + 2580480*z3^3 + 
       121492224*z3z5 + 69129234*z4 - 53561088*z5 + 
       36*z3*(793385 + 69024*z4 + 9891360*z5) + 257402160*z6 - 58345704*z7 - 
       100236528*z8 + 38097920*z9))/135 + 
    (8*T102*(9*Z12*(103565595 + 352854720*z3^2 + 38246400*z3^3 + 
         50429952*z3z5 + 45263520*z4 + 285847680*z5 - 
         480*z3*(-641879 + 251400*z4 + 187920*z5) + 87746400*z6 + 
         799487040*z7 - 524911104*z8 + 564665600*z9) + 
       Z11*(-128261175 + 7285060800*z3^2 + 4222310400*z3^3 + 
         18694499328*z3z5 - 12772602720*z4 - 1440*z3*(-13218001 + 535080*z4 - 
           4214160*z5) + 44560494720*z5 - 53337175200*z6 + 143674401600*z7 - 
         124508840256*z8 + 62337721600*z9)))/675) + 
  T002^3*((-8*T202*(19416597945 + 14023961280*z3^2 + 6244761600*z3^3 + 
       16810841088*z3z5 - 11646899280*z4 - 2400*z3*(-14592817 + 204768*z4 - 
         13255488*z5) + 64434490560*z5 - 34710242400*z6 + 123162281280*z7 - 
       91951402176*z8 + 126917324800*z9))/225 + 
    (16*T200^2*(73989233325 + 47394973440*z3^2 + 20910412800*z3^3 + 
       58257294336*z3z5 - 50383591920*z4 + 232521690240*z5 + 
       4320*z3*(31202539 + 226224*z4 + 20370180*z5) - 140967748800*z6 + 
       479824778880*z7 - 345546948672*z8 + 438151049600*z9))/2025 + 
    (32*T102*(-9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
         200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
         17878620*z7 + 55923804*z8) + 4*Z11*(1769979030 + 1456806420*z3^2 + 
         683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
         150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
         4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
     225 + (16*T300*(3*Z12*(21625205 + 116368000*z3^2 - 47920896*z3z5 + 
         99769200*z4 - 160*z3*(272635 + 11664*z4 - 408960*z5) - 
         230803040*z5 + 360496000*z6 - 942140560*z7 + 686533392*z8) + 
       5*Z11*(7284120013 + 5049723328*z3^2 + 2185666560*z3^3 + 
         5833306368*z3z5 - 3872081808*z4 - 32*z3*(-380889275 + 6583536*z4 - 
           352547280*z5) + 21890740000*z5 - 11674170080*z6 + 41666765552*z7 - 
         31459679856*z8 + 44421063680*z9)))/75 + 
    (32*T200*(6*Z11*Z12*(-1009940955 - 464127840*z3^2 + 7056000*z3^3 + 
         243435456*z3z5 + 171096300*z4 - 180*z3*(9087875 + 383256*z4 - 
           2675100*z5) - 1847818080*z5 - 487047600*z6 - 1283808060*z7 - 
         2394753012*z8 - 59726800*z9) - 27*Z12^2*(81406355 + 140158080*z3^2 + 
         37641600*z3^3 + 21114432*z3z5 + 68769900*z4 - 
         120*z3*(-575371 + 241704*z4 - 3199830*z5) + 56467920*z5 + 
         206892000*z6 - 199190220*z7 + 172904436*z8 + 804309200*z9) + 
       2*Z11^2*(43476492195 + 45790004160*z3^2 + 21417163200*z3^3 + 
         59487169824*z3z5 - 42362623890*z4 - 180*z3*(-549575485 + 
           28560096*z4 - 701176410*z5) + 218352303000*z5 - 135337273200*z6 + 
         435304748610*z7 - 337956328998*z8 + 432798497800*z9)))/6075) + 
  T102^2*((-16*T202*(25863247665 + 18058696560*z3^2 + 8204256000*z3^3 + 
       24009597504*z3z5 - 20880981360*z4 + 107221713120*z5 + 
       720*z3*(66739831 + 752670*z4 + 43712460*z5) - 61843847400*z6 + 
       177843334320*z7 - 131708710908*z8 + 157795748000*z9))/675 + 
    (64*T300*(15*Z12*(45801717 + 44976432*z3^2 + 7234560*z3^3 - 134784*z3z5 + 
         23937408*z4 + 14873520*z5 + z3*(27057084 - 15939648*z4 + 
           142152480*z5) + 132307320*z6 - 81987012*z7 + 112569048*z8 + 
         209706880*z9) + 2*Z11*(7426671715 + 4465519920*z3^2 + 
         2434636800*z3^3 + 6453722304*z3z5 - 5971515120*z4 + 28590277320*z5 + 
         90*z3*(176058667 + 2850784*z4 + 120628200*z5) - 15873089400*z6 + 
         50266717830*z7 - 36944397108*z8 + 50721180800*z9)))/225 + 
    (27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
        345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
        1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
        2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
      108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
        111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
        480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
        2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
      54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
        309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
          3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
        5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
       (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
        3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
        3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
        15765558400*z9) + Z11^4*(987262807015 + 1140164089920*z3^2 + 
        528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
        1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
        5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
        8491558709664*z8 + 10639160899200*z9))/12150) + 
  T102*((64*T300^2*(Z12*(176650445 - 114852960*z3^2 + 8524800*z3^3 + 
         21109248*z3z5 + 7359480*z4 + 355937280*z5 + 
         240*z3*(184099 + 89622*z4 + 1294140*z5) - 9169200*z6 - 84421680*z7 + 
         189031104*z8 + 395196800*z9) + Z11*(1447624155 + 532507200*z3^2 + 
         370022400*z3^3 + 758232576*z3z5 - 835051320*z4 + 5188775040*z5 + 
         720*z3*(3347413 + 109414*z4 + 2814420*z5) - 2462786400*z6 + 
         7777052400*z7 - 4656629952*z8 + 8612768000*z9)))/25 - 
    (4*T202*(27*Z12^3*(1853523435 + 107435520*z3^2 + 169920000*z3^3 + 
         87464448*z3z5 - 376849800*z4 + 3884462880*z5 + 
         240*z3*(5407231 + 66924*z4 + 1576440*z5) - 360108000*z6 + 
         3405378360*z7 - 186182496*z8 + 4030356800*z9) - 
       9*Z11^2*Z12*(9121321505 + 494089920*z3^2 + 377510400*z3^3 + 
         757112832*z3z5 - 1474867800*z4 + 240*z3*(43428229 + 10078932*z4 - 
           32880360*z5) + 15098155680*z5 - 7424971200*z6 + 18359260680*z7 - 
         2647620864*z8 + 8083844800*z9) - 9*Z11*Z12^2*
        (12710292435 + 7982151840*z3^2 + 2369548800*z3^3 + 3090991104*z3z5 + 
         10890872280*z4 - 720*z3*(-6101381 + 538476*z4 - 38752560*z5) - 
         7311005280*z5 + 17746196400*z6 - 15491288520*z7 + 10186756992*z8 + 
         55225201600*z9) + 5*Z11^3*(278555599183 + 209724593760*z3^2 + 
         94562357760*z3^3 + 254140955136*z3z5 - 165133598472*z4 - 
         144*z3*(-3454675861 + 88050716*z4 - 3520860960*z5) + 
         931783531104*z5 - 513463313520*z6 + 1830708835704*z7 - 
         1395783112032*z8 + 1927145283520*z9)))/6075 + 
    T300*((-256*T202*(1658755145 + 852710580*z3^2 + 437817600*z3^3 + 
         1146505104*z3z5 - 1351366290*z4 + 6576008040*z5 + 
         45*z3*(63073103 + 2355160*z4 + 40985400*z5) - 3170028150*z6 + 
         9285257790*z7 - 6077036583*z8 + 9279839200*z9))/225 + 
      (9*Z12^4*(720770265 + 1247921280*z3^2 + 44467200*z3^3 - 
          376109568*z3z5 + 40538880*z4 - 650327040*z5 + 
          4320*z3*(81243 + 32304*z4 + 66820*z5) - 435081600*z6 - 
          3155456160*z7 + 1268999136*z8 + 2258019200*z9) + 
        36*Z11*Z12^3*(1302712245 - 154445760*z3^2 + 188236800*z3^3 + 
          208645632*z3z5 - 539352000*z4 + 4382893440*z5 + 
          17280*z3*(102531 + 2990*z4 + 76675*z5) - 834962400*z6 + 
          4301331840*z7 - 1122120864*z8 + 5667632000*z9) - 
        18*Z11^2*Z12^2*(1130569245 + 6310440960*z3^2 + 760550400*z3^3 + 
          86552064*z3z5 + 1590059520*z4 - 480*z3*(-10914713 + 2014320*z4 - 
            19926660*z5) - 4840765440*z5 + 9658161600*z6 - 13686000480*z7 + 
          8786597472*z8 + 15313904000*z9) - 4*Z11^3*Z12*
         (-297772445 - 1783765440*z3^2 + 574848000*z3^3 + 1935456768*z3z5 - 
          5441711040*z4 + 22190125440*z5 + 960*z3*(5748569 + 528084*z4 + 
            3725250*z5) - 20167682400*z6 + 46349926080*z7 - 23707597536*z8 + 
          15765558400*z9) + 3*Z11^4*(154804445195 + 139862933120*z3^2 + 
          58706611200*z3^3 + 158096503296*z3z5 - 102701184000*z4 - 
          480*z3*(-639492933 + 20439280*z4 - 668201100*z5) + 
          557834972160*z5 - 305221868800*z6 + 1103074487200*z7 - 
          851790890592*z8 + 1182128988800*z9))/675)) + 
  T200^2*((8*T102^2*(204075585 + 1428365088*z3^2 + 737280000*z3^3 + 
       3251114496*z3z5 - 2219820768*z4 + 6822116928*z5 + 
       288*z3*(14390321 + 894960*z4 + 9704520*z5) - 8424059760*z6 + 
       19814977440*z7 - 19916904672*z8 + 10885120000*z9))/45 - 
    (4*T202*(-3*Z12^2*(502981755 + 85869120*z3^2 + 14630400*z3^3 - 
         470002176*z3z5 - 153601200*z4 + 240*z3*(5375171 + 57408*z4 - 
           2996700*z5) + 48874560*z5 + 475341600*z6 + 5708196720*z7 - 
         285169248*z8 + 613556800*z9) + 2*Z11*Z12*(2029309375 + 
         2746584000*z3^2 + 489254400*z3^3 + 439976448*z3z5 + 3183819120*z4 - 
         480*z3*(-25159 + 1966680*z4 - 3521010*z5) - 1805236800*z5 + 
         5305068000*z6 - 4830491280*z7 + 132503904*z8 + 9065921600*z9) + 
       5*Z11^2*(3917309543 + 4161618240*z3^2 + 2013396480*z3^3 + 
         6274174464*z3z5 - 6149884464*z4 + 27401088576*z5 + 
         144*z3*(94982637 + 2754208*z4 + 49803900*z5) - 17046000480*z6 + 
         51556140144*z7 - 38069116128*z8 + 40019257920*z9)))/675 + 
    T102*((64*T300*(-28862325 + 132261960*z3^2 + 24883200*z3^3 + 
         234182016*z3z5 - 132087420*z4 + 168803920*z5 + 
         60*z3*(494111 + 489264*z4 + 2152560*z5) - 626619900*z6 + 
         961607080*z7 - 1334849832*z8 + 367372800*z9))/25 + 
      (4*(9*Z12^3*(-259443705 - 152112960*z3^2 + 21542400*z3^3 + 
           404414208*z3z5 - 122540040*z4 - 8640*z3*(-59327 + 2830*z4 - 
             40500*z5) + 984866400*z5 - 408794400*z6 + 2309712120*z7 - 
           1615232016*z8 - 134340800*z9) + 3*Z11^2*Z12*(-1627600765 + 
           2740901760*z3^2 + 209548800*z3^3 - 1097203968*z3z5 + 
           3248400600*z4 - 1920*z3*(370732 + 230733*z4 - 3968700*z5) - 
           13540847520*z5 + 15133924800*z6 - 32895747240*z7 + 
           16736445936*z8 + 5634721600*z9) - 3*Z11*Z12^2*
          (11972313495 + 4129071840*z3^2 + 1509696000*z3^3 + 
           2474696448*z3z5 + 174235320*z4 - 1440*z3*(-6342425 + 1204104*z4 - 
             12072300*z5) + 14260655520*z5 + 6059271600*z6 + 10516417560*z7 + 
           138411504*z8 + 39869310400*z9) + Z11^3*(182973294525 + 
           127557381600*z3^2 + 60201561600*z3^3 + 160113625344*z3z5 - 
           115335970200*z4 - 1440*z3*(-226037429 + 5290176*z4 - 
             231735660*z5) + 628378762080*z5 - 350801614800*z6 + 
           1194173283720*z7 - 893912850288*z8 + 1239895566400*z9)))/2025)) + 
  T200*((16*T202^2*(1825620585 + 5310489600*z3^2 + 2844864000*z3^3 + 
       8851016448*z3z5 - 20627768880*z4 + 57888813600*z5 - 
       360*z3*(-73804481 + 731520*z4 + 1224360*z5) - 42807722400*z6 + 
       109815921360*z7 - 70925934096*z8 + 60283150400*z9))/2025 - 
    (32*T202*T300*(3*Z12*(572999105 + 365159520*z3^2 + 61977600*z3^3 - 
         25111296*z3z5 + 126713520*z4 - 120*z3*(-8619641 + 530712*z4 - 
           1190400*z5) - 341498640*z5 + 876355200*z6 + 2428318560*z7 - 
         563876208*z8 + 1508540800*z9) + Z11*(9017566605 + 1461044160*z3^2 + 
         3627648000*z3^3 + 12431522304*z3z5 - 17480277360*z4 + 
         66658376880*z5 + 360*z3*(73281611 + 6895608*z4 + 35863920*z5) - 
         45969814800*z6 + 127454778720*z7 - 82599391008*z8 + 
         75577750400*z9)))/675 + 
    (4*T102^2*(-45*Z12^2*(1210117827 + 367408512*z3^2 + 108334080*z3^3 + 
         122114304*z3z5 + 74246112*z4 - 864*z3*(-754323 + 291002*z4 - 
           1421580*z5) + 1524336192*z5 + 938630880*z6 + 1505217600*z7 + 
         76071312*z8 + 3066435200*z9) + 30*Z11*Z12*(-853356435 + 
         980475264*z3^2 + 249984000*z3^3 + 184571136*z3z5 + 1041028416*z4 - 
         288*z3*(1458635 + 356682*z4 - 12026100*z5) - 2059235136*z5 + 
         2479168800*z6 - 5362457184*z7 + 1392076368*z8 + 6582163840*z9) + 
       Z11^2*(804699554265 + 542555902080*z3^2 + 262564992000*z3^3 + 
         713327503104*z3z5 - 540845851680*z4 - 1440*z3*(-1009415729 + 
           19088826*z4 - 978453180*z5) + 2812028984640*z5 - 
         1634238482400*z6 + 5350750490880*z7 - 4029621531408*z8 + 
         5402202070400*z9)))/2025 + 
    (T202*(27*Z12^4*(-1506589965 - 709856640*z3^2 + 146304000*z3^3 + 
         1942258176*z3z5 + 591027840*z4 + 517046400*z5 + 
         4320*z3*(726827 + 200640*z4 + 590060*z5) + 1096473600*z6 + 
         9711928800*z7 - 5747321952*z8 - 1183318400*z9) - 
       324*Z11*Z12^3*(724850295 - 82063680*z3^2 + 19123200*z3^3 - 
         25422336*z3z5 - 524808000*z4 - 5760*z3*(-156842 + 1364*z4 - 
           8875*z5) + 2947837440*z5 - 624804000*z6 + 2042818560*z7 - 
         396426528*z8 + 1103248000*z9) + 12*Z11^3*Z12*
        (44368033675 + 9142102080*z3^2 + 6012288000*z3^3 + 15958384128*z3z5 - 
         13877910720*z4 + 960*z3*(53861339 + 9560592*z4 - 26341950*z5) + 
         82426609920*z5 - 48341858400*z6 + 167874619200*z7 - 
         114362564256*z8 + 130028240000*z9) + 18*Z11^2*Z12^2*
        (104147838555 + 21255310080*z3^2 + 13253299200*z3^3 + 
         26334761472*z3z5 + 29605979520*z4 - 1440*z3*(-10127627 + 91248*z4 - 
           82149300*z5) - 3067390080*z5 + 66917822400*z6 + 19956477600*z7 - 
         18073774944*z8 + 290643190400*z9) - 
       Z11^4*(4656975093135 + 3465647625600*z3^2 + 1487441894400*z3^3 + 
         3905930709504*z3z5 - 2457036547200*z4 - 
         1440*z3*(-5500298921 + 176401632*z4 - 5696061300*z5) + 
         14338885046400*z5 - 7342217884800*z6 + 27193390748640*z7 - 
         20720533015008*z8 + 30300439836800*z9)))/36450 + 
    T102*((T300*(80*Z11*Z12*(382275815 + 754928064*z3^2 + 124554240*z3^3 + 
           56007936*z3z5 + 203072112*z4 - 48*z3*(-16927367 + 4937724*z4 - 
             36352680*z5) - 446588544*z5 + 2094085440*z6 - 2639679648*z7 + 
           1436053968*z8 + 3216236160*z9) - 8*Z12^2*(5795019135 - 
           283161600*z3^2 + 525081600*z3^3 + 2320420608*z3z5 - 978775920*z4 - 
           720*z3*(-6684983 + 989796*z4 - 11460600*z5) + 13737254400*z5 - 
           356580000*z6 + 18001257120*z7 - 7934787216*z8 + 14632451200*z9) + 
         40*Z11^2*(16434935205 + 8999681664*z3^2 + 5039907840*z3^3 + 
           13613619456*z3z5 - 10839191184*z4 - 144*z3*(-191224937 + 
             2392844*z4 - 179140200*z5) + 59762030208*z5 - 34911924000*z6 + 
           111999288288*z7 - 80341831152*z8 + 105697604480*z9)))/225 - 
      (16*T202*(3*Z12*(2854563015 + 1997604000*z3^2 + 735552000*z3^3 + 
           280620288*z3z5 + 4402097280*z4 - 1080*z3*(-2207057 + 581032*z4 - 
             5256000*z5) - 1157854320*z5 + 5774148000*z6 - 618356520*z7 + 
           2306839824*z8 + 13977956800*z9) + Z11*(192922090485 + 
           138318796800*z3^2 + 65143641600*z3^3 + 185044787712*z3z5 - 
           173060703360*z4 + 824488036560*z5 + 360*z3*(1114643539 + 
             5058984*z4 + 751226400*z5) - 467538966000*z6 + 
           1485515460600*z7 - 1056812824224*z8 + 1282058632000*z9)))/2025 + 
      (-10*Z11^3*Z12^2*(-2242412253 + 12860834112*z3^2 + 6266880*z3^3 - 
          4498260480*z3z5 + 9918821520*z4 - 144*z3*(26815163 + 27597984*z4 - 
            105354360*z5) - 35868799296*z5 + 40556429280*z6 - 
          76891055472*z7 + 52892028000*z8 - 3129850880*z9) + 
        135*Z12^5*(-55324431 + 8816832*z3^2 + 7372800*z3^3 + 131258880*z3z5 + 
          8531568*z4 - 144*z3*(-145171 + 157440*z4 - 1395720*z5) - 
          53902656*z5 + 10144800*z6 + 285736752*z7 - 463903200*z8 - 
          24688640*z9) + 270*Z11^2*Z12^3*(743774513 + 206210496*z3^2 + 
          116490240*z3^3 + 219345408*z3z5 - 138422160*z4 + 1349506368*z5 + 
          720*z3*(998847 + 192*z4 + 1375400*z5) - 390910560*z6 + 
          1670446512*z7 - 990912096*z8 + 2873968640*z9) + 
        45*Z11*Z12^4*(348303393 + 842887872*z3^2 + 196485120*z3^3 - 
          41928192*z3z5 + 100407600*z4 - 432*z3*(-1439253 + 146976*z4 - 
            245240*z5) - 376262208*z5 - 372849120*z6 + 1086906672*z7 - 
          1218921696*z8 + 3467944960*z9) - Z11^4*Z12*(19048916485 + 
          31576190400*z3^2 + 818380800*z3^3 - 12472413696*z3z5 + 
          22087733040*z4 - 240*z3*(-120562553 + 36282240*z4 - 217357080*z5) - 
          54915812160*z5 + 120872196000*z6 - 205533377040*z7 + 
          173044082592*z8 + 20730316800*z9) + 
        3*Z11^5*(160010582235 + 137686306880*z3^2 + 64524902400*z3^3 + 
          178633022976*z3z5 - 126177534960*z4 - 8489280000*z3*z4 + 
          664120175680*z5 + 720*z3*(456390481 + 479808920*z5) - 
          392737885600*z6 + 1311358449680*z7 - 1005376155552*z8 + 
          1306064256000*z9))/12150)) + 
  T002^2*((256*T200^3*(1210828920 + 985347720*z3^2 + 438408000*z3^3 + 
       1458279936*z3z5 - 1543686525*z4 + 6471717840*z5 + 
       360*z3*(5781983 + 346248*z4 + 713025*z5) - 6215537700*z6 + 
       15475132260*z7 - 11962429272*z8 + 9679559000*z9))/2025 + 
    (32*T300^2*(3969877453 + 1704464928*z3^2 + 963578880*z3^3 + 
       2528008704*z3z5 - 1180625616*z4 - 1152*z3*(-4281924 + 219973*z4 - 
         6225405*z5) + 10270001088*z5 - 5765405040*z6 + 21698144352*z7 - 
       14044179168*z8 + 20287719040*z9))/15 + 
    (8*T102^2*(12743799585 + 8942207040*z3^2 + 3902976000*z3^3 + 
       10436511744*z3z5 - 7218415440*z4 - 2400*z3*(-9383905 + 103680*z4 - 
         8118576*z5) + 40592004480*z5 - 21334831200*z6 + 76998212640*z7 - 
       56462997888*z8 + 79323328000*z9))/75 + 
    (8*T200^2*(-135*Z12^2*(179823331 + 138123264*z3^2 + 37693440*z3^3 + 
         25920000*z3z5 + 15066432*z4 - 384*z3*(-824465 + 89343*z4 - 
           1031970*z5) + 172900416*z5 + 351416640*z6 + 44976720*z7 + 
         169996320*z8 + 868739840*z9) + 6*Z11*Z12*(-1150061985 + 
         4968259200*z3^2 + 441907200*z3^3 - 312159744*z3z5 + 2974389120*z4 - 
         1440*z3*(1149269 + 422868*z4 - 5644800*z5) - 10840550400*z5 + 
         12468513600*z6 - 31228094160*z7 + 16148390688*z8 + 9146681600*z9) + 
       Z11^2*(677934236295 + 494599219200*z3^2 + 218780928000*z3^3 + 
         582419538432*z3z5 - 397887137280*z4 - 
         2880*z3*(-425724679 + 6035250*z4 - 397745460*z5) + 
         2199220102080*z5 - 1163491214400*z6 + 4200323697360*z7 - 
         3120409181664*z8 + 4463500947200*z9)))/6075 + 
    (8*T202*(135*Z12^2*(168082199 + 44259840*z3^2 + 31253760*z3^3 + 
         25173504*z3z5 + 186851592*z4 - 70479600*z5 + 
         24*z3*(-3598897 + 106920*z4 + 17322060*z5) + 356158080*z6 - 
         560859072*z7 + 357020352*z8 + 776648800*z9) + 
       6*Z11*Z12*(5676421125 - 348624000*z3^2 + 584121600*z3^3 + 
         459592704*z3z5 + 2540325240*z4 + 2753403120*z5 + 
         3600*z3*(618707 + 255492*z4 + 507498*z5) + 1650132000*z6 + 
         2162941200*z7 + 3899148192*z8 + 12565992800*z9) - 
       Z11^2*(1224542642985 + 902957967360*z3^2 + 411419116800*z3^3 + 
         1120422191616*z3z5 - 778299158520*z4 - 
         360*z3*(-6211250657 + 124933608*z4 - 5967136980*z5) + 
         4155146626320*z5 - 2354359608000*z6 + 8110544937120*z7 - 
         6235336703232*z8 + 8367232021600*z9)))/6075 + 
    (16*T300*(27*Z12^3*(533200575 + 26064000*z3^2 + 72000000*z3^3 + 
         40030848*z3z5 - 72507960*z4 - 60*z3*(-9499787 + 403164*z4 - 
           11476440*z5) + 1086340440*z5 - 179177400*z6 + 1373859240*z7 - 
         303076296*z8 + 2008907200*z9) - 9*Z11^2*Z12*
        (801005415 + 371033760*z3^2 + 217152000*z3^3 + 371288448*z3z5 + 
         190510200*z4 - 60*z3*(-4136897 + 3995508*z4 - 38236680*z5) + 
         1315404840*z5 + 97660200*z6 + 3904940520*z7 - 1870426296*z8 + 
         4809937600*z9) + 10*Z11^3*(46820618023 + 35060790024*z3^2 + 
         15678167040*z3^3 + 42309620352*z3z5 - 28493657892*z4 - 
         1510667784*z3*z4 + 155724041628*z5 + 
         90*z3*(946008205 + 900624072*z5) - 85827344040*z6 + 
         302988284028*z7 - 230999116464*z8 + 318125008640*z9) - 
       108*Z11*Z12^2*(375451380*z3^2 + 43257600*z3^3 - 49046940*z3*z4 + 
         75*z3*(3263333 + 7523592*z5) + 2*(84138110 + 5129568*z3z5 + 
           67941045*z4 - 244210035*z5 + 415684800*z6 - 635987745*z7 + 
           461951964*z8 + 417706000*z9))))/2025 + 
    T102*((16*T300*(27394225011 + 17704136160*z3^2 + 7988935680*z3^3 + 
         21355384320*z3z5 - 14419964304*z4 - 1296*z3*(-35734979 + 439112*z4 - 
           31430360*z5) + 82874788416*z5 - 43166601360*z6 + 157644586656*z7 - 
         116274333600*z8 + 163069709440*z9))/45 + 
      (16*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 2255040*z3z5 + 
           9250200*z4 + 105669108*z5 + 36*z3*(1477663 + 301518*z4 + 
             940560*z5) + 4150260*z6 + 36487998*z7 + 59348700*z8 + 
           200890720*z9) - 45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 
           21715200*z3^3 - 80419392*z3z5 + 186551928*z4 + 
           12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 184691124*z5 + 
           1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 480993760*z9) - 
         54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 43257600*z3^3 + 
           69574464*z3z5 + 157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 
             17711520*z5) - 752086890*z5 + 569766150*z6 - 677328915*z7 + 
           74129472*z8 + 835412000*z9) + 10*Z11^3*(17253366039 + 
           15566502816*z3^2 + 7839083520*z3^3 + 22055644224*z3z5 - 
           16285532004*z4 - 18*z3*(-2094344339 + 80996418*z4 - 
             2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
           166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/6075) + 
    T200*((-8*T202*(267758994465 + 226132496640*z3^2 + 93306240000*z3^3 + 
         254905615872*z3z5 - 204257922480*z4 - 
         4320*z3*(-136420327 + 936648*z4 - 104035020*z5) + 985631685120*z5 - 
         564022468800*z6 + 2052915232320*z7 - 1414211936544*z8 + 
         1863343158400*z9))/2025 + 
      (16*T300*(15*Z12*(51045231 + 1189102272*z3^2 + 160865280*z3^3 - 
           51840000*z3z5 + 112533552*z4 - 192*z3*(-4687555 + 1311189*z4 - 
             7232520*z5) - 329595168*z5 + 3120000000*z6 - 4265257824*z7 + 
           2365701120*z8 + 3514601600*z9) + Z11*(344547046075 + 
           196819073280*z3^2 + 103999564800*z3^3 + 284252364288*z3z5 - 
           186937667280*z4 - 2880*z3*(-182721134 + 5382223*z4 - 
             194001180*z5) + 1140635455200*z5 - 680411426400*z6 + 
           2343429865440*z7 - 1698515575776*z8 + 2157109520000*z9)))/675 + 
      (8*T102*(15*Z12*(-1457265441 + 404698176*z3^2 + 290672640*z3^3 + 
           261771264*z3z5 + 1097705520*z4 - 1728*z3*(1411461 + 97161*z4 - 
             2347520*z5) - 271548000*z5 + 353278080*z6 - 4152330000*z7 - 
           90289728*z8 + 7045475840*z9) + Z11*(991213469055 + 
           717812657280*z3^2 + 323354880000*z3^3 + 860908082688*z3z5 - 
           595944023760*z4 - 8640*z3*(-205477784 + 3359961*z4 - 
             196259160*z5) + 3373844960160*z5 - 1834640632800*z6 + 
           6337823667120*z7 - 4695779441376*z8 + 6598303916800*z9)))/2025 + 
      (27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
          345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
          1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
          2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
        108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
          111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
          480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
          2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
        54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
          309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
            3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
          5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
         (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
          3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
          3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
          15765558400*z9) + Z11^4*(987262807015 + 1140164089920*z3^2 + 
          528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
          1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
          5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
          8491558709664*z8 + 10639160899200*z9))/18225)) + 
  T002*((64*T200^4*(-17098005 + 109470240*z3^2 + 2580480*z3^3 + 
       7558272*z3z5 - 35893908*z4 + 144*z3*(-273769 + 105708*z4 - 
         958320*z5) - 71940960*z5 - 235220400*z6 + 107208576*z7 - 
       294984504*z8 + 38097920*z9))/135 + 
    (16*T202^2*(52355186595 + 40630220640*z3^2 + 16740748800*z3^3 + 
       43765754112*z3z5 - 28005372000*z4 - 3240*z3*(-30589331 + 177024*z4 - 
         27723400*z5) + 171527839200*z5 - 81107895600*z6 + 333563411520*z7 - 
       224929637424*z8 + 343561256000*z9))/2025 + 
    (128*T300^2*(-3*Z12^2*(210596430 + 81655200*z3^2 + 24163200*z3^3 + 
         52281936*z3z5 + 24493320*z4 + 465784560*z5 + 
         90*z3*(1815731 + 120852*z4 + 3082500*z5) - 90607500*z6 + 
         320166990*z7 - 102593547*z8 + 556326800*z9) + 
       3*Z11*Z12*(175503925 + 10921680*z3^2 + 43257600*z3^3 - 15969312*z3z5 + 
         138415680*z4 - 240*z3*(-562973 + 63819*z4 - 3031305*z5) + 
         9654960*z5 + 717080400*z6 - 1268255100*z7 + 852356574*z8 + 
         1364813600*z9) + Z11^2*(10424865420 + 8007192720*z3^2 + 
         3150806400*z3^3 + 8164438416*z3z5 - 5017827960*z4 - 
         90*z3*(-189538427 + 8311644*z4 - 213375060*z5) + 30901987440*z5 - 
         15288689700*z6 + 58069943190*z7 - 42536262807*z8 + 64644011600*z9)))/
     225 + (8*T200^3*(-9*Z12^2*(335990295 - 161367360*z3^2 + 37900800*z3^3 + 
         91922688*z3z5 - 144300240*z4 - 960*z3*(-444944 + 79986*z4 - 
           377985*z5) + 1113244800*z5 + 36400800*z6 + 1781241120*z7 - 
         511830576*z8 + 1126462400*z9) + 6*Z11*Z12*(353675365 + 
         1447606080*z3^2 + 137894400*z3^3 + 81471744*z3z5 + 178481520*z4 - 
         240*z3*(-4823981 + 1626768*z4 - 6825300*z5) - 894886080*z5 + 
         2454199200*z6 - 2779953600*z7 + 1267829712*z8 + 3128529600*z9) + 
       Z11^2*(47538198105 + 20557212480*z3^2 + 15814540800*z3^3 + 
         45326801664*z3z5 - 39869092080*z4 + 209279600640*z5 + 
         2880*z3*(30248521 + 423378*z4 + 25278525*z5) - 130504327200*z6 + 
         391453284960*z7 - 279596179728*z8 + 333704321600*z9)))/2025 + 
    (8*T102^2*(30*Z11*Z12*(-1369851975 - 235660320*z3^2 + 34536960*z3^3 + 
         217152576*z3z5 - 29205576*z4 - 216*z3*(7089333 + 1107792*z4 - 
           6946340*z5) - 879969024*z5 - 697889520*z6 + 343369008*z7 - 
         2134532412*z8 + 690856000*z9) - 81*Z12^2*(120775805 + 
         141495840*z3^2 + 38131200*z3^3 + 11140416*z3z5 + 85375560*z4 - 
         8243360*z5 + 160*z3*(793595 + 38574*z4 + 2131695*z5) + 
         218470800*z6 - 168254320*z7 + 242942868*z8 + 952993600*z9) + 
       Z11^2*(410963067945 + 349528301280*z3^2 + 155419660800*z3^3 + 
         419759319744*z3z5 - 283970740680*z4 - 
         1440*z3*(-556475107 + 16962786*z4 - 593462745*z5) + 
         1525538412000*z5 - 860346522000*z6 + 3021584592240*z7 - 
         2309450109588*z8 + 3156010404800*z9)))/2025 + 
    (T202*(-324*Z11*Z12^3*(5221919855 + 3293973120*z3^2 + 1014451200*z3^3 + 
         1614795264*z3z5 - 955337760*z4 - 160*z3*(-41852353 + 788760*z4 - 
           44697420*z5) + 9173524480*z5 - 815428800*z6 + 10438580960*z7 - 
         4533157728*z8 + 22239683200*z9) - 27*Z12^4*(-1498735815 + 
         10144497600*z3^2 + 1656345600*z3^3 + 7453886976*z3z5 - 
         1686700800*z4 - 1440*z3*(-7575317 + 781848*z4 - 9596820*z5) - 
         1801391040*z5 - 1115906400*z6 + 8274035520*z7 - 22178787552*z8 + 
         26316886400*z9) + 12*Z11^3*Z12*(44451401955 + 39131842560*z3^2 + 
         3052108800*z3^3 - 15542005248*z3z5 + 68037798240*z4 - 
         480*z3*(8058071 + 4618392*z4 - 87535380*z5) - 123123607680*z5 + 
         186647568000*z6 - 365133224160*z7 + 274808884896*z8 + 
         62432464000*z9) - 18*Z11^2*Z12^2*(21693392865 - 7700068800*z3^2 + 
         2915251200*z3^3 + 17677398528*z3z5 - 87025086720*z4 + 
         21600*z3*(5306853 + 163752*z4 - 2342068*z5) + 252597608640*z5 - 
         207697687200*z6 + 416452896000*z7 - 258498716256*z8 + 
         64411657600*z9) - Z11^4*(10724871057715 + 7963780944960*z3^2 + 
         3862416153600*z3^3 + 10727562198528*z3z5 - 7912278247680*z4 - 
         1440*z3*(-14214403907 + 314756264*z4 - 14133608220*z5) + 
         40536907692480*z5 - 24361477092000*z6 + 79965633349440*z7 - 
         61451668637856*z8 + 78548713347200*z9)))/36450 + 
    T200^2*((-32*T202*(-1749287085 + 17310706560*z3^2 + 5608339200*z3^3 + 
         24489454464*z3z5 - 30539291220*z4 + 84890957760*z5 - 
         360*z3*(5977296*z4 - 5*(26937731 + 5767452*z5)) - 76077640800*z6 + 
         196053279480*z7 - 161765463528*z8 + 106594938400*z9))/2025 + 
      (16*T300*(Z12*(1731630095 + 1625532480*z3^2 + 358963200*z3^3 + 
           486798336*z3z5 + 172684800*z4 - 480*z3*(-6205985 + 1155636*z4 - 
             1629240*z5) + 3741480960*z5 + 693856800*z6 + 6859882560*z7 - 
           3230148672*z8 + 6377043200*z9) + Z11*(9073428045 + 
           9152191680*z3^2 + 5491353600*z3^3 + 19898763264*z3z5 - 
           15911928000*z4 - 1440*z3*(-18365647 + 321460*z4 - 11411880*z5) + 
           64057271040*z5 - 59060042400*z6 + 164957033280*z7 - 
           130687907328*z8 + 93672928000*z9)))/225 + 
      (32*T102*(3*Z12*(1594240455 + 2764041120*z3^2 + 433670400*z3^3 - 
           71632512*z3z5 + 1083875580*z4 - 1080*z3*(-1519915 + 879436*z4 - 
             1813920*z5) + 1119293280*z5 + 6254240400*z6 - 2951549100*z7 + 
           2974749624*z8 + 9611730400*z9) + Z11*(136038628005 + 
           76852530000*z3^2 + 43316755200*z3^3 + 125619320448*z3z5 - 
           96641267940*z4 - 360*z3*(-681357571 + 10396572*z4 - 
             551172600*z5) + 515509624800*z5 - 322741438200*z6 + 
           1037429396820*z7 - 773678386296*z8 + 882352170400*z9)))/2025 + 
      (9*Z12^4*(720770265 + 1247921280*z3^2 + 44467200*z3^3 - 
          376109568*z3z5 + 40538880*z4 - 650327040*z5 + 
          4320*z3*(81243 + 32304*z4 + 66820*z5) - 435081600*z6 - 
          3155456160*z7 + 1268999136*z8 + 2258019200*z9) + 
        36*Z11*Z12^3*(1302712245 - 154445760*z3^2 + 188236800*z3^3 + 
          208645632*z3z5 - 539352000*z4 + 4382893440*z5 + 
          17280*z3*(102531 + 2990*z4 + 76675*z5) - 834962400*z6 + 
          4301331840*z7 - 1122120864*z8 + 5667632000*z9) - 
        18*Z11^2*Z12^2*(1130569245 + 6310440960*z3^2 + 760550400*z3^3 + 
          86552064*z3z5 + 1590059520*z4 - 480*z3*(-10914713 + 2014320*z4 - 
            19926660*z5) - 4840765440*z5 + 9658161600*z6 - 13686000480*z7 + 
          8786597472*z8 + 15313904000*z9) - 4*Z11^3*Z12*
         (-297772445 - 1783765440*z3^2 + 574848000*z3^3 + 1935456768*z3z5 - 
          5441711040*z4 + 22190125440*z5 + 960*z3*(5748569 + 528084*z4 + 
            3725250*z5) - 20167682400*z6 + 46349926080*z7 - 23707597536*z8 + 
          15765558400*z9) + 3*Z11^4*(154804445195 + 139862933120*z3^2 + 
          58706611200*z3^3 + 158096503296*z3z5 - 102701184000*z4 - 
          480*z3*(-639492933 + 20439280*z4 - 668201100*z5) + 
          557834972160*z5 - 305221868800*z6 + 1103074487200*z7 - 
          851790890592*z8 + 1182128988800*z9))/6075) + 
    T102*((32*T300*(18*Z11*Z12*(50807135 + 428695520*z3^2 + 43200000*z3^3 - 
           81654912*z3z5 + 326738280*z4 - 80*z3*(659527 + 942663*z4 - 
             11031810*z5) - 1265198320*z5 + 1652792600*z6 - 3714660660*z7 + 
           2191411224*z8 + 1030651200*z9) - 3*Z12^2*(2762266605 + 
           2849476320*z3^2 + 563097600*z3^3 + 210169728*z3z5 + 583582320*z4 - 
           1080*z3*(-3959947 + 323678*z4 - 5805540*z5) + 3478597920*z5 + 
           4587435000*z6 - 1165750380*z7 + 3716217144*z8 + 13978067200*z9) + 
         4*Z11^2*(63396668285 + 49352229000*z3^2 + 21002860800*z3^3 + 
           55613882016*z3z5 - 36258793380*z4 + 201763467720*z5 - 
           90*z3*(26654746*z4 - 15*(84865831 + 82615444*z5)) - 
           105655583250*z6 + 391064830245*z7 - 296507629782*z8 + 
           426823306400*z9)))/675 - 
      (32*T202*(24*Z12*(-68516565 + 71149770*z3^2 + 24069600*z3^3 - 
           11881728*z3z5 + 114197445*z4 - 270*z3*(483079 + 174261*z4 - 
             1709080*z5) - 278672175*z5 + 312949350*z6 - 669955995*z7 + 
           362388006*z8 + 499756900*z9) + Z11*(231729906375 + 
           168364257120*z3^2 + 74067321600*z3^3 + 195261985152*z3z5 - 
           129641524920*z4 - 6480*z3*(-63646247 + 760983*z4 - 58211780*z5) + 
           756294205320*z5 - 386805011400*z6 + 1433079887400*z7 - 
           1050081811704*z8 + 1512913008800*z9)))/2025 + 
      (81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) - 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) + 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) + 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) + 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) + 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/36450) + 
    T300*((-16*T202*(45*Z12*(290968271 + 48593152*z3^2 + 34928640*z3^3 - 
           24648192*z3z5 + 185199360*z4 - 95031392*z5 + 
           64*z3*(-519400 + 322539*z4 + 7544580*z5) + 492746080*z6 - 
           856109328*z7 + 742657824*z8 + 967696640*z9) + 
         Z11*(284444575805 + 219218955840*z3^2 + 84707942400*z3^3 + 
           218303797248*z3z5 - 129742246080*z4 - 2880*z3*(-162160884 + 
             3951707*z4 - 165024660*z5) + 823476797280*z5 - 378677620800*z6 + 
           1548145564560*z7 - 1103880280896*z8 + 1723959321600*z9)))/675 + 
      (81*Z12^5*(-165966795 - 37088640*z3^2 + 35481600*z3^3 + 
          244041984*z3z5 - 29270160*z4 - 720*z3*(-169669 + 147852*z4 - 
            428040*z5) - 90780480*z5 - 25956000*z6 + 1356143760*z7 - 
          1169877168*z8 - 143852800*z9) + 27*Z11*Z12^4*
         (1322798085 + 5304055680*z3^2 + 896716800*z3^3 + 2295039744*z3z5 - 
          399744720*z4 - 2160*z3*(-1439923 + 258996*z4 - 2211800*z5) - 
          516761280*z5 - 2240560800*z6 + 7521685200*z7 - 11527470288*z8 + 
          14042201600*z9) - 3*Z11^4*Z12*(-207945755 + 20226303360*z3^2 + 
          1069516800*z3^3 - 6946788096*z3z5 + 22043401200*z4 - 
          240*z3*(8018545 + 31483908*z4 - 205491480*z5) - 67135312320*z5 + 
          92589170400*z6 - 192093875760*z7 + 112003746192*z8 + 
          24670304000*z9) + 54*Z11^2*Z12^3*(7520816655 + 3007560960*z3^2 + 
          1576396800*z3^3 + 3068534016*z3z5 - 2232146160*z4 - 
          720*z3*(-13846871 + 222996*z4 - 17480280*z5) + 18249857280*z5 - 
          5207623200*z6 + 23790321360*z7 - 13925736432*z8 + 37179308800*z9) + 
        6*Z11^3*Z12^2*(13965619425 - 32413282560*z3^2 + 2805350400*z3^3 + 
          17333574912*z3z5 - 42398473680*z4 + 3600*z3*(7751641 + 2587284*z4 - 
            9679608*z5) + 167941278720*z5 - 159513026400*z6 + 
          319627519920*z7 - 211327987824*z8 + 75528601600*z9) + 
        Z11^5*(1220415009075 + 939557208960*z3^2 + 440315596800*z3^3 + 
          1210639779072*z3z5 - 861564809520*z4 - 
          720*z3*(-3247362575 + 61753572*z4 - 3159977400*z5) + 
          4566529235520*z5 - 2651205247200*z6 + 8963303312880*z7 - 
          6806782303344*z8 + 8936624320000*z9))/6075) + 
    T200*((256*T300^2*(49240215 - 249696540*z3^2 + 88444800*z3^3 + 
         470440224*z3z5 - 316560960*z4 - 90*z3*(-4011593 + 25536*z4 - 
           7204320*z5) + 1315757880*z5 - 1018214550*z6 + 3239982180*z7 - 
         2390743998*z8 + 1305789200*z9))/75 + 
      (16*T102^2*(17032529061 + 10412662896*z3^2 + 5117114880*z3^3 + 
         15440803200*z3z5 - 12153458160*z4 - 72*z3*(-429472957 + 
           10894104*z4 - 323315280*z5) + 60234009696*z5 - 36446061960*z6 + 
         118227459600*z7 - 91622148840*z8 + 101490080960*z9))/135 - 
      (4*T202*(6*Z11*Z12*(-6551269175 + 2773708800*z3^2 + 171417600*z3^3 - 
           1537532928*z3z5 + 6169701600*z4 - 1920*z3*(3891073 + 617241*z4 - 
             6028560*z5) - 17425322880*z5 + 11854464000*z6 - 33175032240*z7 + 
           19478667456*z8 + 1834060800*z9) - 45*Z12^2*(1755850099 + 
           302348160*z3^2 + 167731200*z3^3 + 6718464*z3z5 + 330855840*z4 + 
           1173257280*z5 + 864*z3*(728327 + 65668*z4 + 1368520*z5) + 
           825079680*z6 + 1395993168*z7 + 863929152*z8 + 4208512000*z9) + 
         5*Z11^2*(175441225073 + 133980071040*z3^2 + 56376115200*z3^3 + 
           147061951488*z3z5 - 100682085600*z4 - 5446226304*z3*z4 + 
           581116262976*z5 + 864*z3*(371215863 + 344029480*z5) - 
           295902754560*z6 + 1076937348528*z7 - 783773568576*z8 + 
           1150335508480*z9)))/2025 + 
      (8*T300*(243*Z12^3*(-9859045 - 45151360*z3^2 + 2880000*z3^3 + 
           10319616*z3z5 - 15621240*z4 + 106022320*z5 - 
           80*z3*(-613915 + 18342*z4 + 288720*z5) - 37399600*z6 + 
           246900720*z7 - 89395632*z8 + 1393600*z9) + 
         9*Z11^2*Z12*(-1366933105 + 2752787520*z3^2 + 56793600*z3^3 - 
           1265041152*z3z5 + 2909917800*z4 - 240*z3*(1541351 + 1958634*z4 - 
             19496640*z5) - 13655226000*z5 + 14266018800*z6 - 
           30967334160*z7 + 16821992304*z8 + 1536030400*z9) - 
         9*Z11*Z12^2*(8655113715 + 3236205600*z3^2 + 1331366400*z3^3 + 
           1939272192*z3z5 + 303643080*z4 - 720*z3*(-11924185 + 1111854*z4 - 
             20703720*z5) + 13552821360*z5 + 4989780000*z6 + 8182614960*z7 + 
           985602816*z8 + 35175313600*z9) + Z11^3*(469190932515 + 
           347437594080*z3^2 + 159248448000*z3^3 + 422776018944*z3z5 - 
           296490310200*z4 - 720*z3*(-1190563397 + 29660574*z4 - 
             1227938040*z5) + 1645912427760*z5 - 899296992000*z6 + 
           3107546918640*z7 - 2334057609888*z8 + 3273226244800*z9)))/2025 + 
      T102*((512*T300*(1874248640 + 843201900*z3^2 + 720144000*z3^3 + 
           2440606464*z3z5 - 1685292705*z4 + 8561966760*z5 + 
           45*z3*(76487895 + 79156*z4 + 73161480*z5) - 6750532800*z6 + 
           19255424670*z7 - 15129867528*z8 + 13526094000*z9))/225 + 
        (4*(-9*Z11^2*Z12*(15947264525 + 5814659520*z3^2 + 17049600*z3^3 - 
             1490669568*z3z5 - 1535678640*z4 + 120*z3*(172833427 + 12867060*
                z4 - 114391560*z5) + 13219850640*z5 + 6521677200*z6 + 
             19949283120*z7 + 15623970336*z8 + 980704000*z9) + 
           27*Z12^3*(2342174955 - 629326080*z3^2 + 246988800*z3^3 + 
             51881472*z3z5 - 111358800*z4 - 120*z3*(-12897049 + 1483524*z4 - 
               6290280*z5) + 4930814640*z5 - 275180400*z6 + 5698461840*z7 - 
             928494144*z8 + 5823795200*z9) - 27*Z11*Z12^2*(5463546855 + 
             7288302240*z3^2 + 1436544000*z3^3 + 690322176*z3z5 + 
             2228701680*z4 - 360*z3*(-16795769 + 2059924*z4 - 38099880*z5) - 
             3727758000*z5 + 13326076800*z6 - 14407487760*z7 + 
             14062826448*z8 + 31655081600*z9) + Z11^3*(1833388904545 + 
             1551224386080*z3^2 + 691092864000*z3^3 + 1858461573888*z3z5 - 
             1230984445680*z4 - 360*z3*(-9853752795 + 282597788*z4 - 
               10549175160*z5) + 6785943663600*z5 - 3774259893600*z6 + 
             13238298334800*z7 - 10127401528176*z8 + 14024504323200*z9)))/
         6075)))}


==> anc/rge/even/T211_rge_1_6.m <==
{-24*T002*T111 - 68*T111*T200 + T011*(-24*T102 - 216*T300) + 6*T202*Y1 + 
  T211*((110*Z11)/3 - 10*Z12), 488*T102*T111 + 1608*T111*T300 - 
  20*T202*Y1*Z11 + T002*((976*T011*T200)/3 - 656*T211 + 180*T300*Y1 + 
    T111*((832*Z11)/3 - 16*Z12)) + T200*((-184*T211)/3 + 30*T102*Y1 + 
    T111*((1696*Z11)/3 - 16*Z12)) + 
  T011*((536*T200^2)/3 + (28*T202)/3 + T102*((832*Z11)/3 - 16*Z12) + 
    32*T300*(58*Z11 - 3*Z12)) + T211*((-2086*Z11^2)/9 + (32*Z11*Z12)/3 + 
    26*Z12^2), 1780*T111*T200^2 + 268*T111*T202 + 
  (3*T202*Y1*(241*Z11^2 + 14*Z11*Z12 + 33*Z12^2))/2 - 
  24*T002^2*T111*(299 + 168*z3) + 
  (T211*(81*Z12^3*(361 + 32*z3) - 99*Z11*Z12^2*(61 + 96*z3) - 
     3*Z11^2*Z12*(7207 + 480*z3) + 5*Z11^3*(23143 + 14112*z3)))/54 + 
  T300*(128*T211*(167 + 63*z3) - 96*T111*(4*Z12*(7 + 3*z3) + 
      Z11*(463 + 252*z3))) + T102*(-5184*T300*Y1 + T211*(16788 + 4032*z3) - 
    8*T111*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3))) + 
  T200*(504*T202*Y1 + T102*Y1*(-882*Z11 + 90*Z12) + 
    T111*(78*Z12^2*(13 + 8*z3) - (8*Z11*Z12*(-61 + 60*z3))/3 - 
      (14*Z11^2*(1657 + 936*z3))/3) + 
    (4*T211*(Z12*(385 - 96*z3) + Z11*(6593 + 2016*z3)))/3) + 
  T011*(T200*(-7848*T102 - 5256*T300) - 
    (4*T202*(Z12*(-173 + 48*z3) + 7*Z11*(17 + 144*z3)))/3 - 
    (32*T200^2*(4*Z12*(7 + 3*z3) + Z11*(463 + 252*z3)))/3 - 
    (2*T102*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/3 - 4*T300*(Z11*Z12*(44 - 48*z3) - 
      3*Z12^2*(227 + 168*z3) + Z11^2*(6935 + 3528*z3))) + 
  T002*(-576*T200^2*Y1 + 1026*T202*Y1 + 108*T300*Y1*(-49*Z11 + 5*Z12) - 
    4*T111*T200*(6197 + 3024*z3) + T211*(-2*Z12*(503 + 96*z3) + 
      6*Z11*(3361 + 2016*z3)) - 
    (2*T111*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/3 + T011*(-24*T102*(299 + 168*z3) - 
      24*T300*(2815 + 1008*z3) - (16*T200*(Z12*(-137 + 48*z3) + 
         Z11*(1601 + 1008*z3)))/3)), 
 (-16*T111*T202*(4*Z12*(323 + 9*z3 + 45*z4) + 
     3*Z11*(3779 + 2220*z3 + 1260*z4)))/9 + 
  T202*(-1/54*(Y1*(3*Z11^2*Z12*(-4909 + 9792*z3 + 144*z4) + 
       27*Z12^3*(1657 - 192*z3 + 432*z4) + 9*Z11*Z12^2*
        (8501 + 576*z3 + 1008*z4) + Z11^3*(253199 + 47424*z3 + 51408*z4))) + 
    (8*T211*(45219 + 32272*z3 + 2592*z4 + 38240*z5))/3) + 
  (T211*(-18*Z11^2*Z12^2*(254891 + 53952*z3 - 95184*z4 - 121920*z5) - 
     81*Z12^4*(-9143 + 18816*z3 + 3024*z4 + 8640*z5) - 
     108*Z11*Z12^3*(98155 + 21120*z3 + 19728*z4 + 63360*z5) + 
     12*Z11^3*Z12*(197629 + 1344*z3 + 150192*z4 + 99840*z5) - 
     Z11^4*(24848089 + 26830080*z3 - 7458480*z4 + 36369600*z5)))/972 + 
  T002^2*(36*T300*Y1*(5113 + 624*z3 + 1008*z4) - 
    192*T211*(2375 + 2138*z3 - 462*z4 + 2920*z5) + 
    16*T011*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
    32*T111*(-9*Z12*(65 + 12*z3 + 14*z4) + 2*Z11*(4834 + 5270*z3 - 1365*z4 + 
        7300*z5))) + T200^2*(24*T102*Y1*(545 + 156*z3) + 
    T211*(797108/9 - 91392*z3 + 29952*z4 + (25600*z5)/3) + 
    (8*T111*(Z12*(13043 + 6840*z3 - 2016*z4 + 7200*z5) + 
       Z11*(83253 + 63848*z3 - 26784*z4 + 82720*z5)))/3) + 
  T300*(4*T202*Y1*(-16147 + 48*z3 - 3024*z4) - 
    (64*T211*(6*Z12*(2161 - 1824*z3 + 828*z4 + 1380*z5) + 
       Z11*(120667 + 78264*z3 - 6156*z4 + 117600*z5)))/9 + 
    T111*(-8*Z11*Z12*(-2611 + 4464*z3 - 4392*z4 - 480*z5) - 
      4*Z12^2*(7987 + 23664*z3 + 4248*z4 + 19680*z5) + 
      (4*Z11^2*(718879 + 690480*z3 - 130248*z4 + 941280*z5))/3)) + 
  T102*(-6*T202*Y1*(5713 + 336*z3 + 1008*z4) + 
    12*T300*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
      Z11*(14243 + 1632*z3 + 3024*z4)) + 
    (8*T111*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
       9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
       Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/9 - 
    (8*T211*(9*Z12*(-2005 + 1400*z3 + 1248*z4 + 4800*z5) + 
       Z11*(900233 + 659208*z3 - 112752*z4 + 960480*z5)))/9) + 
  T200*((4*T202*Y1*(3*Z11*(-5671 + 96*z3 - 1008*z4) + 
       Z12*(2261 - 432*z3 + 144*z4)))/3 + 
    (64*T111*T300*(13309 + 8088*z3 - 7776*z4 + 15660*z5))/3 + 
    T102*((Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
         2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
           21168*z4)))/6 + (8*T111*(164593 + 119976*z3 - 75168*z4 + 
         128880*z5))/3) - 
    (4*T211*(3*Z12^2*(-116405 + 31584*z3 - 7524*z4 - 40080*z5) + 
       6*Z11*Z12*(-23483 + 2928*z3 + 5724*z4 + 1200*z5) + 
       Z11^2*(1379741 + 972288*z3 - 125388*z4 + 1390800*z5)))/27 + 
    (2*T111*(-27*Z11^2*Z12*(15769 + 4152*z3 + 1440*z4 - 5120*z5) + 
       27*Z12^3*(18097 - 1992*z3 + 6720*z5) - 9*Z11*Z12^2*
        (46117 + 50520*z3 + 26064*z4 + 65760*z5) + 
       Z11^3*(4236629 + 4607256*z3 - 1038096*z4 + 6302880*z5)))/81) + 
  T002*(-8*T202*Y1*(6*Z12*(-25 + 12*z3) + Z11*(4963 + 696*z3 + 1008*z4)) + 
    (4*T200^2*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
       Z11*(14243 + 1632*z3 + 3024*z4)))/3 + 
    48*T102*T111*(11423 + 10864*z3 - 2352*z4 + 14600*z5) + 
    T300*(Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
        2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
          21168*z4)) + 32*T111*(59411 + 40076*z3 - 2268*z4 + 58120*z5)) + 
    (2*T111*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
       9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
       Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
       Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/27 + 
    (4*T211*(6*Z11*Z12*(30617 + 16008*z3 + 5292*z4 + 26160*z5) + 
       9*Z12^2*(8075 - 3432*z3 + 4788*z4 + 39600*z5) - 
       Z11^2*(3261569 + 3224904*z3 - 837972*z4 + 4546320*z5)))/27 + 
    T200*(144*T300*Y1*(545 + 156*z3) + 6*T102*Y1*(5113 + 624*z3 + 1008*z4) - 
      (8*T211*(135337 + 172064*z3 - 16920*z4 + 97120*z5))/3 + 
      (16*T111*(Z12*(-24005 - 16488*z3 + 2304*z4 + 43920*z5) + 
         2*Z11*(298685 + 280932*z3 - 55404*z4 + 405600*z5)))/9) + 
    T011*(4*T202*(-2903 + 15088*z3 - 7728*z4 + 23360*z5) + 
      (8*T200^2*(301417 + 211152*z3 - 62640*z4 + 229440*z5))/9 + 
      32*T102*(-9*Z12*(65 + 12*z3 + 14*z4) + 2*Z11*(4834 + 5270*z3 - 
          1365*z4 + 7300*z5)) + (32*T300*(Z12*(-4753 - 2448*z3 + 2556*z4) + 
         3*Z11*(91469 + 62808*z3 - 8820*z4 + 87600*z5)))/3 + 
      (16*T200*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
         9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
         Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/27)) + 
  T011*(24*T102^2*(9825 + 4768*z3 + 5840*z5) + 
    (8*T200^3*(-3569 + 9072*z3 - 20736*z4 + 9600*z5))/9 + 
    48*T300^2*(27273 + 15824*z3 + 22240*z5) + 
    (4*T202*(-8*Z11*Z12*(3319 + 1836*z3 + 1197*z4 - 180*z5) - 
       9*Z12^2*(1433 + 32*z3 + 180*z4 + 3280*z5) + 
       Z11^2*(51571 + 313536*z3 - 134676*z4 + 470640*z5)))/27 + 
    (4*T200^2*(-6*Z11*Z12*(-2611 + 4464*z3 - 4392*z4 - 480*z5) - 
       3*Z12^2*(7987 + 23664*z3 + 4248*z4 + 19680*z5) + 
       Z11^2*(718879 + 690480*z3 - 130248*z4 + 941280*z5)))/27 + 
    (4*T300*(9*Z12^3*(9313 + 2328*z3 + 144*z4 + 4800*z5) - 
       3*Z11^2*Z12*(11675 + 1608*z3 - 1008*z4 + 7680*z5) - 
       3*Z11*Z12^2*(16501 + 13368*z3 + 13536*z4 + 28320*z5) + 
       Z11^3*(931447 + 876200*z3 - 186624*z4 + 1190560*z5)))/9 + 
    T200*((4*T202*(-40957 + 50352*z3 - 20736*z4 + 9600*z5))/9 + 
      T102*(16*Z12*(-2117 + 1160*z3 - 156*z4 + 1200*z5) + 
        (32*Z11*(90181 + 37320*z3 + 4698*z4 + 54360*z5))/9) + 
      (16*T300*(3*Z12*(4963 + 5496*z3 - 864*z4 + 7200*z5) + 
         Z11*(201167 + 162552*z3 - 49248*z4 + 217440*z5)))/3) + 
    T102*(8*T300*(202079 + 92912*z3 - 24192*z4 + 127360*z5) + 
      (2*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
         9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
         Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
         Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/27)), 
 T202^2*Y1*(-1133065/3 - 121232*z3 + 38208*z3^2 - 94032*z4 + 43904*z5 - 
    175200*z6) + T111*T200^3*(3622910/3 - 183008*z3 + 753664*z3^2 + 
    810528*z4 - 1651712*z5 + 2329600*z6) + 
  (T111*T202*(-18*Z11*Z12*(-401643 + 82256*z3 + 235712*z3^2 + 23376*z4 - 
       132288*z5 - 4000*z6) - 3*Z12^2*(937721 + 547056*z3 + 839616*z3^2 + 
       97488*z4 + 1214016*z5 + 492000*z6) + 
     Z11^2*(38031408*z3 - 5722176*z3^2 + 5002704*z4 + 
       53*(382381 + 525120*z5 + 444000*z6))))/54 + 
  (64*T102^2*T111*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 919944*z5 + 
     400050*z6 - 912870*z7))/3 - 48*T002^3*T111*(139341 + 195136*z3 + 
    7440*z3^2 - 64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) - 
  32*T111*T300^2*(595909 + 1015920*z3 + 86280*z3^2 - 274032*z4 + 1125384*z5 - 
    155100*z6 + 2000376*z7) + 
  (T211*(-54*Z11^3*Z12^2*(-17416547 - 25182272*z3 + 3704128*z3^2 + 
       13872720*z4 - 39117824*z5 + 21191200*z6 - 17357760*z7) - 
     81*Z11*Z12^4*(-1934693 - 10240896*z3 + 897216*z3^2 - 328464*z4 - 
       9747456*z5 - 26400*z6 - 12616128*z7) - 
     243*Z12^5*(551243 - 961152*z3 + 199872*z3^2 + 176688*z4 - 982272*z5 + 
       280800*z6 + 84672*z7) + 162*Z11^2*Z12^3*(20137399 + 8811712*z3 + 
       3601344*z3^2 + 1205424*z4 + 13268224*z5 + 981600*z6 + 28139328*z7) - 
     3*Z11^4*Z12*(160142623 - 11367936*z3 + 58748352*z3^2 + 165587184*z4 - 
       370611456*z5 + 307701600*z6 + 37340352*z7) + 
     Z11^5*(3812171113 + 5880517632*z3 + 144960576*z3^2 - 2272340016*z4 + 
       12138851328*z5 - 4605103200*z6 + 13350826944*z7)))/11664 + 
  T202*(-1/1296*(Y1*(Z11^4*(-87574403 - 53104128*z3 + 10211136*z3^2 - 
         16476624*z4 - 3497856*z5 - 46898400*z6) + 18*Z11^2*Z12^2*
        (-1776115 - 1151232*z3 + 156480*z3^2 - 258192*z4 - 238464*z5 - 
         703200*z6) + 24*Z11^3*Z12*(64997 - 746640*z3 + 9024*z3^2 + 
         208368*z4 - 52416*z5 - 69600*z6) + 81*Z12^4*(-3263 - 38400*z3 + 
         5184*z3^2 - 32400*z4 + 5760*z5 - 21600*z6) + 
       3456*Z11*Z12^3*(-2049*z3 + 1344*z3^2 - 2*(5980 + 1125*z4 - 6*z5 + 
           3000*z6)))) + 
    (T211*(Z11*(-71940969 - 80668896*z3 + 598976*z3^2 + 12379440*z4 - 
         144323328*z5 + 32040800*z6 - 167057856*z7) - 
       3*Z12*(427645 - 164832*z3 + 206528*z3^2 + 530832*z4 + 882688*z5 + 
         44000*z6 + 1326528*z7)))/9) + 
  T200^2*((T102*Y1*(Z11*(-1874077 - 813440*z3 + 154752*z3^2 - 299856*z4 + 
         8320*z5 - 724800*z6) + 3*Z12*(15035 + 27008*z3 + 1920*z3^2 - 
         19536*z4 - 9088*z5 - 24000*z6)))/2 + 
    T202*Y1*(-271571/3 + 171392*z3 + 1280*z3^2 + 85728*z4 - 43264*z5 - 
      16000*z6) + T211*(-1/27*(Z11*(21499033 - 150534576*z3 + 33515520*z3^2 + 
         59342400*z4 - 220388736*z5 + 97900800*z6 - 115323264*z7)) + 
      (Z12*(1264193 + 432848*z3 - 398080*z3^2 + 1895424*z4 + 1486208*z5 - 
         515200*z6 + 1749888*z7))/3) - 
    (16*T111*(-9*Z12^2*(201602 + 6945*z3 + 29922*z3^2 + 10683*z4 + 
         190038*z5 - 23475*z6 + 153468*z7) + 3*Z11*Z12*(-141341 + 215526*z3 + 
         108420*z3^2 + 173142*z4 - 215172*z5 + 253050*z6 + 645624*z7) + 
       Z11^2*(13402229 + 15863175*z3 + 476382*z3^2 - 5678091*z4 + 
         31848618*z5 - 11366925*z6 + 35736876*z7)))/27) + 
  T300*((-2*T202*Y1*(Z11*(-4606837 - 1322544*z3 + 466176*z3^2 - 1131264*z4 + 
         474432*z5 - 2198400*z6) + 3*Z12*(-106429 + 133488*z3 + 7872*z3^2 + 
         49824*z4 - 63936*z5 - 55200*z6)))/3 + 
    T111*(-4*Z11^2*Z12*(23085 - 190780*z3 + 73616*z3^2 + 236580*z4 - 
        832336*z5 + 450200*z6 - 134064*z7) + 
      12*Z12^3*(-60795 - 60532*z3 + 5328*z3^2 + 13932*z4 - 84496*z5 + 
        600*z6 - 91728*z7) + 16*Z11*Z12^2*(59908 + 207921*z3 + 95448*z3^2 + 
        44181*z4 - 48144*z5 + 105600*z6 + 322812*z7) - 
      (8*Z11^3*(63655693 + 90121158*z3 + 4630848*z3^2 - 25071426*z4 + 
         164162544*z5 - 51551400*z6 + 200323368*z7))/27) + 
    T211*(-2*Z12^2*(725723 + 484216*z3 + 291376*z3^2 + 452136*z4 + 
        440704*z5 + 155800*z6 + 1143072*z7) + 
      (4*Z11*Z12*(2351633 - 3354552*z3 + 1776720*z3^2 + 3107736*z4 - 
         5964672*z5 + 5529000*z6 + 6223392*z7))/9 + 
      (2*Z11^2*(331235231 + 342371736*z3 + 15811824*z3^2 - 64152504*z4 + 
         614122752*z5 - 151585800*z6 + 809167968*z7))/27)) + 
  T102*((-2*T202*Y1*(6*Z12*(15271 + 3480*z3 + 5508*z4 - 7152*z5) + 
       Z11*(-2687051 - 1075152*z3 + 286560*z3^2 - 598104*z4 + 62112*z5 - 
         1314000*z6)))/3 + 
    T300*(Y1*(2*Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
          16512*z5 - 1176600*z6) + 36*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
          960*z4 - 3456*z5 - 200*z6) + 6*Z12^2*(17731 + 11580*z3 - 
          6288*z3^2 + 21888*z4 - 6912*z5 + 24600*z6)) + 
      64*T111*(-554625 - 751913*z3 + 106270*z3^2 + 255090*z4 - 1040418*z5 + 
        368575*z6 - 1246266*z7)) + 
    (T111*(54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
         51600*z6 - 183456*z7) + 6*Z11^2*Z12*(3750163 + 2624520*z3 - 
         164832*z3^2 + 1012536*z4 + 556608*z5 + 2614800*z6 + 804384*z7) + 
       6*Z11*Z12^2*(645479 + 1288728*z3 + 1946976*z3^2 + 1465416*z4 - 
         1092864*z5 + 1921200*z6 + 7747488*z7) - 
       2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
         232636800*z5 - 85526000*z6 + 267097824*z7)))/27 + 
    (T211*(6*Z11*Z12*(-4864163 - 1181936*z3 + 2108128*z3^2 + 920544*z4 - 
         3891072*z5 + 905200*z6 + 2765952*z7) - 
       3*Z12^2*(9511099 + 1430064*z3 + 513312*z3^2 + 3693600*z4 + 
         7713408*z5 + 502800*z6 + 14563584*z7) + 
       Z11^2*(450044647 + 529150192*z3 + 19282592*z3^2 - 144058848*z4 + 
         1004905344*z5 - 322193200*z6 + 1231300224*z7)))/18) + 
  T002^2*(4*T300*Y1*(3*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
      2*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
        657000*z6)) + (4*T200^2*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 
       110160*z4 + 14592*z5 - 262800*z6))/3 - 
    12*T202*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6) - (32*T111*T200*(2641646 + 3440819*z3 + 119292*z3^2 - 
       1095057*z4 + 6671280*z5 - 2209950*z6 + 7665462*z7))/3 + 
    (8*T211*(6*Z12*(-38655 - 4639*z3 + 10128*z3^2 + 3159*z4 - 70440*z5 + 
         14400*z6 - 22932*z7) + Z11*(11109563 + 14636706*z3 + 515904*z3^2 - 
         4535874*z4 + 27530400*z5 - 9512400*z6 + 33096168*z7)))/3 + 
    (2*T111*(6*Z11*Z12*(2328793 + 1176696*z3 - 36144*z3^2 + 664200*z4 - 
         328896*z5 + 1668600*z6 + 804384*z7) + 
       9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
         95400*z6 + 1439424*z7) - Z11^2*(123092257 + 196586472*z3 + 
         9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
         465230304*z7)))/27 + 
    T011*(-48*T102*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
        131400*z6 + 442764*z7) - 16*T300*(4411429 + 4163828*z3 + 19920*z3^2 - 
        802836*z4 + 6498864*z5 - 1620600*z6 + 7969752*z7) - 
      (16*T200*(3*Z12*(-233891 - 312240*z3 + 576*z3^2 + 52272*z4 - 
           299808*z5 - 172800*z6 + 275184*z7) + Z11*(21128261 + 36324528*z3 + 
           2474496*z3^2 - 14151888*z4 + 76504608*z5 - 28072800*z6 + 
           88334064*z7)))/27)) + 
  T011*((16*T200^3*(4*Z11*(-789997 - 1062369*z3 + 242940*z3^2 + 664020*z4 - 
         3055740*z5 + 1299450*z6 - 2309958*z7) + 
       9*Z12*(-54625 - 67468*z3 + 2864*z3^2 + 528*z4 - 99088*z5 + 17000*z6 - 
         59976*z7)))/27 - 
    (32*T102^2*(3*Z12*(-89045 - 22344*z3 + 32328*z3^2 - 15660*z4 + 43668*z5 - 
         27000*z6 + 83349*z7) + Z11*(3684032 + 3848496*z3 + 64008*z3^2 - 
         716580*z4 + 6285780*z5 - 1603800*z6 + 8053101*z7)))/9 - 
    (32*T300^2*(9*Z12*(77369 - 14704*z3 + 19552*z3^2 + 8472*z4 + 90816*z5 + 
         19600*z6 + 121716*z7) + Z11*(8201377 + 8134848*z3 + 979872*z3^2 - 
         1905048*z4 + 15523296*z5 - 4256400*z6 + 18654300*z7)))/3 + 
    (T202*(27*Z12^3*(79277 - 221072*z3 + 48576*z3^2 + 20736*z4 - 138816*z5 - 
         31200*z6 - 366912*z7) + 3*Z11^2*Z12*(7071731 + 5552016*z3 - 
         333120*z3^2 + 1089792*z4 + 1445568*z5 + 4884000*z6 + 1608768*z7) + 
       3*Z11*Z12^2*(2354245 + 1606320*z3 + 3767808*z3^2 + 2799936*z4 - 
         4331904*z5 + 2568000*z6 + 15494976*z7) - 
       Z11^3*(30802567 + 174580112*z3 + 27403904*z3^2 - 107764032*z4 + 
         461829120*z5 - 224627200*z6 + 534195648*z7)))/162 + 
    T300*((Z11^2*Z12^2*(-145073 - 77920*z3 + 938304*z3^2 + 1431072*z4 - 
         3354944*z5 + 2752800*z6 + 719712*z7))/2 - 
      (Z12^4*(179923 + 195744*z3 + 379584*z3^2 + 45792*z4 - 293568*z5 - 
         122400*z6 + 804384*z7))/4 - Z11*Z12^3*(1156895 + 941824*z3 + 
        272256*z3^2 - 42912*z4 + 1309504*z5 - 100800*z6 + 2356704*z7) + 
      (Z11^3*Z12*(124001 + 441728*z3 + 1378048*z3^2 + 1610976*z4 - 
         2453184*z5 + 2348800*z6 + 2921184*z7))/9 + 
      (4*T202*(9216291 + 3704720*z3 + 1151840*z3^2 - 1264944*z4 + 
         12619872*z5 - 4541200*z6 + 11938752*z7))/3 - 
      (Z11^4*(2131792595 + 2892272544*z3 + 72495552*z3^2 - 912339360*z4 + 
         5531856960*z5 - 1854564000*z6 + 6420127392*z7))/324) + 
    T102*(T202*(30272834/9 + (1092256*z3)/3 - 133312*z3^2 + 1373568*z4 - 
        1674176*z5 + 2160800*z6) - 
      (2*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) - Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) + Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/81 - 
      (4*T300*(Z12*(286855 + 379728*z3 + 1166784*z3^2 + 525168*z4 + 
           504192*z5 + 2464800*z6 + 5461344*z7) + 
         Z11*(76411073 + 73688272*z3 + 372928*z3^2 - 17001456*z4 + 
           124414464*z5 - 36082400*z6 + 153722016*z7)))/3) + 
    T200^2*((4*T300*(2749447 - 10062288*z3 + 2668992*z3^2 + 12833712*z4 - 
         27914304*z5 + 27679200*z6 - 16003008*z7))/9 + 
      T102*(-7347554/3 - (18864544*z3)/3 + 737920*z3^2 + 1965024*z4 - 
        8696448*z5 + 4641600*z6 - 6491520*z7) + 
      (4*(-27*Z11^2*Z12*(23085 - 190780*z3 + 73616*z3^2 + 236580*z4 - 
           832336*z5 + 450200*z6 - 134064*z7) + 81*Z12^3*(-60795 - 60532*z3 + 
           5328*z3^2 + 13932*z4 - 84496*z5 + 600*z6 - 91728*z7) + 
         108*Z11*Z12^2*(59908 + 207921*z3 + 95448*z3^2 + 44181*z4 - 
           48144*z5 + 105600*z6 + 322812*z7) - 
         2*Z11^3*(63655693 + 90121158*z3 + 4630848*z3^2 - 25071426*z4 + 
           164162544*z5 - 51551400*z6 + 200323368*z7)))/243) + 
    T200*((2*T202*(Z11*(5308681 - 18101568*z3 + 1642752*z3^2 + 14793552*z4 - 
           45399360*z5 + 23270400*z6 - 36959328*z7) + 
         3*Z12*(-613607 + 364896*z3 + 41472*z3^2 - 104688*z4 - 482496*z5 + 
           288000*z6 - 719712*z7)))/27 + 
      T300*(-16*Z12^2*(-253417 - 78822*z3 + 2580*z3^2 - 16506*z4 - 
          376812*z5 + 11850*z6 - 275184*z7) - 64*Z11*Z12*
         (-17472 + 25671*z3 + 20018*z3^2 + 23343*z4 - 70646*z5 + 42425*z6 + 
          59976*z7) - (16*Z11^2*(20395285 + 25608042*z3 + 1100436*z3^2 - 
           8102682*z4 + 49849620*z5 - 16749750*z6 + 57280608*z7))/9) + 
      T102*((Z12^2*(1679629 + 171760*z3 - 256512*z3^2 + 130416*z4 + 
           577216*z5 + 1108800*z6 + 1467648*z7))/2 - 
        (Z11*Z12*(-3337265 - 881808*z3 + 1274752*z3^2 - 907056*z4 + 
           966720*z5 - 1203200*z6 + 1919232*z7))/3 - 
        (Z11^2*(464283037 + 460342704*z3 + 6934272*z3^2 - 54008208*z4 + 
           692290752*z5 - 124564800*z6 + 916489728*z7))/54))) + 
  T200*(9*T102^2*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 8064*z5 - 
      29200*z6) + (T202*Y1*(3*Z12^2*(-359683 + 139548*z3 + 20400*z3^2 + 
         15480*z4 + 7200*z5 - 136200*z6) + 3*Z11*Z12*(-292571 + 2424*z3 + 
         10464*z3^2 - 93024*z4 + 136128*z5 - 66000*z6) + 
       2*Z11^2*(2573651 + 812058*z3 - 271032*z3^2 + 596844*z4 - 6672*z5 + 
         1233300*z6)))/9 + 
    (T211*(9*Z11^2*Z12*(-24095233 - 11542320*z3 + 13104480*z3^2 + 
         3834144*z4 - 31818432*z5 + 12486000*z6 - 13716864*z7) + 
       81*Z12^3*(123369 + 710896*z3 + 47520*z3^2 - 60768*z4 + 473152*z5 - 
         380400*z6 - 225792*z7) - 81*Z11*Z12^2*(8320259 - 1179152*z3 + 
         140000*z3^2 + 1593600*z4 + 2880384*z5 + 1962800*z6 + 10838016*z7) + 
       Z11^3*(2080108787 + 2328582960*z3 + 147044064*z3^2 - 571728960*z4 + 
         4196879616*z5 - 1208302800*z6 + 5297249664*z7)))/486 + 
    T300*((-8*T211*(2084749 - 6791616*z3 + 1246704*z3^2 + 7516224*z4 - 
         14171952*z5 + 6329400*z6 - 3873744*z7))/9 + 
      (16*T111*(Z11*(-21863557 - 21458988*z3 + 606000*z3^2 + 9994248*z4 - 
           53959632*z5 + 20677800*z6 - 50850828*z7) - 
         12*Z12*(235031 + 107103*z3 + 37980*z3^2 - 3186*z4 + 243132*z5 - 
           4950*z6 + 265923*z7)))/9) + 
    T102*((Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 15141744*z4 - 
           832128*z5 - 35716800*z6) - 9*Z11*Z12^2*(105355 + 236256*z3 + 
           77952*z3^2 - 218736*z4 + 63360*z5 - 283200*z6) + 
         27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 4992*z5 - 
           48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 
           23472*z4 + 14720*z5 - 25600*z6)))/216 + 
      4*T300*Y1*(-547975 - 336288*z3 + 27696*z3^2 + 13320*z4 + 10752*z5 - 
        119400*z6) + T211*(12502402/3 + (49241696*z3)/3 - 831680*z3^2 - 
        8090496*z4 + 25788096*z5 - 7375200*z6 + 14761152*z7) + 
      (T111*(Z11*(-294216455 - 336273696*z3 + 3842304*z3^2 + 131579280*z4 - 
           657818112*z5 + 245788800*z6 - 704005344*z7) - 
         3*Z12*(-354649 + 1603872*z3 + 775680*z3^2 + 3106800*z4 + 
           6862080*z5 + 672000*z6 + 11388384*z7)))/9) + 
    T111*(T202*(1964448*z3 - 192640*z3^2 - 735936*z4 + 
        (4*(6244817 + 9545664*z5 - 5230800*z6 + 15304464*z7))/9) + 
      (-243*Z12^4*(189529 - 62240*z3 + 87488*z3^2 + 114144*z4 - 295872*z5 - 
          13600*z6 + 522144*z7) + 12*Z11^3*Z12*(16137563 + 16500288*z3 + 
          5392512*z3^2 + 6947424*z4 - 4641600*z5 + 23572800*z6 + 
          1397088*z7) - 324*Z11*Z12^3*(2239415 + 610240*z3 + 487680*z3^2 + 
          106272*z4 + 1552960*z5 - 144000*z6 + 2949408*z7) + 
        162*Z11^2*Z12^2*(634343 + 1533600*z3 + 2954688*z3^2 + 2094048*z4 - 
          3573696*z5 + 4620000*z6 + 4021920*z7) - 
        Z11^4*(3025836299 + 4705893792*z3 + 196511808*z3^2 - 1598782176*z4 + 
          9336036288*z5 - 3252012000*z6 + 10831623264*z7))/1944)) + 
  T002*(48*T300^2*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
      41700*z6) + (4*T200^3*Y1*(-85607 - 69096*z3 + 960*z3^2 + 18288*z4 - 
       3072*z5 - 12000*z6))/3 + 
    (T202*Y1*(9*Z12^2*(21473 + 24456*z3 + 2808*z4 + 13920*z5) + 
       6*Z11*Z12*(-71567 + 74472*z3 - 25704*z4 + 37344*z5) + 
       Z11^2*(9824909 + 5223432*z3 - 1146240*z3^2 + 2085048*z4 + 291552*z5 + 
         5256000*z6)))/9 + 
    T200^2*((2*Y1*(Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
           16512*z5 - 1176600*z6) + 18*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
           960*z4 - 3456*z5 - 200*z6) + 3*Z12^2*(17731 + 11580*z3 - 
           6288*z3^2 + 21888*z4 - 6912*z5 + 24600*z6)))/9 + 
      (8*T111*(-10862129 - 14206032*z3 + 2208528*z3^2 + 7141392*z4 - 
         38431056*z5 + 23056200*z6 - 28132272*z7))/9) + 
    (T211*(-108*Z11*Z12^2*(91627 - 375838*z3 + 172332*z3^2 + 389718*z4 + 
         65632*z5 + 219150*z6 + 1767528*z7) + 
       27*Z12^3*(1700329 + 1463976*z3 + 179664*z3^2 + 59976*z4 + 933408*z5 + 
         1019400*z6 + 2159136*z7) - 9*Z11^2*Z12*(8014761 + 1948024*z3 + 
         189936*z3^2 + 2188152*z4 + 5711776*z5 + 3802200*z6 + 8509536*z7) + 
       2*Z11^3*(416472215 + 584677644*z3 + 21794952*z3^2 - 205594956*z4 + 
         1157161632*z5 - 428001900*z6 + 1354773168*z7)))/81 + 
    T102*(6*T300*Y1*(-1710577 - 824352*z3 + 171936*z3^2 - 353376*z4 - 
        43392*z5 - 788400*z6) + T211*(85429124/3 + 37357472*z3 + 
        337536*z3^2 - 10238688*z4 + 70291008*z5 - 19560000*z6 + 
        75273408*z7) - (8*T111*(3*Z12*(-590071 - 401616*z3 + 129888*z3^2 - 
           10368*z4 - 125136*z5 - 280800*z6 + 608580*z7) + 
         Z11*(35864389 + 51718512*z3 + 2730528*z3^2 - 17018208*z4 + 
           101647728*z5 - 34488000*z6 + 120546468*z7)))/9) + 
    T111*(T202*(6954934/3 + (7530464*z3)/3 - 302080*z3^2 + 357888*z4 + 
        2653312*z5 + 796800*z6 + 3245760*z7) - 
      (2*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) - Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) + Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/81) + 
    T200*(T102*(2*Y1*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
        (4*Y1*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
           657000*z6))/3) + 3*T300*Y1*
       (Z11*(-1874077 - 813440*z3 + 154752*z3^2 - 299856*z4 + 8320*z5 - 
          724800*z6) + 3*Z12*(15035 + 27008*z3 + 1920*z3^2 - 19536*z4 - 
          9088*z5 - 24000*z6)) - 32*T202*Y1*(-37255 - 14205*z3 + 3582*z3^2 - 
        8658*z4 + 756*z5 - 16425*z6) + 
      (2*T211*(3*Z12*(-409087 - 433824*z3 + 57440*z3^2 + 991632*z4 + 
           2829952*z5 + 42800*z6 + 3669120*z7) + 
         Z11*(128698903 + 179873024*z3 + 1734880*z3^2 - 46738992*z4 + 
           303297600*z5 - 76317200*z6 + 319721472*z7)))/9 - 
      (4*T111*(9*Z11*Z12*(-1344677 - 1329712*z3 + 340576*z3^2 + 222840*z4 - 
           1367024*z5 - 636800*z6 + 1524096*z7) - 
         3*Z12^2*(3453221 + 2608488*z3 + 1521600*z3^2 + 925524*z4 + 
           2170248*z5 + 4317000*z6 + 8573040*z7) + 
         2*Z11^2*(105554855 + 145912212*z3 + 8176848*z3^2 - 45183582*z4 + 
           287106564*z5 - 94646100*z6 + 347493888*z7)))/27) + 
    T300*((Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 15141744*z4 - 
           832128*z5 - 35716800*z6) - 9*Z11*Z12^2*(105355 + 236256*z3 + 
           77952*z3^2 - 218736*z4 + 63360*z5 - 283200*z6) + 
         27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 4992*z5 - 
           48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 
           23472*z4 + 14720*z5 - 25600*z6)))/36 + 
      T211*(130214776/3 + 57158016*z3 + 4572928*z3^2 - 8990592*z4 + 
        77266048*z5 - 6396800*z6 + 95453568*z7) - 
      (2*T111*(Z12*(3830279 - 2277216*z3 + 1784064*z3^2 + 271440*z4 - 
           5699712*z5 + 10329600*z6 + 6223392*z7) + 
         Z11*(159139405 + 185332448*z3 + 4678784*z3^2 - 34172688*z4 + 
           314181888*z5 - 73518400*z6 + 403081056*z7)))/3) + 
    T011*((16*T200^2*(Z11*(-28764613 - 32223900*z3 + 1003680*z3^2 + 
           9011484*z4 - 57557472*z5 + 16477200*z6 - 62646696*z7) - 
         12*Z12*(-16163 + 40833*z3 + 5724*z3^2 + 34173*z4 + 18516*z5 + 
           100350*z6 + 124362*z7)))/27 + 
      T202*((4*Z12*(160469 + 320016*z3 - 576*z3^2 - 108648*z4 + 372384*z5 + 
           172800*z6 - 275184*z7))/9 - (4*Z11*(-1050439 + 25217808*z3 + 
           5053536*z3^2 - 19064376*z4 + 75765888*z5 - 39898800*z6 + 
           88334064*z7))/27) + 
      (2*T102*(6*Z11*Z12*(2328793 + 1176696*z3 - 36144*z3^2 + 664200*z4 - 
           328896*z5 + 1668600*z6 + 804384*z7) + 
         9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
           95400*z6 + 1439424*z7) - Z11^2*(123092257 + 196586472*z3 + 
           9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
           465230304*z7)))/27 + 
      T300*(2*Z11*Z12*(1038245 + 261072*z3 - 260608*z3^2 - 158640*z4 + 
          2109312*z5 - 649600*z6 + 1072512*z7) + 
        (Z12^2*(7721645 + 9873072*z3 + 2879232*z3^2 + 2525328*z4 - 
           4339200*z5 + 13056000*z6 + 17273088*z7))/3 - 
        (Z11^2*(793490525 + 872716272*z3 + 11938560*z3^2 - 206786160*z4 + 
           1525633536*z5 - 433459200*z6 + 1860921216*z7))/9) + 
      T200*((8*T102*(-19960793 - 21685656*z3 + 1101312*z3^2 + 5299776*z4 - 
           35086320*z5 + 9399600*z6 - 34863696*z7))/9 - 
        (4*T300*(44141767 + 33472528*z3 + 1736896*z3^2 - 11744304*z4 + 
           97613376*z5 - 41914400*z6 + 91699776*z7))/3 - 
        (4*(3*Z11^2*Z12*(-3750163 - 2624520*z3 + 164832*z3^2 - 1012536*z4 - 
             556608*z5 - 2614800*z6 - 804384*z7) - 27*Z12^3*
            (-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
             51600*z6 - 183456*z7) - 3*Z11*Z12^2*(645479 + 1288728*z3 + 
             1946976*z3^2 + 1465416*z4 - 1092864*z5 + 1921200*z6 + 
             7747488*z7) + Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 
             43404072*z4 + 232636800*z5 - 85526000*z6 + 267097824*z7)))/
         81))), 
 (T202^2*Y1*(-(Z12*(34906295 + 33897600*z3^2 + 3234816*z3z5 + 2323440*z4 - 
        8640*z3*(-17729 + 1236*z4 - 2040*z5) - 110412480*z5 + 130017600*z6 - 
        154042080*z7 - 46343232*z8)) + Z11*(3660595855 + 788003200*z3^2 - 
       346125312*z3z5 + 658783920*z4 + 2880*z3*(1025591 + 142804*z4 - 
         848040*z5) + 204790080*z5 + 2921060800*z6 - 2488393760*z7 + 
       4958725824*z8)))/150 + 
  (T111*T202*(81*Z12^3*(-25646311 + 14869248*z3^2 + 2156544*z3z5 - 
       11726352*z4 - 64*z3*(111727 + 75276*z4 - 389880*z5) + 91163840*z5 - 
       11260800*z6 - 69475136*z7 - 30895488*z8) + 
     9*Z11^2*Z12*(-1943129849 + 491066112*z3^2 - 9455616*z3z5 - 29851632*z4 - 
       576*z3*(436239 + 1256132*z4 - 6543720*z5) + 192826944*z5 - 
       74463360*z6 + 286025280*z7 + 135464832*z8) + 
     27*Z11*Z12^2*(378506315 + 562309632*z3^2 - 30357504*z3z5 + 
       102126672*z4 - 2688*z3*(-27649 + 48246*z4 - 94860*z5) + 515380416*z5 - 
       67559040*z6 + 974634048*z7 + 434913408*z8) - 
     Z11^3*(26969891665 + 29143332864*z3^2 - 9419286528*z3z5 - 
       12585935376*z4 + 2304*z3*(48117663 + 7009087*z4 - 34769310*z5) + 
       139863152448*z5 + 30637837440*z6 + 39374788032*z7 + 134944361856*z8)))/
   4860 + (T211*(-729*Z12^6*(138420405 + 13053600*z3^2 + 12902400*z3^3 - 
       159190272*z3z5 - 185952240*z4 + 1440*z3*(140323 + 31302*z4 - 
         207720*z5) + 711604080*z5 - 287845200*z6 + 208724040*z7 + 
       502509744*z8 + 311449600*z9) - 1944*Z11*Z12^5*
      (41226345 + 303430680*z3^2 + 47808000*z3^3 + 366825024*z3z5 - 
       221355180*z4 + 1066676940*z5 + 360*z3*(1472905 + 75894*z4 + 
         909360*z5) - 217975500*z6 + 1619793630*z7 - 1291569948*z8 + 
       825582400*z9) - 72*Z11^5*Z12*(-8021231815 - 10997468280*z3^2 + 
       202867200*z3^3 + 6343697088*z3z5 - 16245677700*z4 + 
       120*z3*(15117149 + 22628502*z4 - 78186000*z5) + 43372951620*z5 - 
       62551239300*z6 + 127677567450*z7 - 86212257876*z8 + 4973611200*z9) - 
     405*Z11^2*Z12^4*(2407483467 + 5432612832*z3^2 + 1357885440*z3^3 + 
       2885144832*z3z5 - 582610320*z4 - 864*z3*(-9879609 + 716274*z4 - 
         4125560*z5) + 8732978640*z5 - 2115045360*z6 + 15965289144*z7 - 
       12966893424*z8 + 24784463360*z9) - 432*Z11^3*Z12^3*
      (16894821525 + 7277437800*z3^2 + 2713075200*z3^3 + 5141382336*z3z5 - 
       2065819140*z4 - 360*z3*(-45539429 + 3079638*z4 - 53280720*z5) + 
       21647197620*z5 - 4716774900*z6 + 36100959210*z7 - 21832886772*z8 + 
       59032955200*z9) - 45*Z11^4*Z12^2*(48757923855 + 1669461984*z3^2 + 
       8879063040*z3^3 + 30984747264*z3z5 - 59866960464*z4 + 
       221483344464*z5 + 288*z3*(359445089 + 16164474*z4 + 61842600*z5) - 
       165300891120*z6 + 389943849240*z7 - 267842742768*z8 + 
       194576081920*z9) - Z11^6*(5847643206585 + 4456306173600*z3^2 + 
       2324141568000*z3^3 + 6599468120832*z3z5 - 5176965443760*z4 - 
       1440*z3*(-8426747617 + 152817834*z4 - 8489009880*z5) + 
       25851897143280*z5 - 16458362686800*z6 + 51390957315240*z7 - 
       39048529907664*z8 + 47323327116800*z9)))/1312200 + 
  T300^2*((-32*T211*(2696231385 - 369736920*z3^2 + 486144000*z3^3 + 
       2707299936*z3z5 - 1193073840*z4 + 9173316240*z5 + 
       720*z3*(4274762 + 980121*z4 + 8214390*z5) - 3034408500*z6 + 
       7031866860*z7 - 7150255722*z8 + 9924377600*z9))/225 + 
    (32*T111*(Z12*(218233685 - 101205360*z3^2 + 8524800*z3^3 + 
         20409408*z3z5 + 9952560*z4 + 333821040*z5 + 
         240*z3*(67852 + 104445*z4 + 1272270*z5) - 10819800*z6 - 
         85684560*z7 + 199057284*z8 + 395196800*z9) + 
       5*Z11*(317737527 + 115604112*z3^2 + 74004480*z3^3 + 150330816*z3z5 - 
         166850640*z4 + 1036480464*z5 + 144*z3*(3387610 + 148669*z4 + 
           2739090*z5) - 487849560*z6 + 1543106256*z7 - 912476772*z8 + 
         1722553600*z9)))/25) + 
  T002^3*((108*T300*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 - 
    (16*T211*(2405814015 + 1754177760*z3^2 + 780595200*z3^3 + 
       2101355136*z3z5 - 1465108560*z4 - 600*z3*(-7289267 + 102384*z4 - 
         6627744*z5) + 8066898720*z5 - 4353562800*z6 + 15395285160*z7 - 
       11493925272*z8 + 15864665600*z9))/75 + 
    (16*T011*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/225 + 
    (16*T111*(-9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
         200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
         17878620*z7 + 55923804*z8) + 4*Z11*(1769979030 + 1456806420*z3^2 + 
         683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
         150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
         4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
     225) + T200^3*((3*T102*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (128*T211*(34589985 + 6462324*z3^2 + 645120*z3^3 + 77402304*z3z5 + 
       23547780*z4 - 21020202*z5 + 9*z3*(866075 + 97464*z4 + 19689120*z5) + 
       71759340*z6 - 16533369*z7 - 138713148*z8 + 9524480*z9))/135 + 
    (4*T111*(Z12*(272364735 + 1430251200*z3^2 + 121190400*z3^3 + 
         168459264*z3z5 + 240239520*z4 + 942072480*z5 - 
         17280*z3*(-53104 + 29873*z4 + 22440*z5) + 298303200*z6 + 
         2380063680*z7 - 1820708928*z8 + 1789241600*z9) + 
       Z11*(-1626687515 + 2510934720*z3^2 + 1477785600*z3^3 + 
         6841055232*z3z5 - 4178746080*z4 - 5760*z3*(-1306154 + 53705*z4 - 
           220440*z5) + 15045481440*z5 - 18874279200*z6 + 51003309120*z7 - 
         45652097664*z8 + 21817862400*z9)))/225) + 
  T102^2*((6*T300*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/5 - 
    (4*T211*(6673752795 + 5122772400*z3^2 + 2146636800*z3^3 + 
       6674342976*z3z5 - 5307530400*z4 - 120*z3*(-102131125 + 151236*z4 - 
         72579240*z5) + 29651773440*z5 - 16257125400*z6 + 45215351880*z7 - 
       33622394652*z8 + 38202774400*z9))/75 + 
    (16*T111*(3*Z12*(-370077045 + 148455360*z3^2 + 63820800*z3^3 + 
         51072768*z3z5 + 147330360*z4 - 258612480*z5 + 
         1080*z3*(-73143 + 6036*z4 + 829520*z5) + 247932000*z6 - 
         183775320*z7 - 116757936*z8 + 1701872000*z9) + 
       5*Z11*(5720727501 + 3337614144*z3^2 + 1725696000*z3^3 + 
         4772908800*z3z5 - 3799567656*z4 - 72*z3*(-143782247 + 968724*z4 - 
           121944960*z5) + 19302136704*z5 - 11770057440*z6 + 36725074920*z7 - 
         27690899760*z8 + 35409283840*z9)))/675) + 
  T200^2*(T202*(Y1*(Z11 + Z12)*(-355816903/60 - 1301184*z3^2 + 
        (14764032*z3z5)/25 - (5475036*z4)/5 - 
        (64*z3*(711875 + 38994*z4 - 334800*z5))/5 - (6386096*z5)/5 - 
        8321472*z6 + 7958000*z7 - (211515264*z8)/25) - 
      (Y1*(Z11 - 3*Z12)*(352659675 + 191054080*z3^2 - 48771072*z3z5 + 
         30375120*z4 + 320*z3*(3397951 + 192120*z4 - 1153440*z5) - 
         48788160*z5 + 780121600*z6 - 618128960*z7 + 698713344*z8))/300) + 
    (16*T111*T300*(-212480487 + 478601136*z3^2 + 92920320*z3^3 + 
       1264408704*z3z5 - 482668632*z4 + 604051776*z5 + 
       144*z3*(1331165 + 787056*z4 + 8605440*z5) - 2265216840*z6 + 
       3701887344*z7 - 5928416568*z8 + 1371865280*z9))/45 + 
    T102*((Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
           6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 
           17059400*z6 + 13135900*z7 - 15447744*z8) - 
         12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
           346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 
           11395810*z7 - 10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 
           224446464*z3z5 + 288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 
             79438320*z5) + 606254160*z5 + 1840780600*z6 - 1335471140*z7 + 
           3215507328*z8)))/75 + T111*(-73757634/5 + (1083643264*z3^2)/5 + 
        79032320*z3^3 + (9150686208*z3z5)/25 - (1281623808*z4)/5 + 
        (3227442944*z5)/5 + 32*z3*(15510455 + 1510992*z4 + 7356672*z5) - 
        934876480*z6 + (10608394688*z7)/5 - (58048814016*z8)/25 + 
        (10501419520*z9)/9)) - 
    (4*T211*(-3*Z12^2*(204028155 + 136234320*z3^2 + 8352000*z3^3 - 
         267193728*z3z5 - 39097800*z4 + 240*z3*(3236980 + 61266*z4 - 
           2476965*z5) + 42323160*z5 + 313715400*z6 + 3068449020*z7 - 
         125908344*z8 + 322085600*z9) + 2*Z11*Z12*(1732350005 + 
         1820190960*z3^2 + 288518400*z3^3 + 351744768*z3z5 + 1834746480*z4 - 
         240*z3*(1261943 + 3020418*z4 - 3800595*z5) - 529473000*z5 + 
         2706175800*z6 - 1572706140*z7 - 487759536*z8 + 5180965600*z9) + 
       Z11^2*(10122314345 + 12456404880*z3^2 + 5582419200*z3^3 + 
         18867157632*z3z5 - 17704492200*z4 + 79244231160*z5 + 
         240*z3*(169652588 + 8175618*z4 + 73329975*z5) - 47347023000*z6 + 
         146645966700*z7 - 108364095864*z8 + 108152456800*z9)))/675 + 
    (4*T111*(27*Z12^3*(-250610835 + 66287520*z3^2 + 8582400*z3^3 + 
         357975936*z3z5 - 46474020*z4 - 720*z3*(-462817 + 17382*z4 - 
           626715*z5) + 476317440*z5 - 242672400*z6 + 1184786550*z7 - 
         1212951672*z8 - 140612000*z9) + 45*Z11^2*Z12*
        (-197894077 + 279202176*z3^2 + 36230400*z3^3 - 94504320*z3z5 + 
         345966588*z4 - 48*z3*(1953073 + 643014*z4 - 21902865*z5) - 
         1303996512*z5 + 1588864320*z6 - 3489324666*z7 + 1687548600*z8 + 
         973341280*z9) - 9*Z11*Z12^2*(8328398235 + 2417428080*z3^2 + 
         844012800*z3^3 + 1491623424*z3z5 + 50572620*z4 - 
         720*z3*(-6534953 + 1900728*z4 - 13673265*z5) + 7505148240*z5 + 
         3650884200*z6 + 6484093470*z7 - 161887248*z8 + 22281653600*z9) + 
       Z11^3*(329911015725 + 211181996880*z3^2 + 100980460800*z3^3 + 
         267935019264*z3z5 - 194958733140*z4 - 
         720*z3*(-773468249 + 15039228*z4 - 766577925*z5) + 
         1062309636720*z5 - 592996653000*z6 + 2020288173390*z7 - 
         1500127669728*z8 + 2083073576800*z9)))/6075) + 
  T202*(-1/32400*(Y1*(-405*Z12^5*(-302677 + 250176*z3^2 + 124416*z3z5 - 
         470016*z4 - 96*z3*(23485 + 204*z4 - 11160*z5) - 2815872*z5 - 
         3035040*z6 + 2636880*z7 - 1782432*z8) + 135*Z11*Z12^4*
        (47298263 + 15816000*z3^2 - 5349888*z3z5 + 8917056*z4 + 
         96*z3*(535043 + 71700*z4 - 386280*z5) - 4660608*z5 + 38805600*z6 - 
         39390960*z7 + 76644576*z8) + 5*Z11^4*Z12*(-378932239 + 
         216325056*z3^2 - 36951552*z3z5 - 1092798720*z4 + 
         96*z3*(14826437 + 1134300*z4 - 2955960*z5) + 1762126464*z5 + 
         820480800*z6 - 458862096*z7 + 529382304*z8) + 
       18*Z11^2*Z12^3*(1313272745 + 294052800*z3^2 - 129268224*z3z5 + 
         235140480*z4 + 480*z3*(2093143 + 384396*z4 - 1894680*z5) + 
         195237120*z5 + 814317600*z6 - 596203920*z7 + 1851946848*z8) + 
       6*Z11^3*Z12^2*(2370755695 + 455588160*z3^2 - 223575552*z3z5 - 
         255746880*z4 + 1440*z3*(2266443 + 203980*z4 - 1114200*z5) + 
         1760524800*z5 + 1952412000*z6 - 1049881200*z7 + 3203030304*z8) + 
       Z11^5*(31418499925 + 8176809920*z3^2 - 3512139264*z3z5 + 
         605630400*z4 + 160*z3*(229102699 + 29433444*z4 - 155147400*z5) + 
         14957911680*z5 + 28451866400*z6 - 20880183760*z7 + 
         50316272928*z8))) + 
    (T211*(-27*Z12^2*(8422585685 + 2217267840*z3^2 + 905472000*z3^3 + 
         776107008*z3z5 + 4109730480*z4 + 6400153920*z5 + 
         3840*z3*(1313710 + 157221*z4 + 1425780*z5) + 576912000*z6 + 
         5191378560*z7 + 2928273984*z8 + 21880646400*z9) + 
       6*Z11*Z12*(-13818687525 + 20184243840*z3^2 + 3422361600*z3^3 + 
         2432830464*z3z5 + 21626358480*z4 - 17280*z3*(1025469 + 484512*z4 - 
           4432720*z5) - 39117695040*z5 + 37748275200*z6 - 100373497920*z7 + 
         41071707072*z8 + 74129081600*z9) + 
       5*Z11^2*(769694797821 + 512280996480*z3^2 + 212979640320*z3^3 + 
         548960467968*z3z5 - 291002553936*z4 + 2104854352704*z5 + 
         2304*z3*(543449566 + 2223981*z4 + 449030700*z5) - 961148039040*z6 + 
         3957693833088*z7 - 2798317751616*z8 + 4371691129600*z9)))/12150) + 
  T300*((-2*T202*Y1*(-4*Z11*Z12*(22541455 + 6932040*z3^2 + 2892672*z3z5 - 
         5247000*z4 - 150*z3*(-546919 + 38352*z4 - 119664*z5) - 77094480*z5 + 
         76546500*z6 - 90030750*z7 - 41441544*z8) + 
       15*Z12^2*(-4553437 + 962832*z3^2 + 933120*z3z5 - 8571456*z4 - 
         36*z3*(165543 + 50560*z4 - 190800*z5) - 3944544*z5 - 5553240*z6 + 
         13612020*z7 - 13368240*z8) + Z11^2*(3409414205 + 780043120*z3^2 - 
         340713216*z3z5 + 674944320*z4 + 100*z3*(28030991 + 4112544*z4 - 
           24029136*z5) + 212916000*z5 + 2760669400*z6 - 2342433140*z7 + 
         4881190032*z8)))/75 - 
    (8*T211*(27*Z12^3*(1038624405 + 38264760*z3^2 + 34156800*z3^3 + 
         260791488*z3z5 - 200163960*z4 + 865080540*z5 + 
         360*z3*(568325 + 216423*z4 + 1196190*z5) - 71924400*z6 + 
         861494220*z7 - 709705476*z8 + 749836000*z9) + 
       9*Z11^2*Z12*(1399456585 + 2213469720*z3^2 + 332985600*z3^3 - 
         266970816*z3z5 + 2994440040*z4 - 120*z3*(27144545 + 7054983*z4 - 
           73753050*z5) - 7869393780*z5 + 10406336400*z6 - 26175725940*z7 + 
         13109188932*z8 + 7650261600*z9) - 9*Z11*Z12^2*
        (4340530035 + 4067433720*z3^2 + 1148371200*z3^3 + 998376192*z3z5 + 
         3148332840*z4 + 6037045020*z5 + 360*z3*(18289891 + 167079*z4 + 
           21596490*z5) + 3884785200*z6 - 1484595900*z7 + 1214606016*z8 + 
         24564018400*z9) + Z11^3*(454554792315 + 331932756600*z3^2 + 
         130496774400*z3^3 + 332920637568*z3z5 - 169166271960*z4 - 
         360*z3*(-1963886639 + 43048473*z4 - 1908375570*z5) + 
         1129364522460*z5 - 509504461200*z6 + 2220999048180*z7 - 
         1656561687336*z8 + 2640849407200*z9)))/6075 + 
    T111*((-4*T202*(15450089975 + 3756340800*z3^2 + 2959257600*z3^3 + 
         5590508544*z3z5 - 9111803760*z4 + 37846090080*z5 + 
         5760*z3*(3419465 + 328157*z4 + 734640*z5) - 25399828800*z6 + 
         73746214560*z7 - 40262090688*z8 + 73185036800*z9))/225 + 
      (9*Z12^4*(922456305 + 1198085760*z3^2 + 44467200*z3^3 - 
          381148416*z3z5 + 67728960*z4 - 685081440*z5 + 
          4320*z3*(60133 + 31080*z4 + 58270*z5) - 476856000*z6 - 
          3050054640*z7 + 1341187632*z8 + 2258019200*z9) + 
        36*Z11*Z12^3*(1534097745 - 147533760*z3^2 + 188236800*z3^3 + 
          204726528*z3z5 - 511850880*z4 + 4457111040*z5 + 
          8640*z3*(189115 + 8083*z4 + 148175*z5) - 836733600*z6 + 
          4257546480*z7 - 1065974256*z8 + 5667632000*z9) - 
        18*Z11^2*Z12^2*(1310910645 + 6553472640*z3^2 + 760550400*z3^3 + 
          64717056*z3z5 + 1671690240*z4 - 480*z3*(-11479763 + 1804836*z4 - 
            19855110*z5) - 4754922720*z5 + 9697963200*z6 - 13881571920*z7 + 
          9099414288*z8 + 15313904000*z9) - 4*Z11^3*Z12*
         (-247855385 - 1736896320*z3^2 + 574848000*z3^3 + 1951693056*z3z5 - 
          5499270720*z4 + 21389301120*z5 + 960*z3*(6318218 + 585027*z4 + 
            3794505*z5) - 19645768800*z6 + 45643138800*z7 - 23940204912*z8 + 
          15765558400*z9) + 15*Z11^4*(32308666807 + 28482542464*z3^2 + 
          11741322240*z3^3 + 31403227392*z3z5 - 20414027712*z4 - 
          96*z3*(-660159147 + 17546704*z4 - 652884810*z5) + 112542045024*z5 - 
          59544553280*z6 + 219640719152*z7 - 167262628464*z8 + 
          236425797760*z9))/1350)) + 
  T002^2*((-12*T202*Y1*(-20*Z12*(170183 + 4224*z3^2 + z3*(2316 - 14328*z4) + 
         79848*z4 - 161952*z5 + 64740*z6 - 65988*z7) + 
       Z11*(145788695 + 35543040*z3^2 - 15614208*z3z5 + 16035120*z4 + 
         1440*z3*(102917 + 13999*z4 - 76560*z5) + 43687680*z5 + 
         123543600*z6 - 95646720*z7 + 223695216*z8)))/25 + 
    (4*T200^2*Y1*(3*Z12*(8070815 + 7614240*z3^2 - 808704*z3z5 + 7171200*z4 + 
         120*z3*(-217049 + 20016*z4 - 49680*z5) - 8063520*z5 - 18958800*z6 - 
         33550440*z7 + 11585808*z8) + 2*Z11*(1198636525 + 304156560*z3^2 - 
         129796992*z3z5 + 178395480*z4 + 60*z3*(18696197 + 2795760*z4 - 
           15303600*z5) + 241924320*z5 + 1015343400*z6 - 863678940*z7 + 
         1859522184*z8)))/225 + (8*T102*T111*(8028813435 + 6075973440*z3^2 + 
       2732083200*z3^3 + 7389874944*z3z5 - 5182917840*z4 - 
       4800*z3*(-3112577 + 60588*z4 - 2971620*z5) + 28277369280*z5 - 
       15716131200*z6 + 54559808640*z7 - 40732052688*z8 + 55526329600*z9))/
     75 + T300*((Y1*(-18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
           23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 9282880*z5 + 
           60090400*z6 - 14377840*z7 + 45154944*z8) - 
         9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
           240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 
           6760800*z6 - 272721840*z7 + 242410752*z8) + 
         Z11^2*(50292508885 + 12316257600*z3^2 - 5468829696*z3z5 + 
           6227495280*z4 + 240*z3*(207829337 + 29053944*z4 - 160840080*z5) + 
           13518388800*z5 + 42991317600*z6 - 34511059920*z7 + 
           78348580992*z8)))/150 + (4*T111*(30709070415 + 19833185664*z3^2 + 
         7547443200*z3^3 + 18348498432*z3z5 - 11563789824*z4 + 
         76718326464*z5 + 144*z3*(347254163 + 7919856*z4 + 222227280*z5) - 
         27839436480*z6 + 126830885472*z7 - 84523090464*z8 + 
         154801030400*z9))/45) + 
    (8*T111*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 
         2255040*z3z5 + 9250200*z4 + 105669108*z5 + 
         36*z3*(1477663 + 301518*z4 + 940560*z5) + 4150260*z6 + 36487998*z7 + 
         59348700*z8 + 200890720*z9) - 45*Z11^2*Z12*
        (589873739 + 348680736*z3^2 + 21715200*z3^3 - 80419392*z3z5 + 
         186551928*z4 + 12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 
         184691124*z5 + 1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 
         480993760*z9) - 54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 
         43257600*z3^3 + 69574464*z3z5 + 157028220*z4 - 
         30*z3*(4212205 + 2029554*z4 - 17711520*z5) - 752086890*z5 + 
         569766150*z6 - 677328915*z7 + 74129472*z8 + 835412000*z9) + 
       10*Z11^3*(17253366039 + 15566502816*z3^2 + 7839083520*z3^3 + 
         22055644224*z3z5 - 16285532004*z4 - 18*z3*(-2094344339 + 
           80996418*z4 - 2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
         166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/6075 + 
    (2*T211*(80*Z11*Z12*(227961423 - 10390104*z3^2 + 19235520*z3^3 + 
         17534880*z3z5 + 49351302*z4 + 249628716*z5 + 
         108*z3*(1319967 + 324918*z4 + 108235*z5) - 41152500*z6 + 
         341548299*z7 + 61810290*z8 + 420857320*z9) + 
       3*Z12^2*(3354225615 + 702780480*z3^2 + 775641600*z3^3 + 
         1006712064*z3z5 + 2610545760*z4 + 2816474400*z5 + 
         1440*z3*(-455762 + 46170*z4 + 5731335*z5) + 3607833600*z6 - 
         4362512760*z7 + 1832358672*z8 + 18750212800*z9) - 
       Z11^2*(402476377635 + 300405639360*z3^2 + 136320422400*z3^3 + 
         371605480704*z3z5 - 256021506720*z4 + 1359270278880*z5 - 
         4320*z3*(3856122*z4 - 25*(6789746 + 6662777*z5)) - 775208169600*z6 + 
         2664191031720*z7 - 2067157441008*z8 + 2770847652800*z9)))/675 + 
    T011*(T202*(-47170780/3 + 40129024*z3^2 + 27754496*z3^3 + 
        (423539712*z3z5)/5 - 65732544*z4 - 
        (64*z3*(-2768687 + 724464*z4 - 10016352*z5))/3 + 266156800*z5 - 
        241534720*z6 + 617591104*z7 - (2759189184*z8)/5 + 
        (5076692992*z9)/9) + (64*T200^2*(14777616915 + 8154475920*z3^2 + 
         3471264000*z3^3 + 9730878624*z3z5 - 9243824760*z4 + 40860122580*z5 + 
         810*z3*(31816513 + 797496*z4 + 14306800*z5) - 24592373100*z6 + 
         85862281410*z7 - 59015462598*z8 + 73842264800*z9))/2025 + 
      (16*T102*(-9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
           200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 
           27504600*z6 - 17878620*z7 + 55923804*z8) + 
         4*Z11*(1769979030 + 1456806420*z3^2 + 683020800*z3^3 + 
           1873817712*z3z5 - 1319997870*z4 - 150*z3*(-23266297 + 688824*z4 - 
             24952320*z5) + 6982993890*z5 - 4114688850*z6 + 13760632845*z7 - 
           10560498849*z8 + 13881582400*z9)))/225 + 
      (8*T300*(6*Z12*(-9621985 + 78722080*z3^2 - 24499584*z3z5 + 
           43344600*z4 - 80*z3*(411767 + 108054*z4 - 1292040*z5) - 
           89764400*z5 + 139088800*z6 - 421726720*z7 + 350990568*z8) + 
         Z11*(49846642255 + 28156822720*z3^2 + 10928332800*z3^3 + 
           27977239296*z3z5 - 17418530880*z4 + 109963183360*z5 + 
           320*z3*(224366978 + 815409*z4 + 152900100*z5) - 48199292000*z6 + 
           197715855680*z7 - 140260131792*z8 + 222105318400*z9)))/75 + 
      (32*T200*(6*Z11*Z12*(-1009940955 - 464127840*z3^2 + 7056000*z3^3 + 
           243435456*z3z5 + 171096300*z4 - 180*z3*(9087875 + 383256*z4 - 
             2675100*z5) - 1847818080*z5 - 487047600*z6 - 1283808060*z7 - 
           2394753012*z8 - 59726800*z9) - 27*Z12^2*(81406355 + 
           140158080*z3^2 + 37641600*z3^3 + 21114432*z3z5 + 68769900*z4 - 
           120*z3*(-575371 + 241704*z4 - 3199830*z5) + 56467920*z5 + 
           206892000*z6 - 199190220*z7 + 172904436*z8 + 804309200*z9) + 
         2*Z11^2*(43476492195 + 45790004160*z3^2 + 21417163200*z3^3 + 
           59487169824*z3z5 - 42362623890*z4 - 180*z3*(-549575485 + 
             28560096*z4 - 701176410*z5) + 218352303000*z5 - 
           135337273200*z6 + 435304748610*z7 - 337956328998*z8 + 
           432798497800*z9)))/6075) + 
    T200*((18*T102*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
         400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
         32322160*z7 + 74565072*z8))/25 + 
      (6*T300*Y1*(873425125 + 160136000*z3^2 - 79377408*z3z5 + 11230800*z4 + 
         720*z3*(1186135 + 143048*z4 - 777360*z5) + 391653120*z5 + 
         862762400*z6 - 275566000*z7 + 1137191616*z8))/25 - 
      (8*T211*(56534141475 + 51481941120*z3^2 + 19550016000*z3^3 + 
         54048394368*z3z5 - 46678742640*z4 + 212402121120*z5 + 
         360*z3*(376672091 + 59832*z4 + 246107700*z5) - 121203734400*z6 + 
         454480608600*z7 - 295191220536*z8 + 384180568000*z9))/675 + 
      (8*T111*(3*Z12*(-2623634775 + 241964640*z3^2 + 812966400*z3^3 + 
           921424896*z3z5 + 3560241600*z4 - 360*z3*(22618273 + 952668*z4 - 
             30818460*z5) + 162365040*z5 + 1253181600*z6 - 16750460520*z7 - 
           435328992*z8 + 20423780800*z9) + Z11*(551175960375 + 
           422509628160*z3^2 + 189883814400*z3^3 + 507088760832*z3z5 - 
           338767915680*z4 - 360*z3*(-2760935743 + 68127732*z4 - 
             2865045060*z5) + 1920588492240*z5 - 1064586654000*z6 + 
           3678733846440*z7 - 2762726789664*z8 + 3863766155200*z9)))/2025)) + 
  T102*((-144*T300^2*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 
       2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 
       10249000*z6 + 5390900*z7 - 28073304*z8))/25 + 
    (T202*Y1*(27*Z12^2*(49650515 + 424000*z3^2 - 5640192*z3z5 + 32389680*z4 + 
         80*z3*(-162079 + 129024*z4 - 481680*z5) - 36382720*z5 + 2322400*z6 - 
         15306640*z7 + 80803584*z8) + 6*Z11*Z12*(642947725 + 67878720*z3^2 - 
         9455616*z3z5 + 193804560*z4 - 503765760*z5 - 
         240*z3*(-884287 + 166608*z4 + 287280*z5) + 379375200*z6 - 
         514718160*z7 + 135464832*z8) - Z11^2*(53110848035 + 
         12357929280*z3^2 - 5468829696*z3z5 + 7235486640*z4 + 
         240*z3*(207500287 + 29012256*z4 - 160878960*z5) + 12469605120*z5 + 
         43619944800*z6 - 33849623760*z7 + 78348580992*z8)))/900 + 
    (T211*(-9*Z12^3*(10921432905 - 130587840*z3^2 + 783360000*z3^3 + 
         370386432*z3z5 - 1481494320*z4 - 2880*z3*(-2061824 + 9069*z4 - 
           75750*z5) + 20178223200*z5 - 663451200*z6 + 17247840480*z7 + 
         1065267936*z8 + 16171596800*z9) + 3*Z11^2*Z12*
        (78506727475 - 2843204160*z3^2 + 1282867200*z3^3 + 2869986816*z3z5 - 
         3462858000*z4 + 2880*z3*(22769570 + 6471033*z4 - 25891430*z5) + 
         85836940320*z5 - 43761662400*z6 + 117723680160*z7 - 3114342432*z8 + 
         26191257600*z9) + 3*Z11*Z12^2*(84786515565 + 35577622080*z3^2 + 
         14803660800*z3^3 + 21891741696*z3z5 + 54259578000*z4 + 
         864171360*z5 + 2880*z3*(13872905 + 712191*z4 + 54758370*z5) + 
         66874881600*z6 - 31376985120*z7 + 19321867008*z8 + 
         361602060800*z9) - 5*Z11^3*(528067677667 + 375589891008*z3^2 + 
         168549396480*z3^3 + 449613130752*z3z5 - 286105291920*z4 - 
         20551663296*z3*z4 + 1637474077344*z5 + 
         960*z3*(939160547 + 928622466*z5) - 885142221120*z6 + 
         3214526341920*z7 - 2455068222144*z8 + 3442387376640*z9)))/4050 + 
    T300*((Y1*(-9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 
           35766000*z4 - 100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 
           50995200*z6 + 32209920*z7 - 92686464*z8) - 
         3*Z11^2*Z12*(766305595 + 54888960*z3^2 - 9455616*z3z5 - 
           126316080*z4 - 126575040*z5 - 960*z3*(-643757 + 69012*z4 + 
             82080*z5) + 671347200*z6 - 342305280*z7 + 135464832*z8) - 
         9*Z11*Z12^2*(51813715 + 28012800*z3^2 - 30357504*z3z5 + 
           177022800*z4 + 8640*z3*(24639 + 9748*z4 - 26400*z5) - 
           156866880*z5 + 43219200*z6 - 147358080*z7 + 434913408*z8) + 
         Z11^3*(28191124075 + 7288211200*z3^2 - 3139762176*z3z5 + 
           4320365520*z4 + 320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 
           6259055040*z5 + 24291424000*z6 - 19815221120*z7 + 
           44981453952*z8)))/300 - (4*T211*(53830430505 + 30701505600*z3^2 + 
         12466022400*z3^3 + 35407487232*z3z5 - 37554544080*z4 + 
         204693344640*z5 + 2160*z3*(39319339 + 1336016*z4 + 26974560*z5) - 
         74351757600*z6 + 242266845600*z7 - 146363966064*z8 + 
         244662444800*z9))/225 + 
      (2*T111*(9*Z12*(1461523285 + 1238730880*z3^2 + 215654400*z3^3 + 
           42868224*z3z5 + 624015600*z4 - 640*z3*(-736727 + 725097*z4 - 
             7554570*z5) + 1431895360*z5 + 3784696000*z6 - 3034187520*z7 + 
           3646736352*z8 + 6646041600*z9) + Z11*(326315834935 + 
           165642929280*z3^2 + 86788915200*z3^3 + 218362894848*z3z5 - 
           200853255600*z4 + 998495663040*z5 + 2880*z3*(212336013 + 
             6869210*z4 + 118858020*z5) - 497410977600*z6 + 
           1739327604480*z7 - 1202952806496*z8 + 1829784217600*z9)))/225) + 
    T111*((-2*T202*(37303885755 + 11711678400*z3^2 + 5918515200*z3^3 + 
         10828297728*z3z5 - 12640538160*z4 + 48159528480*z5 + 
         5760*z3*(8725789 + 989811*z4 + 829035*z5) - 24647860800*z6 + 
         130394767680*z7 - 75470986656*z8 + 146370073600*z9))/675 + 
      (27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
          345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
          1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
          2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
        108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
          111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
          480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
          2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
        54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
          309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
            3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
          5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
         (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
          3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
          3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
          15765558400*z9) + Z11^4*(987262807015 + 1140164089920*z3^2 + 
          528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
          1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
          5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
          8491558709664*z8 + 10639160899200*z9))/12150)) + 
  T200*(T102^2*(Y1*(Z11 - 3*Z12)*(163027451/12 + (14729376*z3^2)/5 - 
        (30575232*z3z5)/25 + (6226188*z4)/5 + 
        (32*z3*(234639*z4 + 43*(50927 - 31320*z5)))/5 + 3925392*z5 + 
        10157520*z6 - (36856728*z7)/5 + (438032664*z8)/25) + 
      (3*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
         29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
         203083200*z6 - 152268192*z7 + 365398560*z8))/20) + 
    T202*((Y1*(9*Z12^3*(-276871445 + 147909120*z3^2 - 3981312*z3z5 + 
           20800080*z4 + 960*z3*(206245 + 41568*z4 - 42480*z5) - 
           288045120*z5 - 112857600*z6 + 144213120*z7 + 57037824*z8) + 
         15*Z11^2*Z12*(606710707 + 71973888*z3^2 - 32845824*z3z5 + 
           228193488*z4 - 163447104*z5 - 192*z3*(-1000709 + 64032*z4 + 
             1229040*z5) + 678428160*z6 - 714772608*z7 + 470562048*z8) + 
         9*Z11*Z12^2*(1842720455 + 93592320*z3^2 - 143327232*z3z5 + 
           360954000*z4 + 2880*z3*(-201323 + 25008*z4 - 327600*z5) - 
           8859840*z5 + 591763200*z6 - 189999360*z7 + 2053361664*z8) - 
         Z11^3*(68545223855 + 14822698240*z3^2 - 6759272448*z3z5 + 
           11633978640*z4 + 320*z3*(184202761 + 26425968*z4 - 148696560*z5) + 
           12564993600*z5 + 50554182400*z6 - 39130903040*z7 + 
           96835965696*z8)))/5400 + (2*T211*(-263542665 + 28302497280*z3^2 + 
         11998771200*z3^3 + 31393142784*z3z5 - 101963821680*z4 + 
         271442972160*z5 - 720*z3*(-184917739 + 5899104*z4 + 21887640*z5) - 
         184522838400*z6 + 486734160960*z7 - 271050115968*z8 + 
         250276102400*z9))/2025) + 
    (T211*(27*Z12^4*(-2016728415 - 224809920*z3^2 + 45504000*z3^3 + 
         2900727936*z3z5 + 702406080*z4 + 177173280*z5 + 
         4320*z3*(543761 + 155244*z4 + 829225*z5) + 491083200*z6 + 
         4889679840*z7 - 7846916472*z8 - 1493368000*z9) - 
       216*Z11*Z12^3*(969701295 + 246007440*z3^2 + 29318400*z3^3 + 
         273155328*z3z5 - 465399000*z4 - 360*z3*(-2000147 + 249516*z4 - 
           1857450*z5) + 2558243520*z5 - 420825600*z6 + 1680827580*z7 - 
         986853456*z8 + 966287200*z9) + 24*Z11^3*Z12*(18563482135 + 
         1673740080*z3^2 + 1299628800*z3^3 + 4122192384*z3z5 - 
         3046680360*z4 + 120*z3*(138771457 + 33233652*z4 - 123434430*z5) + 
         19834968720*z5 - 11167297200*z6 + 45280847940*z7 - 28267627968*z8 + 
         28240624800*z9) + 18*Z11^2*Z12^2*(75346355745 + 9744621120*z3^2 + 
         7796160000*z3^3 + 15367211136*z3z5 + 16956483840*z4 - 
         1014405120*z5 + 1440*z3*(7312966 + 785892*z4 + 50997915*z5) + 
         38324052000*z6 + 15118361280*z7 - 8101969272*z8 + 175390523200*z9) - 
       Z11^4*(3008631779325 + 2153275606080*z3^2 + 910722240000*z3^3 + 
         2354839019136*z3z5 - 1488133788480*z4 - 
         7200*z3*(-690472553 + 21392460*z4 - 688310379*z5) + 
         8840930461920*z5 - 4411247846400*z6 + 16562335160160*z7 - 
         12443700258072*z8 + 18602116289600*z9)))/36450 + 
    T300*((-4*T202*Y1*(12794155 + 45002720*z3^2 - 3794688*z3z5 - 
         34911120*z4 + 80*z3*(1831001 + 40188*z4 - 408240*z5) + 4876560*z5 + 
         114670400*z6 - 39401920*z7 + 54364176*z8))/25 - 
      (16*T211*(3*Z12*(685266095 + 388308240*z3^2 + 68428800*z3^3 - 
           26091072*z3z5 + 180960840*z4 - 120*z3*(-9244373 + 309150*z4 - 
             544020*z5) - 330780720*z5 + 939519000*z6 + 2657389260*z7 - 
           549839556*z8 + 1603785600*z9) + Z11*(9245945115 + 
           1950303600*z3^2 + 3838694400*z3^3 + 13547051712*z3z5 - 
           19877293080*z4 + 73386762480*z5 + 360*z3*(86817167 + 10516230*z4 + 
             36391140*z5) - 47307583800*z6 + 134390927340*z7 - 
           84830166324*z8 + 78693616000*z9)))/675 + 
      (4*T111*(-3*Z12^2*(7767032925 + 614763360*z3^2 + 515750400*z3^3 + 
           3388563072*z3z5 - 804712320*z4 - 1440*z3*(-2695201 + 502743*z4 - 
             7596090*z5) + 13542001200*z5 - 274370400*z6 + 17034389640*z7 - 
           10346099544*z8 + 14676126400*z9) + 6*Z11*Z12*
          (2232221245 + 3023940960*z3^2 + 658828800*z3^3 + 359385984*z3z5 + 
           992263680*z4 - 480*z3*(-8302156 + 2403819*z4 - 19816410*z5) - 
           1168730160*z5 + 10752652800*z6 - 12959781240*z7 + 7436378232*z8 + 
           17317518400*z9) + Z11^2*(281794988385 + 146249002080*z3^2 + 
           78547161600*z3^3 + 206111620224*z3z5 - 164242710720*z4 - 
           1440*z3*(-303522089 + 4751691*z4 - 273577410*z5) + 
           917365238640*z5 - 524029860000*z6 + 1713546358920*z7 - 
           1216834845048*z8 + 1652663076800*z9)))/675) + 
    T111*((T202*(-3*Z12*(6788453085 + 5988683520*z3^2 + 919756800*z3^3 + 
           1917499392*z3z5 + 3054203280*z4 - 1440*z3*(-248629 + 1750368*z4 - 
             12490200*z5) + 22724781120*z5 + 5302598400*z6 - 15022959840*z7 + 
           1038220416*z8 + 32584422400*z9) - Z11*(520113997185 + 
           213528718080*z3^2 + 122311065600*z3^3 + 309883926528*z3z5 - 
           198794824560*z4 - 1440*z3*(-481193851 + 16257264*z4 - 
             416071080*z5) + 1130761419840*z5 - 668359814400*z6 + 
           2609117120160*z7 - 1918332637056*z8 + 2656609945600*z9)))/2025 + 
      (81*Z12^5*(-424580355 + 120625920*z3^2 + 38246400*z3^3 + 
          1070226432*z3z5 + 141659280*z4 - 720*z3*(-176305 + 174192*z4 - 
            2385000*z5) - 501239520*z5 + 136238400*z6 + 1488230280*z7 - 
          3493217664*z8 - 103033600*z9) - 30*Z11^3*Z12^2*
         (-1576166793 + 19360203264*z3^2 + 573603840*z3^3 - 5595982848*z3z5 + 
          11503035504*z4 - 144*z3*(16354505 + 42105072*z4 - 160615080*z5) - 
          37211801760*z5 + 49186238400*z6 - 89402779080*z7 + 64466534016*z8 + 
          8846018560*z9) - 3*Z11^4*Z12*(39940427845 + 43173169920*z3^2 + 
          567244800*z3^3 - 18177758208*z3z5 + 23942624400*z4 - 
          240*z3*(-243450083 + 40445424*z4 - 226228920*z5) - 41304680160*z5 + 
          150014721600*z6 - 220164491640*z7 + 236659142016*z8 + 
          16790329600*z9) + 27*Z11*Z12^4*(2198244645 + 3044609280*z3^2 + 
          1068134400*z3^3 - 2695845888*z3z5 + 1704687120*z4 - 3321750240*z5 - 
          2160*z3*(-1357327 + 63936*z4 + 1616920*z5) - 1348459200*z6 + 
          3260991240*z7 - 926437824*z8 + 20637248000*z9) + 
        54*Z11^2*Z12^3*(15986852115 + 3179946240*z3^2 + 1918310400*z3^3 + 
          3515747328*z3z5 - 1748656080*z4 + 21793384800*z5 + 
          3600*z3*(3147143 + 53952*z4 + 4765848*z5) - 6422558400*z6 + 
          26044769880*z7 - 15857773056*z8 + 49039750400*z9) + 
        Z11^5*(1717195439115 + 1554198877440*z3^2 + 721132646400*z3^3 + 
          1997943791616*z3z5 - 1405959238800*z4 - 
          720*z3*(-5062611595 + 137763552*z4 - 5408445960*z5) + 
          7409591981280*z5 - 4365257198400*z6 + 14602796554680*z7 - 
          11192413712832*z8 + 14572532288000*z9))/72900) + 
    T102*(-1/75*(T202*Y1*(2802993935 + 704833920*z3^2 - 238132224*z3z5 + 
         231060960*z4 + 960*z3*(3228739 + 200088*z4 - 1768500*z5) + 
         500842080*z5 + 2749730400*z6 - 2241493200*z7 + 3411574848*z8)) + 
      (T300*Y1*(Z12*(199992695 - 123095040*z3^2 - 21275136*z3z5 + 
           227322000*z4 + 480*z3*(-338921 + 28572*z4 - 339120*z5) + 
           277032000*z5 + 256281600*z6 - 254455680*z7 + 304795872*z8) + 
         Z11*(4967634205 + 793429760*z3^2 - 363419136*z3z5 + 130144560*z4 + 
           160*z3*(24578701 + 1916844*z4 - 15739920*z5) + 1579385280*z5 + 
           3766294400*z6 - 2616045760*z7 + 5206483872*z8)))/25 + 
      (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
           645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
             112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
         36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
           59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 
           86691840*z5 - 128911200*z6 + 73244880*z7 - 297666144*z8) + 
         27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
           480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
           13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*(-229592795 + 
           22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
           1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
           170244000*z6 - 103535760*z7 + 90904032*z8) + 
         Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
           6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
           17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 
           90100155168*z8)))/10800 + 
      (T211*(-3*Z12*(33960338535 + 4934874240*z3^2 + 7768166400*z3^3 + 
           3903303168*z3z5 + 38480527440*z4 - 17280*z3*(-2036217 + 
             127125*z4 - 1774870*z5) + 2513649600*z5 + 27283348800*z6 + 
           81143241120*z7 - 7792674336*z8 + 127094003200*z9) - 
         Z11*(1583961342735 + 1257581946240*z3^2 + 521750016000*z3^3 + 
           1536049516032*z3z5 - 1518424395120*z4 + 7183755184320*z5 + 
           5760*z3*(605155792 + 12510369*z4 + 316965870*z5) - 
           3788423265600*z6 + 12140144871840*z7 - 8217139781664*z8 + 
           9641302950400*z9)))/2025 + 
      (T111*(-45*Z12^2*(8392379799 + 1706416128*z3^2 + 678942720*z3^3 + 
           948423168*z3z5 + 465769872*z4 - 1728*z3*(-2324903 + 991010*z4 - 
             4317250*z5) + 10149777792*z5 + 5843194560*z6 + 10441702944*z7 - 
           216076896*z8 + 18529742080*z9) + 6*Z11*Z12*(-33956349585 + 
           29020492800*z3^2 + 8730777600*z3^3 + 8168034816*z3z5 + 
           32643187920*z4 - 8640*z3*(2336759 + 293002*z4 - 14083650*z5) - 
           49881248640*z5 + 61089105600*z6 - 150023587680*z7 + 
           22859700768*z8 + 234696684800*z9) + Z11^2*(5104094174445 + 
           3167102453760*z3^2 + 1542511872000*z3^3 + 4173416898048*z3z5 - 
           3158125033680*z4 - 2880*z3*(-3047509591 + 41149194*z4 - 
             2810936250*z5) + 16637184213120*z5 - 9547582104000*z6 + 
           31488450968160*z7 - 23448229176096*z8 + 31819085254400*z9)))/
       4050)) + T011*((16*T200^4*(-52199385 + 211731264*z3^2 + 5160960*z3^3 + 
       15116544*z3z5 - 75533256*z4 + 72*z3*(-1105429 + 383232*z4 - 
         3833280*z5) - 130589280*z5 - 468972000*z6 + 225331848*z7 - 
       589969008*z8 + 76195840*z9))/135 - 
    (2*T202^2*(-10575605565 + 2334107520*z3^2 + 2959257600*z3^3 + 
       6895010304*z3z5 - 13706442000*z4 + 34713581760*z5 + 
       12960*z3*(844687 + 91536*z4 + 1088860*z5) - 29206238400*z6 + 
       77977821600*z7 - 58950890208*z8 + 73185036800*z9))/2025 + 
    (64*T300^2*(-3*Z12^2*(288516900 + 89596440*z3^2 + 24163200*z3^3 + 
         52071984*z3z5 + 27504900*z4 + 447905160*z5 + 
         180*z3*(661564 + 68265*z4 + 1544625*z5) - 87476850*z6 + 
         311813190*z7 - 99585693*z8 + 556326800*z9) + 
       3*Z11*Z12*(170474365 - 3875040*z3^2 + 43257600*z3^3 - 17229024*z3z5 + 
         126028080*z4 - 60*z3*(-2409017 + 194094*z4 - 12011010*z5) + 
         68305440*z5 + 719851500*z6 - 1267169340*z7 + 870403698*z8 + 
         1364813600*z9) + Z11^2*(11414389770 + 8051443560*z3^2 + 
         3150806400*z3^3 + 8133155568*z3z5 - 4768958700*z4 - 
         180*z3*(-95490826 + 4178403*z4 - 105682725*z5) + 30702616200*z5 - 
         14889074850*z6 + 57797536950*z7 - 42088092561*z8 + 64644011600*z9)))/
     225 + (4*T200^3*(-9*Z12^2*(365136405 - 125979360*z3^2 + 37900800*z3^3 + 
         91362816*z3z5 - 141412320*z4 - 480*z3*(-834571 + 140064*z4 - 
           736395*z5) + 1108356720*z5 + 38233200*z6 + 1746931320*z7 - 
         503809632*z8 + 1126462400*z9) + 6*Z11*Z12*(417883075 + 
         1421056800*z3^2 + 137894400*z3^3 + 76432896*z3z5 + 211881600*z4 - 
         240*z3*(-4596077 + 1669752*z4 - 6706230*z5) - 756047760*z5 + 
         2464743600*z6 - 2773356600*z7 + 1340018208*z8 + 3128529600*z9) + 
       5*Z11^2*(9963923295 + 4220357472*z3^2 + 3162908160*z3^3 + 
         9015307776*z3z5 - 8027673696*z4 + 41932853712*z5 + 
         288*z3*(62292377 + 1124712*z4 + 49063815*z5) - 25680302640*z6 + 
         77935081032*z7 - 55202163552*z8 + 66740864320*z9)))/2025 + 
    (4*T102^2*(-27*Z12^2*(199514705 + 144171360*z3^2 + 39110400*z3^3 - 
         8807616*z3z5 + 118586880*z4 - 137665920*z5 + 
         720*z3*(337273 + 106284*z4 + 354520*z5) + 241628400*z6 - 
         106382520*z7 + 383019732*z8 + 1250362400*z9) + 
       6*Z11*Z12*(-4829377965 - 250045920*z3^2 + 158572800*z3^3 + 
         598891968*z3z5 - 488220480*z4 - 1440*z3*(3045031 + 735030*z4 - 
           4540980*z5) - 704208960*z5 - 2515352400*z6 + 4284461160*z7 - 
         5883156036*z8 + 3573733600*z9) + Z11^2*(237057099165 + 
         166368284640*z3^2 + 69751008000*z3^3 + 181810640448*z3z5 - 
         114520245120*z4 - 720*z3*(-563374729 + 5365476*z4 - 485749080*z5) + 
         652129200000*z5 - 318997429200*z6 + 1280365597800*z7 - 
         957624793596*z8 + 1424816413600*z9)))/2025 + 
    (T202*(27*Z12^4*(-41193375 + 383751360*z3^2 + 44467200*z3^3 - 
         313590528*z3z5 - 362214720*z4 - 1048764960*z5 + 
         1440*z3*(101789 + 170784*z4 + 215670*z5) - 281800800*z6 - 
         2126969280*z7 + 373327056*z8 + 2258019200*z9) - 
       270*Z11^2*Z12^2*(204792241 + 928008384*z3^2 + 152110080*z3^3 + 
         67661568*z3z5 + 490567104*z4 - 96*z3*(-3801449 + 2534172*z4 - 
           17447610*z5) - 1827184032*z5 + 2245524000*z6 - 2635081056*z7 + 
         1035969264*z8 + 3062780800*z9) + 108*Z11*Z12^3*
        (-398423025 - 272885760*z3^2 + 188236800*z3^3 + 205348608*z3z5 - 
         478582560*z4 + 2743720320*z5 + 480*z3*(3079483 + 450054*z4 + 
           3462570*z5) - 651254400*z6 + 2618054880*z7 - 1074886416*z8 + 
         5667632000*z9) - 12*Z11^3*Z12*(14573603505 + 7215601920*z3^2 + 
         574848000*z3^3 - 2755337472*z3z5 + 288940320*z4 + 
         480*z3*(47110015 + 4036134*z4 - 5461530*z5) + 11450428800*z5 + 
         28538563200*z6 - 28386944640*z7 + 43494544944*z8 + 15765558400*z9) + 
       Z11^4*(321662605195 + 962097076800*z3^2 + 528359500800*z3^3 + 
         1565388239616*z3z5 - 1143540550080*z4 - 
         1440*z3*(-1158177371 + 172117784*z4 - 2570974770*z5) + 
         5141874252960*z5 - 4114741831200*z6 + 11429495337600*z7 - 
         9707910804432*z8 + 10639160899200*z9)))/72900 + 
    T102*((T202*(Z12*(2521946345 - 79835520*z3^2 - 8584704*z3z5 + 
           864974160*z4 + 480*z3*(3187463 + 355788*z4 - 2165760*z5) - 
           3183781440*z5 + 2514264000*z6 - 3248622240*z7 + 122987808*z8) - 
         Z11*(44909081705 + 14005151360*z3^2 - 5530166784*z3z5 + 
           16027416720*z4 + 160*z3*(197269967 + 29548404*z4 - 177661440*z5) - 
           27992856640*z5 + 61187806400*z6 - 67452496160*z7 + 
           79227319968*z8)))/225 + 
      T300*((2*Z11*Z12*(-2163372255 + 2157905280*z3^2 + 392140800*z3^3 - 
           115872768*z3z5 + 1367555472*z4 - 96*z3*(4162637 + 4407900*z4 - 
             78848580*z5) - 5053399296*z5 + 6175225920*z6 - 13336245792*z7 + 
           7970360256*z8 + 10085377280*z9))/45 + 
        Z11^2*(519492837829/135 + (7038728320*z3^2)/3 + 976050176*z3^3 + 
          (63322131456*z3z5)/25 - (24324891248*z4)/15 - 
          (32*z3*(-2787709003 + 11441068*z4 - 2207944500*z5))/15 + 
          (142700122112*z5)/15 - 4598866240*z6 + (89833923808*z7)/5 - 
          (330944066112*z8)/25 + (179561862400*z9)/9) - 
        (Z12^2*(43636511265 + 13749264000*z3^2 + 3589171200*z3^3 + 
           653681664*z3z5 + 8130488400*z4 - 4320*z3*(-6480385 + 738836*z4 - 
             7291020*z5) + 51386503680*z5 + 33368500800*z6 + 11307837600*z7 + 
           29812836672*z8 + 107828550400*z9))/225) + 
      (81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) - 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) + 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) + 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) + 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) + 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/72900) + 
    T200^2*((-2*T202*(27349934475 + 4693282560*z3^2 + 5608857600*z3^3 + 
         10509170688*z3z5 - 8668194480*z4 + 80377128000*z5 + 
         5760*z3*(6738613 + 521856*z4 + 4934160*z5) - 21066998400*z6 + 
         101338423200*z7 - 48494837376*z8 + 141798323200*z9))/2025 + 
      (8*T300*(Z12*(1875904865 + 1704435840*z3^2 + 358963200*z3^3 + 
           483998976*z3z5 + 232279200*z4 - 960*z3*(-2996344 + 580977*z4 - 
             792750*z5) + 3651707040*z5 + 733262400*z6 + 6801824640*z7 - 
           3190043952*z8 + 6377043200*z9) + 5*Z11*(1659414639 + 
           1863818112*z3^2 + 1098270720*z3^3 + 3974489856*z3z5 - 
           3094298208*z4 - 576*z3*(-9677354 + 178769*z4 - 5630610*z5) + 
           12669881184*z5 - 11624654400*z6 + 32844179328*z7 - 
           26062184592*z8 + 18734585600*z9)))/225 + 
      (9*Z12^4*(922456305 + 1198085760*z3^2 + 44467200*z3^3 - 
          381148416*z3z5 + 67728960*z4 - 685081440*z5 + 
          4320*z3*(60133 + 31080*z4 + 58270*z5) - 476856000*z6 - 
          3050054640*z7 + 1341187632*z8 + 2258019200*z9) + 
        36*Z11*Z12^3*(1534097745 - 147533760*z3^2 + 188236800*z3^3 + 
          204726528*z3z5 - 511850880*z4 + 4457111040*z5 + 
          8640*z3*(189115 + 8083*z4 + 148175*z5) - 836733600*z6 + 
          4257546480*z7 - 1065974256*z8 + 5667632000*z9) - 
        18*Z11^2*Z12^2*(1310910645 + 6553472640*z3^2 + 760550400*z3^3 + 
          64717056*z3z5 + 1671690240*z4 - 480*z3*(-11479763 + 1804836*z4 - 
            19855110*z5) - 4754922720*z5 + 9697963200*z6 - 13881571920*z7 + 
          9099414288*z8 + 15313904000*z9) - 4*Z11^3*Z12*
         (-247855385 - 1736896320*z3^2 + 574848000*z3^3 + 1951693056*z3z5 - 
          5499270720*z4 + 21389301120*z5 + 960*z3*(6318218 + 585027*z4 + 
            3794505*z5) - 19645768800*z6 + 45643138800*z7 - 23940204912*z8 + 
          15765558400*z9) + 15*Z11^4*(32308666807 + 28482542464*z3^2 + 
          11741322240*z3^3 + 31403227392*z3z5 - 20414027712*z4 - 
          96*z3*(-660159147 + 17546704*z4 - 652884810*z5) + 112542045024*z5 - 
          59544553280*z6 + 219640719152*z7 - 167262628464*z8 + 
          236425797760*z9))/12150 + 
      (T102*(3*Z12*(18108026745 + 5997715200*z3^2 + 2320588800*z3^3 + 
           178163712*z3z5 + 10486758960*z4 - 34560*z3*(-134166 + 166977*z4 - 
             151345*z5) + 18500057280*z5 + 29902521600*z6 + 3315441600*z7 + 
           14398891776*z8 + 46414976000*z9) + 
         Z11*(724602586965 + 434927543040*z3^2 + 186190848000*z3^3 + 
           550066028544*z3z5 - 470553025680*z4 + 2413665766080*z5 + 
           2880*z3*(476578477 + 5523876*z4 + 183289140*z5) - 
           1221588345600*z6 + 4084354820160*z7 - 3070666879488*z8 + 
           3543404979200*z9)))/2025) + 
    T300*((-2*T202*(9*Z12*(522959765 + 805609600*z3^2 + 147456000*z3^3 - 
           78976512*z3z5 + 252306960*z4 - 160*z3*(-3346259 + 834708*z4 - 
             1565520*z5) + 1580198080*z5 + 2119009600*z6 - 1749176640*z7 + 
           1460728224*z8 + 3484467200*z9) + Z11*(318916243135 + 
           163912682880*z3^2 + 60147302400*z3^3 + 166885277184*z3z5 - 
           75105974160*z4 - 1440*z3*(-219406347 + 17626316*z4 - 
             241721040*z5) + 615578829120*z5 - 325353153600*z6 + 
           1289325827520*z7 - 912303982368*z8 + 1209664921600*z9)))/675 + 
      (405*Z12^5*(-40653927 - 8343936*z3^2 + 7096320*z3^3 + 49144320*z3z5 - 
          439344*z4 - 144*z3*(-225301 + 155016*z4 - 449640*z5) - 
          28754784*z5 - 3424320*z6 + 268630056*z7 - 238788000*z8 - 
          28770560*z9) + 135*Z11*Z12^4*(272161377 + 1044768384*z3^2 + 
          179343360*z3^3 + 462703104*z3z5 - 19775664*z4 - 
          432*z3*(-1358667 + 287976*z4 - 2316200*z5) - 118530144*z5 - 
          420217920*z6 + 1487058984*z7 - 2358432288*z8 + 2808440320*z9) + 
        270*Z11^2*Z12^3*(1743050007 + 601750656*z3^2 + 315279360*z3^3 + 
          614490624*z3z5 - 412056720*z4 - 144*z3*(-13464047 + 181992*z4 - 
            17527800*z5) + 3561581664*z5 - 1022097600*z6 + 4702403448*z7 - 
          2796376608*z8 + 7435861760*z9) - 3*Z11^4*Z12*
         (1426703365 + 20473395840*z3^2 + 1069516800*z3^3 - 7126507008*z3z5 + 
          23853960720*z4 - 240*z3*(13712113 + 30848760*z4 - 202497720*z5) - 
          65743680480*z5 + 93448670400*z6 - 193285489080*z7 + 
          114578469216*z8 + 24670304000*z9) + 6*Z11^3*Z12^2*
         (13387950285 - 33019240320*z3^2 + 2805350400*z3^3 + 
          17664459264*z3z5 - 43123909680*z4 + 720*z3*(40240589 + 
            12781944*z4 - 46702440*z5) + 163253573280*z5 - 159392952000*z6 + 
          317358380520*z7 - 216068365728*z8 + 75528601600*z9) + 
        Z11^5*(1277834977035 + 954959771520*z3^2 + 440315596800*z3^3 + 
          1203828936192*z3z5 - 857893228560*z4 - 
          720*z3*(-3342308087 + 49038696*z4 - 3091840200*z5) + 
          4588487290080*z5 - 2598385752000*z6 + 8924951086200*z7 - 
          6709207519584*z8 + 8936624320000*z9))/12150) + 
    T200*((128*T300^2*(31918365 - 243437940*z3^2 + 88444800*z3^3 + 
         470440224*z3z5 - 302829840*z4 - 90*z3*(-4466681 + 25248*z4 - 
           7204320*z5) + 1277940600*z5 - 998032050*z6 + 3215994030*z7 - 
         2390743998*z8 + 1305789200*z9))/75 + 
      (8*T102^2*(2840091645 + 1413626160*z3^2 + 487872000*z3^3 + 
         1716691968*z3z5 - 1029228660*z4 - 60*z3*(-66048077 + 2462040*z4 - 
           23449320*z5) + 6763506600*z5 - 2405706000*z6 + 9213992880*z7 - 
         7553756736*z8 + 7202888000*z9))/75 + 
      (T202*(-9*Z12^2*(-241125385 - 394867200*z3^2 + 151603200*z3^3 + 
           372667392*z3z5 - 100581840*z4 - 480*z3*(-3232211 + 6984*z4 - 
             1597740*z5) + 726680640*z5 + 1367217600*z6 + 4764214080*z7 - 
           2118619584*z8 + 4505849600*z9) + 6*Z11*Z12*(-2064762215 + 
           2486062080*z3^2 + 551577600*z3^3 + 900191232*z3z5 + 
           2611409040*z4 - 480*z3*(3234005 + 3139608*z4 - 20573580*z5) - 
           7677958080*z5 + 2555668800*z6 - 4638820800*z7 - 3156387264*z8 + 
           12514118400*z9) + Z11^2*(-14886100355 + 55998374400*z3^2 + 
           63258163200*z3^3 + 192349375488*z3z5 - 200247945840*z4 - 
           1440*z3*(-153525243 + 9340232*z4 - 301166940*z5) + 
           769839099840*z5 - 609426936000*z6 + 1520963824320*z7 - 
           1276579123776*z8 + 1334817286400*z9)))/4050 + 
      (8*T300*(243*Z12^3*(-8877615 - 20884640*z3^2 + 1440000*z3^3 + 
           5159808*z3z5 - 7169460*z4 + 49516880*z5 - 
           80*z3*(-364808 + 1764*z4 + 148005*z5) - 18941600*z6 + 
           121908990*z7 - 44697816*z8 + 696800*z9) + 
         9*Z11^2*Z12*(-728802725 + 1407896640*z3^2 + 28396800*z3^3 - 
           640358784*z3z5 + 1391350140*z4 - 240*z3*(528568 + 755784*z4 - 
             9649905*z5) - 6634361040*z5 + 7076415600*z6 - 15518210250*z7 + 
           8523289368*z8 + 768015200*z9) - 9*Z11*Z12^2*(5011198455 + 
           1524561840*z3^2 + 665683200*z3^3 + 956199168*z3z5 + 179980380*z4 - 
           720*z3*(-5774288 + 604374*z4 - 10232385*z5) + 6797314080*z5 + 
           2581392600*z6 + 4150290870*z7 + 685304064*z8 + 17587656800*z9) + 
         Z11^3*(250182064665 + 175947446160*z3^2 + 79624224000*z3^3 + 
           210370162176*z3z5 - 145441132740*z4 - 720*z3*(-607807072 + 
             12958746*z4 - 604102005*z5) + 823085778240*z5 - 
           439888800600*z6 + 1545315240870*z7 - 1152446728752*z8 + 
           1636613122400*z9)))/2025 + 
      T102*((4*T300*(32635020615 + 29658130560*z3^2 + 18978508800*z3^3 + 
           78292624896*z3z5 - 46696612320*z4 + 194656085280*z5 + 
           2160*z3*(49576465 + 117464*z4 + 45640440*z5) - 175790887200*z6 + 
           485236490400*z7 - 438618501792*z8 + 280196595200*z9))/225 + 
        (81*Z12^3*(2155706945 - 1236026880*z3^2 + 69120000*z3^3 + 
            166551552*z3z5 + 138121200*z4 + 4447072320*z5 - 
            1920*z3*(94519 + 242940*z4 + 432720*z5) + 306086400*z6 + 
            4128170880*z7 - 983349504*z8 + 33446400*z9) + 
          9*Z11^2*Z12*(-92066631025 - 19115197440*z3^2 + 454348800*z3^3 + 
            4000886784*z3z5 - 5798093040*z4 - 7680*z3*(13187891 + 
              2413503*z4 - 15742380*z5) + 9164126400*z5 - 59882956800*z6 + 
            39144201600*z7 - 67730093568*z8 + 12288243200*z9) - 
          45*Z11*Z12^2*(16388019363 + 6018386688*z3^2 + 2130186240*z3^3 + 
            1934419968*z3z5 + 2777275728*z4 - 5295669696*z5 + 
            576*z3*(22795091 + 3878256*z4 + 28063680*z5) + 15580627200*z6 - 
            11592837504*z7 + 18316139904*z8 + 56280501760*z9) + 
          5*Z11^3*(953021728611 + 646096455936*z3^2 + 254797516800*z3^3 + 
            633562601472*z3z5 - 387191432880*z4 - 1728*z3*(-925545379 + 
              607136*z4 - 719577600*z5) + 2489677473600*z5 - 
            1009739761920*z6 + 4455292224384*z7 - 3120190533504*z8 + 
            5237161991680*z9))/24300))) + 
  T002*((12*T300^2*Y1*(Z12*(4357135 - 13166400*z3^2 - 4292352*z3z5 + 
         19259280*z4 + 480*z3*(-184825 + 8562*z4 - 69120*z5) + 122245440*z5 + 
         23071200*z6 - 1703760*z7 + 61493904*z8) + 
       5*Z11*(189634081 + 35018816*z3^2 - 14618880*z3z5 + 26368368*z4 + 
         32*z3*(4668761 + 633090*z4 - 3240000*z5) + 23453760*z5 + 
         126594080*z6 - 110247280*z7 + 209435760*z8)))/25 + 
    (T200^3*Y1*(Z12*(63759475 - 32254080*z3^2 - 4230144*z3z5 + 62934480*z4 + 
         480*z3*(10243 + 3816*z4 - 66960*z5) + 10847040*z5 + 70046400*z6 - 
         83682720*z7 + 60602688*z8) + Z11*(1023764465 + 147747200*z3^2 - 
         72410112*z3z5 - 44513040*z4 + 160*z3*(5080393 + 216888*z4 - 
           3086640*z5) + 448282560*z5 + 833451200*z6 - 504524320*z7 + 
         1037375424*z8)))/75 + 
    T202*((-2*Y1*(9*Z12^3*(18002915 + 3868560*z3^2 - 1617408*z3z5 + 
           5004540*z4 + 2160*z3*(6344 + 1165*z4 - 5280*z5) - 1190520*z5 + 
           5722200*z6 - 9870420*z7 + 23171616*z8) + 
         Z11^2*Z12*(-176897575 + 19385520*z3^2 - 2363904*z3z5 - 
           160512300*z4 + 6480*z3*(27124 + 3133*z4 - 2720*z5) + 
           301936920*z5 + 28480200*z6 + 39059460*z7 + 33866208*z8) + 
         3*Z11*Z12^2*(63499625 + 10951440*z3^2 - 4230144*z3z5 - 10862100*z4 + 
           720*z3*(148120 + 5619*z4 - 41760*z5) + 54322440*z5 + 43143000*z6 - 
           7072020*z7 + 60602688*z8) + Z11^3*(2845906885 + 723981200*z3^2 - 
           316514304*z3z5 + 223743660*z4 + 240*z3*(13019312 + 1741953*z4 - 
             9312480*z5) + 1091804360*z5 + 2495581400*z6 - 1871654900*z7 + 
           4534507008*z8)))/225 + (2*T211*(96067943955 + 68553250560*z3^2 + 
         26894131200*z3^3 + 68107557888*z3z5 - 46734319440*z4 + 
         295329530880*z5 + 720*z3*(252017623 + 4004208*z4 + 181317960*z5) - 
         122578747200*z6 + 553182914880*z7 - 336918989376*z8 + 
         559806387200*z9))/675) + 
    (T211*(-486*Z12^4*(-51273625 + 175856640*z3^2 + 20822400*z3^3 + 
         116072352*z3z5 - 24697620*z4 - 360*z3*(-549414 + 19046*z4 - 
           719275*z5) - 90189900*z5 + 23652600*z6 - 77736480*z7 - 
         221886054*z8 + 388261200*z9) + 45*Z11^3*Z12*
        (7447671275 + 4322091456*z3^2 + 696867840*z3^3 - 751472640*z3z5 + 
         5318465328*z4 - 1710375840*z5 + 96*z3*(42567197 + 1759800*z4 + 
           41099970*z5) + 12752579520*z6 - 19724223984*z7 + 21535320960*z8 + 
         15019466880*z9) - 135*Z11*Z12^3*(4355168913 + 2174145984*z3^2 + 
         645811200*z3^3 + 569825280*z3z5 - 498110256*z4 + 6597424800*z5 + 
         288*z3*(17666215 + 160776*z4 + 13805070*z5) + 318718080*z6 + 
         5676792336*z7 + 116536320*z8 + 15028204160*z9) + 
       9*Z11^2*Z12^2*(-4765041555 + 17716008960*z3^2 + 5140339200*z3^3 + 
         5536169856*z3z5 + 53254454400*z4 - 4320*z3*(13544794 + 880918*z4 - 
           19254135*z5) - 119687310000*z5 + 113124686400*z6 - 
         177131554560*z7 + 85502842488*z8 + 106017694400*z9) - 
       Z11^4*(3783378767235 + 2869589381760*z3^2 + 1386053740800*z3^3 + 
         3859134694848*z3z5 - 2806164154440*z4 - 
         720*z3*(-10024012726 + 258212658*z4 - 10298496465*z5) + 
         14280917995800*z5 - 8650116939600*z6 + 28391387577120*z7 - 
         22076607130596*z8 + 28146130335200*z9)))/18225 + 
    T102*((-36*T202*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 
         7474320*z4 + 160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 
         42907600*z6 - 33641920*z7 + 74565072*z8))/25 + 
      (3*T300*Y1*(Z12*(-29626295 + 37570560*z3^2 - 11073024*z3z5 + 
           62440560*z4 + 12960*z3*(-12881 + 2108*z4 - 6480*z5) - 
           51311040*z5 - 76339200*z6 - 170511360*z7 + 158636448*z8) + 
         Z11*(5851578695 + 1407372800*z3^2 - 598565376*z3z5 + 758524560*z4 + 
           1440*z3*(3980319 + 531508*z4 - 2939280*z5) + 1411152960*z5 + 
           4738582400*z6 - 3813722560*z7 + 8575280352*z8)))/25 - 
      (16*T211*(6*Z12*(-155909955 + 168431400*z3^2 + 58867200*z3^3 - 
           6753456*z3z5 + 178175700*z4 - 270*z3*(502427 + 319500*z4 - 
             3458620*z5) - 388391310*z5 + 546640650*z6 - 1196775540*z7 + 
           557950437*z8 + 1190862400*z9) + 5*Z11*(20491362099 + 
           14151847824*z3^2 + 6309527040*z3^3 + 16581301344*z3z5 - 
           11299755528*z4 - 108*z3*(-331186549 + 3183708*z4 - 293490660*z5) + 
           66541403268*z5 - 33803080380*z6 + 123687621144*z7 - 
           89521606458*z8 + 129188591680*z9)))/675 + 
      (4*T111*(6*Z11*Z12*(-2956380595 - 702185760*z3^2 + 62265600*z3^3 + 
           524211264*z3z5 + 65388240*z4 - 240*z3*(15177937 + 1853316*z4 - 
             11757060*z5) - 2698493760*z5 - 1487847600*z6 - 283590360*z7 - 
           5154056028*z8 + 1111608800*z9) - 9*Z12^2*(525140125 + 
           704803680*z3^2 + 189676800*z3^3 + 75650112*z3z5 + 393666480*z4 - 
           240*z3*(-2162561 + 164556*z4 - 7463220*z5) + 88205760*z5 + 
           1069196400*z6 - 903143400*z7 + 1074637476*z8 + 4467599200*z9) + 
         5*Z11^2*(38991269115 + 35512554528*z3^2 + 16072554240*z3^3 + 
           43847199936*z3z5 - 30228082416*z4 - 144*z3*(-554175233 + 
             20828556*z4 - 629367300*z5) + 159929841600*z5 - 93446374320*z6 + 
           317520239112*z7 - 244085028372*z8 + 325813626400*z9)))/675) + 
    T111*((T202*(-3*Z12*(-1880996445 - 822193920*z3^2 + 510566400*z3^3 + 
           597445632*z3z5 + 453774960*z4 - 10080*z3*(641209 + 85968*z4 - 
             558840*z5) + 1367081280*z5 - 6160003200*z6 + 9084913920*z7 - 
           3639795264*z8 + 13614976000*z9) - Z11*(343654602435 + 
           236410974720*z3^2 + 69027840000*z3^3 + 146016857088*z3z5 - 
           83545747920*z4 + 710743826880*z5 + 1440*z3*(439970167 + 
             32344992*z4 + 69129720*z5) - 37457308800*z6 + 1080873763200*z7 - 
           464388365376*z8 + 1416371353600*z9)))/2025 + 
      (81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) - 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) + 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) + 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) + 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) + 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/72900) + 
    T200^2*((2*T300*Y1*(160637795 + 385291520*z3^2 - 15676416*z3z5 - 
         167930400*z4 + 80*z3*(10590641 + 535872*z4 - 1300320*z5) - 
         466822080*z5 + 202088000*z6 - 219188800*z7 + 224586432*z8))/25 + 
      (T102*Y1*(3539351605 + 620464320*z3^2 - 323979264*z3z5 + 119682000*z4 + 
         240*z3*(15905321 + 1520136*z4 - 9462960*z5) + 1484210880*z5 + 
         3325485600*z6 - 1326014640*z7 + 4641452928*z8))/75 + 
      (Y1*(-9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 
           35766000*z4 - 100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 
           50995200*z6 + 32209920*z7 - 92686464*z8) - 
         3*Z11^2*Z12*(766305595 + 54888960*z3^2 - 9455616*z3z5 - 
           126316080*z4 - 126575040*z5 - 960*z3*(-643757 + 69012*z4 + 
             82080*z5) + 671347200*z6 - 342305280*z7 + 135464832*z8) - 
         9*Z11*Z12^2*(51813715 + 28012800*z3^2 - 30357504*z3z5 + 
           177022800*z4 + 8640*z3*(24639 + 9748*z4 - 26400*z5) - 
           156866880*z5 + 43219200*z6 - 147358080*z7 + 434913408*z8) + 
         Z11^3*(28191124075 + 7288211200*z3^2 - 3139762176*z3z5 + 
           4320365520*z4 + 320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 
           6259055040*z5 + 24291424000*z6 - 19815221120*z7 + 
           44981453952*z8)))/2700 - 
      (4*T211*(-41652172875 + 76929920640*z3^2 + 19009612800*z3^3 + 
         110347598592*z3z5 - 146981729520*z4 - 
         720*z3*(-320997241 + 18093600*z4 - 64225620*z5) + 349692484320*z5 - 
         328125600000*z6 + 802443253680*z7 - 681958088784*z8 + 
         346337091200*z9))/2025 + 
      (T111*(6*Z12*(12571937235 + 22804732800*z3^2 + 3727411200*z3^3 - 
           571318272*z3z5 + 8858572560*z4 - 5760*z3*(-2346880 + 1479414*z4 - 
             1431585*z5) + 21433602240*z5 + 45427752000*z6 - 1819240560*z7 + 
           13667439744*z8 + 84980780800*z9) + 2*Z11*(1173905616255 + 
           537375168000*z3^2 + 331826227200*z3^3 + 980200756224*z3z5 - 
           741688628400*z4 - 2880*z3*(-674262377 + 10071552*z4 - 
             496841310*z5) + 4029439360320*z5 - 2587994496000*z6 + 
           8427439846800*z7 - 6257896170048*z8 + 6822048275200*z9)))/2025) + 
    T300*((-2*T202*Y1*(2541247045 + 587090880*z3^2 - 230294016*z3z5 + 
         419120640*z4 + 480*z3*(4390345 + 619272*z4 - 3392280*z5) + 
         233638080*z5 + 1912298400*z6 - 1573277520*z7 + 3299281632*z8))/25 + 
      (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
           645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
             112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
         36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
           59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 
           86691840*z5 - 128911200*z6 + 73244880*z7 - 297666144*z8) + 
         27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
           480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
           13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*(-229592795 + 
           22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
           1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
           170244000*z6 - 103535760*z7 + 90904032*z8) + 
         Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
           6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
           17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 
           90100155168*z8)))/1800 - 
      (2*T211*(3*Z12*(18993026745 - 835649280*z3^2 + 2097561600*z3^3 - 
           1860143616*z3z5 + 10954494000*z4 - 1540656000*z5 + 
           11520*z3*(-193520 + 298113*z4 + 2380875*z5) + 15159211200*z6 - 
           24791382720*z7 + 41644552032*z8 + 58914764800*z9) + 
         Z11*(1172769660105 + 851946658560*z3^2 + 306017280000*z3^3 + 
           748268057088*z3z5 - 454797484560*z4 + 3116857991040*z5 + 
           11520*z3*(168958426 + 553359*z4 + 135510525*z5) - 
           1127075745600*z6 + 5291810372160*z7 - 3450049726176*z8 + 
           6265867443200*z9)))/675 + 
      (T111*(30*Z11*Z12*(1265840337 + 2059112064*z3^2 + 161003520*z3^3 - 
           638046720*z3z5 + 1582899696*z4 - 384*z3*(4950488 + 1512078*z4 - 
             13000755*z5) - 5826486336*z5 + 7929094080*z6 - 22176383328*z7 + 
           14633295840*z8 + 4176277760*z9) - 3*Z12^2*(14958754035 + 
           31851895680*z3^2 + 6193612800*z3^3 + 2780822016*z3z5 + 
           7892827920*z4 + 24376248000*z5 + 17280*z3*(3271969 + 25720*z4 + 
             3781905*z5) + 49174516800*z6 - 45842185440*z7 + 49303543968*z8 + 
           133622982400*z9) + Z11^2*(2615907688175 + 2022966391680*z3^2 + 
           786175027200*z3^3 + 2013528513024*z3z5 - 1191765570480*z4 - 
           5760*z3*(-795203983 + 5410876*z4 - 673818495*z5) + 
           7203199757760*z5 - 3196421092800*z6 + 13709487941280*z7 - 
           10007851498848*z8 + 15918160300800*z9)))/675) + 
    T200*(T202*((-2*Y1*(Z11 + Z12)*(159725123 + 33771312*z3^2 - 
           15085440*z3z5 + 25723440*z4 + 120*z3*(1175101 + 153240*z4 - 
             886896*z5) + 23700936*z5 + 116511840*z6 - 95041752*z7 + 
           216119880*z8))/5 - (Y1*(Z11 - 3*Z12)*(4971387535 + 
           1053391200*z3^2 - 457415424*z3z5 + 789254640*z4 + 
           960*z3*(4565165 + 553068*z4 - 3359880*z5) + 715506480*z5 + 
           3757509600*z6 - 2968294080*z7 + 6553111248*z8))/225) - 
      (4*T211*(5*Z11*Z12*(-2383612091 + 1200568704*z3^2 + 250030080*z3^3 - 
           73198080*z3z5 + 1510812432*z4 - 144*z3*(12912461 + 3055548*z4 - 
             31588760*z5) - 3698304000*z5 + 2091121440*z6 - 6156654168*z7 + 
           3020392800*z8 + 4726188800*z9) - 3*Z12^2*(6652653605 + 
           644926080*z3^2 + 469785600*z3^3 - 440816256*z3z5 + 1095978240*z4 + 
           4359594240*z5 + 120*z3*(18363785 + 2292516*z4 + 13564200*z5) + 
           2365075200*z6 + 7805862660*z7 + 3391298712*z8 + 12230684800*z9) + 
         2*Z11^2*(101343601455 + 73918786080*z3^2 + 30610368000*z3^3 + 
           78685566912*z3z5 - 56030995800*z4 - 60*z3*(-3065264101 + 
             27875052*z4 - 2567289960*z5) + 327552276240*z5 - 
           161222416800*z6 + 593827239570*z7 - 417210761124*z8 + 
           626867681600*z9)))/675 + 
      T102*((Y1*(-18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
             23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 
             9282880*z5 + 60090400*z6 - 14377840*z7 + 45154944*z8) - 
           9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
             240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 
             6760800*z6 - 272721840*z7 + 242410752*z8) + 
           Z11^2*(50292508885 + 12316257600*z3^2 - 5468829696*z3z5 + 
             6227495280*z4 + 240*z3*(207829337 + 29053944*z4 - 160840080*
                z5) + 13518388800*z5 + 42991317600*z6 - 34511059920*z7 + 
             78348580992*z8)))/900 + 
        (2*T111*(496199012445 + 288867476160*z3^2 + 144969062400*z3^3 + 
           433504783872*z3z5 - 355491067680*z4 - 720*z3*(-1243582759 + 
             22920552*z4 - 878514120*z5) + 1715177540160*z5 - 
           1059273468000*z6 + 3433526625600*z7 - 2645443558944*z8 + 
           2943607328000*z9))/675) + 
      (2*T111*(108*Z12^3*(807478515 - 241868880*z3^2 + 81014400*z3^3 - 
           11337408*z3z5 - 10475190*z4 - 120*z3*(-4223528 + 342981*z4 - 
             856125*z5) + 1545368460*z5 - 51587100*z6 + 1734084885*z7 - 
           196902684*z8 + 1904308400*z9) + 18*Z11^2*Z12*(-10361266745 - 
           4146009600*z3^2 + 171705600*z3^3 + 1648605312*z3z5 + 
           1851254100*z4 - 240*z3*(60130682 + 3506973*z4 - 41137965*z5) - 
           12427233000*z5 - 3327465000*z6 - 17880265470*z7 - 13787083224*z8 + 
           3061218400*z9) - 9*Z11*Z12^2*(19597378485 + 31385751840*z3^2 + 
           6249715200*z3^3 + 2411617536*z3z5 + 8774271000*z4 - 
           1440*z3*(-16198945 + 2889441*z4 - 39402045*z5) - 7006745520*z5 + 
           50334429600*z6 - 49165707420*z7 + 54696634128*z8 + 
           134705288000*z9) + Z11^3*(2330689125095 + 2038503477600*z3^2 + 
           909373939200*z3^3 + 2455375825152*z3z5 - 1620066869640*z4 - 
           1440*z3*(-3170158831 + 103304317*z4 - 3520709745*z5) + 
           8894183181840*z5 - 5028593673600*z6 + 17468264964420*z7 - 
           13407080729904*z8 + 18413282228800*z9)))/6075 + 
      T300*((2*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
             6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 
             17348400*z5 - 17059400*z6 + 13135900*z7 - 15447744*z8) - 
           12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
             346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 
             8987900*z6 - 11395810*z7 - 10100448*z8) + 
           Z11^2*(2417973425 + 474258160*z3^2 - 224446464*z3z5 + 
             288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 79438320*z5) + 
             606254160*z5 + 1840780600*z6 - 1335471140*z7 + 3215507328*z8)))/
         25 + T111*(647879424*z3^2 + 573890560*z3^3 + 
          (64*z3*(218201449 + 2438120*z4 + 183004080*z5))/5 + 
          (4*(24725930099 + 18162869760*z3z5 - 13286560608*z4 + 
             78808237632*z5 - 50959576800*z6 + 161485468992*z7 - 
             117698585760*z8 + 136757628160*z9))/45))) + 
    T011*(16*T102^2*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 
        20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
        48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
        104872968*z8 + 158646656*z9) + 
      (16*T300^2*(24819662455 + 9550382400*z3^2 + 4817894400*z3^3 + 
         12488318208*z3z5 - 4685147640*z4 - 360*z3*(-73769361 + 4095200*z4 - 
           99000480*z5) + 51016782960*z5 - 26400308400*z6 + 103846323600*z7 - 
         68047220016*z8 + 101438595200*z9))/75 + 
      (4*T200^3*(40835295615 + 48778277760*z3^2 + 14338713600*z3^3 + 
         47155405824*z3z5 - 57129742800*z4 + 1440*z3*(58007113 + 4553712*z4 - 
           9889380*z5) + 201796542720*z5 - 216745243200*z6 + 
         517480187040*z7 - 412228294848*z8 + 314317638400*z9))/2025 + 
      (8*T202*(3*Z11*Z12*(-1397588205 - 689785200*z3^2 + 14112000*z3^3 + 
           454958208*z3z5 + 798050880*z4 - 360*z3*(7806005 + 563724*z4 - 
             2298450*z5) - 4547668680*z5 - 604200600*z6 - 2853912240*z7 - 
           4332312216*z8 - 119453600*z9) - 27*Z12^2*(59174645 + 
           103607640*z3^2 + 37641600*z3^3 + 30632256*z3z5 + 59550480*z4 - 
           120*z3*(-386407 + 303912*z4 - 3497505*z5) - 8800260*z5 + 
           232285500*z6 - 280499640*z7 + 36548388*z8 + 804309200*z9) + 
         5*Z11^2*(1281127257 + 14251154040*z3^2 + 8566865280*z3^3 + 
           25640597952*z3z5 - 18595327680*z4 - 72*z3*(-308570641 + 
             62800740*z4 - 882584415*z5) + 81321953436*z5 - 68783158260*z6 + 
           184922759232*z7 - 161625177684*z8 + 173119399120*z9)))/6075 + 
      (T200^2*(-27*Z12^2*(6029730595 + 2515008000*z3^2 + 905472000*z3^3 + 
           718626816*z3z5 + 521731440*z4 - 480*z3*(-18425899 + 1943496*z4 - 
             17211780*z5) + 6373938240*z5 + 9693652800*z6 + 4773539040*z7 + 
           3751757568*z8 + 21880646400*z9) + 6*Z11*Z12*(-18743548245 + 
           29874908160*z3^2 + 3422361600*z3^3 + 786806784*z3z5 + 
           16178462640*z4 - 1440*z3*(11313397 + 2936256*z4 - 41646180*z5) - 
           52152949440*z5 + 49679265600*z6 - 135255175200*z7 + 
           64653282432*z8 + 74129081600*z9) + Z11^2*(3855574486875 + 
           2419733468160*z3^2 + 1064898201600*z3^3 + 2797208598528*z3z5 - 
           1996999002000*z4 + 11251789865280*z5 + 1440*z3*(4576526729 + 
             13177176*z4 + 3559045500*z5) - 5610996619200*z6 + 
           20700911921760*z7 - 14742381200256*z8 + 21858455648000*z9)))/
       6075 + (T300*(27*Z12^3*(11894052435 - 544619520*z3^2 + 
           1152000000*z3^3 + 587741184*z3z5 - 459356400*z4 - 
           1920*z3*(-4766237 + 334422*z4 - 5600250*z5) + 18662867520*z5 - 
           2063318400*z6 + 20663335200*z7 - 4093469568*z8 + 32142515200*z9) - 
         27*Z11*Z12^2*(13695648045 + 25170923520*z3^2 + 2768486400*z3^3 - 
           76972032*z3z5 + 9760529520*z4 - 960*z3*(-19449587 + 1859556*z4 - 
             32308500*z5) - 30384411840*z5 + 53390937600*z6 - 
           82723007520*z7 + 69639070464*z8 + 53466368000*z9) - 
         9*Z11^2*Z12*(28322839825 + 4289879040*z3^2 + 3474432000*z3^3 + 
           5353371648*z3z5 + 6845212080*z4 - 3840*z3*(-2158199 + 97305*z4 - 
             3691395*z5) + 20246946240*z5 + 11900688000*z6 + 52709612640*z7 - 
           21513741696*z8 + 76959001600*z9) + Z11^3*(9058996938455 + 
           5938372730880*z3^2 + 2508506726400*z3^3 + 6614512939008*z3z5 - 
           4318711516080*z4 - 2880*z3*(-5209847921 + 17695076*z4 - 
             4149462180*z5) + 24858447526080*z5 - 12354039993600*z6 + 
           47166058369440*z7 - 34738891324416*z8 + 50900001382400*z9)))/
       4050 + T102*((8*T300*(25196523471 + 11906001792*z3^2 + 
           5178792960*z3^3 + 13570364160*z3z5 - 8335213848*z4 - 
           72*z3*(-486876541 + 1532592*z4 - 333504720*z5) + 54688272624*z5 - 
           24177822480*z6 + 100936667808*z7 - 71742367440*z8 + 
           105956913280*z9))/45 + 
        (8*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 
             2255040*z3z5 + 9250200*z4 + 105669108*z5 + 
             36*z3*(1477663 + 301518*z4 + 940560*z5) + 4150260*z6 + 
             36487998*z7 + 59348700*z8 + 200890720*z9) - 
           45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 21715200*z3^3 - 
             80419392*z3z5 + 186551928*z4 + 12*z3*(49785775 + 3074526*z4 - 
               9193680*z5) - 184691124*z5 + 1019024460*z6 - 1380548862*z7 + 
             1496999124*z8 + 480993760*z9) - 54*Z11*Z12^2*
            (-58650580 + 231552720*z3^2 + 43257600*z3^3 + 69574464*z3z5 + 
             157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 17711520*z5) - 
             752086890*z5 + 569766150*z6 - 677328915*z7 + 74129472*z8 + 
             835412000*z9) + 10*Z11^3*(17253366039 + 15566502816*z3^2 + 
             7839083520*z3^3 + 22055644224*z3z5 - 16285532004*z4 - 
             18*z3*(-2094344339 + 80996418*z4 - 2468422080*z5) + 
             83095426818*z5 - 52612790670*z6 + 166092751143*z7 - 
             128405257128*z8 + 159062504320*z9)))/6075) + 
      T200*((4*T202*(-10075469337 - 863400960*z3^2 + 188236800*z3^3 + 
           2519424000*z3z5 - 4191298128*z4 - 1728*z3*(2995514 + 436194*z4 - 
             2643465*z5) + 7980664896*z5 - 14663956320*z6 + 22605048288*z7 - 
           21211450560*z8 + 1243399040*z9))/405 + 
        (T102*(96*Z12*(-411993095 + 120226080*z3^2 + 53366400*z3^3 + 
             49851936*z3z5 + 118372050*z4 - 30*z3*(10989785 + 1548648*z4 - 
               26470260*z5) - 20896440*z5 - 123288000*z6 + 56044590*z7 - 
             253000422*z8 + 1233633200*z9) + 4*Z11*(224374665495 + 
             129847454400*z3^2 + 56195712000*z3^3 + 144812074752*z3z5 - 
             107543877120*z4 + 642004995360*z5 + 240*z3*(1544441885 + 
               17084448*z4 + 1046586060*z5) - 307742092800*z6 + 
             1115871147600*z7 - 765691767504*z8 + 1156709219200*z9)))/675 + 
        (2*T300*(9*Z12*(55141875 + 5894009600*z3^2 + 1117900800*z3^3 - 
             348724224*z3z5 + 645701520*z4 - 1280*z3*(-5462039 + 1251696*z4 - 
               8088090*z5) + 2844741440*z5 + 21684166400*z6 - 
             28171500000*z7 + 18437168448*z8 + 25538393600*z9) + 
           Z11*(1773536401565 + 865250196480*z3^2 + 433759334400*z3^3 + 
             1154018866176*z3z5 - 719558470800*z4 - 2880*z3*(-841004661 + 
               18426008*z4 - 769087560*z5) + 4763884305600*z5 - 
             2550076214400*z6 + 9444417412320*z7 - 6739852681152*z8 + 
             9041850944000*z9)))/675 + 
        (27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
            345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
            1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
            2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
          108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
            111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
            480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
            2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
          54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
            309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
              3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
            5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
           (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 
            2871230976*z3z5 + 3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 
              5342460*z5) + 3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 
            45154880352*z8 + 15765558400*z9) + Z11^4*(987262807015 + 
            1140164089920*z3^2 + 528359500800*z3^3 + 1480485330432*z3z5 - 
            1097213993280*z4 - 1440*z3*(-1724551901 + 90107624*z4 - 
              2150728140*z5) + 5472878515200*z5 - 3416945536800*z6 + 
            10918945460160*z7 - 8491558709664*z8 + 10639160899200*z9))/
         18225)))}


==> anc/rge/even/T220_rge_1_6.m <==
{-144*T011*T111 + 48*T002*T120 - 56*T120*T200 + T020*(48*T102 - 144*T300) + 
  12*T211*Y1 + T220*((68*Z11)/3 - 12*Z12), 
 488*T011^2*T200 + T120*(488*T102 + 288*T300) - 40*T211*Y1*Z11 + 
  T200*(104*T220 + 60*T111*Y1 + 320*T120*Z11) + 
  T011*(344*T211 + 360*T300*Y1 + 32*T111*(52*Z11 - 3*Z12)) + 
  T220*((-380*Z11^2)/3 + 16*Z11*Z12 + 44*Z12^2) + 
  T020*(32*T200^2 - (488*T202)/3 + 384*T300*Z11 + 
    T102*((-1664*Z11)/3 + 32*Z12)) + 
  T002*((-488*T020*T200)/3 - 576*T220 + T120*((-1664*Z11)/3 + 32*Z12)), 
 3880*T120*T200^2 + 10692*T102*T220 + T300*(8736*T220 - 10368*T111*Y1) + 
  3*T211*Y1*(241*Z11^2 + 14*Z11*Z12 + 33*Z12^2) + 
  48*T002^2*T120*(299 + 168*z3) + 
  (T220*(9*Z12^3*(121 - 32*z3) - Z11^2*Z12*(1333 + 96*z3) + 
     7*Z11^3*(445 + 288*z3) - Z11*Z12^2*(1223 + 864*z3)))/3 + 
  T120*(268*T202 - 576*T300*(17*Z11 + 3*Z12) - 
    8*T102*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3))) + 
  T011^2*(-28152*T300 - 8*T200*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3))) + 
  T200*(1008*T211*Y1 - 36*T111*Y1*(49*Z11 - 5*Z12) + 
    (16*T220*(782*Z11 + 201*Z12))/3 + T120*(-48*Z11*Z12*(-3 + 4*z3) + 
      4*Z12^2*(221 + 72*z3) - (4*Z11^2*(3001 + 1512*z3))/3)) + 
  T020*(T200*(10200*T102 + 7344*T300) - 64*T200^2*(17*Z11 + 3*Z12) - 
    24*T300*(223*Z11^2 + 12*Z11*Z12 - 81*Z12^2) + 
    (8*T202*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3)))/3 + 
    (4*T102*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/3) + 
  T011*(-36096*T111*T200 - 1152*T200^2*Y1 - 216*T300*Y1*(49*Z11 - 5*Z12) - 
    8*T211*(Z12*(-149 + 48*z3) + 9*Z11*(123 + 112*z3)) - 
    4*T111*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
      Z11^2*(5501 + 3528*z3))) + 
  T002*(2052*T211*Y1 - 144*T011*T111*(299 + 168*z3) - 
    16*T120*T200*(101 + 504*z3) + 4*T220*(-405*Z12 + Z11*(4265 + 2688*z3)) + 
    (4*T120*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/3 + 
    T020*(-8664*T300 + 48*T102*(299 + 168*z3) + 
      (8*T200*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3)))/3)), 
 -1/27*(T211*Y1*(3*Z11^2*Z12*(-4909 + 9792*z3 + 144*z4) + 
     27*Z12^3*(1657 - 192*z3 + 432*z4) + 9*Z11*Z12^2*
      (8501 + 576*z3 + 1008*z4) + Z11^3*(253199 + 47424*z3 + 51408*z4))) + 
  T002^2*(-96*T220*(4203 + 4264*z3 - 1008*z4 + 5840*z5) - 
    8*T020*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5) - 
    64*T120*(-9*Z12*(65 + 12*z3 + 14*z4) + 2*Z11*(4834 + 5270*z3 - 1365*z4 + 
        7300*z5))) + T200^2*(T220*(164032/3 - 33536*z3) + 
    48*T111*Y1*(545 + 156*z3) + (32*T120*(3*Z12*(2887 + 156*z3 - 288*z4) + 
       Z11*(20299 + 4188*z3 - 7776*z4 + 7680*z5)))/9) + 
  T300*(8*T211*Y1*(-16147 + 48*z3 - 3024*z4) + 
    24*T111*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
      Z11*(14243 + 1632*z3 + 3024*z4)) - 
    (64*T220*(9*Z12*(323 - 128*z3 + 132*z4) + 
       Z11*(47305 + 3216*z3 + 9396*z4 + 7680*z5)))/9) + 
  T102*(-12*T211*Y1*(5713 + 336*z3 + 1008*z4) - 
    (16*T220*(9*Z12*(-1147 + 1372*z3 + 444*z4 + 2400*z5) + 
       4*Z11*(71413 + 36843*z3 - 2133*z4 + 54360*z5)))/9) + 
  T120*(32*T300*(-27*Z12^2*(5 + 16*z3 + 6*z4) + 
      12*Z11*Z12*(14 + 12*z3 + 9*z4) + Z11^2*(4777 + 912*z3 + 1134*z4)) - 
    (16*T202*(4*Z12*(323 + 9*z3 + 45*z4) + 3*Z11*(3779 + 2220*z3 + 1260*z4)))/
     9 + (8*T102*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
       9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
       Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/9) + 
  T011^2*(-32*T300*(396*Z11*z3 - 49*Z11*(595 + 108*z4) - 
      2*Z12*(-961 + 306*z3 + 126*z4)) + 64*T200^2*(2699 + 1120*z3 - 864*z4 + 
      400*z5) + (8*T200*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
       9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
       Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/9) + 
  T220*((32*T202*(6097 + 1912*z3 + 2088*z4 + 800*z5))/3 + 
    (-81*Z12^4*(-4475 + 2304*z3 + 4464*z4) + 324*Z11*Z12^3*
       (-6297 + 2496*z3 - 3408*z4 + 2240*z5) + 162*Z11^2*Z12^2*
       (49 + 12096*z3 + 624*z4 + 22400*z5) + 36*Z11^3*Z12*
       (39687 + 25216*z3 + 11760*z4 + 25920*z5) - 
      Z11^4*(5685893 + 6294912*z3 - 1826064*z4 + 8805120*z5))/486) + 
  T011*((8*T200^2*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
       Z11*(14243 + 1632*z3 + 3024*z4)))/3 + 
    144*T102*T111*(9825 + 4768*z3 + 5840*z5) + 
    T300*(2*Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
        2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
          21168*z4)) + 48*T111*(65779 + 2912*z3 + 12096*z4 + 22240*z5)) + 
    (8*T211*(-8*Z11*Z12*(4192 + 1296*z3 + 1251*z4 - 180*z5) - 
       9*Z12^2*(1137 + 752*z3 + 684*z4 + 3280*z5) + 
       Z11^2*(206051 + 338736*z3 - 102924*z4 + 470640*z5)))/9 + 
    (4*T111*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
       9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
       Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
       Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/9 + 
    T200*(288*T300*Y1*(545 + 156*z3) + 8*T211*(2467 + 14000*z3 - 6912*z4 + 
        3200*z5) + T111*(96*Z12*(-2047 + 1088*z3 - 204*z4 + 1200*z5) + 
        (64*Z11*(69935 + 34188*z3 + 162*z4 + 54360*z5))/3))) + 
  T200*((8*T211*Y1*(3*Z11*(-5671 + 96*z3 - 1008*z4) + 
       Z12*(2261 - 432*z3 + 144*z4)))/3 + 
    (T111*Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
       2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
         21168*z4)))/3 - 
    (4*T220*(9*Z12^2*(-20401 + 7056*z3 + 216*z4 + 4800*z5) + 
       6*Z11*Z12*(-15701 + 18096*z3 + 648*z4 + 14400*z5) + 
       Z11^2*(649487 + 321360*z3 + 7128*z4 + 404160*z5)))/27 + 
    T120*((64*T300*(733 + 192*z3 + 3720*z5))/3 + 
      (64*T102*(16127 + 8418*z3 - 7128*z4 + 9540*z5))/3 + 
      (8*(-9*Z11^2*Z12*(10879 + 1596*z3 + 1440*z4 - 5760*z5) + 
         81*Z12^3*(1087 - 612*z3 - 48*z4 + 160*z5) - 27*Z11*Z12^2*
          (3455 + 3276*z3 + 1368*z4 + 3120*z5) + 
         Z11^3*(455213 + 514500*z3 - 99144*z4 + 682800*z5)))/81)) + 
  T020*(-5376*T300^2*(-47 + 30*z3) + (64*T200^3*(-629 + 300*z3))/3 + 
    (32*T200^2*(-27*Z12^2*(5 + 16*z3 + 6*z4) + 
       12*Z11*Z12*(14 + 12*z3 + 9*z4) + Z11^2*(4777 + 912*z3 + 1134*z4)))/9 + 
    T300*(-48*Z12^3*(-355 + 252*z3 + 36*z4) - 48*Z11*Z12^2*
       (329 + 60*z3 + 108*z4) + (16*Z11^3*(31547 + 6612*z3 + 6804*z4))/9 + 
      48*Z11^2*Z12*(124*z3 - 3*(73 + 4*z4))) - 
    48*T102^2*(9825 + 4768*z3 + 5840*z5) - 
    (8*T202*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
       9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
       Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/27 + 
    T200*(-64*T300*(3*Z12*(-289 + 60*z3) + Z11*(-2717 + 1020*z3)) - 
      (32*T202*(7895 + 9456*z3 - 5184*z4 + 2400*z5))/9 - 
      (128*T102*(9*Z12*(-503 + 263*z3 - 57*z4 + 300*z5) + 
         Z11*(29906 + 16311*z3 - 1053*z4 + 27180*z5)))/9) + 
    T102*(-32*T300*(16603 + 5272*z3 + 6048*z4 + 11120*z5) - 
      (4*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
         9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
         Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
         Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/27)) + 
  T002*(-16*T211*Y1*(6*Z12*(-25 + 12*z3) + Z11*(4963 + 696*z3 + 1008*z4)) + 
    24*T011^2*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
    (8*T220*(18*Z11*Z12*(8427 + 4312*z3 + 1284*z4 + 4240*z5) + 
       9*Z12^2*(6577 + 2040*z3 + 2340*z4 + 24720*z5) - 
       Z11^2*(1292743 + 1359912*z3 - 358884*z4 + 1927920*z5)))/27 + 
    T011*(72*T300*Y1*(5113 + 624*z3 + 1008*z4) + 
      24*T211*(7713 + 16336*z3 - 5712*z4 + 23360*z5) + 
      192*T111*(-9*Z12*(65 + 12*z3 + 14*z4) + 
        2*Z11*(4834 + 5270*z3 - 1365*z4 + 7300*z5))) + 
    T200*(12*T111*Y1*(5113 + 624*z3 + 1008*z4) - 
      (64*T220*(9253 + 13852*z3 - 666*z4 - 400*z5))/3 + 
      (16*T120*(Z12*(31255 - 41976*z3 + 5544*z4 + 11520*z5) + 
         Z11*(29209 + 176520*z3 - 61128*z4 + 222240*z5)))/9) + 
    T020*((32*T300*(-4*Z12*(-251 + 99*z3 + 117*z4) + 
         Z11*(38391 + 9396*z3 + 8316*z4)))/3 - 
      (16*T200^2*(2929 + 4368*z3 - 19440*z4 + 4800*z5))/9 - 
      8*T202*(13021 + 16960*z3 - 4704*z4 + 23360*z5) - 
      64*T102*(-9*Z12*(65 + 12*z3 + 14*z4) + 2*Z11*(4834 + 5270*z3 - 
          1365*z4 + 7300*z5)) - 
      (8*T200*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
         9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
         Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/27) + 
    T120*(256*T300*(-2270 + 385*z3 - 189*z4 - 1390*z5) + 
      24*T102*(-6629 + 7424*z3 - 4704*z4 + 11680*z5) - 
      (4*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
         9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
         Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
         Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/27)), 
 T202*T211*Y1*(-2266130/3 - 242464*z3 + 76416*z3^2 - 188064*z4 + 87808*z5 - 
    350400*z6) + T120*T200^3*(2761052/3 - 79424*z3 + 504832*z3^2 - 96960*z4 - 
    250880*z5 + 371200*z6) - 
  (T211*Y1*(Z11^4*(-87574403 - 53104128*z3 + 10211136*z3^2 - 16476624*z4 - 
       3497856*z5 - 46898400*z6) + 18*Z11^2*Z12^2*(-1776115 - 1151232*z3 + 
       156480*z3^2 - 258192*z4 - 238464*z5 - 703200*z6) + 
     24*Z11^3*Z12*(64997 - 746640*z3 + 9024*z3^2 + 208368*z4 - 52416*z5 - 
       69600*z6) + 81*Z12^4*(-3263 - 38400*z3 + 5184*z3^2 - 32400*z4 + 
       5760*z5 - 21600*z6) + 3456*Z11*Z12^3*(-2049*z3 + 1344*z3^2 - 
       2*(5980 + 1125*z4 - 6*z5 + 3000*z6))))/648 + 
  96*T002^3*T120*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
    131400*z6 + 442764*z7) + 
  T200^2*(T111*Y1*(Z11*(-1874077 - 813440*z3 + 154752*z3^2 - 299856*z4 + 
        8320*z5 - 724800*z6) + 3*Z12*(15035 + 27008*z3 + 1920*z3^2 - 
        19536*z4 - 9088*z5 - 24000*z6)) + 
    T211*Y1*(-543142/3 + 342784*z3 + 2560*z3^2 + 171456*z4 - 86528*z5 - 
      32000*z6) + T220*((2*Z12*(205835 + 127248*z3 - 65280*z3^2 + 263520*z4 + 
         31872*z5 - 48000*z6))/3 - (2*Z11*(6128521 - 10101840*z3 + 
         3737088*z3^2 + 1565280*z4 - 7635840*z5 + 2361600*z6))/9) + 
    (2*T120*(Z11^2*(-12266045 - 8538288*z3 + 410784*z3^2 + 3431232*z4 - 
         17902752*z5 + 6968400*z6 - 18924192*z7) + 
       2*Z11*Z12*(449951 - 511248*z3 + 57120*z3^2 - 150912*z4 - 949152*z5 - 
         102000*z6 - 1143072*z7) + 9*Z12^2*(306323 - 125360*z3 + 88224*z3^2 + 
         6336*z4 - 35488*z5 - 58800*z6 + 42336*z7)))/9) + 
  T300*((-4*T211*Y1*(Z11*(-4606837 - 1322544*z3 + 466176*z3^2 - 1131264*z4 + 
         474432*z5 - 2198400*z6) + 3*Z12*(-106429 + 133488*z3 + 7872*z3^2 + 
         49824*z4 - 63936*z5 - 55200*z6)))/3 + 
    T111*Y1*(4*Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
        16512*z5 - 1176600*z6) + 72*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
        960*z4 - 3456*z5 - 200*z6) + 12*Z12^2*(17731 + 11580*z3 - 6288*z3^2 + 
        21888*z4 - 6912*z5 + 24600*z6)) - 
    (32*T220*(Z11^2*(-2568047 - 1283637*z3 + 123894*z3^2 - 286101*z4 - 
         1443024*z5 - 506925*z6 - 2365524*z7) + 
       3*Z12^2*(128633 - 54975*z3 + 15858*z3^2 + 27081*z4 - 25056*z5 + 
         43425*z6 + 15876*z7) - 2*Z11*Z12*(-53875 + 41001*z3 + 31146*z3^2 - 
         42291*z4 + 174120*z5 + 26925*z6 + 142884*z7)))/9) + 
  T102*((-4*T211*Y1*(6*Z12*(15271 + 3480*z3 + 5508*z4 - 7152*z5) + 
       Z11*(-2687051 - 1075152*z3 + 286560*z3^2 - 598104*z4 + 62112*z5 - 
         1314000*z6)))/3 + 
    (T220*(3*Z12^2*(-7810453 - 1650480*z3 + 1017984*z3^2 - 1470960*z4 - 
         8895936*z5 + 1128000*z6 - 8805888*z7) + 
       6*Z11*Z12*(-4988231 + 437968*z3 + 1846528*z3^2 + 107952*z4 - 
         1540416*z5 - 22400*z6 + 3838464*z7) + 
       Z11^2*(278435717 + 277331568*z3 + 3454592*z3^2 - 55964688*z4 + 
         483412416*z5 - 132664000*z6 + 610993152*z7)))/18) + 
  T220*((2*T202*(Z11*(-19814527 - 16882080*z3 + 1966912*z3^2 - 1215984*z4 - 
         23761152*z5 - 812000*z6 - 24639552*z7) - 
       3*Z12*(54987 + 286432*z3 + 14656*z3^2 - 64848*z4 + 953600*z5 - 
         197600*z6 + 479808*z7)))/9 + 
    (54*Z11^2*Z12^3*(4926209 - 1012800*z3 + 840768*z3^2 + 1372176*z4 - 
        2811648*z5 + 2666400*z6 - 592704*z7) - 
      81*Z12^5*(255661 - 221568*z3 + 33600*z3^2 - 54000*z4 + 77568*z5 - 
        88800*z6 + 254016*z7) - 27*Z11*Z12^4*(1633117 - 1043712*z3 + 
        499008*z3^2 - 1504944*z4 + 1984512*z5 - 2911200*z6 + 2794176*z7) - 
      6*Z11^3*Z12^2*(-1334111 + 6472128*z3 + 4212288*z3^2 - 176688*z4 + 
        30403584*z5 - 4226400*z6 + 50041152*z7) - 
      Z11^4*Z12*(93108281 + 54926592*z3 + 12927552*z3^2 + 14685264*z4 + 
        54894336*z5 + 45924000*z6 + 81539136*z7) + 
      Z11^5*(270089429 + 438547584*z3 + 13246272*z3^2 - 170130096*z4 + 
        901343232*z5 - 356364000*z6 + 1030034880*z7))/1944) + 
  T002^2*(-24*T211*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6) + (4*T120*T200*(4641869 + 3014432*z3 - 1205760*z3^2 + 
       831312*z4 + 501312*z5 + 3009600*z6 - 4868640*z7))/3 - 
    288*T011*T111*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + 
    (16*T220*(6*Z12*(-92290 - 42735*z3 + 15264*z3^2 + 11151*z4 - 143136*z5) + 
       Z11*(14446961 + 20503842*z3 + 990720*z3^2 - 6884946*z4 + 39794832*z5 - 
         14191200*z6 + 47818512*z7)))/9 + 
    (4*T120*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
         328896*z5 - 1668600*z6 - 804384*z7) - 
       9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
         95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
         9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
         465230304*z7)))/27 + 
    T020*(4*T300*(-1967119 - 635408*z3 + 287808*z3^2 - 518976*z4 - 
        472896*z5 - 876000*z6) + 96*T102*(139341 + 195136*z3 + 7440*z3^2 - 
        64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) + 
      (8*T200*(3*Z12*(-233891 - 312240*z3 + 576*z3^2 + 52272*z4 - 299808*z5 - 
           172800*z6 + 275184*z7) + Z11*(21128261 + 36324528*z3 + 
           2474496*z3^2 - 14151888*z4 + 76504608*z5 - 28072800*z6 + 
           88334064*z7)))/27)) + 
  T200*((T111*Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 
         15141744*z4 - 832128*z5 - 35716800*z6) - 
       9*Z11*Z12^2*(105355 + 236256*z3 + 77952*z3^2 - 218736*z4 + 63360*z5 - 
         283200*z6) + 27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 
         4992*z5 - 48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 
         23472*z4 + 14720*z5 - 25600*z6)))/108 + 
    T300*(8*T111*Y1*(-547975 - 336288*z3 + 27696*z3^2 + 13320*z4 + 10752*z5 - 
        119400*z6) - 128*T220*(13095 - 25166*z3 + 254*z3^2 + 10908*z4 - 
        13022*z5 - 25*z6)) + 
    T102*(18*T111*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 8064*z5 - 
        29200*z6) + T220*(2560870/3 + 6806080*z3 + 484736*z3^2 - 2831232*z4 + 
        7763328*z5 + 478400*z6)) + 
    (2*T211*Y1*(3*Z12^2*(-359683 + 139548*z3 + 20400*z3^2 + 15480*z4 + 
         7200*z5 - 136200*z6) + 3*Z11*Z12*(-292571 + 2424*z3 + 10464*z3^2 - 
         93024*z4 + 136128*z5 - 66000*z6) + 2*Z11^2*(2573651 + 812058*z3 - 
         271032*z3^2 + 596844*z4 - 6672*z5 + 1233300*z6)))/9 + 
    (T220*(27*Z12^3*(1235 + 92864*z3 + 54816*z3^2 - 2160*z4 - 60736*z5 - 
         20400*z6) + 3*Z11*Z12^2*(-6500333 + 1111776*z3 + 545184*z3^2 - 
         519696*z4 - 1403904*z5 - 1609200*z6 - 4064256*z7) + 
       Z11^2*Z12*(-8312009 + 1046784*z3 + 5061792*z3^2 - 1814256*z4 + 
         4378944*z5 - 1503600*z6 + 7112448*z7) + 
       Z11^3*(54361743 + 49642144*z3 + 2876192*z3^2 - 9193104*z4 + 
         83321728*z5 - 17815600*z6 + 102622464*z7)))/27 + 
    T120*(T202*(15354386/9 + 770624*z3 - 375296*z3^2 - 156288*z4 + 
        (2705920*z5)/3 - 1184000*z6 + 3556224*z7) - 
      (16*T300*(Z12*(478349 - 256800*z3 + 120768*z3^2 - 13320*z4 - 
           229152*z5 + 74400*z6 + 158760*z7) + 3*Z11*(706317 + 120736*z3 + 
           123456*z3^2 + 15864*z4 + 115744*z5 - 40800*z6 + 497448*z7)))/3 + 
      (2*T102*(Z11*(-113397223 - 108691584*z3 + 4796544*z3^2 + 41925744*z4 - 
           213372672*z5 + 78110400*z6 - 223153056*z7) - 
         3*Z12*(-366305 + 660864*z3 + 52608*z3^2 + 1182096*z4 + 3734016*z5 - 
           81600*z6 + 4360608*z7)))/9 + 
      (4*Z11^3*Z12*(7793785 + 7180896*z3 + 596352*z3^2 + 1933344*z4 + 
          1655616*z5 + 8846400*z6 - 3683232*z7) + 
        27*Z12^4*(-251113 + 296640*z3 + 48192*z3^2 - 213984*z4 + 279744*z5 - 
          40800*z6 - 381024*z7) - 108*Z11*Z12^3*(689293 - 256032*z3 + 
          115968*z3^2 + 101088*z4 + 87744*z5 - 38400*z6 + 296352*z7) + 
        54*Z11^2*Z12^2*(481981 + 838208*z3 + 998208*z3^2 + 382752*z4 + 
          78016*z5 + 1101600*z6 + 1651104*z7) - 
        3*Z11^4*(63090081 + 108390208*z3 + 5230272*z3^2 - 35624352*z4 + 
          211980352*z5 - 70298400*z6 + 245083104*z7))/324)) + 
  T120*(384*T300^2*(-4453 - 4884*z3 + 1884*z3^2 + 2376*z4 - 5580*z5 - 
      4650*z6) + T300*((4*Z11^3*(-4807607 - 3392976*z3 + 684384*z3^2 - 
         1261440*z4 - 776448*z5 - 3414000*z6))/9 + 
      12*Z11^2*Z12*(-1497 + 10736*z3 + 192*z3^2 + 3840*z4 - 24096*z5 - 
        9600*z6) + 12*Z12^3*(-19367 + 14160*z3 + 1920*z3^2 + 576*z4 - 
        6048*z5 - 2400*z6) + 12*Z11*Z12^2*(18469 + 30384*z3 + 1056*z3^2 + 
        7488*z4 + 6720*z5 + 15600*z6)) + 
    (T202*(-18*Z11*Z12*(-401643 + 82256*z3 + 235712*z3^2 + 23376*z4 - 
         132288*z5 - 4000*z6) - 3*Z12^2*(937721 + 547056*z3 + 839616*z3^2 + 
         97488*z4 + 1214016*z5 + 492000*z6) + 
       Z11^2*(38031408*z3 - 5722176*z3^2 + 5002704*z4 + 
         53*(382381 + 525120*z5 + 444000*z6))))/54 + 
    (64*T102^2*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 919944*z5 + 
       400050*z6 - 912870*z7))/3 + 
    T102*(32*T300*(-710487 - 357364*z3 + 105368*z3^2 - 13944*z4 - 264168*z5 - 
        138100*z6 - 666792*z7) + 
      (54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
          51600*z6 - 183456*z7) + 6*Z11^2*Z12*(3750163 + 2624520*z3 - 
          164832*z3^2 + 1012536*z4 + 556608*z5 + 2614800*z6 + 804384*z7) + 
        6*Z11*Z12^2*(645479 + 1288728*z3 + 1946976*z3^2 + 1465416*z4 - 
          1092864*z5 + 1921200*z6 + 7747488*z7) - 
        2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
          232636800*z5 - 85526000*z6 + 267097824*z7))/27)) + 
  T011^2*(T300*(Z11^2*(-70707703/3 - 6321840*z3 + 2017856*z3^2 - 6104400*z4 + 
        7195072*z5 - 10981600*z6) - 2*Z11*Z12*(-1566929 + 128304*z3 + 
        746304*z3^2 - 167760*z4 + 73920*z5 + 16800*z6) + 
      Z12^2*(461887 + 870480*z3 - 671424*z3^2 + 284400*z4 - 737088*z5 + 
        688800*z6)) + 
    (2*T200^2*(Z11*(-54442993 - 47713920*z3 + 7463808*z3^2 + 16472016*z4 - 
         83998464*z5 + 26971200*z6 - 73918656*z7) + 
       3*Z12*(989455 - 794496*z3 + 134784*z3^2 - 282096*z4 - 1510656*z5 - 
         72000*z6 - 1439424*z7)))/9 + 
    T200*((64*T102*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 
         919944*z5 + 400050*z6 - 912870*z7))/3 - 
      4*T300*(7352747 + 2929184*z3 + 1044992*z3^2 + 96576*z4 + 1885440*z5 + 
        272000*z6 + 5334336*z7) + 
      (54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
          51600*z6 - 183456*z7) + 6*Z11^2*Z12*(3750163 + 2624520*z3 - 
          164832*z3^2 + 1012536*z4 + 556608*z5 + 2614800*z6 + 804384*z7) + 
        6*Z11*Z12^2*(645479 + 1288728*z3 + 1946976*z3^2 + 1465416*z4 - 
          1092864*z5 + 1921200*z6 + 7747488*z7) - 
        2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
          232636800*z5 - 85526000*z6 + 267097824*z7))/27)) + 
  T020*((16*T200^3*(9*Z12*(-7061 + 3472*z3 - 1176*z4 + 1152*z5) + 
       Z11*(-41767 - 117456*z3 + 27264*z3^2 + 9720*z4 + 47232*z5 - 
         38400*z6)))/9 - 64*T300^2*
     (3*Z12*(11885 - 4728*z3 + 288*z3^2 - 1944*z4 - 1056*z5) + 
      Z11*(299789 - 91032*z3 + 4512*z3^2 + 58536*z4 - 50112*z5 + 19200*z6)) + 
    T200^2*(T102*(-5152340/3 + 2682880*z3 + 279296*z3^2 - 400512*z4 + 
        4642560*z5 - 4585600*z6) + (8*T300*(535145 - 167568*z3 + 30144*z3^2 - 
         230256*z4 - 89280*z5 - 74400*z6))/3 + 
      (4*(Z11^3*(-4807607 - 3392976*z3 + 684384*z3^2 - 1261440*z4 - 
           776448*z5 - 3414000*z6) + 27*Z11^2*Z12*(-1497 + 10736*z3 + 
           192*z3^2 + 3840*z4 - 24096*z5 - 9600*z6) + 
         27*Z12^3*(-19367 + 14160*z3 + 1920*z3^2 + 576*z4 - 6048*z5 - 
           2400*z6) + 27*Z11*Z12^2*(18469 + 30384*z3 + 1056*z3^2 + 7488*z4 + 
           6720*z5 + 15600*z6)))/81) + 
    T300*((-27*Z12^4*(2103 - 3904*z3 + 384*z3^2 + 2432*z4 + 640*z5))/2 + 
      Z11^4*(-40262959/54 - (3816736*z3)/9 + (829760*z3^2)/9 - 139520*z4 - 
        35392*z5 - (3668800*z6)/9) - 
      (2*Z11^3*Z12*(29665 + 135552*z3 + 10944*z3^2 - 292032*z4 - 98880*z5 - 
         194400*z6))/9 - 2*Z11*Z12^3*(148033 - 90240*z3 + 8256*z3^2 + 
        26496*z4 - 33984*z5 - 16800*z6) + Z11^2*Z12^2*
       (92273 + 32448*z3 - 9984*z3^2 + 51264*z4 + 187392*z5 + 168000*z6) - 
      (32*T202*(-803643 - 167572*z3 + 33296*z3^2 - 125292*z4 - 83520*z5 - 
         31000*z6 - 666792*z7))/3) + 
    (64*T102^2*(3*Z12*(-89045 - 22344*z3 + 32328*z3^2 - 15660*z4 + 43668*z5 - 
         27000*z6 + 83349*z7) + Z11*(3684032 + 3848496*z3 + 64008*z3^2 - 
         716580*z4 + 6285780*z5 - 1603800*z6 + 8053101*z7)))/9 + 
    (T202*(6*Z11^2*Z12*(-3750163 - 2624520*z3 + 164832*z3^2 - 1012536*z4 - 
         556608*z5 - 2614800*z6 - 804384*z7) - 
       54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
         51600*z6 - 183456*z7) - 6*Z11*Z12^2*(645479 + 1288728*z3 + 
         1946976*z3^2 + 1465416*z4 - 1092864*z5 + 1921200*z6 + 7747488*z7) + 
       2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
         232636800*z5 - 85526000*z6 + 267097824*z7)))/81 + 
    T102*((16*T202*(-1081573 - 76200*z3 + 21024*z3^2 - 1033992*z4 + 
         1466784*z5 - 1839600*z6))/9 - 
      (8*T300*(Z11*(-7081331 - 10105312*z3 + 413312*z3^2 - 300144*z4 - 
           11850240*z5 + 1083200*z6 - 24872400*z7) + 
         Z12*(276059 + 1050912*z3 - 238848*z3^2 + 693072*z4 - 483456*z5 - 
           240000*z6 - 1460592*z7)))/3 + 
      (4*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) - Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) + Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/81) + 
    T200*(T300*((4*Z11^2*(-3720481 - 380544*z3 + 213888*z3^2 - 906768*z4 + 
           560736*z5 - 1010400*z6))/3 + 8*Z11*Z12*(101305 - 88416*z3 + 
          3456*z3^2 - 6192*z4 - 38112*z5 - 36000*z6) + 
        12*Z12^2*(106607 - 38784*z3 + 4992*z3^2 - 144*z4 - 39840*z5 - 
          12000*z6)) + (T202*(6*Z12*(-528851 + 496512*z3 - 134784*z3^2 + 
           312624*z4 + 1608960*z5 + 72000*z6 + 1439424*z7) + 
         2*Z11*(38975437 + 52733184*z3 - 7463808*z3^2 - 18295056*z4 + 
           85583616*z5 - 26971200*z6 + 73918656*z7)))/27 + 
      T102*(Z12^2*(-1446361 + 64496*z3 + 284544*z3^2 - 66768*z4 - 497728*z5 - 
          912000*z6 - 1467648*z7) + (2*Z11*Z12*(-3156265 - 822576*z3 + 
           1255168*z3^2 - 788112*z4 + 731328*z5 - 1217600*z6 + 1919232*z7))/
         3 + (Z11^2*(327822193 + 374847312*z3 + 24597888*z3^2 - 88982064*z4 + 
           682921536*z5 - 209280000*z6 + 916489728*z7))/27))) + 
  T011*(96*T300^2*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
      41700*z6) + (8*T200^3*Y1*(-85607 - 69096*z3 + 960*z3^2 + 18288*z4 - 
       3072*z5 - 12000*z6))/3 + 
    T200^2*(4*T111*(343043 - 2447376*z3 + 38784*z3^2 + 250992*z4 - 
        3439872*z5 + 3057600*z6) + 
      (4*Y1*(Z11^2*(-2188877 - 982956*z3 + 257424*z3^2 - 518688*z4 + 
           16512*z5 - 1176600*z6) + 18*Z11*Z12*(6965 + 6804*z3 + 304*z3^2 - 
           960*z4 - 3456*z5 - 200*z6) + 3*Z12^2*(17731 + 11580*z3 - 
           6288*z3^2 + 21888*z4 - 6912*z5 + 24600*z6)))/9) + 
    T300*((Y1*(Z11^3*(-65894141 - 32316576*z3 + 7792512*z3^2 - 15141744*z4 - 
           832128*z5 - 35716800*z6) - 9*Z11*Z12^2*(105355 + 236256*z3 + 
           77952*z3^2 - 218736*z4 + 63360*z5 - 283200*z6) + 
         27*Z12^3*(-158869 - 26976*z3 + 10752*z3^2 - 36144*z4 + 4992*z5 - 
           48000*z6) - 27*Z11^2*Z12*(-221445 + 33824*z3 + 4352*z3^2 - 
           23472*z4 + 14720*z5 - 25600*z6)))/18 + 
      4*T111*(Z11*(-37908487 - 22969088*z3 + 2219392*z3^2 - 4975152*z4 - 
          21719040*z5 - 4356800*z6 - 49744800*z7) + 
        Z12*(554803 + 1430208*z3 - 425856*z3^2 + 1316592*z4 - 1586688*z5 - 
          1128000*z6 - 2921184*z7)) + 16*T211*(-337549 - 501344*z3 + 
        99376*z3^2 + 56856*z4 - 513456*z5 + 57400*z6 - 1333584*z7)) + 
    T211*(-1/3*(Z11^2*Z12*(-2452487 - 1783344*z3 + 110272*z3^2 - 571104*z4 - 
         408000*z5 - 1704800*z6 - 536256*z7)) + 
      Z12^3*(-174613 - 198800*z3 + 36288*z3^2 - 29088*z4 - 116160*z5 - 
        79200*z6 - 366912*z7) + (Z11*Z12^2*(1645387 + 2253744*z3 + 
         3851904*z3^2 + 2887200*z4 - 2901120*z5 + 3417600*z6 + 15494976*z7))/
       9 - (Z11^3*(93615401 + 211153040*z3 + 19514624*z3^2 - 93793440*z4 + 
         464125440*z5 - 188910400*z6 + 534195648*z7))/27) + 
    T102*(108*T300*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 8064*z5 - 
        29200*z6) + (4*T211*(-3204353 - 7502256*z3 + 239904*z3^2 + 
         3900960*z4 - 15274656*z5 + 7189200*z6 - 14605920*z7))/3 - 
      (64*T111*(3*Z12*(-89045 - 22344*z3 + 32328*z3^2 - 15660*z4 + 43668*z5 - 
           27000*z6 + 83349*z7) + Z11*(3684032 + 3848496*z3 + 64008*z3^2 - 
           716580*z4 + 6285780*z5 - 1603800*z6 + 8053101*z7)))/3) + 
    T111*(-16*T202*(-927835 - 687632*z3 + 41328*z3^2 - 76392*z4 - 737664*z5 - 
        79800*z6 - 1217160*z7) + 
      (4*(-81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) + 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) - 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) + Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) - Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/27) + 
    T200*(6*T300*Y1*(Z11*(-1874077 - 813440*z3 + 154752*z3^2 - 299856*z4 + 
          8320*z5 - 724800*z6) + 3*Z12*(15035 + 27008*z3 + 1920*z3^2 - 
          19536*z4 - 9088*z5 - 24000*z6)) + 
      (16*T211*(Z11*(-2805563 - 5902896*z3 + 758880*z3^2 + 2757384*z4 - 
           10915248*z5 + 4186800*z6 - 9239832*z7) + 
         3*Z12*(-7063 - 10968*z3 + 14688*z3^2 - 34776*z4 - 174288*z5 + 
           18000*z6 - 179928*z7)))/9 + 
      T111*(3*Z12^2*(1524117 + 14256*z3 - 275200*z3^2 + 87984*z4 + 
          524224*z5 + 977600*z6 + 1467648*z7) - 
        (2*Z11*Z12*(-9649795 - 2526960*z3 + 3785088*z3^2 - 2483280*z4 + 
           2429376*z5 - 3638400*z6 + 5757696*z7))/3 - 
        (Z11^2*(373309141 + 403345776*z3 + 18710016*z3^2 - 77324112*z4 + 
           686044608*z5 - 181041600*z6 + 916489728*z7))/9))) + 
  T002*((2*T211*Y1*(9*Z12^2*(21473 + 24456*z3 + 2808*z4 + 13920*z5) + 
       6*Z11*Z12*(-71567 + 74472*z3 - 25704*z4 + 37344*z5) + 
       Z11^2*(9824909 + 5223432*z3 - 1146240*z3^2 + 2085048*z4 + 291552*z5 + 
         5256000*z6)))/9 + T120*T200^2*(-48305116/9 - 2149632*z3 + 
      1769728*z3^2 + 2301696*z4 - (14322944*z5)/3 + 5008000*z6 - 
      6999552*z7) + T102*T220*(20571202 + 24965984*z3 - 880512*z3^2 - 
      5935104*z4 + 43782912*z5 - 10161600*z6 + 42505344*z7) + 
    T300*(24*T111*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 110160*z4 + 
        14592*z5 - 262800*z6) + 8*T220*(2995883 + 3350368*z3 + 17920*z3^2 + 
        148944*z4 + 1961504*z5 + 1820800*z6 + 2638944*z7)) + 
    (2*T220*(3*Z11^2*Z12*(-6086225 - 3263640*z3 + 298896*z3^2 - 478584*z4 - 
         6535328*z5 - 1517400*z6 - 5193216*z7) + 
       9*Z12^3*(666385 + 387336*z3 - 82608*z3^2 + 88200*z4 + 162720*z5 + 
         597000*z6 + 254016*z7) - 24*Z11*Z12^2*(227258 + 122655*z3 + 
         207474*z3^2 + 174681*z4 + 587808*z5 - 32475*z6 + 2169720*z7) + 
       2*Z11^3*(52034743 + 77844308*z3 + 4087320*z3^2 - 28213188*z4 + 
         155405536*z5 - 58764900*z6 + 184867200*z7)))/27 + 
    T011^2*(12*T300*(-2907067 - 1141552*z3 + 170688*z3^2 - 518688*z4 + 
        639936*z5 - 1226400*z6) - 
      (8*T200*(3*Z12*(-233891 - 312240*z3 + 576*z3^2 + 52272*z4 - 299808*z5 - 
           172800*z6 + 275184*z7) + Z11*(21128261 + 36324528*z3 + 
           2474496*z3^2 - 14151888*z4 + 76504608*z5 - 28072800*z6 + 
           88334064*z7)))/9) + 
    T120*((2*T202*(-7656553 - 4486352*z3 + 42816*z3^2 - 379872*z4 - 
         4872000*z5 + 237600*z6 - 9737280*z7))/3 + 
      (8*T102*(Z11*(8343995 - 5536560*z3 - 1962432*z3^2 + 8419248*z4 - 
           26218368*z5 + 15242400*z6 - 23909256*z7) + 
         3*Z12*(-478469 + 133488*z3 + 258048*z3^2 - 177552*z4 + 649152*z5 - 
           43200*z6 + 391608*z7)))/9 + 
      (32*T300*(4*Z12*(-44225 - 14544*z3 + 15792*z3^2 - 31329*z4 - 1428*z5 + 
           4200*z6 + 91287*z7) + Z11*(2565167 + 1286560*z3 + 54064*z3^2 + 
           46092*z4 + 2312544*z5 - 1104200*z6 + 6218100*z7)))/3 + 
      (4*(81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
           1150*z6 + 16758*z7) - 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
           346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) + 
         27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 
           67776*z5 + 191400*z6 + 589176*z7) - Z11^3*Z12*
          (7596031 + 3631032*z3 + 927600*z3^2 + 4813632*z4 - 9822912*z5 + 
           9256200*z6 + 2190888*z7) + Z11^4*(30602745 + 56616260*z3 + 
           2563004*z3^2 - 24515652*z4 + 124701012*z5 - 48673150*z6 + 
           133752654*z7)))/81) + 
    T011*(8*T300*Y1*(3*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
        2*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
          657000*z6)) + (8*T200^2*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 
         110160*z4 + 14592*z5 - 262800*z6))/3 + 
      8*T111*T200*(-8081120*z3 + 230400*z3^2 + 
        3*(-2477371 + 587328*z4 - 4461152*z5 + 1016800*z6 - 4501728*z7)) - 
      (8*T211*(3*Z12*(-209417 - 314832*z3 + 576*z3^2 + 71064*z4 - 324000*z5 - 
           172800*z6 + 275184*z7) + Z11*(13735361 + 32622288*z3 + 
           3334176*z3^2 - 15789384*z4 + 76258368*z5 - 32014800*z6 + 
           88334064*z7)))/9 + 
      T111*((-8*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
           328896*z5 - 1668600*z6 - 804384*z7))/3 + 
        4*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
          95400*z6 + 1439424*z7) - (4*Z11^2*(123092257 + 196586472*z3 + 
           9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
           465230304*z7))/9)) + 
    T200*(T111*(4*Y1*Z12*(27977 + 10272*z3 + 2808*z4 + 3264*z5) + 
        (8*Y1*Z11*(-1236781 - 572928*z3 + 143280*z3^2 - 274212*z4 + 7584*z5 - 
           657000*z6))/3) - 64*T211*Y1*(-37255 - 14205*z3 + 3582*z3^2 - 
        8658*z4 + 756*z5 - 16425*z6) - 
      (2*T220*(Z11*(-83529969 - 115357344*z3 + 7005248*z3^2 + 27822576*z4 - 
           177990528*z5 + 32343200*z6 - 150800832*z7) + 
         3*Z12*(217715 - 164960*z3 + 347200*z3^2 - 354000*z4 - 5767936*z5 + 
           829600*z6 - 4939200*z7)))/9 + 
      (T120*(18*Z11*Z12*(-2064313 + 1227216*z3 + 1086016*z3^2 - 1447344*z4 + 
           2889856*z5 - 96800*z6 - 705600*z7) + 
         3*Z12^2*(-8631973 + 6441840*z3 + 7470528*z3^2 + 1623312*z4 + 
           5201664*z5 + 160800*z6 + 5842368*z7) - 
         Z11^2*(45884035 + 183812784*z3 + 15515328*z3^2 - 106339824*z4 + 
           486921984*z5 - 192213600*z6 + 474755904*z7)))/27) + 
    T020*(T300*((Z11^2*(-104185229 - 58887216*z3 + 13569600*z3^2 - 
           16559568*z4 - 28661952*z5 - 54492000*z6))/9 + 
        2*Z11*Z12*(-386223 + 51920*z3 + 234944*z3^2 + 153552*z4 + 65472*z5 + 
          264800*z6) + (Z12^2*(2597429 - 337680*z3 + 231360*z3^2 - 
           109872*z4 + 5067456*z5 + 3170400*z6))/3) + 
      T200^2*((2*Z12*(-1563053 + 1437696*z3 - 81792*z3^2 + 491472*z4 + 
           422400*z5 - 590400*z6 + 1439424*z7))/9 + 
        Z11*(39337382/27 + (14907136*z3)/9 - 160000*z3^2 - (5707744*z4)/3 + 
          (51707392*z5)/9 - 3952000*z6 + 5475456*z7)) + 
      (8*T202*(3*Z12*(-233891 - 312240*z3 + 576*z3^2 + 52272*z4 - 299808*z5 - 
           172800*z6 + 275184*z7) + Z11*(21128261 + 36324528*z3 + 
           2474496*z3^2 - 14151888*z4 + 76504608*z5 - 28072800*z6 + 
           88334064*z7)))/27 + 
      (4*T102*(6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
           328896*z5 - 1668600*z6 - 804384*z7) - 
         9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
           95400*z6 + 1439424*z7) + Z11^2*(123092257 + 196586472*z3 + 
           9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
           465230304*z7)))/27 + 
      T200*((4*T300*(299819 + 439424*z3 + 876800*z3^2 - 3914976*z4 + 
           9323904*z5 + 560000*z6 + 5334336*z7))/3 + 
        T102*(189562460/9 + (70932160*z3)/3 - 491776*z3^2 - 6629376*z4 + 
          41971456*z5 - 12380800*z6 + 42505344*z7) + 
        (6*Z11^2*Z12*(-3750163 - 2624520*z3 + 164832*z3^2 - 1012536*z4 - 
            556608*z5 - 2614800*z6 - 804384*z7) - 
          54*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
            51600*z6 - 183456*z7) - 6*Z11*Z12^2*(645479 + 1288728*z3 + 
            1946976*z3^2 + 1465416*z4 - 1092864*z5 + 1921200*z6 + 
            7747488*z7) + 2*Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 
            43404072*z4 + 232636800*z5 - 85526000*z6 + 267097824*z7))/81))), 
 (T202*T211*Y1*(-(Z12*(34906295 + 33897600*z3^2 + 3234816*z3z5 + 2323440*z4 - 
        8640*z3*(-17729 + 1236*z4 - 2040*z5) - 110412480*z5 + 130017600*z6 - 
        154042080*z7 - 46343232*z8)) + Z11*(3660595855 + 788003200*z3^2 - 
       346125312*z3z5 + 658783920*z4 + 2880*z3*(1025591 + 142804*z4 - 
         848040*z5) + 204790080*z5 + 2921060800*z6 - 2488393760*z7 + 
       4958725824*z8)))/75 - 
  (T211*Y1*(-405*Z12^5*(-302677 + 250176*z3^2 + 124416*z3z5 - 470016*z4 - 
       96*z3*(23485 + 204*z4 - 11160*z5) - 2815872*z5 - 3035040*z6 + 
       2636880*z7 - 1782432*z8) + 135*Z11*Z12^4*(47298263 + 15816000*z3^2 - 
       5349888*z3z5 + 8917056*z4 + 96*z3*(535043 + 71700*z4 - 386280*z5) - 
       4660608*z5 + 38805600*z6 - 39390960*z7 + 76644576*z8) + 
     5*Z11^4*Z12*(-378932239 + 216325056*z3^2 - 36951552*z3z5 - 
       1092798720*z4 + 96*z3*(14826437 + 1134300*z4 - 2955960*z5) + 
       1762126464*z5 + 820480800*z6 - 458862096*z7 + 529382304*z8) + 
     18*Z11^2*Z12^3*(1313272745 + 294052800*z3^2 - 129268224*z3z5 + 
       235140480*z4 + 480*z3*(2093143 + 384396*z4 - 1894680*z5) + 
       195237120*z5 + 814317600*z6 - 596203920*z7 + 1851946848*z8) + 
     6*Z11^3*Z12^2*(2370755695 + 455588160*z3^2 - 223575552*z3z5 - 
       255746880*z4 + 1440*z3*(2266443 + 203980*z4 - 1114200*z5) + 
       1760524800*z5 + 1952412000*z6 - 1049881200*z7 + 3203030304*z8) + 
     Z11^5*(31418499925 + 8176809920*z3^2 - 3512139264*z3z5 + 605630400*z4 + 
       160*z3*(229102699 + 29433444*z4 - 155147400*z5) + 14957911680*z5 + 
       28451866400*z6 - 20880183760*z7 + 50316272928*z8)))/16200 - 
  (2*T102^2*T220*(7850333895 + 5740212480*z3^2 + 1951488000*z3^3 + 
     6558651648*z3z5 - 4073753520*z4 + 28649963040*z5 + 
     480*z3*(24779069 + 164952*z4 + 15401340*z5) - 12794844000*z6 + 
     37266751200*z7 - 25800834096*z8 + 28811552000*z9))/75 + 
  T300^2*((-288*T111*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 
       2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 
       10249000*z6 + 5390900*z7 - 28073304*z8))/25 - 
    (128*T220*(327747240 + 139260060*z3^2 + 4176000*z3^3 + 502512336*z3z5 - 
       35023320*z4 + 176474520*z5 + 180*z3*(977623 + 444510*z4 + 
         5054940*z5) - 17605350*z6 - 240794730*z7 - 1057291947*z8 + 
       61654000*z9))/225) + 
  T200^3*((6*T111*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (64*T220*(4626419 + 4911504*z3^2 + 20901888*z3z5 + 2784654*z4 - 
       3391080*z5 + 120*z3*(2423 + 948*z4 + 326592*z5) + 3292800*z6 - 
       865308*z7 - 50512896*z8))/15 + 
    (16*T120*(3*Z12*(-19166025 + 185843520*z3^2 + 3225600*z3^3 + 
         8584704*z3z5 + 52224480*z4 + 42264720*z5 - 
         720*z3*(4631 + 107076*z4 + 81360*z5) + 17532000*z6 - 9198720*z7 - 
         122987808*z8 + 47622400*z9) + Z11*(-2375900685 + 123871680*z3^2 + 
         105523200*z3^3 + 914333184*z3z5 + 118182240*z4 + 287974800*z5 - 
         720*z3*(-2455847 + 109380*z4 + 1568880*z5) - 1642831200*z6 + 
         4667762880*z7 - 6223726368*z8 + 1557932800*z9)))/675) + 
  T002^3*((-128*T220*(265979115 + 213248160*z3^2 + 97574400*z3^3 + 
       265597056*z3z5 - 189204660*z4 - 450*z3*(-1149043 + 26784*z4 - 
         1155072*z5) + 1006896420*z5 - 575623800*z6 + 1952136360*z7 - 
       1478683512*z8 + 1983083200*z9))/75 - 
    (8*T020*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/225 + 
    (32*T120*(9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
         200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
         17878620*z7 + 55923804*z8) - 4*Z11*(1769979030 + 1456806420*z3^2 + 
         683020800*z3^3 + 1873817712*z3z5 - 1319997870*z4 - 
         150*z3*(-23266297 + 688824*z4 - 24952320*z5) + 6982993890*z5 - 
         4114688850*z6 + 13760632845*z7 - 10560498849*z8 + 13881582400*z9)))/
     225) + 
  T300*((-4*T211*Y1*(-4*Z11*Z12*(22541455 + 6932040*z3^2 + 2892672*z3z5 - 
         5247000*z4 - 150*z3*(-546919 + 38352*z4 - 119664*z5) - 77094480*z5 + 
         76546500*z6 - 90030750*z7 - 41441544*z8) + 
       15*Z12^2*(-4553437 + 962832*z3^2 + 933120*z3z5 - 8571456*z4 - 
         36*z3*(165543 + 50560*z4 - 190800*z5) - 3944544*z5 - 5553240*z6 + 
         13612020*z7 - 13368240*z8) + Z11^2*(3409414205 + 780043120*z3^2 - 
         340713216*z3z5 + 674944320*z4 + 100*z3*(28030991 + 4112544*z4 - 
           24029136*z5) + 212916000*z5 + 2760669400*z6 - 2342433140*z7 + 
         4881190032*z8)))/75 + 
    (T111*Y1*(-9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 
         35766000*z4 - 100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 
         50995200*z6 + 32209920*z7 - 92686464*z8) - 
       3*Z11^2*Z12*(766305595 + 54888960*z3^2 - 9455616*z3z5 - 126316080*z4 - 
         126575040*z5 - 960*z3*(-643757 + 69012*z4 + 82080*z5) + 
         671347200*z6 - 342305280*z7 + 135464832*z8) - 
       9*Z11*Z12^2*(51813715 + 28012800*z3^2 - 30357504*z3z5 + 177022800*z4 + 
         8640*z3*(24639 + 9748*z4 - 26400*z5) - 156866880*z5 + 43219200*z6 - 
         147358080*z7 + 434913408*z8) + Z11^3*(28191124075 + 
         7288211200*z3^2 - 3139762176*z3z5 + 4320365520*z4 + 
         320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 6259055040*z5 + 
         24291424000*z6 - 19815221120*z7 + 44981453952*z8)))/150 + 
    (32*T220*(27*Z12^3*(-146982555 - 74469420*z3^2 + 1094400*z3^3 - 
         76927968*z3z5 + 3020490*z4 + 49654530*z5 - 
         540*z3*(-40925 + 1857*z4 + 221250*z5) - 22228200*z6 + 122602860*z7 + 
         188965386*z8 + 36720800*z9) - 27*Z11^2*Z12*
        (-79533225 + 76100100*z3^2 + 12729600*z3^3 + 10634976*z3z5 - 
         49398390*z4 - 60*z3*(516851 + 536913*z4 - 7242870*z5) + 
         170248770*z5 - 121245600*z6 - 45921780*z7 + 40885398*z8 + 
         341557600*z9) + 27*Z11*Z12^2*(297776875 - 3919860*z3^2 + 
         14860800*z3^3 + 38786688*z3z5 + 124911810*z4 + 187030170*z5 + 
         180*z3*(321627 + 207809*z4 + 144270*z5) + 39131100*z6 + 
         33178440*z7 + 12952224*z8 + 391166400*z9) - 
       5*Z11^3*(8141562063 + 3239606340*z3^2 + 1067811840*z3^3 + 
         2168213184*z3z5 - 370631106*z4 + 8930638566*z5 + 
         36*z3*(237460673 + 8660979*z4 + 85248450*z5) - 419315940*z6 + 
         14548308120*z7 - 7211885868*z8 + 22323022720*z9)))/6075) + 
  T102*((T211*Y1*(27*Z12^2*(49650515 + 424000*z3^2 - 5640192*z3z5 + 
         32389680*z4 + 80*z3*(-162079 + 129024*z4 - 481680*z5) - 
         36382720*z5 + 2322400*z6 - 15306640*z7 + 80803584*z8) + 
       6*Z11*Z12*(642947725 + 67878720*z3^2 - 9455616*z3z5 + 193804560*z4 - 
         503765760*z5 - 240*z3*(-884287 + 166608*z4 + 287280*z5) + 
         379375200*z6 - 514718160*z7 + 135464832*z8) - 
       Z11^2*(53110848035 + 12357929280*z3^2 - 5468829696*z3z5 + 
         7235486640*z4 + 240*z3*(207500287 + 29012256*z4 - 160878960*z5) + 
         12469605120*z5 + 43619944800*z6 - 33849623760*z7 + 78348580992*z8)))/
     450 + T300*((12*T111*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 
         8598960*z4 + 48*z3*(2615053 + 116352*z4 - 1233360*z5) + 
         30925152*z5 + 73719840*z6 - 49931664*z7 + 122987808*z8))/5 - 
      (8*T220*(13359134265 + 8154280800*z3^2 + 1415116800*z3^3 + 
         4580250624*z3z5 - 3802267440*z4 + 34183141200*z5 + 
         8640*z3*(1439633 + 93343*z4 + 739365*z5) + 694353600*z6 + 
         16141417920*z7 + 3964997952*z8 + 20892627200*z9))/225) + 
    (T220*(-405*Z12^3*(960936755 - 164290560*z3^2 + 27648000*z3^3 + 
         3317760*z3z5 + 18634320*z4 + 1146268608*z5 - 
         576*z3*(-358299 + 33472*z4 + 642960*z5) + 218455680*z6 + 
         1036495680*z7 + 513561600*z8 + 13378560*z9) - 
       9*Z11^2*Z12*(-158370116575 + 16822924800*z3^2 + 908697600*z3^3 + 
         681136128*z3z5 - 9597194640*z4 - 960*z3*(98213207 + 33568272*z4 - 
           159544560*z5) - 102741405120*z5 + 56619427200*z6 - 
         178576676160*z7 - 30581888256*z8 + 24576486400*z9) + 
       45*Z11*Z12^2*(28291795605 + 4606140672*z3^2 + 4260372480*z3^3 + 
         7531149312*z3z5 + 8863251120*z4 + 25632695232*z5 + 
         1152*z3*(15736591 + 2163612*z4 + 32675640*z5) - 3490600320*z6 + 
         27394437312*z7 - 15835388544*z8 + 112561003520*z9) - 
       5*Z11^3*(1906892436741 + 1180628524800*z3^2 + 509595033600*z3^3 + 
         1319683000320*z3z5 - 803711862864*z4 - 
         6912*z3*(-429748179 + 3993370*z4 - 362494020*z5) + 
         4881015582912*z5 - 2375655799680*z6 + 9322349519808*z7 - 
         6993344511360*z8 + 10474323983360*z9)))/24300) + 
  T220*((T202*(-45*Z12^2*(679163449 - 44631168*z3^2 + 30320640*z3^3 + 
         41389056*z3z5 + 218156976*z4 + 2304*z3*(110929 + 35475*z4 - 
           41300*z5) + 576360768*z5 - 283257600*z6 + 842108352*z7 + 
         51115968*z8 + 901169920*z9) + 6*Z11*Z12*(-3691330295 + 
         3097096320*z3^2 + 551577600*z3^3 + 818076672*z3z5 - 491668560*z4 - 
         15360*z3*(-68477 + 59337*z4 - 611520*z5) + 3466681920*z5 - 
         2464252800*z6 + 1030352640*z7 - 1979982144*z8 + 12514118400*z9) + 
       Z11^2*(354524101155 + 169106048640*z3^2 + 63258163200*z3^3 + 
         148870462464*z3z5 - 63260855280*z4 + 698445144000*z5 + 
         11520*z3*(43598027 + 2223579*z4 + 17379540*z5) - 198729388800*z6 + 
         1138402601280*z7 - 653683307328*z8 + 1334817286400*z9)))/2025 + 
    (34992*Z11*Z12^5*(4102620 - 5188140*z3^2 + 864000*z3^3 - 4818528*z3z5 - 
        1112670*z4 + 1314230*z5 - 60*z3*(-12619 + 14410*z4 + 31080*z5) - 
        10669650*z6 + 15417425*z7 - 3821094*z8 + 24045600*z9) + 
      729*Z12^6*(-49239195 + 9462240*z3^2 + 4608000*z3^3 + 119999232*z3z5 + 
        33559920*z4 - 2880*z3*(-5234 + 3171*z4 - 72660*z5) - 39934800*z5 - 
        47818800*z6 + 115444440*z7 - 474477264*z8 + 164800000*z9) + 
      1296*Z11^5*Z12*(273006220 + 192364700*z3^2 + 28627200*z3^3 - 
        23883552*z3z5 + 85654710*z4 + 299601810*z5 + 
        z3*(267406940 - 30526920*z4 + 212316000*z5) + 317233850*z6 - 
        465484125*z7 + 655392654*z8 + 641989600*z9) - 
      432*Z11^3*Z12^3*(4163504355 + 337884840*z3^2 + 35136000*z3^3 - 
        840756672*z3z5 + 696050820*z4 - 3240*z3*(-428141 + 67134*z4 - 
          188920*z5) - 1046324340*z5 + 2924991900*z6 - 4100950710*z7 + 
        5503036644*z8 + 2371851200*z9) + 243*Z11^2*Z12^4*
       (1299394185 - 886165920*z3^2 + 173260800*z3^3 + 1389291264*z3z5 - 
        1363225680*z4 + 2460714480*z5 + 2880*z3*(-396758 + 43905*z4 + 
          1358940*z5) - 4088934000*z6 + 8423288280*z7 - 8405069328*z8 + 
        3777280000*z9) + 135*Z11^4*Z12^2*(-2075625251 + 2287413216*z3^2 + 
        776908800*z3^3 + 1387051776*z3z5 + 1457593200*z4 - 
        576*z3*(3390942 + 1077935*z4 - 11226420*z5) + 1330286256*z5 + 
        1220821200*z6 + 3226063512*z7 - 2291842512*z8 + 15484131840*z9) - 
      Z11^6*(1173932885475 + 1003450148640*z3^2 + 519470899200*z3^3 + 
        1495191115008*z3z5 - 1116381331440*z4 - 
        2880*z3*(-894336038 + 20838861*z4 - 978846660*z5) + 
        5427981020880*z5 - 3528019314000*z6 + 11109412263240*z7 - 
        8775942240816*z8 + 10513635046400*z9))/656100) + 
  T200^2*(-1/75*(T211*Y1*(Z12*(360552745 - 91403520*z3^2 - 15427584*z3z5 + 
         118688400*z4 + 264765120*z5 - 480*z3*(550451 + 36144*z4 + 
           185760*z5) + 78038400*z6 - 266506560*z7 + 221021568*z8) + 
       Z11*(1065872095 + 290704640*z3^2 - 112969728*z3z5 + 179438640*z4 + 
         160*z3*(11940451 + 660048*z4 - 5171040*z5) + 167188800*z5 + 
         1638281600*z6 - 1502764480*z7 + 1618448256*z8))) + 
    (2*T111*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
         6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 17348400*z5 - 
         17059400*z6 + 13135900*z7 - 15447744*z8) - 
       12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
         346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 8987900*z6 - 
         11395810*z7 - 10100448*z8) + Z11^2*(2417973425 + 474258160*z3^2 - 
         224446464*z3z5 + 288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 
           79438320*z5) + 606254160*z5 + 1840780600*z6 - 1335471140*z7 + 
         3215507328*z8)))/75 - 
    (4*T220*(-45*Z12^2*(-6328363 + 12439968*z3^2 + 138240*z3^3 - 
         4292352*z3z5 + 5027040*z4 + 48*z3*(366263 + 21708*z4 - 652410*z5) + 
         2384784*z5 + 10139280*z6 + 28580088*z7 + 2223504*z8 + 2040960*z9) + 
       6*Z11*Z12*(478463545 + 297932640*z3^2 + 29260800*z3^3 + 
         87837696*z3z5 + 161891280*z4 - 480*z3*(429034 + 351246*z4 - 
           93195*z5) + 248763600*z5 + 35761200*z6 + 561693000*z7 - 
         369340992*z8 + 432003200*z9) + Z11^2*(658080975 + 4104718560*z3^2 + 
         1097856000*z3^3 + 6363442944*z3z5 - 4659562080*z4 + 
         240*z3*(54357265 + 8088612*z4 - 2751750*z5) + 21483019440*z5 - 
         9464043600*z6 + 35511232680*z7 - 26382611088*z8 + 16208624000*z9)))/
     675 + T120*((32*T300*(-542880585 + 12290400*z3^2 + 16704000*z3^3 + 
         2106767232*z3z5 - 35769600*z4 - 18211680*z5 + 
         360*z3*(1179997 + 106320*z4 + 10753200*z5) - 46926000*z6 + 
         1200509280*z7 - 5614785864*z8 + 246616000*z9))/225 + 
      T102*((897628672*z3^2)/5 + 26992640*z3^3 + 
        (64*z3*(19990991 + 3975120*z4 - 2034720*z5))/5 + 
        (4*(-3700302615 + 8666942976*z3z5 - 6638328000*z4 + 4396296960*z5 - 
           20933006400*z6 + 40539106080*z7 - 62050616352*z8 + 
           22416544000*z9))/225) + 
      (4*(-27*Z12^3*(241777965 - 284688000*z3^2 + 4377600*z3^3 - 
           311537664*z3z5 - 29592000*z4 + 1440*z3*(-106855 + 402*z4 - 
             383715*z5) + 32231520*z5 + 76550400*z6 - 59860980*z7 + 
           810671328*z8 + 146883200*z9) - 135*Z11*Z12^2*
          (312298865 + 47052288*z3^2 + 11888640*z3^3 + 33903360*z3z5 - 
           4872672*z4 - 288*z3*(-64176 + 232208*z4 - 533655*z5) + 
           49976064*z5 + 82833120*z6 + 163451292*z7 - 30812400*z8 + 
           312933120*z9) + 27*Z11^2*Z12*(-117113335 + 17040000*z3^2 + 
           50918400*z3^3 + 50720256*z3z5 + 70421760*z4 + 166960800*z5 + 
           480*z3*(-156715 + 93306*z4 + 2009355*z5) + 251572800*z6 - 
           665833140*z7 + 46346688*z8 + 1366230400*z9) + 
         Z11^3*(110902147875 + 39691848960*z3^2 + 21356236800*z3^3 + 
           55529162496*z3z5 - 43909555680*z4 + 239482987200*z5 + 
           1440*z3*(95355962 + 831300*z4 + 71370945*z5) - 133588461600*z6 + 
           458056495620*z7 - 318516788592*z8 + 446460454400*z9)))/6075)) + 
  T002^2*((-24*T211*Y1*(-20*Z12*(170183 + 4224*z3^2 + z3*(2316 - 14328*z4) + 
         79848*z4 - 161952*z5 + 64740*z6 - 65988*z7) + 
       Z11*(145788695 + 35543040*z3^2 - 15614208*z3z5 + 16035120*z4 + 
         1440*z3*(102917 + 13999*z4 - 76560*z5) + 43687680*z5 + 
         123543600*z6 - 95646720*z7 + 223695216*z8)))/25 + 
    (8*T011^2*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/75 + 
    (T220*(48*Z11*Z12*(3340382055 + 217824480*z3^2 + 185299200*z3^3 + 
         35209728*z3z5 + 26186760*z4 + 360*z3*(8886737 + 1225620*z4 - 
           1933950*z5) + 5306652000*z5 - 1048395600*z6 + 6965857620*z7 + 
         1532991744*z8 + 4268300000*z9) + 36*Z12^2*(1999029045 + 
         820814400*z3^2 + 613670400*z3^3 + 839434752*z3z5 + 1017109440*z4 - 
         720*z3*(-671689 + 104436*z4 - 7821870*z5) + 3747142080*z5 + 
         873820800*z6 + 449317080*z7 - 1046227104*z8 + 14200961600*z9) - 
       4*Z11^2*(507004683435 + 421351617600*z3^2 + 191794291200*z3^3 + 
         526500767232*z3z5 - 362165411520*z4 - 
         720*z3*(-1351352471 + 46805724*z4 - 1476654930*z5) + 
         1889985893760*z5 - 1116950832000*z6 + 3746355800040*z7 - 
         2945798064864*z8 + 3888517604800*z9)))/2025 + 
    T011*((216*T300*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
         5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
         41612800*z6 - 32322160*z7 + 74565072*z8))/25 + 
      (8*T211*(1914400815 + 2892245760*z3^2 + 1561190400*z3^3 + 
         4483766016*z3z5 - 3330765360*z4 - 1200*z3*(-5011433 + 426384*z4 - 
           8362656*z5) + 15632262720*z5 - 11260396800*z6 + 32994102960*z7 - 
         27014364432*z8 + 31729331200*z9))/75 + 
      (32*T111*(-9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
           200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 
           27504600*z6 - 17878620*z7 + 55923804*z8) + 
         4*Z11*(1769979030 + 1456806420*z3^2 + 683020800*z3^3 + 
           1873817712*z3z5 - 1319997870*z4 - 150*z3*(-23266297 + 688824*z4 - 
             24952320*z5) + 6982993890*z5 - 4114688850*z6 + 13760632845*z7 - 
           10560498849*z8 + 13881582400*z9)))/75) + 
    T120*((-8*T102*(6116145015 + 2522727360*z3^2 + 780595200*z3^3 + 
         1750035456*z3z5 - 923574960*z4 + 8666536320*z5 + 
         2400*z3*(3251099 + 173664*z4 + 582768*z5) - 1139968800*z6 + 
         12755403360*z7 - 6460782912*z8 + 15864665600*z9))/75 - 
      (8*T300*(51524105175 + 20828067840*z3^2 + 9635788800*z3^3 + 
         21995877888*z3z5 - 6569724240*z4 + 77159715840*z5 + 
         11520*z3*(4803821 + 154224*z4 + 4080105*z5) - 17931758400*z6 + 
         119533563360*z7 - 93390934176*z8 + 202877190400*z9))/225 - 
      (16*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 2255040*z3z5 + 
           9250200*z4 + 105669108*z5 + 36*z3*(1477663 + 301518*z4 + 
             940560*z5) + 4150260*z6 + 36487998*z7 + 59348700*z8 + 
           200890720*z9) - 45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 
           21715200*z3^3 - 80419392*z3z5 + 186551928*z4 + 
           12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 184691124*z5 + 
           1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 480993760*z9) - 
         54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 43257600*z3^3 + 
           69574464*z3z5 + 157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 
             17711520*z5) - 752086890*z5 + 569766150*z6 - 677328915*z7 + 
           74129472*z8 + 835412000*z9) + 10*Z11^3*(17253366039 + 
           15566502816*z3^2 + 7839083520*z3^3 + 22055644224*z3z5 - 
           16285532004*z4 - 18*z3*(-2094344339 + 80996418*z4 - 
             2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
           166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/6075) + 
    T020*((2*T300*(-3*Z12*(-493225435 + 219496960*z3^2 - 14017536*z3z5 - 
           39267120*z4 - 160*z3*(1303573 + 530712*z4 - 3231000*z5) + 
           323865280*z5 + 161996800*z6 - 48175360*z7 + 200820672*z8) + 
         5*Z11*(4665483551 + 836774144*z3^2 - 449141760*z3z5 + 574794288*z4 + 
           32*z3*(147490411 + 22081320*z4 - 124430760*z5) + 1985048768*z5 + 
           3123057920*z6 + 116012416*z7 + 6434579520*z8)))/75 - 
      (8*T200^2*(4595721975 + 1645208640*z3^2 + 1371939840*z3^3 + 
         4676797440*z3z5 - 4951795896*z4 - 216*z3*(-34679147 + 912528*z4 - 
           29165520*z5) + 15861146400*z5 - 16067007360*z6 + 44502869376*z7 - 
         36186937920*z8 + 30517413760*z9))/405 - 
      (8*T202*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
         4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
           3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
         25001107488*z8 + 31729331200*z9))/225 + 
      (32*T102*(9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
           200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 
           27504600*z6 - 17878620*z7 + 55923804*z8) - 
         4*Z11*(1769979030 + 1456806420*z3^2 + 683020800*z3^3 + 
           1873817712*z3z5 - 1319997870*z4 - 150*z3*(-23266297 + 688824*z4 - 
             24952320*z5) + 6982993890*z5 - 4114688850*z6 + 13760632845*z7 - 
           10560498849*z8 + 13881582400*z9)))/225 - 
      (16*T200*(6*Z11*Z12*(-1009940955 - 464127840*z3^2 + 7056000*z3^3 + 
           243435456*z3z5 + 171096300*z4 - 180*z3*(9087875 + 383256*z4 - 
             2675100*z5) - 1847818080*z5 - 487047600*z6 - 1283808060*z7 - 
           2394753012*z8 - 59726800*z9) - 27*Z12^2*(81406355 + 
           140158080*z3^2 + 37641600*z3^3 + 21114432*z3z5 + 68769900*z4 - 
           120*z3*(-575371 + 241704*z4 - 3199830*z5) + 56467920*z5 + 
           206892000*z6 - 199190220*z7 + 172904436*z8 + 804309200*z9) + 
         2*Z11^2*(43476492195 + 45790004160*z3^2 + 21417163200*z3^3 + 
           59487169824*z3z5 - 42362623890*z4 - 180*z3*(-549575485 + 
             28560096*z4 - 701176410*z5) + 218352303000*z5 - 
           135337273200*z6 + 435304748610*z7 - 337956328998*z8 + 
           432798497800*z9)))/6075) + 
    T200*((36*T111*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
         400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
         32322160*z7 + 74565072*z8))/25 - 
      (8*T220*(36458055045 + 34701019200*z3^2 + 11270937600*z3^3 + 
         31991770368*z3z5 - 36276708600*z4 + 136416227040*z5 + 
         360*z3*(287286239 + 7667136*z4 + 95205960*z5) - 80893065600*z6 + 
         318184917840*z7 - 181326329136*z8 + 222504118400*z9))/675 - 
      (2*T120*(3*Z12*(-32566243635 + 10951384320*z3^2 + 1369497600*z3^3 + 
           372999168*z3z5 - 2756741040*z4 - 1440*z3*(6309977 + 3501360*z4 - 
             18384000*z5) + 1897093440*z5 - 23049331200*z6 + 59974372800*z7 - 
           19509356736*z8 + 14258201600*z9) + 
         Z11*(494690544045 + 120966243840*z3^2 + 34530508800*z3^3 + 
           35241329664*z3z5 - 79463291760*z4 + 1440*z3*(422883353 + 
             49138416*z4 - 119880000*z5) + 965964795840*z5 - 95678092800*z6 + 
           777980756160*z7 - 27102299328*z8 + 865368934400*z9)))/2025)) + 
  T200*((T211*Y1*(9*Z12^3*(-276871445 + 147909120*z3^2 - 3981312*z3z5 + 
         20800080*z4 + 960*z3*(206245 + 41568*z4 - 42480*z5) - 288045120*z5 - 
         112857600*z6 + 144213120*z7 + 57037824*z8) + 
       15*Z11^2*Z12*(606710707 + 71973888*z3^2 - 32845824*z3z5 + 
         228193488*z4 - 163447104*z5 - 192*z3*(-1000709 + 64032*z4 + 
           1229040*z5) + 678428160*z6 - 714772608*z7 + 470562048*z8) + 
       9*Z11*Z12^2*(1842720455 + 93592320*z3^2 - 143327232*z3z5 + 
         360954000*z4 + 2880*z3*(-201323 + 25008*z4 - 327600*z5) - 
         8859840*z5 + 591763200*z6 - 189999360*z7 + 2053361664*z8) - 
       Z11^3*(68545223855 + 14822698240*z3^2 - 6759272448*z3z5 + 
         11633978640*z4 + 320*z3*(184202761 + 26425968*z4 - 148696560*z5) + 
         12564993600*z5 + 50554182400*z6 - 39130903040*z7 + 96835965696*z8)))/
     2700 + T111*((-8*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 
         418020*z4 + 288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 
         6559880*z6 - 4599340*z7 + 10248984*z8))/5 + 
      (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
           645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
             112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
         36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
           59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 
           86691840*z5 - 128911200*z6 + 73244880*z7 - 297666144*z8) + 
         27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
           480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
           13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*(-229592795 + 
           22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
           1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
           170244000*z6 - 103535760*z7 + 90904032*z8) + 
         Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
           6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
           17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 
           90100155168*z8)))/5400) + 
    T300*((-8*T211*Y1*(12794155 + 45002720*z3^2 - 3794688*z3z5 - 
         34911120*z4 + 80*z3*(1831001 + 40188*z4 - 408240*z5) + 4876560*z5 + 
         114670400*z6 - 39401920*z7 + 54364176*z8))/25 + 
      (2*T111*Y1*(Z12*(199992695 - 123095040*z3^2 - 21275136*z3z5 + 
           227322000*z4 + 480*z3*(-338921 + 28572*z4 - 339120*z5) + 
           277032000*z5 + 256281600*z6 - 254455680*z7 + 304795872*z8) + 
         Z11*(4967634205 + 793429760*z3^2 - 363419136*z3z5 + 130144560*z4 + 
           160*z3*(24578701 + 1916844*z4 - 15739920*z5) + 1579385280*z5 + 
           3766294400*z6 - 2616045760*z7 + 5206483872*z8)))/25 - 
      (64*T220*(3*Z12*(56133495 + 11574360*z3^2 + 3225600*z3^3 - 
           489888*z3z5 + 27123660*z4 + 360*z3*(104122 + 36927*z4 - 
             107730*z5) + 5358960*z5 + 31581900*z6 + 114535350*z7 + 
           7018326*z8 + 47622400*z9) + Z11*(114189255 + 244629720*z3^2 + 
           105523200*z3^3 + 557764704*z3z5 - 1198507860*z4 + 3364192800*z5 + 
           1080*z3*(2255926 + 603437*z4 + 87870*z5) - 668884500*z6 + 
           3468074310*z7 - 1115387658*z8 + 1557932800*z9)))/675) + 
    T102*((-2*T211*Y1*(2197178315 + 559256640*z3^2 - 195208704*z3z5 + 
         205979760*z4 + 960*z3*(2738545 + 125694*z4 - 1450440*z5) + 
         346770720*z5 + 2356137600*z6 - 1965532800*z7 + 2796635808*z8))/75 + 
      (T111*Y1*(3*Z12*(-61909555 + 7113600*z3^2 - 7838208*z3z5 + 
           33755760*z4 + 960*z3*(-65369 + 18450*z4 - 62640*z5) - 
           19056960*z5 - 504000*z6 - 36309600*z7 + 112293216*z8) + 
         Z11*(7965643885 + 1788865920*z3^2 - 757320192*z3z5 + 848409840*z4 + 
           960*z3*(8563337 + 993906*z4 - 5574960*z5) + 2298064320*z5 + 
           6093000000*z6 - 4531736160*z7 + 10849663584*z8)))/75 + 
      T220*((-2*Z12*(993710961 - 424973952*z3^2 + 173260800*z3^3 + 
           178910208*z3z5 + 360925632*z4 + 144*z3*(7910279 + 548856*z4 - 
             1498680*z5) + 1536638976*z5 - 863585280*z6 + 5002505856*z7 - 
           1614810816*z8 + 2558003200*z9))/45 - 
        (2*Z11*(132800146755 + 112569367680*z3^2 + 32090112000*z3^3 + 
           101966625792*z3z5 - 99544459680*z4 + 505003184640*z5 + 
           720*z3*(360300877 + 16502040*z4 + 79797240*z5) - 200256105600*z6 + 
           771808772160*z7 - 424292779584*z8 + 473774848000*z9))/675)) + 
    T120*((16*T300*(90*(Z11 - 3*Z12)*(Z11 + Z12)*(76252687 + 28443960*z3^2 + 
           5973120*z3^3 + 5868288*z3z5 - 2988720*z4 - 
           6*z3*(-8072539 + 606816*z4 - 2819760*z5) + 38773140*z5 - 
           1735920*z6 + 66901944*z7 - 30481056*z8 + 134937520*z9) + 
         2*(Z11 - 3*Z12)^2*(428591655 + 204128100*z3^2 + 43128000*z3^3 - 
           27705888*z3z5 - 31850820*z4 + 236488590*z5 - 
           45*z3*(-9474805 + 634488*z4 + 2005200*z5) - 35796600*z6 + 
           547280235*z7 - 93907674*z8 + 932030600*z9) + 
         9*(Z11 + Z12)^2*(1101728335 + 295408440*z3^2 + 94492800*z3^3 + 
           53436672*z3z5 - 54970560*z4 - 90*z3*(-8396381 + 558224*z4 - 
             2669280*z5) + 722759220*z5 + 5814000*z6 + 1073642430*z7 - 
           324730944*z8 + 2176785200*z9)))/675 - 
      (2*T202*(3*Z12*(1002207695 + 439111680*z3^2 + 68198400*z3^3 + 
           297395712*z3z5 + 301356000*z4 - 1200*z3*(169811 + 245184*z4 - 
             1800264*z5) + 3817226880*z5 - 217819200*z6 - 1323484800*z7 - 
           329003424*z8 + 3161574400*z9) + Z11*(54099391925 + 
           8950728960*z3^2 + 8880537600*z3^3 + 19891754496*z3z5 - 
           11366737920*z4 - 720*z3*(-88052417 + 724544*z4 - 41190600*z5) + 
           67867585920*z5 - 38567678400*z6 + 183237330240*z7 - 
           136030495392*z8 + 206706432000*z9)))/675 + 
      (4*(243*Z12^5*(-6164925 + 3189240*z3^2 + 57600*z3^3 + 17247168*z3z5 + 
           4125060*z4 - 180*z3*(-5189 + 2792*z4 - 164880*z5) - 9655260*z5 + 
           3563100*z6 + 2481105*z7 - 48904236*z8 + 850400*z9) + 
         81*Z11*Z12^4*(19030320 - 48742920*z3^2 + 3571200*z3^3 - 
           103591872*z3z5 + 50110380*z4 + 180*z3*(-40963 + 41520*z4 - 
             931080*z5) - 60018300*z5 + 21491100*z6 - 90564255*z7 + 
           215340444*z8 + 137396800*z9) + 3*Z11^4*Z12*(-2611438920 - 
           1449622440*z3^2 + 31392000*z3^3 + 713168064*z3z5 - 231861420*z4 + 
           540*z3*(-6827085 + 231288*z4 - 492880*z5) - 1701391500*z5 - 
           3642815700*z6 + 1828889325*z7 - 7951882428*z8 + 492498400*z9) - 
         45*Z11^3*Z12^2*(55520455 + 541614096*z3^2 + 47278080*z3^3 - 
           91476864*z3z5 + 132017832*z4 - 72*z3*(-1743443 + 2417848*z4 - 
             9210120*z5) - 111916872*z5 + 719150760*z6 - 1042643634*z7 + 
           964542168*z8 + 997989120*z9) + 27*Z11^2*Z12^3*
          (1207558605 + 21697200*z3^2 + 42739200*z3^3 + 56391552*z3z5 + 
           81919080*z4 + 387697320*z5 + 1800*z3*(75301 + 26688*z4 + 
             319824*z5) - 139725000*z6 + 247018050*z7 - 248522904*z8 + 
           1482555200*z9) + Z11^5*(34637524875 + 39377764440*z3^2 + 
           17551065600*z3^3 + 48780823104*z3z5 - 33795178020*z4 - 
           180*z3*(-477548633 + 15823776*z4 - 545082840*z5) + 
           179063800020*z5 - 103827028500*z6 + 350071313445*z7 - 
           268003539108*z8 + 352244248000*z9)))/18225 + 
      (T102*(-15*Z12^2*(3551908491 + 236782080*z3^2 + 245606400*z3^3 + 
           459965952*z3z5 + 168785424*z4 - 1728*z3*(-816257 + 409006*z4 - 
             1474090*z5) + 4052433024*z5 + 2088671040*z6 + 4420832544*z7 - 
           520362144*z8 + 6264001280*z9) + 6*Z11*Z12*(-5629740295 + 
           3136995840*z3^2 + 1243699200*z3^3 + 1492204032*z3z5 + 
           3940873200*z4 - 960*z3*(4093007 + 165642*z4 - 18198750*z5) - 
           2898848640*z5 + 3835243200*z6 - 14258148000*z7 - 1660608864*z8 + 
           34351136000*z9) + Z11^2*(628431985795 + 332292948480*z3^2 + 
           164083968000*z3^3 + 440035628544*z3z5 - 331580542320*z4 - 
           20160*z3*(-48984673 + 141502*z4 - 40668090*z5) + 
           1796356091520*z5 - 1003542724800*z6 + 3361816334880*z7 - 
           2443247683488*z8 + 3403425657600*z9)))/675) + 
    T220*((4*T202*(-2522008335 + 2353512960*z3^2 + 206438400*z3^3 - 
         1336974336*z3z5 - 6484248720*z4 + 13295905920*z5 - 
         720*z3*(-12436259 + 1478688*z4 + 6479640*z5) - 4430649600*z6 + 
         15823491840*z7 + 4217873472*z8 + 3047833600*z9))/675 + 
      (-540*Z11*Z12^3*(340850859 + 246044160*z3^2 + 11980800*z3^3 + 
          233777664*z3z5 - 57434400*z4 - 288*z3*(-118043 + 233148*z4 - 
            1750950*z5) + 277892352*z5 + 38221920*z6 + 118970928*z7 - 
          551626848*z8 + 111080960*z9) - 81*Z12^4*(842288955 - 
          86745600*z3^2 + 18432000*z3^3 - 1286399232*z3z5 - 271261440*z4 + 
          54233280*z5 - 1440*z3*(360695 + 109848*z4 + 1068390*z5) + 
          38102400*z6 - 22476960*z7 + 3315503664*z8 + 601139200*z9) + 
        270*Z11^2*Z12^2*(3102991529 - 117737856*z3^2 + 155934720*z3^3 + 
          293310720*z3z5 + 287132544*z4 + 69238656*z5 + 
          288*z3*(1499435 + 554344*z4 + 6615510*z5) + 648685440*z6 + 
          685349664*z7 + 124655760*z8 + 4009190400*z9) - 
        12*Z11^3*Z12*(-29885894865 + 2447141760*z3^2 + 813772800*z3^3 - 
          530385408*z3z5 - 1691189280*z4 - 1440*z3*(10349593 + 4704156*z4 - 
            23583510*z5) + 3086735040*z5 - 3672669600*z6 - 13248772560*z7 - 
          1292052384*z8 + 17065740800*z9) - Z11^4*(1360288465515 + 
          840903586560*z3^2 + 334002585600*z3^3 + 803747328768*z3z5 - 
          519231029760*z4 - 4320*z3*(-468142203 + 12507656*z4 - 
            395680830*z5) + 3342975877440*z5 - 1480277808000*z6 + 
          5931279571680*z7 - 4166867501136*z8 + 6903792742400*z9))/36450)) + 
  T120*((2304*T300^2*(5*Z12*(231018 + 75820*z3^2 - 3888*z3z5 + 14406*z4 + 
         4*z3*(-38749 + 4941*z4 - 7290*z5) - 122868*z5 - 9170*z6 - 7016*z7 + 
         55701*z8) + Z11*(3918430 + 1264260*z3^2 - 182736*z3z5 + 22170*z4 + 
         60*z3*(13399 + 13085*z4 - 25110*z5) - 177020*z5 + 653850*z6 - 
         1708920*z7 + 2617947*z8)))/25 + 
    (T202*(81*Z12^3*(-25646311 + 14869248*z3^2 + 2156544*z3z5 - 11726352*z4 - 
         64*z3*(111727 + 75276*z4 - 389880*z5) + 91163840*z5 - 11260800*z6 - 
         69475136*z7 - 30895488*z8) + 9*Z11^2*Z12*(-1943129849 + 
         491066112*z3^2 - 9455616*z3z5 - 29851632*z4 - 
         576*z3*(436239 + 1256132*z4 - 6543720*z5) + 192826944*z5 - 
         74463360*z6 + 286025280*z7 + 135464832*z8) + 
       27*Z11*Z12^2*(378506315 + 562309632*z3^2 - 30357504*z3z5 + 
         102126672*z4 - 2688*z3*(-27649 + 48246*z4 - 94860*z5) + 
         515380416*z5 - 67559040*z6 + 974634048*z7 + 434913408*z8) - 
       Z11^3*(26969891665 + 29143332864*z3^2 - 9419286528*z3z5 - 
         12585935376*z4 + 2304*z3*(48117663 + 7009087*z4 - 34769310*z5) + 
         139863152448*z5 + 30637837440*z6 + 39374788032*z7 + 
         134944361856*z8)))/4860 + 
    T300*((8*T202*(-2841221575 + 983172960*z3^2 + 270418176*z3z5 - 
         379640880*z4 - 720*z3*(1891935 + 802868*z4 - 4042380*z5) + 
         2075963760*z5 - 994960800*z6 - 2743392960*z7 - 3874115952*z8))/225 + 
      (8*(-2*Z11^3*Z12*(1386585 + 1301920*z3^2 + 451008*z3z5 - 1598880*z4 - 
           22245120*z5 + 80*z3*(189883 + 18981*z4 + 23085*z5) + 14497600*z6 - 
           19632980*z7 - 6461316*z8) - 9*Z12^4*(-2801195 + 692160*z3^2 + 
           69984*z3z5 - 377640*z4 + 482700*z5 + 120*z3*(10555 + 612*z4 + 
             4275*z5) + 580200*z6 - 1463910*z7 - 1002618*z8) + 
         18*Z11*Z12^3*(6427375 + 192000*z3^2 - 108864*z3z5 + 763920*z4 + 
           240*z3*(-15947 + 2103*z4 - 5175*z5) + 2061600*z5 - 49200*z6 - 
           1216260*z7 + 1559628*z8) - 6*Z11^2*Z12^2*(7514225 + 
           10126320*z3^2 - 909792*z3z5 + 3401280*z4 + 
           120*z3*(94175 + 34914*z4 - 11925*z5) + 3576780*z5 + 1658400*z6 - 
           8148810*z7 + 13034034*z8) + Z11^4*(280787035 + 106240800*z3^2 - 
           45015264*z3z5 + 26293560*z4 + 120*z3*(3444369 + 482096*z4 - 
             2552715*z5) + 203135540*z5 + 312462600*z6 - 202953810*z7 + 
           644906178*z8)))/75) + 
    (16*T102^2*(3*Z12*(-370077045 + 148455360*z3^2 + 63820800*z3^3 + 
         51072768*z3z5 + 147330360*z4 - 258612480*z5 + 
         1080*z3*(-73143 + 6036*z4 + 829520*z5) + 247932000*z6 - 
         183775320*z7 - 116757936*z8 + 1701872000*z9) + 
       5*Z11*(5720727501 + 3337614144*z3^2 + 1725696000*z3^3 + 
         4772908800*z3z5 - 3799567656*z4 - 72*z3*(-143782247 + 968724*z4 - 
           121944960*z5) + 19302136704*z5 - 11770057440*z6 + 36725074920*z7 - 
         27690899760*z8 + 35409283840*z9)))/675 + 
    T102*((-2*T202*(37303885755 + 11711678400*z3^2 + 5918515200*z3^3 + 
         10828297728*z3z5 - 12640538160*z4 + 48159528480*z5 + 
         5760*z3*(8725789 + 989811*z4 + 829035*z5) - 24647860800*z6 + 
         130394767680*z7 - 75470986656*z8 + 146370073600*z9))/675 + 
      (4*T300*(3*Z12*(720432495 + 118078080*z3^2 + 68198400*z3^3 + 
           139387392*z3z5 - 42945840*z4 - 960*z3*(781303 + 121890*z4 - 
             3263100*z5) + 3105804480*z5 + 769502400*z6 - 2543601600*z7 + 
           1934685216*z8 + 3161574400*z9) + 5*Z11*(17732468011 + 
           4549258368*z3^2 + 1776107520*z3^3 + 2368756224*z3z5 - 
           1952954352*z4 + 1152*z3*(18138673 + 2009213*z4 - 885090*z5) + 
           16721357760*z5 + 2105576640*z6 + 26158526784*z7 - 4146419808*z8 + 
           41341286400*z9)))/225 + 
      (27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
          345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
          1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
          2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
        108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
          111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
          480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
          2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
        54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
          309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
            3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
          5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
         (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
          3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
          3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
          15765558400*z9) + Z11^4*(987262807015 + 1140164089920*z3^2 + 
          528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
          1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
          5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
          8491558709664*z8 + 10639160899200*z9))/12150)) + 
  T011^2*((12*T102*T300*(321888967 + 75608896*z3^2 - 20030976*z3z5 + 
       21146544*z4 + 126958816*z5 - 32*z3*(-10205117 + 440604*z4 + 
         2732220*z5) + 179673280*z6 - 159543232*z7 + 286971552*z8))/5 + 
    (16*T300^2*(1651936835 + 750486240*z3^2 - 82301184*z3z5 + 150356160*z4 + 
       1227769200*z5 - 14400*z3*(-59972 + 14581*z4 + 6267*z5) + 
       147218400*z6 - 2372021280*z7 + 1179078768*z8))/25 + 
    (T300*(27*Z11*Z12^2*(-380015345 + 212858880*z3^2 + 212502528*z3z5 - 
         469165680*z4 - 5760*z3*(467855 + 185654*z4 - 412620*z5) + 
         3105201600*z5 - 253660800*z6 + 3987163200*z7 - 3044393856*z8) + 
       9*Z11^2*Z12*(-12957344245 + 1744108800*z3^2 + 66189312*z3z5 - 
         1915101360*z4 - 2880*z3*(2003627 + 1235924*z4 - 6908040*z5) + 
         6252459840*z5 - 4711440000*z6 + 6613976640*z7 - 948253824*z8) - 
       81*Z12^3*(-416336245 + 107892480*z3^2 + 15095808*z3z5 - 96001200*z4 - 
         558838720*z5 + 320*z3*(-37013 + 141372*z4 + 348840*z5) - 
         56899200*z6 + 302205760*z7 - 216268416*z8) + 
       Z11^3*(695374262275 + 122455365120*z3^2 - 65935005696*z3z5 + 
         145266872400*z4 + 11520*z3*(46421117 + 6271877*z4 - 32971530*z5) - 
         287484125760*z5 + 701501155200*z6 - 811018422720*z7 + 
         944610532992*z8)))/1350 + 
    (16*T200^3*(6424971 + 296399808*z3^2 + 5160960*z3^3 + 15116544*z3z5 - 
       104052276*z4 + 36*z3*(4840253 + 890016*z4 - 7958160*z5) - 
       81177264*z5 - 379513440*z6 + 438454224*z7 - 589969008*z8 + 
       76195840*z9))/45 + 
    (4*T200^2*(-9*Z12^2*(566540645 - 138919200*z3^2 + 37900800*z3^3 + 
         64053504*z3z5 + 14263920*z4 - 240*z3*(-2009447 + 376020*z4 - 
           556320*z5) + 609988320*z5 + 603213600*z6 + 1047603360*z7 - 
         112565808*z8 + 1126462400*z9) + 6*Z11*Z12*(-1314011765 + 
         796232160*z3^2 + 137894400*z3^3 + 186976512*z3z5 + 290502000*z4 - 
         240*z3*(2727337 + 572100*z4 - 9929040*z5) - 873629760*z5 + 
         241905600*z6 - 1172786880*z7 - 243672624*z8 + 3128529600*z9) + 
       Z11^2*(74632725925 + 29187309600*z3^2 + 15814540800*z3^3 + 
         42027289344*z3z5 - 35598239280*z4 + 191670115680*z5 + 
         720*z3*(158164947 + 4707740*z4 + 91965120*z5) - 100688680800*z6 + 
         338697701280*z7 - 232326083088*z8 + 333704321600*z9)))/675 + 
    T200*((-8*T202*(8097078195 + 3049856640*z3^2 + 1479628800*z3^3 + 
         2868037632*z3z5 - 3282822000*z4 + 13371422400*z5 + 
         12960*z3*(947367 + 54984*z4 + 270920*z5) - 7418289600*z6 + 
         33549346080*z7 - 21173768064*z8 + 36592518400*z9))/675 + 
      (16*T102*(3*Z12*(-370077045 + 148455360*z3^2 + 63820800*z3^3 + 
           51072768*z3z5 + 147330360*z4 - 258612480*z5 + 
           1080*z3*(-73143 + 6036*z4 + 829520*z5) + 247932000*z6 - 
           183775320*z7 - 116757936*z8 + 1701872000*z9) + 
         5*Z11*(5720727501 + 3337614144*z3^2 + 1725696000*z3^3 + 
           4772908800*z3z5 - 3799567656*z4 - 72*z3*(-143782247 + 968724*z4 - 
             121944960*z5) + 19302136704*z5 - 11770057440*z6 + 
           36725074920*z7 - 27690899760*z8 + 35409283840*z9)))/675 + 
      (4*T300*(3*Z12*(-1107452235 - 2056926720*z3^2 + 68198400*z3^3 + 
           172233216*z3z5 - 105043680*z4 + 3289983360*z5 + 
           240*z3*(2129231 + 575952*z4 + 11221800*z5) + 1089297600*z6 - 
           184690080*z7 + 1464123168*z8 + 3161574400*z9) + 
         Z11*(113712074555 + 35537898240*z3^2 + 8880537600*z3^3 + 
           13509960192*z3z5 - 5092758720*z4 - 720*z3*(-129730703 + 
             533936*z4 - 33647880*z5) + 108449873280*z5 + 6745377600*z6 + 
           105616058400*z7 - 44602428384*z8 + 206706432000*z9)))/225 + 
      (27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
          345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
          1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
          2383007040*z7 + 830520864*z8 + 2258019200*z9) + 
        108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
          111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
          480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
          2251572000*z7 + 264611232*z8 + 5667632000*z9) - 
        54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
          309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
            3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
          5588914464*z8 + 15313904000*z9) - 12*Z11^3*Z12*
         (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
          3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
          3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
          15765558400*z9) + Z11^4*(987262807015 + 1140164089920*z3^2 + 
          528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
          1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
          5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
          8491558709664*z8 + 10639160899200*z9))/12150)) + 
  T011*((24*T300^2*Y1*(Z12*(4357135 - 13166400*z3^2 - 4292352*z3z5 + 
         19259280*z4 + 480*z3*(-184825 + 8562*z4 - 69120*z5) + 122245440*z5 + 
         23071200*z6 - 1703760*z7 + 61493904*z8) + 
       5*Z11*(189634081 + 35018816*z3^2 - 14618880*z3z5 + 26368368*z4 + 
         32*z3*(4668761 + 633090*z4 - 3240000*z5) + 23453760*z5 + 
         126594080*z6 - 110247280*z7 + 209435760*z8)))/25 + 
    (2*T200^3*Y1*(Z12*(63759475 - 32254080*z3^2 - 4230144*z3z5 + 
         62934480*z4 + 480*z3*(10243 + 3816*z4 - 66960*z5) + 10847040*z5 + 
         70046400*z6 - 83682720*z7 + 60602688*z8) + 
       Z11*(1023764465 + 147747200*z3^2 - 72410112*z3z5 - 44513040*z4 + 
         160*z3*(5080393 + 216888*z4 - 3086640*z5) + 448282560*z5 + 
         833451200*z6 - 504524320*z7 + 1037375424*z8)))/75 - 
    (4*T202*T211*(7270902405 + 4844511360*z3^2 + 2959257600*z3^3 + 
       6122386944*z3z5 - 8945910000*z4 + 29399757120*z5 + 
       4320*z3*(4634155 + 311472*z4 + 2172540*z5) - 19626465600*z6 + 
       70725068640*z7 - 47881987488*z8 + 73185036800*z9))/675 + 
    (T211*(27*Z12^4*(-312450855 + 894893760*z3^2 + 44467200*z3^3 - 
         334865664*z3z5 - 94409280*z4 - 1623938400*z5 + 
         1440*z3*(570737 + 207504*z4 + 212970*z5) - 98805600*z6 - 
         2297661120*z7 + 678122928*z8 + 2258019200*z9) + 
       108*Z11*Z12^3*(990865755 - 74983680*z3^2 + 188236800*z3^3 + 
         143016192*z3z5 - 155083680*z4 + 2443768320*z5 + 
         480*z3*(3489547 + 492930*z4 + 2799990*z5) - 241862400*z6 + 
         2373732960*z7 - 181887984*z8 + 5667632000*z9) - 
       54*Z11^2*Z12^2*(480271805 + 4986636480*z3^2 + 760550400*z3^3 + 
         319272192*z3z5 + 2493800640*z4 - 480*z3*(-2758693 + 2612004*z4 - 
           18108390*z5) - 8499254880*z5 + 10242842400*z6 - 11815170720*z7 + 
         5452558416*z8 + 15313904000*z9) - 12*Z11^3*Z12*
        (16620297285 + 8631778560*z3^2 + 574848000*z3^3 - 2832599808*z3z5 + 
         2727096480*z4 + 480*z3*(50124055 + 3613602*z4 - 5382150*z5) + 
         6337351680*z5 + 26999030400*z6 - 28337146560*z7 + 44601435216*z8 + 
         15765558400*z9) + 5*Z11^4*(153079214615 + 216161683776*z3^2 + 
         105671900160*z3^3 + 301757260032*z3z5 - 222531235776*z4 - 
         288*z3*(-1535760391 + 117444344*z4 - 2290810350*z5) + 
         1072508752224*z5 - 729908860320*z6 + 2217825750528*z7 - 
         1779401881584*z8 + 2127832179840*z9)))/12150 + 
    T200^2*((4*T102*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 
         8598960*z4 + 48*z3*(2615053 + 116352*z4 - 1233360*z5) + 
         30925152*z5 + 73719840*z6 - 49931664*z7 + 122987808*z8))/15 + 
      (4*T300*Y1*(160637795 + 385291520*z3^2 - 15676416*z3z5 - 167930400*z4 + 
         80*z3*(10590641 + 535872*z4 - 1300320*z5) - 466822080*z5 + 
         202088000*z6 - 219188800*z7 + 224586432*z8))/25 + 
      (Y1*(-9*Z12^3*(-134214905 + 68766720*z3^2 + 6469632*z3z5 - 
           35766000*z4 - 100125120*z5 + 4800*z3*(-3163 + 444*z4 + 8352*z5) - 
           50995200*z6 + 32209920*z7 - 92686464*z8) - 
         3*Z11^2*Z12*(766305595 + 54888960*z3^2 - 9455616*z3z5 - 
           126316080*z4 - 126575040*z5 - 960*z3*(-643757 + 69012*z4 + 
             82080*z5) + 671347200*z6 - 342305280*z7 + 135464832*z8) - 
         9*Z11*Z12^2*(51813715 + 28012800*z3^2 - 30357504*z3z5 + 
           177022800*z4 + 8640*z3*(24639 + 9748*z4 - 26400*z5) - 
           156866880*z5 + 43219200*z6 - 147358080*z7 + 434913408*z8) + 
         Z11^3*(28191124075 + 7288211200*z3^2 - 3139762176*z3z5 + 
           4320365520*z4 + 320*z3*(89267149 + 12934860*z4 - 69461280*z5) + 
           6259055040*z5 + 24291424000*z6 - 19815221120*z7 + 
           44981453952*z8)))/1350 + (4*T211*(-526989333 + 697556736*z3^2 + 
         20643840*z3^3 + 60466176*z3z5 - 622755216*z4 + 
         288*z3*(3334585 + 36768*z4 - 3979080*z5) - 492971328*z5 - 
         1754962560*z6 + 2060997408*z7 - 2359876032*z8 + 304783360*z9))/45 + 
      (2*T111*(3*Z12*(2948150595 - 471075840*z3^2 + 433152000*z3^3 + 
           313279488*z3z5 + 1619557200*z4 + 4169517120*z5 - 
           8640*z3*(50927 + 109264*z4 + 350460*z5) + 2861078400*z6 + 
           4294105920*z7 - 2117347776*z8 + 6395008000*z9) + 
         Z11*(62172229575 + 51088412160*z3^2 + 16045056000*z3^3 + 
           61441348608*z3z5 - 38243355120*z4 - 34560*z3*(-3310367 + 
             106952*z4 - 164175*z5) + 227473220160*z5 - 124647753600*z6 + 
           425885434560*z7 - 361972276416*z8 + 236887424000*z9)))/225) + 
    T300*((-48*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
         288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
         4599340*z7 + 10248984*z8))/5 + 
      (Y1*(4*Z11^3*Z12*(-1101489535 + 34933440*z3^2 + 25754112*z3z5 - 
           645972480*z4 + 754273920*z5 + 1920*z3*(-20435 + 11256*z4 + 
             112050*z5) - 72852000*z6 - 122791440*z7 - 368963424*z8) - 
         36*Z11*Z12^3*(-251806645 + 3696960*z3^2 + 20777472*z3z5 - 
           59855040*z4 - 1920*z3*(78599 + 15006*z4 - 78750*z5) - 
           86691840*z5 - 128911200*z6 + 73244880*z7 - 297666144*z8) + 
         27*Z12^4*(-12394705 + 43723200*z3^2 - 2363904*z3z5 + 3077280*z4 + 
           480*z3*(151117 + 26004*z4 - 41400*z5) - 77283840*z5 - 5733600*z6 - 
           13197360*z7 + 33866208*z8) - 18*Z11^2*Z12^2*(-229592795 + 
           22962240*z3^2 - 6345216*z3z5 + 190980000*z4 + 
           1440*z3*(-162323 + 36860*z4 - 39960*z5) - 337802880*z5 - 
           170244000*z6 - 103535760*z7 + 90904032*z8) + 
         Z11^4*(56614389565 + 14350072640*z3^2 - 6289104384*z3z5 + 
           6271352160*z4 + 160*z3*(367476925 + 50916804*z4 - 277172280*z5) + 
           17882192640*z5 + 49503989600*z6 - 38764266640*z7 + 
           90100155168*z8)))/900 + 
      (8*T211*(3*Z12*(7573401 + 3289920*z3^2 + 6819840*z3^3 + 24240384*z3z5 - 
           14780736*z4 - 48*z3*(-1147 + 271140*z4 - 7540320*z5) + 
           51000000*z5 + 57374880*z6 - 228322512*z7 + 45883152*z8 + 
           316157440*z9) + Z11*(2748382577 + 768813120*z3^2 + 
           888053760*z3^3 + 1710657792*z3z5 - 1587144384*z4 + 7628742720*z5 + 
           144*z3*(40742627 + 3644468*z4 + 23445600*z5) - 2594653920*z6 + 
           15613677936*z7 - 9612897264*z8 + 20670643200*z9)))/45 + 
      (8*T111*(-120*Z12^2*(9263157 - 4908492*z3^2 + 4832640*z3^3 + 
           5781456*z3z5 + 26401545*z4 + 68312268*z5 + 
           27*z3*(2699765 + 542296*z4 + 141120*z5) + 33518880*z6 - 
           83603718*z7 + 46456173*z8 + 111265360*z9) + 
         3*Z11*Z12*(-3231766215 - 234888000*z3^2 + 346060800*z3^3 + 
           255197952*z3z5 - 645958080*z4 - 240*z3*(18589805 + 4104744*z4 - 
             46212960*z5) + 1026701760*z5 - 2114030400*z6 - 1886813280*z7 + 
           1332526896*z8 + 10918508800*z9) + Z11^2*(137879655875 + 
           75932088480*z3^2 + 25206451200*z3^3 + 56243714688*z3z5 - 
           12281077800*z4 + 137873167200*z5 + 360*z3*(502268567 + 
             21672200*z4 + 239809920*z5) - 488203200*z6 + 284330212560*z7 - 
           210324073176*z8 + 517152092800*z9)))/225) + 
    T102*((2*T300*Y1*(3*Z12*(-61909555 + 7113600*z3^2 - 7838208*z3z5 + 
           33755760*z4 + 960*z3*(-65369 + 18450*z4 - 62640*z5) - 
           19056960*z5 - 504000*z6 - 36309600*z7 + 112293216*z8) + 
         Z11*(7965643885 + 1788865920*z3^2 - 757320192*z3z5 + 848409840*z4 + 
           960*z3*(8563337 + 993906*z4 - 5574960*z5) + 2298064320*z5 + 
           6093000000*z6 - 4531736160*z7 + 10849663584*z8)))/25 + 
      (T211*(6*Z12*(-1481725335 + 1069810560*z3^2 + 510566400*z3^3 + 
           479126016*z3z5 + 1542358800*z4 - 4320*z3*(207513 + 49740*z4 - 
             1726000*z5) - 3768932160*z5 + 2097115200*z6 - 1611177120*z7 - 
           1944702432*z8 + 13614976000*z9) + 2*Z11*(131951934405 + 
           116573155200*z3^2 + 69027840000*z3^3 + 197732233728*z3z5 - 
           170636079600*z4 - 1440*z3*(-238704115 + 7127172*z4 - 
             277164720*z5) + 777266504640*z5 - 534319646400*z6 + 
           1518709361760*z7 - 1205282962656*z8 + 1416371353600*z9)))/675 + 
      (8*T111*(-27*Z12^2*(199514705 + 144171360*z3^2 + 39110400*z3^3 - 
           8807616*z3z5 + 118586880*z4 - 137665920*z5 + 
           720*z3*(337273 + 106284*z4 + 354520*z5) + 241628400*z6 - 
           106382520*z7 + 383019732*z8 + 1250362400*z9) + 
         6*Z11*Z12*(-4829377965 - 250045920*z3^2 + 158572800*z3^3 + 
           598891968*z3z5 - 488220480*z4 - 1440*z3*(3045031 + 735030*z4 - 
             4540980*z5) - 704208960*z5 - 2515352400*z6 + 4284461160*z7 - 
           5883156036*z8 + 3573733600*z9) + Z11^2*(237057099165 + 
           166368284640*z3^2 + 69751008000*z3^3 + 181810640448*z3z5 - 
           114520245120*z4 - 720*z3*(-563374729 + 5365476*z4 - 
             485749080*z5) + 652129200000*z5 - 318997429200*z6 + 
           1280365597800*z7 - 957624793596*z8 + 1424816413600*z9)))/675) + 
    T111*((-32*T202*(3*Z12*(-380611395 + 67103280*z3^2 + 31910400*z3^3 + 
           40372992*z3z5 - 20320740*z4 - 360*z3*(1044341 + 218970*z4 - 
             1936380*z5) + 148896720*z5 - 326147400*z6 + 490796280*z7 - 
           270933984*z8 + 850936000*z9) + Z11*(21398708655 + 
           13047293520*z3^2 + 4314240000*z3^3 + 10099531008*z3z5 - 
           3981004740*z4 + 33480804240*z5 + 1080*z3*(28187777 + 1003482*z4 + 
             13837740*z5) - 6916505400*z6 + 63190601640*z7 - 42970689216*z8 + 
           88523209600*z9)))/675 + 
      (81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) - 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) + 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) + 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) + 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) + 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/12150) + 
    T200*((8*T102*T111*(4602373485 + 2665327200*z3^2 + 975744000*z3^3 + 
         3519230976*z3z5 - 2138587560*z4 - 2520*z3*(-2795843 + 166104*z4 - 
           1407720*z5) + 13505514000*z5 - 5539778400*z6 + 19038100320*z7 - 
         16337391552*z8 + 14405776000*z9))/25 + 
      T300*((4*Y1*(9*Z12^2*(-24810285 + 4468720*z3^2 + 1078272*z3z5 - 
             6000960*z4 - 60*z3*(-104957 + 568*z4 - 131760*z5) - 
             17348400*z5 - 17059400*z6 + 13135900*z7 - 15447744*z8) - 
           12*Z11*Z12*(18937325 + 2772920*z3^2 + 705024*z3z5 - 5607360*z4 + 
             346440*z5 + z3*(6396830 - 1949520*z4 + 6026400*z5) + 
             8987900*z6 - 11395810*z7 - 10100448*z8) + 
           Z11^2*(2417973425 + 474258160*z3^2 - 224446464*z3z5 + 
             288697440*z4 + 20*z3*(110184439 + 13576344*z4 - 79438320*z5) + 
             606254160*z5 + 1840780600*z6 - 1335471140*z7 + 3215507328*z8)))/
         25 + (16*T111*(3850988715 + 2901509280*z3^2 + 707558400*z3^3 + 
           3521097216*z3z5 - 2782909440*z4 - 1440*z3*(-4156099 + 410490*z4 - 
             4133970*z5) + 10716359760*z5 - 4451148000*z6 + 19566371520*z7 - 
           15652883232*z8 + 10446313600*z9))/75) + 
      (T211*(-9*Z12^2*(1332735725 - 307242240*z3^2 + 151603200*z3^3 + 
           295031808*z3z5 - 23790960*z4 - 480*z3*(-3304453 + 389448*z4 - 
             1250340*z5) + 2092455360*z5 + 2091662400*z6 + 4153287360*z7 - 
           1006382016*z8 + 4505849600*z9) + 6*Z11*Z12*(-3311332805 + 
           2760848640*z3^2 + 551577600*z3^3 + 798667776*z3z5 + 
           1841909040*z4 - 480*z3*(4810427 + 2180856*z4 - 19995780*z5) - 
           5331028800*z5 + 1498392000*z6 - 4101314880*z7 - 1701922752*z8 + 
           12514118400*z9) + 5*Z11^2*(29989364675 + 19427551488*z3^2 + 
           12651632640*z3^3 + 35237846016*z3z5 - 34317530640*z4 + 
           157151492928*z5 + 288*z3*(263337629 + 4008952*z4 + 223196340*z5) - 
           94924376640*z6 + 282995366976*z7 - 209012519232*z8 + 
           266963457280*z9)))/675 + 
      (T111*(405*Z12^3*(322227829 - 210757632*z3^2 + 13824000*z3^3 + 
           38486016*z3z5 - 3302352*z4 + 868810560*z5 - 
           384*z3*(119309 + 231924*z4 + 309600*z5) + 38576640*z6 + 
           816600192*z7 - 270819072*z8 + 6689280*z9) + 
         9*Z11^2*Z12*(-88824936025 - 18403975680*z3^2 + 454348800*z3^3 + 
           3887419392*z3z5 - 4032249840*z4 - 3840*z3*(25200241 + 4842162*z4 - 
             31211520*z5) + 3875801280*z5 - 55543833600*z6 + 33960351360*z7 - 
           66104515584*z8 + 12288243200*z9) - 9*Z11*Z12^2*
          (75122456055 + 22295865600*z3^2 + 10650931200*z3^3 + 
           10764969984*z3z5 + 10946981520*z4 - 24893449920*z5 + 
           8640*z3*(6533625 + 1146592*z4 + 9737120*z5) + 78155539200*z6 - 
           60622208640*z7 + 75923816832*z8 + 281402508800*z9) + 
         Z11^3*(3934884922455 + 2962310250240*z3^2 + 1273987584000*z3^3 + 
           3280844445696*z3z5 - 2018294359920*z4 - 
           2880*z3*(-2398481017 + 54945264*z4 - 2429696160*z5) + 
           12036555731520*z5 - 5903389152000*z6 + 22890605604480*z7 - 
           17220285009792*z8 + 26185809958400*z9)))/4050)) + 
  T002*((-4*T211*Y1*(9*Z12^3*(18002915 + 3868560*z3^2 - 1617408*z3z5 + 
         5004540*z4 + 2160*z3*(6344 + 1165*z4 - 5280*z5) - 1190520*z5 + 
         5722200*z6 - 9870420*z7 + 23171616*z8) + 
       Z11^2*Z12*(-176897575 + 19385520*z3^2 - 2363904*z3z5 - 160512300*z4 + 
         6480*z3*(27124 + 3133*z4 - 2720*z5) + 301936920*z5 + 28480200*z6 + 
         39059460*z7 + 33866208*z8) + 3*Z11*Z12^2*(63499625 + 10951440*z3^2 - 
         4230144*z3z5 - 10862100*z4 + 720*z3*(148120 + 5619*z4 - 41760*z5) + 
         54322440*z5 + 43143000*z6 - 7072020*z7 + 60602688*z8) + 
       Z11^3*(2845906885 + 723981200*z3^2 - 316514304*z3z5 + 223743660*z4 + 
         240*z3*(13019312 + 1741953*z4 - 9312480*z5) + 1091804360*z5 + 
         2495581400*z6 - 1871654900*z7 + 4534507008*z8)))/225 + 
    T200^2*((2*T111*Y1*(873425125 + 160136000*z3^2 - 79377408*z3z5 + 
         11230800*z4 + 720*z3*(1186135 + 143048*z4 - 777360*z5) + 
         391653120*z5 + 862762400*z6 - 275566000*z7 + 1137191616*z8))/25 + 
      (32*T220*(2405195625 - 1630772640*z3^2 + 25804800*z3^3 - 
         1563582528*z3z5 + 3244429350*z4 + 90*z3*(-61259143 + 2946720*z4 - 
           3663000*z5) - 3806334720*z5 + 5209999200*z6 - 8406723060*z7 + 
         8131142556*z8 + 380979200*z9))/675 + 
      (4*T120*(3*Z12*(-272155375 + 1663923840*z3^2 + 39628800*z3^3 - 
           244560384*z3z5 + 48074400*z4 - 240*z3*(-5545121 + 1139952*z4 - 
             6686160*z5) + 2254965120*z5 + 446524800*z6 + 3650864880*z7 + 
           589539168*z8 + 4036467200*z9) + Z11*(67118433275 - 
           7862313600*z3^2 + 10084147200*z3^3 + 23952443904*z3z5 - 
           30270349440*z4 + 137535033600*z5 + 720*z3*(123413569 + 
             5346496*z4 + 64343280*z5) - 96745334400*z6 + 309907439280*z7 - 
           200814160608*z8 + 274757043200*z9)))/675) + 
    T300*((-4*T211*Y1*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 
         394039440*z4 + 480*z3*(3409957 + 470484*z4 - 2756160*z5) + 
         79566720*z5 + 1518705600*z6 - 1297317120*z7 + 2684342592*z8))/25 + 
      (8*T111*Y1*(3*Z12*(8070815 + 7614240*z3^2 - 808704*z3z5 + 7171200*z4 + 
           120*z3*(-217049 + 20016*z4 - 49680*z5) - 8063520*z5 - 
           18958800*z6 - 33550440*z7 + 11585808*z8) + 
         2*Z11*(1198636525 + 304156560*z3^2 - 129796992*z3z5 + 178395480*z4 + 
           60*z3*(18696197 + 2795760*z4 - 15303600*z5) + 241924320*z5 + 
           1015343400*z6 - 863678940*z7 + 1859522184*z8)))/25 - 
      (4*T220*(3*Z12*(940191535 - 272156160*z3^2 + 193536000*z3^3 - 
           23182848*z3z5 + 207438480*z4 + 2402411520*z5 + 
           3840*z3*(118004 + 123486*z4 + 587955*z5) - 2353886400*z6 + 
           5661849600*z7 + 490180896*z8 + 5876505600*z9) + 
         Z11*(111144679975 + 49490515200*z3^2 + 15031296000*z3^3 + 
           26474024448*z3z5 - 20828617200*z4 + 202316436480*z5 + 
           960*z3*(166857875 + 12826128*z4 + 33082740*z5) - 10812840000*z6 + 
           244314255360*z7 - 61982961696*z8 + 331035980800*z9)))/225) + 
    T011^2*((2*T300*(3*Z12*(-273392945 + 182702080*z3^2 - 7547904*z3z5 - 
           47969040*z4 - 160*z3*(805543 + 433944*z4 - 3431880*z5) + 
           244686400*z5 - 165516800*z6 + 247107200*z7 + 108134208*z8) + 
         Z11*(28026973255 + 6360592640*z3^2 - 2422877184*z3z5 + 
           4220351280*z4 + 160*z3*(131755679 + 14544504*z4 - 83181960*z5) - 
           1949792320*z5 + 21919059200*z6 - 28507946240*z7 + 
           34711080768*z8)))/25 + (8*T200^2*(37147337955 + 14635903680*z3^2 + 
         6859699200*z3^3 + 20854485504*z3z5 - 23964330600*z4 + 
         89341437600*z5 + 1080*z3*(55618997 + 2282544*z4 + 12628560*z5) - 
         63959169600*z6 + 212220430560*z7 - 144696064608*z8 + 
         152587068800*z9))/675 + 
      (16*T200*(6*Z11*Z12*(-1009940955 - 464127840*z3^2 + 7056000*z3^3 + 
           243435456*z3z5 + 171096300*z4 - 180*z3*(9087875 + 383256*z4 - 
             2675100*z5) - 1847818080*z5 - 487047600*z6 - 1283808060*z7 - 
           2394753012*z8 - 59726800*z9) - 27*Z12^2*(81406355 + 
           140158080*z3^2 + 37641600*z3^3 + 21114432*z3z5 + 68769900*z4 - 
           120*z3*(-575371 + 241704*z4 - 3199830*z5) + 56467920*z5 + 
           206892000*z6 - 199190220*z7 + 172904436*z8 + 804309200*z9) + 
         2*Z11^2*(43476492195 + 45790004160*z3^2 + 21417163200*z3^3 + 
           59487169824*z3z5 - 42362623890*z4 - 180*z3*(-549575485 + 
             28560096*z4 - 701176410*z5) + 218352303000*z5 - 
           135337273200*z6 + 435304748610*z7 - 337956328998*z8 + 
           432798497800*z9)))/2025) + 
    T220*((4*T202*(6331816125 + 3282572160*z3^2 + 1111910400*z3^3 + 
         2333048832*z3z5 - 2316474288*z4 + 15108005376*z5 + 
         144*z3*(79850041 + 5726160*z4 + 18228600*z5) - 3876082560*z6 + 
         26159586048*z7 - 10225730304*z8 + 25223944960*z9))/135 + 
      (54*Z12^4*(220087065 - 305637120*z3^2 + 9388800*z3^3 - 46484928*z3z5 + 
          4336200*z4 + 550317240*z5 - 2160*z3*(173297 + 36938*z4 + 
            197875*z5) - 234298800*z6 + 1354505760*z7 - 586126044*z8 - 
          324661600*z9) - 54*Z11*Z12^3*(2598531715 + 337592640*z3^2 + 
          124646400*z3^3 - 627803136*z3z5 + 127375920*z4 + 
          480*z3*(4946957 + 595152*z4 - 271170*z5) + 2586780960*z5 + 
          1334236800*z6 - 226736400*z7 + 4815588672*z8 + 4696534400*z9) + 
        6*Z11^3*Z12*(28302437115 + 11679798720*z3^2 + 2658585600*z3^3 + 
          466228224*z3z5 + 5228452080*z4 + 33749594400*z5 + 
          1440*z3*(20821193 + 1477792*z4 + 3380230*z5) + 10290129600*z6 + 
          13652538960*z7 + 31125269952*z8 + 59541699200*z9) + 
        6*Z11^2*Z12^2*(6394295535 + 21605875200*z3^2 + 7738790400*z3^3 + 
          14839500672*z3z5 + 13513335840*z4 - 1440*z3*(-285673 + 2740074*z4 - 
            49416285*z5) - 5659889040*z5 + 23901523200*z6 + 14392313280*z7 - 
          35363143944*z8 + 161194379200*z9) - 
        8*Z11^4*(112414725380 + 96973764000*z3^2 + 46044964800*z3^3 + 
          128947123152*z3z5 - 91866507570*z4 - 60*z3*(-3779086723 + 
            145888338*z4 - 4307056425*z5) + 459575891790*z5 - 
          284498670900*z6 + 927476300400*z7 - 736381637379*z8 + 
          930728518600*z9))/6075) + 
    T120*(T202*(Z11*(15188520289/45 + (8663535872*z3^2)/45 + 
          (613580800*z3^3)/9 + (4182230016*z3z5)/25 - (159322192*z4)/3 + 
          (2213172288*z5)/5 + (32*z3*(114957961 + 756072*z4 + 85805784*z5))/
           9 - (1309044224*z6)/9 + (4820432384*z7)/5 - (19730922432*z8)/25 + 
          (113309708288*z9)/81) + (Z12*(-16388350515 + 4043151360*z3^2 + 
           1021132800*z3^3 + 1340457984*z3z5 - 1429170480*z4 - 
           1440*z3*(8043629 + 2025864*z4 - 19324680*z5) + 5779961280*z5 - 
           9495072000*z6 + 14473307520*z7 - 9365035968*z8 + 27229952000*z9))/
         675) + (8*T102*(-45*Z12^2*(-7340399 + 27228960*z3^2 + 7234560*z3^3 + 
           10207296*z3z5 + 3790584*z4 - 96*z3*(218224 + 280278*z4 - 
             1068135*z5) + 50120352*z5 + 34431120*z6 - 58399584*z7 - 
           7442172*z8 + 71651200*z9) - 6*Z11*Z12*(-936498685 + 
           226069920*z3^2 + 48153600*z3^3 + 37340352*z3z5 - 276804360*z4 - 
           120*z3*(3092249 + 2556864*z4 - 15488820*z5) + 997142400*z5 - 
           513752400*z6 + 2284025760*z7 - 364550004*z8 + 1231062400*z9) + 
         Z11^2*(-21050376795 + 5597244000*z3^2 + 5305881600*z3^3 + 
           18712679616*z3z5 - 18310083480*z4 - 1440*z3*(2299874 + 
             3865770*z4 - 35904555*z5) + 73760004000*z5 - 74117221200*z6 + 
           153617798880*z7 - 131400174132*z8 + 102125859200*z9)))/675 - 
      (2*T300*(-15*Z12^2*(-4361487 - 711866880*z3^2 + 154644480*z3^3 + 
           285783552*z3z5 + 550824624*z4 + 1329234624*z5 + 
           3456*z3*(371050 + 76066*z4 + 138375*z5) + 618166080*z6 - 
           2105783136*z7 + 42827616*z8 + 3560491520*z9) + 
         6*Z11*Z12*(-8088373305 - 916861440*z3^2 + 692121600*z3^3 + 
           718668288*z3z5 - 2086798320*z4 - 1920*z3*(3701216 + 950748*z4 - 
             12146565*z5) + 360594240*z5 - 1130404800*z6 - 7504270560*z7 - 
           318737376*z8 + 21837017600*z9) + 5*Z11^2*(60654758581 + 
           42527895552*z3^2 + 20165160960*z3^3 + 52354377216*z3z5 - 
           14170545936*z4 - 1152*z3*(-70132238 + 2885134*z4 - 103629705*z5) + 
           79324920000*z5 - 50637044160*z6 + 260415226656*z7 - 
           273692963232*z8 + 413721674240*z9)))/675 + 
      (-81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) + 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) - 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) - 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) - 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) - 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/36450) + 
    T102*((-72*T211*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 
         7474320*z4 + 160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 
         42907600*z6 - 33641920*z7 + 74565072*z8))/25 + 
      (T220*(-3*Z12*(-2920720245 + 1861248000*z3^2 + 798105600*z3^3 + 
           422848512*z3z5 + 829013040*z4 - 480*z3*(1481041 + 1514232*z4 - 
             21362040*z5) - 402158400*z5 + 1936502400*z6 - 4919435520*z7 + 
           501365376*z8 + 17240857600*z9) - Z11*(396020993835 + 
           235267503360*z3^2 + 103836672000*z3^3 + 266675908608*z3z5 - 
           191840121360*z4 + 1169896292160*z5 + 480*z3*(1370336225 + 
             11826648*z4 + 968709960*z5) - 548604912000*z6 + 
           2060159015040*z7 - 1414993833216*z8 + 2140310348800*z9)))/225) + 
    T011*((8*T200^2*Y1*(3*Z12*(8070815 + 7614240*z3^2 - 808704*z3z5 + 
           7171200*z4 + 120*z3*(-217049 + 20016*z4 - 49680*z5) - 8063520*z5 - 
           18958800*z6 - 33550440*z7 + 11585808*z8) + 
         2*Z11*(1198636525 + 304156560*z3^2 - 129796992*z3z5 + 178395480*z4 + 
           60*z3*(18696197 + 2795760*z4 - 15303600*z5) + 241924320*z5 + 
           1015343400*z6 - 863678940*z7 + 1859522184*z8)))/225 + 
      96*T102*T111*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 20310912*z3z5 - 
        13569984*z4 + 82097568*z5 + 48*z3*(1052917 + 5832*z4 + 725112*z5) - 
        37458000*z6 + 149589360*z7 - 104872968*z8 + 158646656*z9) + 
      (16*T111*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 
           2255040*z3z5 + 9250200*z4 + 105669108*z5 + 
           36*z3*(1477663 + 301518*z4 + 940560*z5) + 4150260*z6 + 
           36487998*z7 + 59348700*z8 + 200890720*z9) - 
         45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 21715200*z3^3 - 
           80419392*z3z5 + 186551928*z4 + 12*z3*(49785775 + 3074526*z4 - 
             9193680*z5) - 184691124*z5 + 1019024460*z6 - 1380548862*z7 + 
           1496999124*z8 + 480993760*z9) - 54*Z11*Z12^2*
          (-58650580 + 231552720*z3^2 + 43257600*z3^3 + 69574464*z3z5 + 
           157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 17711520*z5) - 
           752086890*z5 + 569766150*z6 - 677328915*z7 + 74129472*z8 + 
           835412000*z9) + 10*Z11^3*(17253366039 + 15566502816*z3^2 + 
           7839083520*z3^3 + 22055644224*z3z5 - 16285532004*z4 - 
           18*z3*(-2094344339 + 80996418*z4 - 2468422080*z5) + 
           83095426818*z5 - 52612790670*z6 + 166092751143*z7 - 
           128405257128*z8 + 159062504320*z9)))/2025 + 
      T300*((Y1*(-18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
             23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 
             9282880*z5 + 60090400*z6 - 14377840*z7 + 45154944*z8) - 
           9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
             240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 
             6760800*z6 - 272721840*z7 + 242410752*z8) + 
           Z11^2*(50292508885 + 12316257600*z3^2 - 5468829696*z3z5 + 
             6227495280*z4 + 240*z3*(207829337 + 29053944*z4 - 160840080*
                z5) + 13518388800*z5 + 42991317600*z6 - 34511059920*z7 + 
             78348580992*z8)))/75 + (8*T111*(65692833255 + 27237928320*z3^2 + 
           9635788800*z3^3 + 19466376192*z3z5 - 5775075360*z4 + 
           87195421440*z5 + 720*z3*(108270911 + 7260192*z4 + 40476240*z5) - 
           1555891200*z6 + 109239647040*z7 - 57152309184*z8 + 
           202877190400*z9))/75) + 
      (16*T211*(3*Z11*Z12*(-1812450675 - 848765520*z3^2 + 14112000*z3^3 + 
           476233344*z3z5 + 494145360*z4 - 360*z3*(8660585 + 443412*z4 - 
             2549550*z5) - 3979647000*z5 - 850797000*z6 - 2663048160*z7 - 
           4637108088*z8 - 119453600*z9) - 135*Z12^2*(14799157 + 
           25594920*z3^2 + 7528320*z3^3 + 4857408*z3z5 + 13139352*z4 - 
           24*z3*(-512383 + 262440*z4 - 3299055*z5) + 6942372*z5 + 
           43071300*z6 - 45258672*z7 + 25490484*z8 + 160861840*z9) + 
         Z11^2*(60103868355 + 84805262280*z3^2 + 42834326400*z3^3 + 
           122050556352*z3z5 - 87475711320*z4 - 360*z3*(-469240537 + 
             39973644*z4 - 761645745*z5) + 426672993060*z5 - 
           295088294700*z6 + 888610930200*z7 - 719983734804*z8 + 
           865596995600*z9)))/2025 + 
      T200*((12*T300*Y1*(873425125 + 160136000*z3^2 - 79377408*z3z5 + 
           11230800*z4 + 720*z3*(1186135 + 143048*z4 - 777360*z5) + 
           391653120*z5 + 862762400*z6 - 275566000*z7 + 1137191616*z8))/25 + 
        (8*T211*(8493091605 + 12790270080*z3^2 + 6859699200*z3^3 + 
           21926080512*z3z5 - 28995891840*z4 + 93612867840*z5 + 
           6480*z3*(7515701 + 228456*z4 + 3300500*z5) - 77426100000*z6 + 
           224732636640*z7 - 160048151424*z8 + 152587068800*z9))/675 + 
        (4*T111*(3*Z12*(-14728560525 + 3521329920*z3^2 + 1540454400*z3^3 + 
             1633955328*z3z5 + 3150979920*z4 - 5760*z3*(2388437 + 385290*z4 - 
               4179225*z5) + 2541314880*z5 - 8669088000*z6 + 3902476320*z7 - 
             11110071456*z8 + 31984441600*z9) + 5*Z11*(152366156253 + 
             93925157760*z3^2 + 39823718400*z3^3 + 101146102272*z3z5 - 
             70072918992*z4 + 445821524352*z5 + 3456*z3*(71048053 + 294624*
                z4 + 54071565*z5) - 208017423360*z6 + 770118916320*z7 - 
             529329963744*z8 + 821502521600*z9)))/675)) + 
    T200*((-2*T211*Y1*(-3*Z12*(179633845 + 40251840*z3^2 - 4852224*z3z5 + 
           17551440*z4 + 4478400*z5 - 240*z3*(-634145 + 86328*z4 + 
             136080*z5) + 262154400*z6 - 117041520*z7 + 69514848*z8) + 
         Z11*(19346648605 + 4092809280*z3^2 - 1815105024*z3z5 + 
           3104364240*z4 + 240*z3*(71140205 + 9108072*z4 - 53349840*z5) + 
           2848590720*z5 + 14243575200*z6 - 11522051760*z7 + 
           26003900448*z8)))/225 + 
      (T111*Y1*(-18*Z11*Z12*(114157065 + 16054720*z3^2 - 3151872*z3z5 + 
           23945520*z4 + 80*z3*(926081 + 29448*z4 - 300240*z5) - 9282880*z5 + 
           60090400*z6 - 14377840*z7 + 45154944*z8) - 
         9*Z12^2*(140076895 + 82802880*z3^2 - 16920576*z3z5 + 87282000*z4 + 
           240*z3*(64327 + 148392*z4 - 520560*z5) - 125002560*z5 - 
           6760800*z6 - 272721840*z7 + 242410752*z8) + 
         Z11^2*(50292508885 + 12316257600*z3^2 - 5468829696*z3z5 + 
           6227495280*z4 + 240*z3*(207829337 + 29053944*z4 - 160840080*z5) + 
           13518388800*z5 + 42991317600*z6 - 34511059920*z7 + 
           78348580992*z8)))/450 - 
      (4*T220*(-3*Z12^2*(5055973285 - 287746080*z3^2 + 138816000*z3^3 - 
           851171328*z3z5 + 541328400*z4 + 1440*z3*(1154031 + 136692*z4 - 
             1755140*z5) + 3546737760*z5 + 1218223200*z6 + 9593715480*z7 + 
           2350385856*z8 + 4545272000*z9) + 10*Z11*Z12*(-1270089161 + 
           790739040*z3^2 + 243325440*z3^3 + 271703808*z3z5 + 349730064*z4 - 
           96*z3*(5204059 + 2539728*z4 - 28195620*z5) - 421117632*z5 - 
           231283680*z6 + 286724184*z7 - 924075216*z8 + 4985082560*z9) + 
         Z11^2*(132335971135 + 82183980000*z3^2 + 33752793600*z3^3 + 
           83648111616*z3z5 - 69425299440*z4 + 407825053920*z5 + 
           480*z3*(498545417 + 7643868*z4 + 297609300*z5) - 185653356000*z6 + 
           693911989080*z7 - 439995791232*z8 + 701479652800*z9)))/675 + 
      T120*((8*T300*(3410773879 - 1023834816*z3^2 + 468080640*z3^3 - 
           207028224*z3z5 + 617306544*z4 + 576*z3*(4508353 + 1041928*z4 - 
             1176450*z5) + 1398317472*z5 + 1546565760*z6 - 916940160*z7 + 
           358069248*z8 + 11305893120*z9))/45 + 
        (16*T102*(20601499185 + 8523913680*z3^2 + 6265843200*z3^3 + 
           15142484736*z3z5 - 18301539060*z4 + 66897896760*z5 + 
           180*z3*(219501797 + 10871424*z4 + 134028000*z5) - 56020230000*z6 + 
           180200149200*z7 - 126964657872*z8 + 163625435200*z9))/675 + 
        (81*Z12^3*(1028449035 + 60936960*z3^2 + 136396800*z3^3 - 
            464652288*z3z5 + 279049680*z4 + 320*z3*(4787287 + 1470096*z4 - 
              1377540*z5) - 957451840*z5 + 47270400*z6 - 759408800*z7 + 
            1915157376*z8 + 4749056000*z9) - 9*Z11*Z12^2*(-46059732315 + 
            57768929280*z3^2 + 4869734400*z3^3 - 8586196992*z3z5 + 
            7228044720*z4 - 5760*z3*(1797647 + 4299264*z4 - 6761670*z5) + 
            57513228480*z5 + 4567852800*z6 + 14405266080*z7 + 
            31969862784*z8 + 36517836800*z9) + 9*Z11^2*Z12*
           (49001936805 - 1770512640*z3^2 + 2429337600*z3^3 + 
            10621642752*z3z5 + 20483964720*z4 + 2880*z3*(10253527 + 
              6079376*z4 - 24713100*z5) - 94308561600*z5 + 52308249600*z6 - 
            157858408800*z7 - 30309842304*z8 + 44536883200*z9) + 
          Z11^3*(458628702245 + 1070008496640*z3^2 + 472261017600*z3^3 + 
            1437953845248*z3z5 - 1053196434000*z4 - 11520*z3*
             (-154369768 + 12278072*z4 - 242121495*z5) + 5035276232640*z5 - 
            3703935916800*z6 + 10642055191200*z7 - 8207482432896*z8 + 
            8924413286400*z9))/12150)) + 
    T020*((-16*T300^2*(-4984739875 + 195343200*z3^2 + 56547072*z3z5 - 
         1984892400*z4 - 720*z3*(1660257 + 299228*z4 - 229980*z5) + 
         4349752560*z5 - 4411778400*z6 + 2172732480*z7 - 810115344*z8))/75 + 
      (T300*(-81*Z12^3*(-992886755 + 317418240*z3^2 - 10119168*z3z5 - 
           179177040*z4 + 320*z3*(45665 + 107244*z4 - 494640*z5) + 
           822235840*z5 - 364982400*z6 - 27675520*z7 + 144971136*z8) - 
         27*Z11*Z12^2*(4711893895 + 2922647040*z3^2 - 829605888*z3z5 + 
           720654480*z4 + 11064550080*z5 - 1920*z3*(1077773 + 260646*z4 + 
             1595880*z5) - 394416000*z6 + 9328337280*z7 + 11885256576*z8) - 
         9*Z11^2*Z12*(-7858526365 + 1939004160*z3^2 - 975919104*z3z5 + 
           1848793680*z4 - 14400*z3*(602723 + 260716*z4 - 1015344*z5) + 
           17158317120*z5 + 6541929600*z6 + 303058560*z7 + 13981396608*z8) + 
         Z11^3*(1049273322725 + 289926558720*z3^2 - 112247617536*z3z5 + 
           44746876080*z4 + 11520*z3*(100640097 + 14299825*z4 - 
             77914500*z5) + 747654108480*z5 + 652166640000*z6 - 
           191078881920*z7 + 1608103020672*z8)))/4050 - 
      32*T102^2*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 20310912*z3z5 - 
        13569984*z4 + 82097568*z5 + 48*z3*(1052917 + 5832*z4 + 725112*z5) - 
        37458000*z6 + 149589360*z7 - 104872968*z8 + 158646656*z9) - 
      (8*T200^3*(-503507595 + 3142944000*z3^2 + 51609600*z3^3 + 
         290013696*z3z5 - 544310280*z4 + 360*z3*(-1147573 + 291744*z4 - 
           3083040*z5) - 669175200*z5 - 5436057600*z6 + 5728308480*z7 - 
         7888884192*z8 + 761958400*z9))/675 - 
      (16*T202*(6*Z11*Z12*(-1009940955 - 464127840*z3^2 + 7056000*z3^3 + 
           243435456*z3z5 + 171096300*z4 - 180*z3*(9087875 + 383256*z4 - 
             2675100*z5) - 1847818080*z5 - 487047600*z6 - 1283808060*z7 - 
           2394753012*z8 - 59726800*z9) - 27*Z12^2*(81406355 + 
           140158080*z3^2 + 37641600*z3^3 + 21114432*z3z5 + 68769900*z4 - 
           120*z3*(-575371 + 241704*z4 - 3199830*z5) + 56467920*z5 + 
           206892000*z6 - 199190220*z7 + 172904436*z8 + 804309200*z9) + 
         2*Z11^2*(43476492195 + 45790004160*z3^2 + 21417163200*z3^3 + 
           59487169824*z3z5 - 42362623890*z4 - 180*z3*(-549575485 + 
             28560096*z4 - 701176410*z5) + 218352303000*z5 - 
           135337273200*z6 + 435304748610*z7 - 337956328998*z8 + 
           432798497800*z9)))/6075 - 
      (2*T200^2*(-9*Z12^2*(965979895 - 586057920*z3^2 + 75801600*z3^3 + 
           184094208*z3z5 - 134819280*z4 - 960*z3*(-396941 + 307026*z4 - 
             484350*z5) + 744000000*z5 + 953961600*z6 + 2411615520*z7 - 
           1027226016*z8 + 2252924800*z9) + 6*Z11*Z12*(-3169637155 + 
           1443435840*z3^2 + 275788800*z3^3 + 443377152*z3z5 + 316043280*z4 - 
           960*z3*(732845 + 235758*z4 - 5360070*z5) - 2311529280*z5 + 
           1516363200*z6 - 3589121760*z7 - 1481942304*z8 + 6257059200*z9) + 
         Z11^2*(66517174985 + 28011660480*z3^2 + 31629081600*z3^3 + 
           96320254464*z3z5 - 78439284720*z4 - 2880*z3*(-42125871 + 
             3181586*z4 - 75100710*z5) + 331717541760*z5 - 285121497600*z6 + 
           732313830240*z7 - 640375007328*z8 + 667408643200*z9)))/2025 + 
      T102*((-4*T300*(71427126375 + 49609465920*z3^2 + 19271577600*z3^3 + 
           42317738496*z3z5 - 24713331120*z4 + 182539588320*z5 + 
           2880*z3*(43832933 + 1849950*z4 + 28982430*z5) - 50597150400*z6 + 
           260681941440*z7 - 162799245792*z8 + 405754380800*z9))/225 - 
        (16*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 
             2255040*z3z5 + 9250200*z4 + 105669108*z5 + 
             36*z3*(1477663 + 301518*z4 + 940560*z5) + 4150260*z6 + 
             36487998*z7 + 59348700*z8 + 200890720*z9) - 
           45*Z11^2*Z12*(589873739 + 348680736*z3^2 + 21715200*z3^3 - 
             80419392*z3z5 + 186551928*z4 + 12*z3*(49785775 + 3074526*z4 - 
               9193680*z5) - 184691124*z5 + 1019024460*z6 - 1380548862*z7 + 
             1496999124*z8 + 480993760*z9) - 54*Z11*Z12^2*
            (-58650580 + 231552720*z3^2 + 43257600*z3^3 + 69574464*z3z5 + 
             157028220*z4 - 30*z3*(4212205 + 2029554*z4 - 17711520*z5) - 
             752086890*z5 + 569766150*z6 - 677328915*z7 + 74129472*z8 + 
             835412000*z9) + 10*Z11^3*(17253366039 + 15566502816*z3^2 + 
             7839083520*z3^3 + 22055644224*z3z5 - 16285532004*z4 - 
             18*z3*(-2094344339 + 80996418*z4 - 2468422080*z5) + 
             83095426818*z5 - 52612790670*z6 + 166092751143*z7 - 
             128405257128*z8 + 159062504320*z9)))/6075) + 
      T200*((-8*T202*(13637076165 + 12194337600*z3^2 + 5380070400*z3^3 + 
           17986447872*z3z5 - 23167126440*z4 + 80353372320*z5 + 
           1080*z3*(45518153 + 1821456*z4 + 9377520*z5) - 57224390400*z6 + 
           179938296000*z7 - 123522296544*z8 + 115994550400*z9))/2025 - 
        (8*T300*(15*Z12*(-246687771 - 7076352*z3^2 + 6819840*z3^3 + 
             52607232*z3z5 - 156456*z4 - 525617760*z5 + 
             24*z3*(-6004051 + 775968*z4 + 19976280*z5) + 61539360*z6 - 
             134472672*z7 - 360511344*z8 + 316157440*z9) + 
           8*Z11*(-3388249600 + 1789986960*z3^2 + 555033600*z3^3 + 
             1470029472*z3z5 - 2716904655*z4 - 45*z3*(51288391 + 14013344*
                z4 - 128612280*z5) + 7750445940*z5 - 9458334900*z6 + 
             15384389040*z7 - 11751056694*z8 + 12919152000*z9)))/675 - 
        (2*T102*(Z12*(-11097287365 + 2785355520*z3^2 + 1197158400*z3^3 + 
             1244906496*z3z5 + 2435670000*z4 - 480*z3*(18988033 + 2966184*
                z4 - 38611800*z5) + 806758080*z5 - 4713024000*z6 + 
             1535560320*z7 - 7996128192*z8 + 25861286400*z9) + 
           Z11*(180636850105 + 114478481920*z3^2 + 51918336000*z3^3 + 
             135674237952*z3z5 - 95753182320*z4 - 1966452480*z3*z4 + 
             572394366400*z5 + 800*z3*(375196301 + 326332008*z5) - 
             298468409600*z6 + 1029285094400*z7 - 740967424704*z8 + 
             1070155174400*z9)))/225 + 
        (-27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
            345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
            1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
            2383007040*z7 + 830520864*z8 + 2258019200*z9) - 
          108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
            111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
            480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
            2251572000*z7 + 264611232*z8 + 5667632000*z9) + 
          54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
            309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
              3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
            5588914464*z8 + 15313904000*z9) + 12*Z11^3*Z12*
           (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 
            2871230976*z3z5 + 3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 
              5342460*z5) + 3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 
            45154880352*z8 + 15765558400*z9) - Z11^4*(987262807015 + 
            1140164089920*z3^2 + 528359500800*z3^3 + 1480485330432*z3z5 - 
            1097213993280*z4 - 1440*z3*(-1724551901 + 90107624*z4 - 
              2150728140*z5) + 5472878515200*z5 - 3416945536800*z6 + 
            10918945460160*z7 - 8491558709664*z8 + 10639160899200*z9))/
         36450))) + 
  T020*((-32*T200^4*(2000375 + 801024*z3^2 + 416160*z4 + 
       24*z3*(3451 + 13200*z4) - 1476960*z5 - 163200*z6 - 1212744*z7))/15 + 
    (768*T300^2*(-(Z12^2*(4328915 + 441180*z3^2 - 11664*z3z5 + 167310*z4 - 
          993300*z5 + 15*z3*(-164201 + 5226*z4 + 2250*z5) + 173925*z6 - 
          464100*z7 + 167103*z8)) + 2*Z11*Z12*(-139710 - 411020*z3^2 - 
         34992*z3z5 - 344100*z4 + 5*z3*(52375 + 20394*z4 - 38070*z5) + 
         1629180*z5 + 76975*z6 + 30160*z7 + 501309*z8) + 
       Z11^2*(18324525 + 819460*z3^2 - 579312*z3z5 + 4608690*z4 - 
         3692060*z5 - 5*z3*(-481075 + 15054*z4 + 669870*z5) + 7400275*z6 - 
         5044560*z7 + 8299449*z8)))/25 + 
    (16*T200^3*(-6*Z11*Z12*(-3567095 + 1474960*z3^2 + 279936*z3z5 - 
         1855560*z4 - 7713240*z5 + 80*z3*(37984 + 7164*z4 + 19845*z5) - 
         585800*z6 - 366500*z7 - 4010472*z8) - 
       3*Z12^2*(4857685 + 5898000*z3^2 - 93312*z3z5 + 481320*z4 + 
         240*z3*(-18439 + 6636*z4 - 6525*z5) - 814680*z5 + 305400*z6 - 
         5718300*z7 + 1336824*z8) + Z11^2*(126745465 + 30254160*z3^2 - 
         13903488*z3z5 - 14959800*z4 + 240*z3*(598445 + 92652*z4 - 
           497745*z5) + 21370440*z5 + 116823000*z6 - 98771100*z7 + 
         199186776*z8)))/225 + (8*T202^2*(8097078195 + 3049856640*z3^2 + 
       1479628800*z3^3 + 2868037632*z3z5 - 3282822000*z4 + 13371422400*z5 + 
       12960*z3*(947367 + 54984*z4 + 270920*z5) - 7418289600*z6 + 
       33549346080*z7 - 21173768064*z8 + 36592518400*z9))/2025 - 
    (8*T102^2*(-27*Z12^2*(199514705 + 144171360*z3^2 + 39110400*z3^3 - 
         8807616*z3z5 + 118586880*z4 - 137665920*z5 + 
         720*z3*(337273 + 106284*z4 + 354520*z5) + 241628400*z6 - 
         106382520*z7 + 383019732*z8 + 1250362400*z9) + 
       6*Z11*Z12*(-4829377965 - 250045920*z3^2 + 158572800*z3^3 + 
         598891968*z3z5 - 488220480*z4 - 1440*z3*(3045031 + 735030*z4 - 
           4540980*z5) - 704208960*z5 - 2515352400*z6 + 4284461160*z7 - 
         5883156036*z8 + 3573733600*z9) + Z11^2*(237057099165 + 
         166368284640*z3^2 + 69751008000*z3^3 + 181810640448*z3z5 - 
         114520245120*z4 - 720*z3*(-563374729 + 5365476*z4 - 485749080*z5) + 
         652129200000*z5 - 318997429200*z6 + 1280365597800*z7 - 
         957624793596*z8 + 1424816413600*z9)))/2025 + 
    (T202*(-27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
         345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
         1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
         2383007040*z7 + 830520864*z8 + 2258019200*z9) - 
       108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
         111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
         480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
         2251572000*z7 + 264611232*z8 + 5667632000*z9) + 
       54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
         309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
           3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
         5588914464*z8 + 15313904000*z9) + 12*Z11^3*Z12*
        (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
         3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
         3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
         15765558400*z9) - Z11^4*(987262807015 + 1140164089920*z3^2 + 
         528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
         1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
         5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
         8491558709664*z8 + 10639160899200*z9)))/36450 + 
    T200^2*((32*T300*(5*Z12*(1603053 + 876704*z3^2 - 31104*z3z5 + 662160*z4 - 
           997488*z5 - 16*z3*(71099 + 2106*z4 + 14580*z5) + 437840*z6 - 
           645088*z7 + 445608*z8) + Z11*(-43130825 + 9272160*z3^2 - 
           1461888*z3z5 + 24468720*z4 - 39325840*z5 - 
           240*z3*(-329687 + 12026*z4 + 50220*z5) + 52042800*z6 - 
           40896480*z7 + 20943576*z8)))/25 + 
      (8*(-2*Z11^3*Z12*(1386585 + 1301920*z3^2 + 451008*z3z5 - 1598880*z4 - 
           22245120*z5 + 80*z3*(189883 + 18981*z4 + 23085*z5) + 14497600*z6 - 
           19632980*z7 - 6461316*z8) - 9*Z12^4*(-2801195 + 692160*z3^2 + 
           69984*z3z5 - 377640*z4 + 482700*z5 + 120*z3*(10555 + 612*z4 + 
             4275*z5) + 580200*z6 - 1463910*z7 - 1002618*z8) + 
         18*Z11*Z12^3*(6427375 + 192000*z3^2 - 108864*z3z5 + 763920*z4 + 
           240*z3*(-15947 + 2103*z4 - 5175*z5) + 2061600*z5 - 49200*z6 - 
           1216260*z7 + 1559628*z8) - 6*Z11^2*Z12^2*(7514225 + 
           10126320*z3^2 - 909792*z3z5 + 3401280*z4 + 
           120*z3*(94175 + 34914*z4 - 11925*z5) + 3576780*z5 + 1658400*z6 - 
           8148810*z7 + 13034034*z8) + Z11^4*(280787035 + 106240800*z3^2 - 
           45015264*z3z5 + 26293560*z4 + 120*z3*(3444369 + 482096*z4 - 
             2552715*z5) + 203135540*z5 + 312462600*z6 - 202953810*z7 + 
           644906178*z8)))/675 - (16*T202*(-662494965 + 1026581760*z3^2 + 
         25804800*z3^3 + 40310784*z3z5 - 706250340*z4 + 
         180*z3*(11131289 + 466272*z4 - 10012320*z5) - 1075109040*z5 - 
         1885867200*z6 + 2398518720*z7 - 2444525568*z8 + 380979200*z9))/675 + 
      T102*((-8*(Z11 + Z12)*(102251755 + 181869120*z3^2 + 68659200*z3^3 + 
           274026240*z3z5 - 158527404*z4 + 910660512*z5 - 
           72*z3*(587796*z4 - 5*(886349 + 409344*z5)) - 640067760*z6 + 
           1896805248*z7 - 1756509840*z8 + 1013676800*z9))/15 - 
        (4*(Z11 - 3*Z12)*(1874824455 + 5729184000*z3^2 + 1843200000*z3^3 + 
           8025702912*z3z5 - 5422916520*z4 - 1440*z3*(-6807781 + 589914*z4 - 
             3996180*z5) + 26053669440*z5 - 20491812000*z6 + 54629091360*z7 - 
           51085849824*z8 + 27212800000*z9))/675)) + 
    T300*((8*(9*Z11^2*Z12^3*(33178705 + 33120*z3^2 + 108864*z3z5 + 
           4773960*z4 - 12276360*z5 + 720*z3*(-10634 + 1139*z4 + 1320*z5) + 
           2698200*z6 - 7730670*z7 - 1559628*z8) - 
         27*Z12^5*(518095 + 64320*z3^2 - 23328*z3z5 - 376020*z4 + 
           120*z3*(-4636 + 597*z4 - 1800*z5) + 736020*z5 - 122700*z6 + 
           180465*z7 + 334206*z8) - 9*Z11*Z12^4*(-527900 + 1114080*z3^2 - 
           256608*z3z5 - 4178700*z4 + 120*z3*(20314 + 7245*z4 - 26100*z5) + 
           1054020*z5 - 1937100*z6 + 1199865*z7 + 3676266*z8) - 
         Z11^4*Z12*(22703460 + 3431840*z3^2 - 2496096*z3z5 + 25146660*z4 + 
           40*z3*(-474464 + 52929*z4 - 249480*z5) + 19328220*z5 + 
           11937500*z6 - 16550185*z7 + 35760042*z8) + 
         5*Z11^5*(53166637 + 14261632*z3^2 - 6306336*z3z5 + 3399612*z4 + 
           8*z3*(7912126 + 1059573*z4 - 5678100*z5) + 20331532*z5 + 
           48906940*z6 - 35511321*z7 + 90347022*z8) - 
         Z11^3*Z12^2*(16046365 + 16832160*z3^2 - 9191232*z3z5 + 20151000*z4 + 
           240*z3*(-123532 + 12873*z4 - 141300*z5) + 130214040*z5 - 
           3335400*z6 + 63031650*z7 + 131677164*z8)))/225 - 
      (4*T202*(3*Z12*(510437205 - 419243520*z3^2 + 68198400*z3^3 + 
           178578432*z3z5 - 466284240*z4 - 1920*z3*(-7081 + 9348*z4 - 
             1714980*z5) + 3224587200*z5 + 734380800*z6 - 2507577120*z7 + 
           1373219136*z8 + 3161574400*z9) + Z11*(102925037405 + 
           13576366080*z3^2 + 8880537600*z3^3 + 13835805696*z3z5 + 
           3937045680*z4 + 60442603200*z5 + 2880*z3*(31149407 + 1847680*z4 + 
             4889640*z5) + 16880486400*z6 + 124021513440*z7 - 
           49270617792*z8 + 206706432000*z9)))/675) + 
    T102*((16*T202*(-(Z12*(130381915 + 4749600*z3^2 - 9891072*z3z5 + 
            62657280*z4 + 120*z3*(1869253 + 456048*z4 - 1384200*z5) - 
            185468640*z5 + 300075600*z6 - 388455960*z7 + 141703344*z8)) + 
         Z11*(1577086645 + 1045168480*z3^2 - 407275776*z3z5 + 1226203200*z4 + 
           40*z3*(25344415 + 6989616*z4 - 38918520*z5) - 3283230560*z5 + 
           5001919600*z6 - 6360463480*z7 + 5834791152*z8)))/225 + 
      (-81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 233217792*z3z5 + 
          65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
          412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
          143852800*z9) + 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
          213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
          96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
          55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) - 
        27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
          2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
            1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
          7650680688*z8 + 14042201600*z9) - 54*Z11^2*Z12^3*
         (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
          832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
            22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
          37179308800*z9) - 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
          2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
          4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
          119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
          75528601600*z9) - 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
          88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
          288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 
          998977821120*z5 - 669602622240*z6 + 1998930170592*z7 - 
          1528578170640*z8 + 1787324864000*z9))/36450 + 
      (2*T300*(3*Z12^2*(-9930876825 + 1193719680*z3^2 + 773222400*z3^3 + 
           1274393088*z3z5 + 3232619280*z4 + 6038530560*z5 + 
           8640*z3*(1443311 + 331934*z4 + 336690*z5) + 3854174400*z6 - 
           13718527200*z7 + 2427918624*z8 + 17802457600*z9) - 
         6*Z11*Z12*(-4375821915 - 1000168320*z3^2 + 692121600*z3^3 + 
           662681088*z3z5 - 857788560*z4 - 960*z3*(11138089 + 2798166*z4 - 
             23727750*z5) - 530474880*z5 - 2741332800*z6 - 4557175200*z7 + 
           483357024*z8 + 21837017600*z9) - Z11^2*(195296970515 + 
           250407976320*z3^2 + 100825804800*z3^3 + 249215076864*z3z5 - 
           110697303600*z4 + 546010087680*z5 + 2880*z3*(174850837 + 
             1511362*z4 + 179309550*z5) - 213974740800*z6 + 
           1300967897760*z7 - 1188571084128*z8 + 2068608371200*z9)))/675) + 
    T200*((4608*T300^2*(-64155 + 23180*z3^2 + 50856*z4 + 
         16*z3*(9481 + 6*z4) - 140064*z5 + 74750*z6 - 88845*z7))/5 + 
      (8*T300*(45*Z12^3*(-1579237 + 676416*z3^2 + 256464*z4 + 
           48*z3*(38567 + 4938*z4 - 2430*z5) - 1397712*z5 - 96720*z6 - 
           616548*z7) + 3*Z11*Z12^2*(-151920355 + 20786880*z3^2 + 
           2985984*z3z5 - 6257520*z4 - 4645200*z5 + 
           240*z3*(125203 + 32298*z4 + 79650*z5) - 19222800*z6 - 
           13107420*z7 - 42778368*z8) + 3*Z11^2*Z12*(-10074705 + 
           7000640*z3^2 - 1741824*z3z5 - 14135280*z4 + 
           80*z3*(161405 + 149022*z4 - 65610*z5) + 42944880*z5 - 
           12576400*z6 - 7676260*z7 + 24954048*z8) + 
         Z11^3*(1154562845 + 165085120*z3^2 - 75396096*z3z5 + 207705360*z4 + 
           80*z3*(8350249 + 1247694*z4 - 6578010*z5) + 9597360*z5 + 
           722940400*z6 - 626534700*z7 + 1080153792*z8)))/75 - 
      (4*T102^2*(8126937165 + 5168729280*z3^2 + 1951488000*z3^3 + 
         7124308992*z3z5 - 4357305360*z4 - 1920*z3*(-6880627 + 500157*z4 - 
           4077315*z5) + 26989528800*z5 - 11807923200*z6 + 38686315200*z7 - 
         33904661184*z8 + 28811552000*z9))/75 - 
      (8*T202*(-9*Z12^2*(264958285 - 32928720*z3^2 + 18950400*z3^3 + 
           32026752*z3z5 + 1825560*z4 - 120*z3*(-1670287 + 290340*z4 - 
             538320*z5) + 346917840*z5 + 306735600*z6 + 480978000*z7 - 
           56282904*z8 + 563231200*z9) + 3*Z11*Z12*(-983654525 + 
           724560480*z3^2 + 137894400*z3^3 + 186976512*z3z5 + 364289760*z4 - 
           240*z3*(2799319 + 850740*z4 - 9853440*z5) - 1039391040*z5 + 
           242438400*z6 - 958140480*z7 - 243672624*z8 + 3128529600*z9) + 
         Z11^2*(29045410655 + 14713431120*z3^2 + 7907270400*z3^3 + 
           21013644672*z3z5 - 19657188360*z4 + 99214580880*z5 + 
           360*z3*(159121911 + 5341772*z4 + 92105520*z5) - 50902419600*z6 + 
           170247917520*z7 - 116163041544*z8 + 166852160800*z9)))/2025 + 
      T102*((-8*T300*(3847043535 + 153455040*z3^2 + 1415116800*z3^3 + 
           7183282176*z3z5 - 8340241680*z4 + 30558345120*z5 - 
           17280*z3*(134669*z4 - 9*(32071 + 81585*z5)) - 20419387200*z6 + 
           52496871840*z7 - 33327044352*z8 + 20892627200*z9))/225 + 
        (-81*Z12^3*(1338855245 - 962668800*z3^2 + 69120000*z3^3 + 
            205369344*z3z5 - 93828240*z4 + 4292543040*z5 - 
            15360*z3*(16463 + 28302*z4 + 31005*z5) + 136281600*z6 + 
            4060416000*z7 - 1539468288*z8 + 33446400*z9) - 
          9*Z11^2*Z12*(-87204088525 - 18048364800*z3^2 + 454348800*z3^3 + 
            3830685696*z3z5 - 3149328240*z4 - 1920*z3*(49224941 + 
              9699480*z4 - 62149800*z5) + 1231638720*z5 - 53374272000*z6 + 
            31368426240*z7 - 65291726592*z8 + 12288243200*z9) + 
          9*Z11*Z12^2*(71713635675 + 18397831680*z3^2 + 10650931200*z3^3 + 
            11311405056*z3z5 + 9477282960*z4 - 24101000640*z5 + 
            2880*z3*(18003767 + 3220536*z4 + 29785200*z5) + 78281740800*z6 - 
            61951219200*z7 + 68095375488*z8 + 281402508800*z9) - 
          Z11^3*(3519773062155 + 2828224235520*z3^2 + 1273987584000*z3^3 + 
            3337360164864*z3z5 - 2059462957680*z4 - 
            8640*z3*(-736467819 + 27169064*z4 - 855059280*z5) + 
            11830639913280*z5 - 6330734323200*z6 + 23197677845760*z7 - 
            18029951180928*z8 + 26185809958400*z9))/12150)))}


==> anc/rge/even/T300_rge_1_6.m <==
{(16*T200^2)/3 - 4*T202 + 4*T300*(7*Z11 - 3*Z12), 
 -656*T002*T300 + T200*((-244*T102)/3 + 72*T300) - (128*T200^2*Z11)/3 + 
  (8*T202*(52*Z11 - 3*Z12))/9 + 8*T300*(-22*Z11^2 + 3*Z11*Z12 + 6*Z12^2), 
 (-1328*T200^3)/3 + 16248*T102*T300 + 10656*T300^2 + 
  (8*T200^2*(36*Z11*Z12*(-1 + z3) - 3*Z12^2*(35 + 18*z3) + 
     Z11^2*(583 + 378*z3)))/9 + T300*(3*Z12^3*(161 - 48*z3) - 
    Z11^2*Z12*(575 + 48*z3) - Z11*Z12^2*(445 + 432*z3) + 
    Z11^3*(4267/3 + 1008*z3)) + 
  (T202*(2*Z11*Z12*(413 + 24*z3) + 3*Z12^2*(-127 + 168*z3) - 
     Z11^2*(5501 + 3528*z3)))/9 + T002*((56*T200^2*(95 + 72*z3))/3 - 
    4*T202*(299 + 168*z3) + T300*(-4*Z12*(421 + 48*z3) + 
      28*Z11*(679 + 432*z3))) + 
  T200*((-2684*T202)/3 + 16*T300*(373*Z11 + 87*Z12) + 
    (4*T102*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3)))/3), 
 -192*T002^2*T300*(2375 + 2138*z3 - 462*z4 + 2920*z5) - 
  (64*T200^3*(3*Z12*(505 + 84*z3 - 72*z4) + 
     Z11*(3037 + 1812*z3 - 1944*z4 + 1920*z5)))/27 - 
  (64*T300^2*(9*Z12*(177 - 88*z3 + 48*z4) + 
     Z11*(19883 + 1464*z3 + 3888*z4 + 3840*z5)))/3 + 
  (T202*(9*Z12^3*(9491 - 1200*z3 + 4824*z4 + 4800*z5) - 
     9*Z11*Z12^2*(-10703 + 5296*z3 - 2520*z4 + 9440*z5) - 
     Z11^2*Z12*(138299 + 3024*z3 + 54936*z4 + 23040*z5) + 
     Z11^3*(701449 + 890672*z3 - 257688*z4 + 1190560*z5)))/81 + 
  T300*(-1/2*(Z12^4*(-1897 + 624*z3 + 2160*z4)) + 
    2*Z11*Z12^3*(-3503 + 1392*z3 - 1632*z4 + 1120*z5) + 
    Z11^2*Z12^2*(-325 + 5232*z3 - 48*z4 + 11200*z5) + 
    (2*Z11^3*Z12*(18785 + 10928*z3 + 5376*z4 + 12960*z5))/9 + 
    (8*T202*(62035 + 11344*z3 + 16416*z4 + 15920*z5))/3 - 
    (Z11^4*(2570551 + 3132912*z3 - 960336*z4 + 4402560*z5))/162) + 
  T102*(4*T202*(9825 + 4768*z3 + 5840*z5) - 
    (16*T300*(4*Z12*(-1363 + 1296*z3 + 396*z4 + 2700*z5) + 
       Z11*(138851 + 71328*z3 - 5616*z4 + 108720*z5)))/3) + 
  T200^2*((-256*T300*(-2107 + 1221*z3 + 465*z5))/9 - 
    (4*T102*(113041 + 69504*z3 - 57024*z4 + 76320*z5))/9 + 
    (16*(9*Z11^2*Z12*(2227 + 678*z3 + 333*z4 - 1440*z5) + 
       81*Z12^3*(-183 + 90*z3 + 3*z4 - 40*z5) + 27*Z11*Z12^2*
        (617 + 774*z3 + 261*z4 + 780*z5) - Z11^3*(90143 + 123666*z3 - 
         29889*z4 + 170700*z5)))/243) + 
  T002*(T202*(-48*Z12*(65 + 12*z3 + 14*z4) + 
      (32*Z11*(4834 + 5270*z3 - 1365*z4 + 7300*z5))/3) + 
    T300*(16*Z12^2*(1097 + 196*z3 + 324*z4 + 5360*z5) + 
      (16*Z11*Z12*(26653 + 16920*z3 + 2736*z4 + 19440*z5))/9 - 
      32*Z11^2*(13671 + 14022*z3 - 3822*z4 + 20240*z5)) + 
    T200*(-4*T102*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
      T300*(-860440/3 - 380928*z3 + 25600*z5)) - 
    (8*T200^2*(Z12*(-4673 - 22608*z3 + 2088*z4 + 33120*z5) + 
       Z11*(241403 + 304272*z3 - 74088*z4 + 439680*z5)))/27) + 
  T200*((8*T202*(16*Z12*(-1051 + 594*z3 - 117*z4 + 675*z5) + 
       Z11*(130961 + 71904*z3 - 432*z4 + 108720*z5)))/27 - 
    (4*T300*(9*Z12^2*(-8537 + 1872*z3 + 2400*z5) + 
       6*Z11*Z12*(-6625 + 7824*z3 + 7200*z5) + 
       Z11^2*(310135 + 159312*z3 + 202080*z5)))/9 - 
    (4*T102*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
       9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
       Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)))/27), 
 (-8*T200^4*(122033 - 7440*z3 + 94656*z3^2 + 4176*z4 - 47040*z5 + 69600*z6))/
   9 + (4*T202^2*(927835 + 687632*z3 - 41328*z3^2 + 76392*z4 + 737664*z5 + 
     79800*z6 + 1217160*z7))/9 - 
  (4*T200^3*(Z11^2*(-2136391 - 2039436*z3 + 49224*z3^2 + 1084500*z4 - 
       4615872*z5 + 1994700*z6 - 4731048*z7) + 
     2*Z11*Z12*(36509 - 61500*z3 + 11688*z3^2 - 33084*z4 - 208704*z5 + 
       1500*z6 - 285768*z7) + 9*Z12^2*(49929 - 21644*z3 + 20808*z3^2 + 
       1620*z4 + 1088*z5 - 11700*z6 + 10584*z7)))/27 - 
  (16*T300^2*(3*Z11^2*(-730011 - 378894*z3 + 27940*z3^2 - 70230*z4 - 
       464136*z5 - 99650*z6 - 788508*z7) + 
     3*Z12^2*(106685 - 38334*z3 + 17604*z3^2 + 21114*z4 - 33480*z5 + 
       39150*z6 + 15876*z7) - 2*Z11*Z12*(-23587 + 6450*z3 + 32388*z3^2 - 
       34758*z4 + 151800*z5 + 12750*z6 + 142884*z7)))/3 + 
  (T202*(-81*Z12^4*(-9709 + 7076*z3 + 6140*z3^2 + 10716*z4 - 2412*z5 - 
       1150*z6 + 16758*z7) + 6*Z11^2*Z12^2*(-952175 - 644940*z3 + 
       346404*z3^2 + 226836*z4 - 1170852*z5 + 342750*z6 + 404838*z7) - 
     27*Z11*Z12^3*(400127 + 118232*z3 + 38832*z3^2 + 129024*z4 + 67776*z5 + 
       191400*z6 + 589176*z7) + Z11^3*Z12*(7596031 + 3631032*z3 + 
       927600*z3^2 + 4813632*z4 - 9822912*z5 + 9256200*z6 + 2190888*z7) - 
     Z11^4*(30602745 + 56616260*z3 + 2563004*z3^2 - 24515652*z4 + 
       124701012*z5 - 48673150*z6 + 133752654*z7)))/243 + 
  T102*((-16*T202*(3*Z12*(-89045 - 22344*z3 + 32328*z3^2 - 15660*z4 + 
         43668*z5 - 27000*z6 + 83349*z7) + Z11*(3684032 + 3848496*z3 + 
         64008*z3^2 - 716580*z4 + 6285780*z5 - 1603800*z6 + 8053101*z7)))/
     27 + T300*((Z12^2*(-4887295 - 1630944*z3 + 931488*z3^2 - 1098288*z4 - 
         6204288*z5 + 942000*z6 - 6604416*z7))/3 + 
      2*Z11*Z12*(-1184633 - 13536*z3 + 528480*z3^2 + 40752*z4 - 430848*z5 - 
        30000*z6 + 959616*z7) + Z11^2*(201165043/9 + 22285792*z3 + 
        431072*z3^2 - 4742160*z4 + (118972544*z5)/3 - 11638000*z6 + 
        50916096*z7))) + 
  T002^2*(-8*T202*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + (32*T200^2*(486579 + 766208*z3 + 60888*z3^2 - 
       304632*z4 + 1646820*z5 - 635100*z6 + 1992438*z7))/9 + 
    (8*T300*(3*Z12*(-375941 - 139332*z3 + 91296*z3^2 + 42228*z4 - 708912*z5 + 
         86400*z6 - 137592*z7) + Z11*(32626961 + 43319292*z3 + 1734912*z3^2 - 
         13546332*z4 + 81340848*z5 - 28537200*z6 + 99288504*z7)))/9) + 
  T300*((2*T202*(Z11*(-43189619 - 33653056*z3 + 3378944*z3^2 - 3019440*z4 - 
         46058880*z5 + 128000*z6 - 61831728*z7) - 
       Z12*(122461 + 119232*z3 + 281472*z3^2 - 880560*z4 + 4826496*z5 - 
         552000*z6 + 3619728*z7)))/9 + 
    (54*Z11^2*Z12^3*(2364983 - 414336*z3 + 407040*z3^2 + 701136*z4 - 
        1392576*z5 + 1348800*z6 - 296352*z7) - 
      81*Z12^5*(105155 - 90624*z3 + 16128*z3^2 - 36144*z4 + 36288*z5 - 
        43200*z6 + 127008*z7) - 27*Z11*Z12^4*(496559 - 366336*z3 + 
        240000*z3^2 - 783792*z4 + 1101120*z5 - 1401600*z6 + 1397088*z7) - 
      6*Z11^3*Z12^2*(-1583869 + 2176512*z3 + 2249856*z3^2 + 217296*z4 + 
        14450112*z5 - 2851200*z6 + 25020576*z7) - 
      Z11^4*Z12*(41443015 + 25936896*z3 + 6640896*z3^2 + 8595216*z4 + 
        25922496*z5 + 21115200*z6 + 40769568*z7) + 
      3*Z11^5*(40746637 + 71086080*z3 + 2700928*z3^2 - 29439120*z4 + 
        150821568*z5 - 61376000*z6 + 171672480*z7))/648) + 
  T200^2*((2*T202*(-1533845 - 5511312*z3 + 818496*z3^2 + 1247616*z4 - 
       7974912*z5 + 7394400*z6 - 8001504*z7))/27 - 
    (8*T102*(Z11*(-12173147 - 12927936*z3 + 425472*z3^2 + 5673636*z4 - 
         26820192*z5 + 10579200*z6 - 27894132*z7) - 
       12*Z12*(-18616 + 18312*z3 + 2184*z3^2 + 35739*z4 + 108696*z5 - 
         9300*z6 + 136269*z7)))/27 - 
    (2*T300*(Z11*(2313205 - 14214480*z3 + 3652224*z3^2 + 2388672*z4 - 
         13850112*z5 + 5092800*z6 - 5969376*z7) - 
       Z12*(2078633 - 104592*z3 + 182400*z3^2 + 794304*z4 - 514560*z5 + 
         81600*z6 + 635040*z7)))/9 + 
    (-4*Z11^3*Z12*(1970695 + 1896888*z3 + 157296*z3^2 + 264312*z4 + 
        339744*z5 + 2065800*z6 - 920808*z7) - 
      27*Z12^4*(-48583 + 47808*z3 + 14640*z3^2 - 37080*z4 + 74256*z5 - 
        10200*z6 - 95256*z7) + 324*Z11*Z12^3*(45105 - 13816*z3 + 8976*z3^2 + 
        6216*z4 + 10144*z5 - 1800*z6 + 24696*z7) - 
      54*Z11^2*Z12^2*(97427 + 201440*z3 + 252048*z3^2 + 82872*z4 - 27344*z5 + 
        233400*z6 + 412776*z7) + Z11^4*(37251821 + 75567552*z3 + 
        5167344*z3^2 - 28601784*z4 + 158507472*z5 - 58227000*z6 + 
        183812328*z7))/486) + 
  T002*(8*T300^2*(3503781 + 4082800*z3 + 233440*z3^2 + 129648*z4 + 
      2271936*z5 + 2280400*z6 + 2624832*z7) + 
    (4*T200^3*(3760343 + 5466960*z3 - 2091168*z3^2 - 3968784*z4 + 
       12390528*z5 - 10148400*z6 + 7874496*z7))/27 + 
    T102*T300*(83469656/3 + 31185664*z3 - 758400*z3^2 - 6674112*z4 + 
      54554112*z5 - 11851200*z6 + 54020736*z7) + 
    (4*T300*(3*Z11^2*Z12*(-3259181 - 1815648*z3 + 171120*z3^2 - 125784*z4 - 
         4694880*z5 - 393000*z6 - 3693816*z7) + 
       27*Z12^3*(132371 + 75392*z3 - 15408*z3^2 + 20808*z4 + 14400*z5 + 
         131400*z6 + 17640*z7) - 12*Z11*Z12^2*(219841 + 80028*z3 + 
         202836*z3^2 + 174726*z4 + 917616*z5 - 203550*z6 + 2770362*z7) + 
       2*Z11^3*(30112697 + 43755208*z3 + 2185048*z3^2 - 15926244*z4 + 
         87758448*z5 - 33719300*z6 + 105263172*z7)))/27 + 
    (T202*(-6*Z11*Z12*(-2328793 - 1176696*z3 + 36144*z3^2 - 664200*z4 + 
         328896*z5 - 1668600*z6 - 804384*z7) + 
       9*Z12^2*(-69481 - 81384*z3 + 245232*z3^2 + 148824*z4 - 126432*z5 + 
         95400*z6 + 1439424*z7) - Z11^2*(123092257 + 196586472*z3 + 
         9523728*z3^2 - 74767320*z4 + 409859424*z5 - 153282600*z6 + 
         465230304*z7)))/81 + 
    (T200^2*(18*Z11*Z12*(-542121 - 1032480*z3 + 84384*z3^2 + 362160*z4 - 
         1029824*z5 - 493200*z6 + 1312416*z7) - 
       3*Z12^2*(1777711 + 3151872*z3 + 2606880*z3^2 + 1163952*z4 + 
         3877248*z5 + 3514800*z6 + 9525600*z7) + 
       Z11^2*(165873355 + 274116096*z3 + 22018464*z3^2 - 100550160*z4 + 
         584714112*z5 - 208486800*z6 + 695622816*z7)))/81 + 
    T200*((-4*T300*(Z11*(-54292877 - 72850944*z3 + 3351552*z3^2 + 
           15899616*z4 - 111388224*z5 + 18196800*z6 - 94620960*z7) + 
         3*Z12*(23599 + 128064*z3 + 219648*z3^2 - 214560*z4 - 3860928*z5 + 
           696000*z6 - 3344544*z7)))/9 + 
      (4*T202*(-1107813 - 1341568*z3 + 43280*z3^2 + 305640*z4 - 2300128*z5 + 
         523000*z6 - 2250864*z7))/3 + 
      (4*T102*(3*Z12*(-233891 - 312240*z3 + 576*z3^2 + 52272*z4 - 299808*z5 - 
           172800*z6 + 275184*z7) + Z11*(21128261 + 36324528*z3 + 
           2474496*z3^2 - 14151888*z4 + 76504608*z5 - 28072800*z6 + 
           88334064*z7)))/27)) + 
  T200*(64*T300^2*(-29537 + 61392*z3 - 25056*z4 + 44160*z5) - 
    (32*T102^2*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 919944*z5 + 
       400050*z6 - 912870*z7))/9 + 
    (T202*(-6*Z11*Z12*(-1377311 - 452416*z3 + 509728*z3^2 - 405744*z4 + 
         431808*z5 - 606800*z6 + 959616*z7) + 
       Z12^2*(6977485 - 16704*z3 - 860640*z3^2 + 349200*z4 + 2846784*z5 + 
         4350000*z6 + 6604416*z7) - Z11^2*(58014731 + 68813120*z3 + 
         3145952*z3^2 - 13996560*z4 + 118458816*z5 - 30958000*z6 + 
         152748288*z7)))/54 + 
    (T300*(27*Z12^3*(13285 + 105936*z3 + 79104*z3^2 - 2016*z4 - 64320*z5 - 
         24000*z6) + 9*Z11*Z12^2*(-2956069 + 292656*z3 + 258048*z3^2 - 
         241056*z4 - 594240*z5 - 763200*z6 - 2032128*z7) + 
       3*Z11^2*Z12*(-3683389 + 83760*z3 + 2552064*z3^2 - 796320*z4 + 
         2025024*z5 - 897600*z6 + 3556224*z7) + 
       Z11^3*(76207789 + 73360848*z3 + 4704768*z3^2 - 14491872*z4 + 
         124994112*z5 - 28958400*z6 + 153933696*z7)))/27 + 
    T102*((16*T300*(1002935 + 1989424*z3 + 245296*z3^2 - 780576*z4 + 
         2412192*z5 + 37000*z6 + 666792*z7))/3 + 
      (3*Z11^2*Z12*(-3750163 - 2624520*z3 + 164832*z3^2 - 1012536*z4 - 
          556608*z5 - 2614800*z6 - 804384*z7) - 
        27*Z12^3*(-150779 - 93832*z3 + 15072*z3^2 - 27000*z4 - 52416*z5 - 
          51600*z6 - 183456*z7) - 3*Z11*Z12^2*(645479 + 1288728*z3 + 
          1946976*z3^2 + 1465416*z4 - 1092864*z5 + 1921200*z6 + 7747488*z7) + 
        Z11^3*(62510909 + 114719752*z3 + 7784992*z3^2 - 43404072*z4 + 
          232636800*z5 - 85526000*z6 + 267097824*z7))/81)), 
 (-128*T300^3*(130167900 + 62910540*z3^2 + 2088000*z3^3 + 252358416*z3z5 - 
     13712760*z4 + 99630720*z5 + 180*z3*(400259 + 177174*z4 + 2575260*z5) - 
     16557750*z6 - 100510920*z7 - 544437207*z8 + 30827000*z9))/75 - 
  (8*T102^2*T300*(205072379 + 140408624*z3^2 + 48787200*z3^3 + 
     166048704*z3z5 - 97694928*z4 - 6708384*z3*z4 + 723992864*z5 + 
     40*z3*(7345901 + 5321448*z5) - 326731960*z6 + 938691616*z7 - 
     674854308*z8 + 720288800*z9))/5 - 
  (16*T002^3*T300*(2405814015 + 1754177760*z3^2 + 780595200*z3^3 + 
     2101355136*z3z5 - 1465108560*z4 - 600*z3*(-7289267 + 102384*z4 - 
       6627744*z5) + 8066898720*z5 - 4353562800*z6 + 15395285160*z7 - 
     11493925272*z8 + 15864665600*z9))/75 - 
  (32*T200^4*(3*Z12*(-3872415 + 45447840*z3^2 + 806400*z3^3 + 2146176*z3z5 + 
       11005200*z4 + 10620720*z5 - 720*z3*(1691 + 25770*z4 + 20340*z5) + 
       2466000*z6 - 91080*z7 - 30746952*z8 + 11905600*z9) + 
     Z11*(-426399075 + 32862240*z3^2 + 26380800*z3^3 + 228583296*z3z5 - 
       25110000*z4 + 720*z3*(386795 + 1302*z4 - 392220*z5) + 157290480*z5 - 
       516034800*z6 + 1228197240*z7 - 1555931592*z8 + 389483200*z9)))/2025 + 
  (32*T300^2*(27*Z12^3*(-60549795 - 35866080*z3^2 + 547200*z3^3 - 
       38428992*z3z5 + 729810*z4 + 540*z3*(15332 + 357*z4 - 110400*z5) + 
       18969210*z5 - 9476550*z6 + 55894275*z7 + 93981384*z8 + 18360400*z9) - 
     135*Z11^2*Z12*(-5452731 + 5131440*z3^2 + 1272960*z3^3 + 1233792*z3z5 - 
       3490758*z4 - 12*z3*(396128 + 340227*z4 - 3682320*z5) + 14880546*z5 - 
       10295910*z6 - 4758297*z7 + 1648836*z8 + 34155760*z9) + 
     27*Z11*Z12^2*(120253685 - 1351080*z3^2 + 7430400*z3^3 + 20443104*z3z5 + 
       50824170*z4 + 71421570*z5 + 180*z3*(210206 + 75607*z4 + 104040*z5) + 
       24538950*z6 + 18686355*z7 - 8563158*z8 + 195583200*z9) - 
     5*Z11^3*(3515373063 + 1490517720*z3^2 + 533905920*z3^3 + 
       1144572768*z3z5 - 261780282*z4 + 4224251214*z5 + 
       36*z3*(105301078 + 2422269*z4 + 53515080*z5) - 563440590*z6 + 
       7515033453*z7 - 4472204886*z8 + 11161511360*z9)))/2025 - 
  (8*T202^2*(3*Z12*(-380611395 + 67103280*z3^2 + 31910400*z3^3 + 
       40372992*z3z5 - 20320740*z4 - 360*z3*(1044341 + 218970*z4 - 
         1936380*z5) + 148896720*z5 - 326147400*z6 + 490796280*z7 - 
       270933984*z8 + 850936000*z9) + Z11*(21398708655 + 13047293520*z3^2 + 
       4314240000*z3^3 + 10099531008*z3z5 - 3981004740*z4 + 33480804240*z5 + 
       1080*z3*(28187777 + 1003482*z4 + 13837740*z5) - 6916505400*z6 + 
       63190601640*z7 - 42970689216*z8 + 88523209600*z9)))/6075 + 
  (T202*(81*Z12^5*(32804115 + 60364800*z3^2 + 35481600*z3^3 + 
       233217792*z3z5 + 65685600*z4 - 4320*z3*(28361 + 30642*z4 - 51840*z5) + 
       412303680*z5 + 213098400*z6 + 983774880*z7 - 1014805584*z8 - 
       143852800*z9) - 15*Z11^4*Z12*(14870234919 + 12491616000*z3^2 + 
       213903360*z3^3 - 4694319360*z3z5 + 9968675040*z4 - 
       96*z3*(-162268051 + 5228754*z4 - 16389120*z5) - 29467033152*z5 + 
       55669360800*z6 - 93153680928*z7 + 69748916400*z8 + 4934060800*z9) + 
     27*Z11*Z12^4*(509117835 + 5055805440*z3^2 + 896716800*z3^3 + 
       2024434944*z3z5 + 1262826720*z4 - 1440*z3*(-2269649 + 394614*z4 - 
         1712640*z5) - 1264484160*z5 + 2715847200*z6 + 3077589600*z7 - 
       7650680688*z8 + 14042201600*z9) + 54*Z11^2*Z12^3*
      (9145555545 + 3684090240*z3^2 + 1576396800*z3^3 + 2465987328*z3z5 + 
       832373280*z4 + 8865816960*z5 + 480*z3*(18325975 + 678402*z4 + 
         22311360*z5) + 2750148000*z6 + 13690178880*z7 - 5293418256*z8 + 
       37179308800*z9) + 6*Z11^3*Z12^2*(32082977535 - 17751795840*z3^2 + 
       2805350400*z3^3 + 11545618176*z3z5 - 32405300640*z4 + 
       4320*z3*(13377817 + 1912414*z4 - 4650240*z5) + 174153144960*z5 - 
       119865463200*z6 + 248037456960*z7 - 128407468752*z8 + 
       75528601600*z9) + 5*Z11^5*(164036193721 + 161743341312*z3^2 + 
       88063119360*z3^3 + 253800241920*z3z5 - 201124448352*z4 - 
       288*z3*(-1417449011 + 56582698*z4 - 1744938240*z5) + 998977821120*z5 - 
       669602622240*z6 + 1998930170592*z7 - 1528578170640*z8 + 
       1787324864000*z9)))/437400 + 
  T200^3*((-128*T300*(-161641890 - 151682760*z3^2 + 2088000*z3^3 - 
       442092816*z3z5 - 85258575*z4 + 90*z3*(335351 + 112416*z4 - 
         9320040*z5) + 82245420*z5 - 131317200*z6 + 159419160*z7 + 
       1002962007*z8 + 30827000*z9))/675 - 
    (4*T102*(-1049160735 + 4524203520*z3^2 + 759168000*z3^3 + 
       4333471488*z3z5 - 3507246000*z4 + 720*z3*(7321789 + 1913688*z4 - 
         1017360*z5) + 4246943040*z5 - 12207355200*z6 + 22352555520*z7 - 
       31025308176*z8 + 11208272000*z9))/675 - 
    (8*(-27*Z12^3*(42678075 - 63562320*z3^2 + 1094400*z3^3 - 77884416*z3z5 - 
         4512780*z4 + 180*z3*(-98009 + 15618*z4 - 774720*z5) - 7666380*z5 + 
         18049500*z6 - 21901410*z7 + 202667832*z8 + 36720800*z9) + 
       27*Z11^2*Z12*(-21722305 - 990480*z3^2 + 12729600*z3^3 + 
         13986432*z3z5 + 28206900*z4 + 9531540*z5 + 
         300*z3*(-94967 + 7518*z4 + 816864*z5) + 72325500*z6 - 160701090*z7 - 
         7128864*z8 + 341557600*z9) - 27*Z11*Z12^2*(276433315 + 
         74405520*z3^2 + 14860800*z3^3 + 44618688*z3z5 - 10783980*z4 - 
         77781240*z3*z4 + 58986180*z5 + 900*z3*(50711 + 229392*z5) + 
         89124300*z6 + 194483550*z7 - 70599276*z8 + 391166400*z9) + 
       Z11^3*(19932237765 + 8808637680*z3^2 + 5339059200*z3^3 + 
         14391214272*z3z5 - 12379400100*z4 - 180*z3*(-165661177 + 
           2080482*z4 - 162475920*z5) + 59805964620*z5 - 38276963100*z6 + 
         118743233130*z7 - 86920235244*z8 + 111615113600*z9)))/18225) + 
  T200^2*((8*T202*(30*Z12*(28311679 + 4313856*z3^2 + 3559680*z3^3 + 
         5992704*z3z5 + 13869540*z4 - 48*z3*(179416 + 194637*z4 - 
           201390*z5) + 63047232*z5 + 13545840*z6 + 11744664*z7 - 
         21891168*z8 + 79488480*z9) + Z11*(7552830235 + 4263096960*z3^2 + 
         2112883200*z3^3 + 6489476352*z3z5 - 4453049160*z4 - 
         720*z3*(-18548867 + 537526*z4 - 7340460*z5) + 22950262080*z5 - 
         14847890400*z6 + 51354491760*z7 - 41961173904*z8 + 40643768000*z9)))/
     2025 - (8*T300*(-45*Z12^2*(24306499 + 49012704*z3^2 + 26422848*z3z5 + 
         13837104*z4 - 36*z3*(-314459 + 45536*z4 - 675840*z5) + 17430480*z5 + 
         22964400*z6 + 44965344*z7 - 82191996*z8 + 6048000*z9) + 
       6*Z11*Z12*(1047506445 + 373176000*z3^2 + 83865600*z3^3 + 
         251584704*z3z5 + 322083000*z4 - 180*z3*(2255207 + 1958832*z4 - 
           3211680*z5) + 688173840*z5 + 236210400*z6 + 1325413440*z7 - 
         907497108*z8 + 1590176000*z9) + Z11^2*(12583498545 + 
         13209017760*z3^2 + 3944448000*z3^3 + 15957114048*z3z5 - 
         11367416880*z4 + 57557372400*z5 + 180*z3*(191431733 + 14362080*z4 + 
           41391360*z5) - 27424796400*z6 + 101911952160*z7 - 75038214996*z8 + 
         70068908800*z9)))/2025 - 
    (4*(243*Z12^5*(-2305320 + 1691100*z3^2 + 28800*z3^3 + 8588592*z3z5 + 
         1498500*z4 - 90*z3*(4083 + 1598*z4 - 161280*z5) - 3723600*z5 + 
         1597500*z6 + 1511250*z7 - 23950809*z8 + 425200*z9) + 
       15*Z11^4*Z12*(-240710778 - 141873588*z3^2 + 3139200*z3^3 + 
         69070320*z3z5 - 554148*z4 + 18*z3*(-21430183 + 799722*z4 - 
           1977600*z5) - 152743752*z5 - 353537820*z6 + 167993766*z7 - 
         763004205*z8 + 49249840*z9) + 81*Z11*Z12^4*
        (8723310 - 22700340*z3^2 + 1785600*z3^3 - 52180848*z3z5 + 
         18787140*z4 + 450*z3*(-67 + 11202*z4 - 196656*z5) - 28428120*z5 + 
         7839900*z6 - 43482330*z7 + 113184621*z8 + 68698400*z9) + 
       54*Z11^2*Z12^3*(227237565 + 5349780*z3^2 + 10684800*z3^3 + 
         13852944*z3z5 + 9738360*z4 + 124546140*z5 + 
         90*z3*(567917 + 112938*z4 + 1575360*z5) - 41002200*z6 + 
         79148520*z7 - 58621563*z8 + 370638800*z9) - 
       18*Z11^3*Z12^2*(57365795 + 664393500*z3^2 + 59097600*z3^3 - 
         107452656*z3z5 + 149909040*z4 - 90*z3*(-1990507 + 2443594*z4 - 
           9492720*z5) - 237556620*z5 + 901440000*z6 - 1350578280*z7 + 
         1106919837*z8 + 1247486400*z9) + 
       Z11^5*(13730014440 + 18726222060*z3^2 + 8775532800*z3^3 + 
         24816089232*z3z5 - 17127062820*z4 - 90*z3*(-430075877 + 
           22181214*z4 - 579151440*z5) + 88159521600*z5 - 55214732700*z6 + 
         177432670890*z7 - 140100193539*z8 + 176122124000*z9)))/54675 + 
    (T102*(-30*Z11*Z12*(-559455127 + 310354176*z3^2 + 124369920*z3^3 + 
         154296576*z3z5 + 393800688*z4 - 48*z3*(9342823 + 549840*z4 - 
           36887280*z5) - 342861888*z5 + 432975360*z6 - 1494862368*z7 - 
         238784112*z8 + 3435113600*z9) + 3*Z12^2*(7087479795 + 
         702616320*z3^2 + 614016000*z3^3 + 1208141568*z3z5 + 288530640*z4 - 
         2160*z3*(-1807853 + 806048*z4 - 3131600*z5) + 9064301760*z5 + 
         4939430400*z6 + 11252034720*z7 - 2135083536*z8 + 15660003200*z9) - 
       Z11^2*(271387622015 + 157020192000*z3^2 + 82041984000*z3^3 + 
         224057850624*z3z5 - 172336299120*z4 - 
         720*z3*(-633972827 + 8831552*z4 - 608815920*z5) + 890505236160*z5 - 
         535992192000*z6 + 1706384541600*z7 - 1279502973648*z8 + 
         1701712828800*z9)))/2025) + 
  T002^2*((8*T202*(-9*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 
         3595320*z4 + 200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 
         27504600*z6 - 17878620*z7 + 55923804*z8) + 
       4*Z11*(1769979030 + 1456806420*z3^2 + 683020800*z3^3 + 
         1873817712*z3z5 - 1319997870*z4 - 150*z3*(-23266297 + 688824*z4 - 
           24952320*z5) + 6982993890*z5 - 4114688850*z6 + 13760632845*z7 - 
         10560498849*z8 + 13881582400*z9)))/675 + 
    T200*((-4*T102*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
         4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
           3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
         25001107488*z8 + 31729331200*z9))/225 - 
      (8*T300*(47862987885 + 43867537920*z3^2 + 13476556800*z3^3 + 
         37710738432*z3z5 - 39946249440*z4 + 155731331520*z5 + 
         6480*z3*(393672*z4 + 581*(33171 + 12160*z5)) - 86745916800*z6 + 
         368636642640*z7 - 201795084864*z8 + 257462643200*z9))/675) - 
    (4*T200^2*(3*Z12*(176656365 - 311928960*z3^2 + 142617600*z3^3 + 
         238816512*z3z5 + 758154960*z4 + 295153440*z5 + 
         240*z3*(-6523267 + 185328*z4 + 7474680*z5) + 598747200*z6 - 
         4458182640*z7 - 191141424*z8 + 4142556800*z9) + 
       Z11*(66489688245 + 64236270720*z3^2 + 30308889600*z3^3 + 
         83102360832*z3z5 - 54432529200*z4 - 240*z3*(-571323437 + 
           30190176*z4 - 760701960*z5) + 288030076320*z5 - 179450059200*z6 + 
         587406990480*z7 - 463931270064*z8 + 612471356800*z9)))/2025 + 
    (8*T300*(27*Z12^2*(358203895 + 77202000*z3^2 + 115776000*z3^3 + 
         189444096*z3z5 + 178585200*z4 + 871427040*z5 + 
         60*z3*(651727 + 126360*z4 + 17215800*z5) + 12778200*z6 + 
         307679280*z7 - 444487392*z8 + 2745931200*z9) + 
       3*Z11*Z12*(7053534555 - 183258720*z3^2 + 570009600*z3^3 + 
         605097216*z3z5 + 145521360*z4 + 360*z3*(17909269 + 3311424*z4 - 
           2887800*z5) + 12509945280*z5 - 4042494000*z6 + 18231757200*z7 - 
         371002032*z8 + 12685446400*z9) - Z11^2*(288281917125 + 
         223549146000*z3^2 + 101011392000*z3^3 + 276021748224*z3z5 - 
         187189006320*z4 - 180*z3*(-2940453073 + 83065320*z4 - 
           3033410760*z5) + 983213252640*z5 - 568534242600*z6 + 
         1943569434960*z7 - 1535162398848*z8 + 2050791208000*z9)))/2025) + 
  T102*((-16*T300^2*(3133046645 + 2041629120*z3^2 + 353779200*z3^3 + 
       1201889664*z3z5 - 850043520*z4 - 360*z3*(-7575129 + 82720*z4 - 
         6200880*z5) + 8490322080*z5 - 197251200*z6 + 3824550720*z7 + 
       177123672*z8 + 5223156800*z9))/75 + 
    (2*T202*(-27*Z12^2*(199514705 + 144171360*z3^2 + 39110400*z3^3 - 
         8807616*z3z5 + 118586880*z4 - 137665920*z5 + 
         720*z3*(337273 + 106284*z4 + 354520*z5) + 241628400*z6 - 
         106382520*z7 + 383019732*z8 + 1250362400*z9) + 
       6*Z11*Z12*(-4829377965 - 250045920*z3^2 + 158572800*z3^3 + 
         598891968*z3z5 - 488220480*z4 - 1440*z3*(3045031 + 735030*z4 - 
           4540980*z5) - 704208960*z5 - 2515352400*z6 + 4284461160*z7 - 
         5883156036*z8 + 3573733600*z9) + Z11^2*(237057099165 + 
         166368284640*z3^2 + 69751008000*z3^3 + 181810640448*z3z5 - 
         114520245120*z4 - 720*z3*(-563374729 + 5365476*z4 - 485749080*z5) + 
         652129200000*z5 - 318997429200*z6 + 1280365597800*z7 - 
         957624793596*z8 + 1424816413600*z9)))/6075 - 
    (2*T300*(81*Z12^3*(288094745 - 43594560*z3^2 + 8640000*z3^3 + 
         1804032*z3z5 + 10543320*z4 + 382827280*z5 - 
         40*z3*(-1472467 + 187020*z4 + 2619000*z5) + 71811600*z6 + 
         298154360*z7 + 149496336*z8 + 4180800*z9) + 
       9*Z11^2*Z12*(-9341814605 + 1111339200*z3^2 + 56793600*z3^3 + 
         44188416*z3z5 - 215250840*z4 - 600*z3*(10629461 + 3847596*z4 - 
           17979240*z5) - 6853568400*z5 + 3375390000*z6 - 10907974200*z7 - 
         1934539632*z8 + 1536030400*z9) - 9*Z11*Z12^2*
        (7326120885 + 1290389760*z3^2 + 1331366400*z3^3 + 2390902272*z3z5 + 
         2498030280*z4 + 7250724720*z5 + 1080*z3*(5509035 + 828228*z4 + 
           10799960*z5) - 762260400*z6 + 7267239720*z7 - 5484625344*z8 + 
         35175313600*z9) + Z11^3*(570908322625 + 360487440000*z3^2 + 
         159248448000*z3^3 + 415384215552*z3z5 - 249220043640*z4 - 
         360*z3*(-2485652889 + 35556692*z4 - 2246197800*z5) + 
         1486728445680*z5 - 752703116400*z6 + 2908014687720*z7 - 
         2228159759904*z8 + 3273226244800*z9)))/2025) + 
  T300*((8*T202*(-30*Z12^2*(159032310 - 13732200*z3^2 + 13360320*z3^3 + 
         19521648*z3z5 + 74436246*z4 + 108*z3*(1309453 + 335032*z4 - 
           93360*z5) + 228638268*z5 - 40565880*z6 + 137938626*z7 + 
         30753999*z8 + 364719400*z9) + 3*Z11*Z12*(-1800012765 + 
         900919200*z3^2 + 293356800*z3^3 + 393532992*z3z5 - 192827880*z4 - 
         240*z3*(4314527 + 2720220*z4 - 26706000*z5) + 1336813680*z5 - 
         1262695200*z6 - 233140680*z7 - 738220284*z8 + 7422421600*z9) + 
       10*Z11^2*(9003767393 + 4759052760*z3^2 + 1816251840*z3^3 + 
         4330271664*z3z5 - 1624660506*z4 + 16087290012*z5 + 
         36*z3*(353407421 + 14253728*z4 + 188759760*z5) - 4622517720*z6 + 
         29148186402*z7 - 19418033853*z8 + 37956626440*z9)))/2025 + 
    (69984*Z11*Z12^5*(620125 - 1212330*z3^2 + 216000*z3^3 - 1210464*z3z5 - 
        457965*z4 + 643310*z5 - 60*z3*(-2609 + 3178*z4 + 8670*z5) - 
        2742525*z6 + 3856790*z7 - 871722*z8 + 6011400*z9) + 
      3645*Z12^6*(-4864533 + 826848*z3^2 + 460800*z3^3 + 11943936*z3z5 + 
        2137968*z4 - 576*z3*(-2890 + 1629*z4 - 35430*z5) - 3413664*z5 - 
        5125680*z6 + 12393936*z7 - 46645632*z8 + 16480000*z9) + 
      2592*Z11^5*Z12*(61711300 + 45834930*z3^2 + 7156800*z3^3 - 
        5444064*z3z5 + 21479865*z4 + 72578370*z5 + 
        z3*(62382460 - 7782840*z4 + 56049000*z5) + 81900825*z6 - 
        119568410*z7 + 156300678*z8 + 160497400*z9) + 
      1215*Z11^2*Z12^4*(67647639 - 85093920*z3^2 + 17326080*z3^3 + 
        139097088*z3z5 - 139352400*z4 + 258181344*z5 + 
        576*z3*(-174149 + 17241*z4 + 687750*z5) - 422941680*z6 + 
        855516240*z7 - 842913216*z8 + 377728000*z9) - 
      432*Z11^3*Z12^3*(1957851585 + 180947160*z3^2 + 17568000*z3^3 - 
        421708032*z3z5 + 322268220*z4 - 2160*z3*(-355873 + 46392*z4 - 
          132330*z5) - 474482520*z5 + 1480657500*z6 - 2046905280*z7 + 
        2770568064*z8 + 1185925600*z9) + 27*Z11^4*Z12^2*
       (-5198259605 + 5472891360*z3^2 + 1942272000*z3^3 + 3582683136*z3z5 + 
        4111818480*z4 - 2880*z3*(2083790 + 567613*z4 - 5849550*z5) + 
        2170539360*z5 + 3423416400*z6 + 6694602960*z7 - 7377910272*z8 + 
        38710329600*z9) - Z11^6*(531227667105 + 490313913120*z3^2 + 
        259735449600*z3^3 + 752798168064*z3z5 - 564290454960*z4 - 
        2880*z3*(-427807765 + 13049577*z4 - 503083170*z5) + 
        2708295144480*z5 - 1817855600400*z6 + 5604469009200*z7 - 
        4462505742528*z8 + 5256817523200*z9))/218700) + 
  T002*((-8*T300^2*(3*Z12*(157905645 - 82413120*z3^2 + 25620480*z3^3 - 
         9662976*z3z5 + 46218528*z4 + 305564640*z5 + 
         960*z3*(13775 + 71403*z4 + 191076*z5) - 356609280*z6 + 
         947504880*z7 - 34436448*z8 + 723397120*z9) + 
       Z11*(13200644741 + 6363067968*z3^2 + 1810667520*z3^3 + 
         3417209856*z3z5 - 2559501216*z4 + 25092178272*z5 + 
         576*z3*(32540472 + 2075957*z4 + 8715660*z5) - 2051530560*z6 + 
         29999097072*z7 - 8809471872*z8 + 39320075520*z9)))/45 + 
    (4*T202*(135*Z12^3*(59259495 + 6401088*z3^2 + 7200000*z3^3 - 
         2255040*z3z5 + 9250200*z4 + 105669108*z5 + 
         36*z3*(1477663 + 301518*z4 + 940560*z5) + 4150260*z6 + 36487998*z7 + 
         59348700*z8 + 200890720*z9) - 45*Z11^2*Z12*
        (589873739 + 348680736*z3^2 + 21715200*z3^3 - 80419392*z3z5 + 
         186551928*z4 + 12*z3*(49785775 + 3074526*z4 - 9193680*z5) - 
         184691124*z5 + 1019024460*z6 - 1380548862*z7 + 1496999124*z8 + 
         480993760*z9) - 54*Z11*Z12^2*(-58650580 + 231552720*z3^2 + 
         43257600*z3^3 + 69574464*z3z5 + 157028220*z4 - 
         30*z3*(4212205 + 2029554*z4 - 17711520*z5) - 752086890*z5 + 
         569766150*z6 - 677328915*z7 + 74129472*z8 + 835412000*z9) + 
       10*Z11^3*(17253366039 + 15566502816*z3^2 + 7839083520*z3^3 + 
         22055644224*z3z5 - 16285532004*z4 - 18*z3*(-2094344339 + 
           80996418*z4 - 2468422080*z5) + 83095426818*z5 - 52612790670*z6 + 
         166092751143*z7 - 128405257128*z8 + 159062504320*z9)))/18225 - 
    (4*T200^3*(3*Z12*(487674505 + 879706560*z3^2 + 128102400*z3^3 - 
         14473728*z3z5 + 437549760*z4 - 960*z3*(-409111 + 384171*z4 - 
           229620*z5) + 1457681760*z5 + 899040000*z6 + 2802289200*z7 - 
         657003744*z8 + 3616985600*z9) + Z11*(35108601685 + 8266104000*z3^2 + 
         9053337600*z3^3 + 28170768384*z3z5 - 27894156480*z4 + 
         126932260320*z5 + 2880*z3*(21586566 + 66635*z4 + 10513860*z5) - 
         92707833600*z6 + 273136258800*z7 - 202851355968*z8 + 
         196600377600*z9)))/2025 + 
    T200^2*((-8*T300*(-1542426575 + 7259535360*z3^2 + 1645516800*z3^3 + 
         12611490048*z3z5 - 17658633600*z4 - 720*z3*(-48716063 + 1717192*z4 - 
           20937840*z5) + 38190337920*z5 - 31207881600*z6 + 65153383200*z7 - 
         61187984496*z8 + 35282233600*z9))/675 - 
      (16*T102*(17930016405 + 9666107280*z3^2 + 5328345600*z3^3 + 
         15757410816*z3z5 - 14534062740*z4 - 360*z3*(-90732101 + 752724*z4 - 
           60733800*z5) + 63440660160*z5 - 43862344200*z6 + 135863779680*z7 - 
         104079481632*z8 + 114225713600*z9))/2025 - 
      (2*(81*Z12^3*(241872085 - 97524480*z3^2 + 25689600*z3^3 - 
           33716736*z3z5 + 15618600*z4 + 40*z3*(4075759 + 202860*z4 - 
             3308040*z5) + 439787440*z5 + 3651600*z6 + 432607160*z7 + 
           65676672*z8 + 597812800*z9) + 9*Z11^2*Z12*(-4659198785 - 
           2509630080*z3^2 + 360460800*z3^3 + 1748500992*z3z5 + 
           2291707800*z4 - 120*z3*(71555365 + 1232004*z4 - 47959800*z5) - 
           10622478960*z5 + 298887600*z6 - 15881689560*z7 - 11118691584*z8 + 
           7103140800*z9) - 9*Z11*Z12^2*(2678107485 + 9500014080*z3^2 + 
           1940083200*z3^3 + 467741952*z3z5 + 2048787000*z4 - 
           360*z3*(-15679789 + 5455068*z4 - 45568440*z5) + 2585094480*z5 + 
           10366815600*z6 - 6778587960*z7 + 10687400496*z8 + 
           39740043200*z9) + 5*Z11^3*(88029745805 + 95653194624*z3^2 + 
           43656215040*z3^3 + 120197240064*z3z5 - 79162441704*z4 - 
           72*z3*(-2721837661 + 145200956*z4 - 3619954200*z5) + 
           421043674320*z5 - 257103974160*z6 + 850842736200*z7 - 
           667603105488*z8 + 877755581120*z9)))/18225) + 
    T102*((8*T202*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 20310912*z3z5 - 
         13569984*z4 + 82097568*z5 + 48*z3*(1052917 + 5832*z4 + 725112*z5) - 
         37458000*z6 + 149589360*z7 - 104872968*z8 + 158646656*z9))/3 - 
      (4*T300*(3*Z12*(-2501148705 + 1826821440*z3^2 + 770227200*z3^3 + 
           393901056*z3z5 + 822962160*z4 - 720*z3*(1838641 + 1285164*z4 - 
             14655000*z5) + 14263200*z5 + 1725854400*z6 - 5246192880*z7 + 
           506124288*z8 + 15992220800*z9) + Z11*(392832048375 + 
           228909804480*z3^2 + 99559296000*z3^3 + 254035948032*z3z5 - 
           173120403600*z4 + 1097116912800*z5 + 2160*z3*(288192397 + 
             1774908*z4 + 208819320*z5) - 502515849600*z6 + 
           1941281407440*z7 - 1340096703264*z8 + 2053756304000*z9)))/675) + 
    T200*((8*T102*(-6*Z11*Z12*(-1009940955 - 464127840*z3^2 + 7056000*z3^3 + 
           243435456*z3z5 + 171096300*z4 - 180*z3*(9087875 + 383256*z4 - 
             2675100*z5) - 1847818080*z5 - 487047600*z6 - 1283808060*z7 - 
           2394753012*z8 - 59726800*z9) + 27*Z12^2*(81406355 + 
           140158080*z3^2 + 37641600*z3^3 + 21114432*z3z5 + 68769900*z4 - 
           120*z3*(-575371 + 241704*z4 - 3199830*z5) + 56467920*z5 + 
           206892000*z6 - 199190220*z7 + 172904436*z8 + 804309200*z9) - 
         2*Z11^2*(43476492195 + 45790004160*z3^2 + 21417163200*z3^3 + 
           59487169824*z3z5 - 42362623890*z4 - 180*z3*(-549575485 + 
             28560096*z4 - 701176410*z5) + 218352303000*z5 - 
           135337273200*z6 + 435304748610*z7 - 337956328998*z8 + 
           432798497800*z9)))/6075 - 
      (2*T300*(-9*Z12^2*(3970022165 - 21509760*z3^2 + 100915200*z3^3 - 
           904960512*z3z5 + 477618480*z4 + 240*z3*(6418547 + 1124640*z4 - 
             10614480*z5) + 3030456960*z5 + 805113600*z6 + 8194368480*z7 + 
           2315901024*z8 + 3418809600*z9) + 30*Z11*Z12*(-948001507 + 
           598296576*z3^2 + 215746560*z3^3 + 241325568*z3z5 + 321178032*z4 - 
           48*z3*(10080871 + 4294704*z4 - 47750640*z5) - 234640128*z5 - 
           279965760*z6 + 428423520*z7 - 975869856*z8 + 4359376640*z9) + 
         Z11^2*(338545743995 + 215619488640*z3^2 + 85443840000*z3^3 + 
           209496513024*z3z5 - 168006285360*z4 + 1020086467200*z5 + 
           3600*z3*(166780403 + 1888256*z4 + 101516208*z5) - 
           453878409600*z6 + 1742973628320*z7 - 1095962967648*z8 + 
           1770734636800*z9)))/675 + 
      (2*T202*(3*Z12*(-6530614965 + 1318144320*z3^2 + 770227200*z3^3 + 
           819403776*z3z5 + 1726818480*z4 - 2160*z3*(3143379 + 454716*z4 - 
             4966840*z5) + 868476960*z5 - 4266043200*z6 + 1827264240*z7 - 
           5589793152*z8 + 15992220800*z9) + Z11*(349544453715 + 
           231114012480*z3^2 + 99559296000*z3^3 + 253644037632*z3z5 - 
           182411401680*z4 + 1138628697120*z5 + 720*z3*(845066927 + 
             4975164*z4 + 645423480*z5) - 535551652800*z6 + 
           1966096747440*z7 - 1334482042464*z8 + 2053756304000*z9)))/6075) + 
    T300*((16*T202*(17368145775 + 8362952640*z3^2 + 2919398400*z3^3 + 
         6331779072*z3z5 - 4100743800*z4 + 34094818080*z5 + 
         180*z3*(146961259 + 9178056*z4 + 51804000*z5) - 6827817600*z6 + 
         55166511600*z7 - 24476857344*z8 + 63506416000*z9))/675 + 
      (2*(135*Z12^4*(46956495 - 60256512*z3^2 + 3928320*z3^3 - 
           23296896*z3z5 - 2224800*z4 + 127331280*z5 - 
           288*z3*(304280 + 55323*z4 + 438105*z5) - 77378400*z6 + 
           358659252*z7 - 144848088*z8 - 40948000*z9) - 
         432*Z11*Z12^3*(197025360 + 29507400*z3^2 + 5803200*z3^3 - 
           62176896*z3z5 + 13346100*z4 + 30*z3*(5649259 + 619020*z4 - 
             1643940*z5) + 162674220*z5 + 135486900*z6 - 97295925*z7 + 
           440685792*z8 + 263186600*z9) + 24*Z11^3*Z12*(3821739855 + 
           1566993360*z3^2 + 462556800*z3^3 + 287235072*z3z5 + 676132560*z4 + 
           6081213000*z5 + 60*z3*(65543431 + 4838196*z4 + 20020260*z5) + 
           316511400*z6 + 4240242090*z7 + 2722046256*z8 + 10178721200*z9) + 
         18*Z11^2*Z12^2*(942898305 + 3401089920*z3^2 + 1649491200*z3^3 + 
           3636337536*z3z5 + 2463568560*z4 - 2160*z3*(293723 + 274058*z4 - 
             6857050*z5) + 1366366320*z5 + 2319832800*z6 + 7636694580*z7 - 
           11547223272*z8 + 34555880800*z9) - Z11^4*(526855400635 + 
           435608720640*z3^2 + 210224851200*z3^3 + 589971434112*z3z5 - 
           416820144960*z4 - 1440*z3*(-718545141 + 26312783*z4 - 
             815430675*z5) + 2077555960080*z5 - 1294812828000*z6 + 
           4217824034100*z7 - 3376176463224*z8 + 4254475999200*z9)))/6075)) + 
  T200*((-256*T300^2*(3*Z12*(1686159 + 272448*z3^2 + 80640*z3^3 + 576990*z4 + 
         18*z3*(29359 + 16560*z4 - 47520*z5) - 262008*z5 + 728640*z6 + 
         3148164*z7 + 1190560*z9) + Z11*(7339563 + 5342976*z3^2 + 
         2638080*z3^3 + 14432256*z3z5 - 25670466*z4 + 83143944*z5 + 
         54*z3*(941125 + 284944*z4 + 133440*z5) - 21833280*z6 + 90742212*z7 - 
         34877952*z8 + 38948320*z9)))/45 - 
    (8*T102^2*(3*Z12*(-370077045 + 148455360*z3^2 + 63820800*z3^3 + 
         51072768*z3z5 + 147330360*z4 - 258612480*z5 + 
         1080*z3*(-73143 + 6036*z4 + 829520*z5) + 247932000*z6 - 
         183775320*z7 - 116757936*z8 + 1701872000*z9) + 
       5*Z11*(5720727501 + 3337614144*z3^2 + 1725696000*z3^3 + 
         4772908800*z3z5 - 3799567656*z4 - 72*z3*(-143782247 + 968724*z4 - 
           121944960*z5) + 19302136704*z5 - 11770057440*z6 + 36725074920*z7 - 
         27690899760*z8 + 35409283840*z9)))/2025 + 
    (2*T202*(81*Z12^3*(91692925 - 64813440*z3^2 + 4320000*z3^3 + 
         12161664*z3z5 - 2199780*z4 + 239795240*z5 - 
         20*z3*(678497 + 1283220*z4 + 1878120*z5) + 12036600*z6 + 
         275486980*z7 - 86561928*z8 + 2090400*z9) + 
       9*Z11^2*Z12*(-4843027455 - 1281480960*z3^2 + 28396800*z3^3 + 
         242372736*z3z5 - 187504380*z4 - 60*z3*(97141165 + 15630564*z4 - 
           104668440*z5) + 16719000*z5 - 3312622200*z6 + 1871143740*z7 - 
         4123065672*z8 + 768015200*z9) - 36*Z11*Z12^2*
        (1209237975 + 419257440*z3^2 + 166420800*z3^3 + 169625664*z3z5 + 
         172018485*z4 - 255785850*z5 + 45*z3*(18390853 + 2545092*z4 + 
           31113240*z5) + 1207318050*z6 - 739557945*z7 + 1165923072*z8 + 
         4396914200*z9) + 2*Z11^3*(114206953765 + 92935653120*z3^2 + 
         39812112000*z3^3 + 102820741632*z3z5 - 66324769830*z4 - 
         90*z3*(-2401874109 + 53470844*z4 - 2426100600*z5) + 
         391561114860*z5 - 193048285500*z6 + 731079743310*z7 - 
         542350917864*z8 + 818306561200*z9)))/18225 + 
    T300*((16*T202*(366026995 + 1368866160*z3^2 + 254304000*z3^3 + 
         412921152*z3z5 - 2777268240*z4 + 6814280880*z5 - 
         180*z3*(-23758401 + 3055384*z4 + 179760*z5) - 3117187800*z6 + 
         11827185840*z7 - 2818790604*z8 + 3754516000*z9))/675 + 
      (-108*Z11*Z12^3*(787671825 + 598944960*z3^2 + 29952000*z3^3 + 
          586123776*z3z5 - 111296160*z4 - 1440*z3*(-5923 + 118752*z4 - 
            886680*z5) + 758018880*z5 + 61135200*z6 + 336774960*z7 - 
          1403129952*z8 + 277702400*z9) - 81*Z12^4*(353778225 - 
          59466240*z3^2 + 9216000*z3^3 - 643479552*z3z5 - 114683040*z4 - 
          24030720*z5 - 4320*z3*(44949 + 17924*z4 + 179160*z5) + 
          16401600*z6 + 781200*z7 + 1661762304*z8 + 300569600*z9) - 
        12*Z11^3*Z12*(-13080926655 + 1082733120*z3^2 + 406886400*z3^3 - 
          235519488*z3z5 - 361994400*z4 - 1440*z3*(5498527 + 2412072*z4 - 
            11927160*z5) + 804185280*z5 - 1798236000*z6 - 6982730640*z7 - 
          1071136224*z8 + 8532870400*z9) + 54*Z11^2*Z12^2*
         (6701146175 - 197412480*z3^2 + 389836800*z3^3 + 746993664*z3z5 + 
          632869920*z4 + 177194880*z5 + 1440*z3*(1072001 + 271076*z4 + 
            3369000*z5) + 1782115200*z6 + 1496007600*z7 + 115126272*z8 + 
          10022976000*z9) - Z11^4*(631187544465 + 411662304000*z3^2 + 
          167001292800*z3^3 + 405660358656*z3z5 - 266519475360*z4 - 
          4320*z3*(-227037847 + 7076308*z4 - 203791080*z5) + 
          1665468645120*z5 - 765435441600*z6 + 2990699496720*z7 - 
          2137683405312*z8 + 3451896371200*z9))/12150) + 
    T102*((16*T202*(6902895015 + 3639390120*z3^2 + 1467619200*z3^3 + 
         4684192416*z3z5 - 3241017900*z4 - 3600*z3*(-2936767 + 51066*z4 - 
           1306098*z5) + 18191580480*z5 - 8182448100*z6 + 29910725280*z7 - 
         23788308582*z8 + 25354627600*z9))/2025 - 
      (16*T300*(6*Z12*(385905855 - 253906320*z3^2 + 85478400*z3^3 + 
           101440512*z3z5 + 161340480*z4 + 830472000*z5 + 
           120*z3*(3809869 + 396822*z4 + 1045920*z5) - 338539800*z6 + 
           2227484340*z7 - 763023024*z8 + 1396662400*z9) + 
         Z11*(33477691465 + 22945488480*z3^2 + 7126963200*z3^3 + 
           21446581248*z3z5 - 19080697680*z4 + 103548700800*z5 + 
           720*z3*(75330373 + 2458778*z4 + 25014840*z5) - 41292860400*z6 + 
           163699648200*z7 - 94286107296*z8 + 114671088000*z9)))/675 + 
      (-27*Z12^4*(-448079595 + 1150464960*z3^2 + 44467200*z3^3 - 
          345503232*z3z5 + 39493440*z4 - 1911525120*z5 + 
          1440*z3*(805211 + 225864*z4 + 211620*z5) - 7308000*z6 - 
          2383007040*z7 + 830520864*z8 + 2258019200*z9) - 
        108*Z11*Z12^3*(1685510145 + 23967360*z3^2 + 188236800*z3^3 + 
          111849984*z3z5 + 6665760*z4 + 2293792320*z5 + 
          480*z3*(3694579 + 514368*z4 + 2468700*z5) - 37166400*z6 + 
          2251572000*z7 + 264611232*z8 + 5667632000*z9) + 
        54*Z11^2*Z12^2*(208427105 + 5159933760*z3^2 + 760550400*z3^3 + 
          309754368*z3z5 + 2514283200*z4 - 2400*z3*(-447463 + 530184*z4 - 
            3687756*z5) - 8180922240*z5 + 9750453600*z6 - 11135053440*z7 + 
          5588914464*z8 + 15313904000*z9) + 12*Z11^3*Z12*
         (17643644175 + 9339866880*z3^2 + 574848000*z3^3 - 2871230976*z3z5 + 
          3946174560*z4 + 480*z3*(51631075 + 3402336*z4 - 5342460*z5) + 
          3780813120*z5 + 26229264000*z6 - 28312247520*z7 + 45154880352*z8 + 
          15765558400*z9) - Z11^4*(987262807015 + 1140164089920*z3^2 + 
          528359500800*z3^3 + 1480485330432*z3z5 - 1097213993280*z4 - 
          1440*z3*(-1724551901 + 90107624*z4 - 2150728140*z5) + 
          5472878515200*z5 - 3416945536800*z6 + 10918945460160*z7 - 
          8491558709664*z8 + 10639160899200*z9))/72900))}


==> anc/rge/even/Y1_rge_1_6.m <==
{24*T011 + 2*Y1*(3*Z11 + Z12), -120*T111 - 60*T002*Y1 - 60*T200*Y1 - 
  80*T011*Z11 - 10*Y1*(Z11^2 + Z12^2), -1176*T211 + 3024*T102*Y1 + 
  3888*T300*Y1 + 36*T200*Y1*(33*Z11 - 13*Z12) + 96*T111*(40*Z11 - 3*Z12) + 
  (3*Y1*(93*Z11^3 + 29*Z11^2*Z12 + 87*Z11*Z12^2 + 47*Z12^3))/2 + 
  T002*(4104*T011 + 18*Y1*(115*Z11 + Z12)) + 
  T011*(2064*T200 + 2*(715*Z11^2 + 66*Z11*Z12 + 3*Z12^2)), 
 -144*T200^2*Y1*(-119 + 100*z3) - 12*T002^2*Y1*(5113 + 624*z3 + 1008*z4) + 
  T202*Y1*(82076/3 + 7040*z3 + 6144*z4) - 
  32*T300*Y1*(Z12*(753 - 792*z3) + Z11*(2899 + 504*z3 + 576*z4)) + 
  T211*(8*Z12*(577 - 208*z3 + 48*z4) + (8*Z11*(13337 + 3984*z3 + 3024*z4))/
     3) + T102*(8*Y1*Z12*(61 + 624*z3 + 144*z4) - 
    (8*Y1*Z11*(40489 + 4944*z3 + 7920*z4))/3) + 
  T111*(4*Z11*Z12*(-1135 + 992*z3 + 48*z4) + 
    2*Z12^2*(2845 + 3552*z3 + 1008*z4) - 
    (2*Z11^2*(111857 + 11616*z3 + 21168*z4))/3) - 
  (Y1*(-108*Z11*Z12^3*(-2689 + 192*z3 - 432*z4) + 
     162*Z11^2*Z12^2*(1149 + 160*z3 + 240*z4) + 
     27*Z12^4*(237 + 800*z3 + 240*z4) + 12*Z11^3*Z12*
      (1873 + 2496*z3 + 432*z4) + Z11^4*(164591 + 23904*z3 + 31824*z4)))/
   108 + T200*(24*T111*(-515 + 912*z3) - 
    (2*Y1*(9*Z12^2*(-1547 + 528*z3 - 144*z4) - 
       6*Z11*Z12*(59 + 912*z3 + 144*z4) + Z11^2*(36005 + 1296*z3 + 6768*z4)))/
     3) + T002*(-192*T111*(695 + 78*z3 + 126*z4) - 
    (16*T200*Y1*(14227 + 2784*z3 + 3384*z4))/3 - 
    32*T011*(6*Z12*(25 - 12*z3) + Z11*(5263 + 552*z3 + 1008*z4)) - 
    (8*Y1*(18*Z12^2*(263 + 42*z3 + 72*z4) + 3*Z11*Z12*
        (1411 - 24*z3 + 144*z4) + Z11^2*(50806 + 4980*z3 + 9648*z4)))/9) + 
  T011*(-48*T102*(2033 + 456*z3 + 504*z4) - 
    64*T300*(2455 + 1452*z3 + 756*z4) + T200*(8*Z12*(-655 + 416*z3 + 48*z4) - 
      (8*Z11*(40121 + 8160*z3 + 9072*z4))/3) - 
    (2*(9*Z11^2*Z12*(1321 + 224*z3 + 48*z4) + 
       27*Z12^3*(1457 + 864*z3 + 432*z4) + 9*Z11*Z12^2*
        (5149 - 1056*z3 + 1008*z4) + Z11^3*(277895 + 20256*z3 + 51408*z4)))/
     27), 
 T300*(-16*Y1*(Z11^2*(-142725 - 63619*z3 + 17078*z3^2 - 31323*z4 - 776*z5 - 
        71725*z6) - 3*Z12^2*(2615 - 4119*z3 + 606*z3^2 - 4815*z4 + 792*z5 - 
        825*z6) + 6*Z11*Z12*(-4990 + 7403*z3 + 202*z3^2 - 1821*z4 + 1000*z5 - 
        275*z6)) - 16*T111*(-159877 + 28608*z3 + 24816*z3^2 - 36144*z4 + 
      20544*z5 - 83400*z6)) + 
  T002^2*(-4*Y1*(9*Z12*(-2409 + 1060*z3 - 732*z4 + 896*z5) + 
      Z11*(-875891 - 394500*z3 + 95520*z3^2 - 192708*z4 + 4224*z5 - 
        438000*z6)) - 48*T011*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 
      384*z5 - 43800*z6)) + 
  (2*T202*Y1*(Z11*(-2148569 - 1267536*z3 + 275616*z3^2 - 477504*z4 - 
       11712*z5 - 1177200*z6) + Z12*(-46889 + 171216*z3 + 6816*z3^2 - 
       65088*z4 + 66240*z5 + 22800*z6)))/3 + 
  (2*T211*(Z11^2*(-4214461 - 2851560*z3 + 514848*z3^2 - 834480*z4 - 
       211776*z5 - 2353200*z6) + 12*Z11*Z12*(-19147 + 16068*z3 + 912*z3^2 - 
       13968*z4 + 12384*z5 - 600*z6) + 3*Z12^2*(-37861 + 170760*z3 - 
       12576*z3^2 + 20304*z4 + 58944*z5 + 49200*z6)))/9 + 
  T200^2*Y1*(3*Z12*(37043 - 34288*z3 - 640*z3^2 + 48480*z4 + 3328*z5 + 
      8000*z6) + Z11*(87435 + 409744*z3 - 13952*z3^2 - 12192*z4 + 99584*z5 + 
      174400*z6)) + 
  (T111*(9*Z11*Z12^2*(-153209 - 1310880*z3 + 77952*z3^2 + 111888*z4 - 
       357888*z5 - 283200*z6) + 9*Z11^2*Z12*(524917 - 472608*z3 + 
       13056*z3^2 + 194544*z4 - 95232*z5 - 76800*z6) + 
     27*Z12^3*(119465 - 36384*z3 - 10752*z3^2 + 6192*z4 + 47616*z5 + 
       48000*z6) + Z11^3*(72740129 + 32621856*z3 - 7792512*z3^2 + 
       16188912*z4 + 15360*z5 + 35716800*z6)))/54 - 
  (Y1*(Z11^5*(-8237181 - 4183168*z3 + 833984*z3^2 - 1657200*z4 + 77440*z5 - 
       4074400*z6) + 6*Z11^3*Z12^2*(-1690015 - 932928*z3 + 158016*z3^2 - 
       352656*z4 - 54144*z5 - 895200*z6) + 54*Z11^2*Z12^3*
      (-334509 - 121280*z3 + 41408*z3^2 - 83376*z4 + 22912*z5 - 157600*z6) + 
     81*Z11*Z12^4*(-108249 - 33536*z3 + 9920*z3^2 - 23856*z4 - 4480*z5 - 
       52000*z6) + 27*Z12^5*(-15293 - 39808*z3 + 3008*z3^2 - 4464*z4 - 
       7552*z5 - 23200*z6) + 3*Z11^4*Z12*(-829952*z3 + 31424*z3^2 + 
       53328*z4 - 5*(147805 + 896*z5 + 64160*z6))))/432 + 
  T102*(-72*T111*(-26425 - 14008*z3 + 3184*z3^2 - 7536*z4 + 10752*z5 - 
      14600*z6) - (Y1*(Z11^2*(-17908691 - 7913136*z3 + 1982880*z3^2 - 
         3924000*z4 + 81024*z5 - 8910000*z6) + 
       3*Z12^2*(66503 + 49392*z3 - 63264*z3^2 + 121248*z4 - 171648*z5 + 
         34800*z6) + 2*Z11*Z12*(-297979 + 608400*z3 - 18912*z3^2 - 
         110304*z4 + 192384*z5 + 128400*z6)))/6) + 
  T200*(-8*T111*(Z11*(-350453 - 82456*z3 + 38688*z3^2 - 75384*z4 + 9568*z5 - 
        181200*z6) + 3*Z12*(-5605 - 20312*z3 + 480*z3^2 - 1368*z4 - 
        10912*z5 - 6000*z6)) - 24*T102*Y1*(-76421 - 57468*z3 + 3744*z3^2 - 
      2304*z4 - 25536*z5 - 46800*z6) + 
    (8*T211*(-65129 + 46656*z3 + 960*z3^2 - 11160*z4 + 60288*z5 - 12000*z6))/
     3 - 96*T300*Y1*(3843 - 11224*z3 + 128*z3^2 + 7008*z4 - 1088*z5 - 
      1600*z6) + (Y1*(9*Z11*Z12^2*(-362923 + 86688*z3 + 33312*z3^2 - 
         74160*z4 + 37056*z5 - 92400*z6) + 9*Z11^2*Z12*(-64833 - 99456*z3 + 
         7712*z3^2 + 4752*z4 - 40128*z5 - 60400*z6) + 
       27*Z12^3*(1899 - 11072*z3 + 3104*z3^2 + 1296*z4 + 6976*z5 - 2800*z6) + 
       Z11^3*(7335603 + 2731552*z3 - 835232*z3^2 + 1759728*z4 - 69568*z5 + 
         3636400*z6)))/18) + 
  T002*(-4*T300*Y1*(-1898875 - 1108320*z3 + 271584*z3^2 - 374400*z4 - 
      52224*z5 - 1126800*z6) + (16*T211*(-246151 - 146916*z3 + 28656*z3^2 - 
       45036*z4 - 22944*z5 - 131400*z6))/3 - 
    96*T102*Y1*(-50678 - 26445*z3 + 5970*z3^2 - 10809*z4 - 1248*z5 - 
      27375*z6) + T200*((16*Y1*(Z11 - 3*Z12)*(208901 + 111660*z3 - 
         26952*z3^2 + 44982*z4 + 7836*z5 + 120900*z6))/3 + 
      Y1*(Z11 + Z12)*(9290378/3 + 1633824*z3 - 411712*z3^2 + 775968*z4 + 
        5184*z5 + 1762400*z6)) + 
    T011*(-4*Z12^2*(16123 + 5112*z3 - 7992*z4 + 36768*z5) - 
      (8*Z11*Z12*(-79993 + 21816*z3 - 23544*z4 + 52512*z5))/3 + 
      (64*T200*(212815 + 130536*z3 - 28656*z3^2 + 50274*z4 + 1992*z5 + 
         131400*z6))/3 + Z11^2*(42836132/9 + 2060832*z3 - 509440*z3^2 + 
        1071072*z4 - (397696*z5)/3 + 2336000*z6)) + 
    T111*(2*Z12*(123589 - 99936*z3 + 27216*z4 + 43392*z5) + 
      Z11*(21783466/3 + 3206976*z3 - 764160*z3^2 + 1485792*z4 + 233728*z5 + 
        3504000*z6)) + Y1*((Z11 - 3*Z12)^3*(1454221/108 + (55925*z3)/9 - 
        1412*z3^2 + (8783*z4)/3 + (4664*z5)/9 + 7150*z6) + 
      (Z11 - 3*Z12)^2*(Z11 + Z12)*(1110082/9 + 54795*z3 - (41396*z3^2)/3 + 
        28207*z4 - 648*z5 + (188950*z6)/3) + (Z11 - 3*Z12)*(Z11 + Z12)^2*
       (1415295/4 + 151527*z3 - 36396*z3^2 + 76599*z4 - 3240*z5 + 
        171450*z6) + (Z11 + Z12)^3*(174513*z3 - 40356*z3^2 + 
        9*(44591 + 9605*z4 - 424*z5 + 21550*z6)))) + 
  T011*((8*T202*(-421415 - 275832*z3 + 57312*z3^2 - 70848*z4 - 97152*z5 - 
       262800*z6))/3 + (4*T200^2*(49031 + 511920*z3 + 1920*z3^2 + 98208*z4 - 
       515328*z5 - 24000*z6))/3 + 
    T102*(2*Z12*(76783 - 41760*z3 + 36720*z4 - 26880*z5) + 
      Z11*(18672574/3 + 3364032*z3 - 764160*z3^2 + 1337760*z4 + 358912*z5 + 
        3504000*z6)) + T300*(4*Z12*(203839 - 195456*z3 - 15744*z3^2 + 
        60912*z4 + 103680*z5 + 110400*z6) + 
      Z11*(28172444/3 + 7063808*z3 - 1243136*z3^2 + 1464384*z4 + 2659328*z5 + 
        5862400*z6)) + (-18*Z11^2*Z12^2*(-1493407 - 166272*z3 + 156480*z3^2 - 
        441936*z4 + 589440*z5 - 703200*z6) - 24*Z11^3*Z12*
       (-684023 + 129264*z3 + 9024*z3^2 - 65232*z4 + 149760*z5 - 69600*z6) - 
      243*Z12^4*(-11913 - 33664*z3 + 1728*z3^2 - 3696*z4 + 9856*z5 - 
        7200*z6) - 3456*Z11*Z12^3*(-8173 - 6153*z3 + 1344*z3^2 - 1746*z4 - 
        2352*z5 - 6000*z6) + Z11^4*(101558255 + 35664000*z3 - 10211136*z3^2 + 
        22761360*z4 - 5402496*z5 + 46898400*z6))/324 + 
    (4*T200*(Z12^2*(-274493 - 20496*z3 + 26688*z3^2 + 13608*z4 - 263136*z5 - 
         160800*z6) + 3*Z11*Z12*(-27383 - 15328*z3 + 2880*z3^2 + 7392*z4 - 
         58688*z5 - 21600*z6) - 8*Z11^2*(-152630*z3 + 33312*z3^2 - 58887*z4 - 
         5*(52783 + 2660*z5 + 30360*z6))))/3), 
 (-72*T200^3*Y1*(-413499 + 42304*z3^2 - 158808*z4 - 24*z3*(139 + 6016*z4) + 
     372096*z5 - 70400*z6 + 141752*z7))/5 - 
  (576*T300^2*Y1*(1836200 + 100660*z3^2 - 94608*z3z5 - 500040*z4 + 
     20*z3*(54581 + 28842*z4 - 29880*z5) + 1376600*z5 + 667150*z6 - 
     898070*z7 + 1355391*z8))/25 - 
  (18*T102^2*Y1*(21351863 + 3895200*z3^2 - 2125440*z3z5 + 691680*z4 + 
     32*z3*(686731 + 76086*z4 - 423720*z5) + 8979136*z5 + 15873840*z6 - 
     10021968*z7 + 30449880*z8))/5 - 
  (36*T002^3*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
     400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
     32322160*z7 + 74565072*z8))/25 - 
  (Y1*(1296*Z11*Z12^5*(2335865 + 506460*z3^2 - 256608*z3z5 + 190350*z4 + 
       60*z3*(39607 + 6918*z4 - 27900*z5) + 706710*z5 + 2104050*z6 - 
       1514175*z7 + 3676266*z8) + 81*Z12^6*(2008785 + 913760*z3^2 - 
       559872*z3z5 - 116880*z4 + 320*z3*(19436 + 447*z4 - 10890*z5) + 
       5374160*z5 + 4101200*z6 - 2426600*z7 + 8020944*z8) + 
     48*Z11^5*Z12*(16148945 + 7281140*z3^2 - 1951776*z3z5 - 10396230*z4 + 
       20*z3*(2032111 + 93990*z4 - 598140*z5) + 26660210*z5 + 31859750*z6 - 
       23699765*z7 + 27961902*z8) + 144*Z11^3*Z12^3*
      (81338995 + 18105480*z3^2 - 7449408*z3z5 + 12642660*z4 + 
       360*z3*(194223 + 26494*z4 - 149100*z5) + 1720020*z5 + 58175100*z6 - 
       47135490*z7 + 106723116*z8) + 81*Z11^2*Z12^4*
      (106162775 + 22913440*z3^2 - 10388736*z3z5 + 18583440*z4 + 
       960*z3*(92890 + 11627*z4 - 77730*z5) + 22406320*z5 + 80887600*z6 - 
       63887320*z7 + 148833072*z8) + 3*Z11^4*Z12^2*
      (1705904845 + 397667040*z3^2 - 187930368*z3z5 + 35365680*z4 + 
       2880*z3*(720620 + 75187*z4 - 421890*z5) + 825807120*z5 + 
       1718336400*z6 - 1216671240*z7 + 2692363536*z8) + 
     Z11^6*(3929258305 + 923777120*z3^2 - 395373312*z3z5 + 298957680*z4 + 
       320*z3*(12949450 + 1473663*z4 - 8467290*z5) + 1123347280*z5 + 
       3462146000*z6 - 2628330280*z7 + 5664271824*z8)))/16200 + 
  (T202*Y1*(-10*Z11*Z12*(-38525791 + 10163712*z3^2 - 1990656*z3z5 - 
       46268208*z4 + 96*z3*(722347 + 63672*z4 - 100080*z5) + 77710656*z5 + 
       12898560*z6 - 1504416*z7 + 28518912*z8) - 
     Z12^2*(31931335 + 46337280*z3^2 - 17915904*z3z5 + 198264240*z4 + 
       480*z3*(776803 + 230688*z4 - 470160*z5) - 212925120*z5 + 
       151238400*z6 - 231668640*z7 + 256670208*z8) + 
     Z11^2*(7122584645 + 1865747200*z3^2 - 784152576*z3z5 + 904795920*z4 + 
       1440*z3*(5450203 + 754128*z4 - 3970000*z5) + 1907522240*z5 + 
       6207270400*z6 - 4979898080*z7 + 11234074752*z8)))/150 + 
  (T211*(3*Z11^2*Z12*(644747645 + 178963200*z3^2 + 9455616*z3z5 + 
       586165680*z4 - 2880*z3*(74047 + 21772*z4 - 27360*z5) - 1092742080*z5 - 
       90374400*z6 + 8163840*z7 - 135464832*z8) - 
     27*Z12^3*(-46448195 + 34520320*z3^2 + 2156544*z3z5 - 6150480*z4 - 
       320*z3*(23543 + 1500*z4 - 41760*z5) - 33840320*z5 - 14470400*z6 - 
       46658560*z7 - 30895488*z8) - 27*Z11*Z12^2*(5136005 + 80171520*z3^2 - 
       10119168*z3z5 + 3530160*z4 + 320*z3*(637199 + 91164*z4 - 237600*z5) + 
       59936960*z5 - 18835200*z6 + 45226880*z7 + 144971136*z8) + 
     Z11^3*(28061461375 + 8887060480*z3^2 - 3139762176*z3z5 + 2204367120*z4 + 
       320*z3*(106329197 + 12724260*z4 - 69461280*z5) + 8919480640*z5 + 
       23633478400*z6 - 17809036160*z7 + 44981453952*z8)))/1350 + 
  T200^2*((-24*T111*(-1518163 + 6119808*z3^2 - 243216*z4 + 
       48*z3*(-283 + 6192*z4) - 7845888*z5 + 2964480*z6 - 9805200*z7))/5 + 
    (4*Y1*Z11*Z12*(7086485 + 2227520*z3^2 + 186624*z3z5 - 26321280*z4 - 
        80*z3*(17363 + 6324*z4 - 75240*z5) + 13214720*z5 - 5622400*z6 + 
        7526320*z7 - 2673648*z8) + 6*Y1*Z12^2*(9458535 + 523520*z3^2 - 
        248832*z3z5 - 37680*z4 + 320*z3*(9175 + 7797*z4 - 1710*z5) - 
        10443520*z5 + 3797600*z6 - 2216960*z7 + 3564864*z8) - 
      2*Y1*Z11^2*(124498995 + 38818560*z3^2 - 18994176*z3z5 - 11149680*z4 + 
        320*z3*(685433 + 89241*z4 - 388710*z5) + 115493120*z5 + 
        157644000*z6 - 108224640*z7 + 272117952*z8))/25) + 
  T300*((-32*T211*(-15158335 + 6115040*z3^2 + 1959552*z3z5 - 7513740*z4 - 
       40*z3*(283387 + 63336*z4 - 325080*z5) - 16259320*z5 - 14102200*z6 - 
       8831260*z7 - 28073304*z8))/25 + 
    (16*Y1*(45*Z12^3*(-556747 + 34380*z3^2 + 7776*z3z5 + 9702*z4 - 
         87084*z3*z4 - 51222*z5 + 864*z3*(59 + 25*z5) - 96840*z6 + 
         119607*z7 - 111402*z8) + 15*Z11^2*Z12*(-2397149 + 219724*z3^2 - 
         7776*z3z5 - 1998210*z4 + 2047858*z5 + 4*z3*(1008628 + 71409*z4 + 
           16920*z5) + 571600*z6 + 52955*z7 + 111402*z8) + 
       3*Z11*Z12^2*(-4882835 + 478860*z3^2 - 373248*z3z5 + 8443170*z4 + 
         180*z3*(93858 + 13807*z4 - 28680*z5) - 4370610*z5 + 3905700*z6 - 
         5600055*z7 + 5347296*z8) - Z11^3*(213387565 + 54064340*z3^2 - 
         22545216*z3z5 + 34556310*z4 + 20*z3*(10322050 + 1499493*z4 - 
           8361720*z5) + 54521050*z5 + 175662500*z6 - 144239365*z7 + 
         322991532*z8)))/75 - 
    (4*T111*(3*Z12*(34239495 + 5777280*z3^2 - 2861568*z3z5 - 8926800*z4 + 
         160*z3*(100823 + 11484*z4 - 138240*z5) + 99132480*z5 + 1406400*z6 - 
         8513760*z7 + 40995936*z8) + 5*Z11*(287458355 + 34802560*z3^2 - 
         29237760*z3z5 + 50479920*z4 + 32*z3*(5391641 + 1592124*z4 - 
           6480000*z5) + 128836672*z5 + 205992640*z6 - 156976352*z7 + 
         418871520*z8)))/25) + 
  T002^2*((-36*T111*(106394455 + 23751680*z3^2 - 10409472*z3z5 + 
       11884320*z4 + 400*z3*(254395 + 33120*z4 - 183744*z5) + 27039680*z5 + 
       83225600*z6 - 64644320*z7 + 149130144*z8))/25 - 
    (32*T200*Y1*(100402505 + 26548320*z3^2 - 12140928*z3z5 + 7966830*z4 + 
       10*z3*(11340461 + 1593720*z4 - 8448480*z5) + 41436700*z5 + 
       92346600*z6 - 68823960*z7 + 173935656*z8))/25 - 
    (48*T011*(20*Z12*(170183 + 4224*z3^2 + z3*(2316 - 14328*z4) + 79848*z4 - 
         161952*z5 + 64740*z6 - 65988*z7) + Z11*(152596015 + 35712000*z3^2 - 
         15614208*z3z5 + 19229040*z4 + 480*z3*(308944 + 40803*z4 - 
           229680*z5) + 37209600*z5 + 126133200*z6 - 98286240*z7 + 
         223695216*z8)))/25 - 
    (2*Y1*(12*Z11*Z12*(22344435 + 1326960*z3^2 - 549504*z3z5 + 6222840*z4 - 
         10908760*z5 - 40*z3*(-219499 + 23688*z4 + 68400*z5) + 11417400*z6 - 
         8615100*z7 + 7872408*z8) + 9*Z12^2*(13511865 + 698400*z3^2 - 
         1513728*z3z5 - 1128000*z4 + 160*z3*(98215 + 4914*z4 - 41400*z5) + 
         8047760*z5 + 9932400*z6 - 1499880*z7 + 21686256*z8) + 
       5*Z11^2*(948366077 + 215921568*z3^2 - 95033088*z3z5 + 122869632*z4 + 
         32*z3*(28321999 + 3645414*z4 - 20863800*z5) + 212881168*z5 + 
         774482160*z6 - 600148968*z7 + 1361480976*z8)))/75) + 
  T102*((-192*T300*Y1*(25185520 + 3931340*z3^2 - 2328912*z3z5 - 1364505*z4 + 
       10*z3*(2070959 + 391032*z4 - 1460160*z5) + 15295740*z5 + 16539350*z6 - 
       11767300*z7 + 33364899*z8))/25 + 
    (4*T211*(70830643 + 12435456*z3^2 - 8584704*z3z5 + 3978144*z4 + 
       192*z3*(705715 + 25992*z4 - 308340*z5) + 1713888*z5 + 85847520*z6 - 
       33829584*z7 + 122987808*z8))/15 - 
    (16*T111*(3*Z12*(11005075 + 12888720*z3^2 - 979776*z3z5 + 5056380*z4 + 
         60*z3*(184229 + 20412*z4 - 125280*z5) + 10531440*z5 - 3760200*z6 + 
         7273620*z7 + 14036652*z8) + 2*Z11*(436606285 + 99225000*z3^2 - 
         47332512*z3z5 + 60145830*z4 + 30*z3*(14677645 + 2200572*z4 - 
           11149920*z5) + 90448200*z5 + 396366300*z6 - 346453110*z7 + 
         678103974*z8)))/75 - 
    (Y1*(9*Z12^3*(173621815 + 4393920*z3^2 - 11570688*z3z5 + 26865360*z4 + 
         4320*z3*(14687 + 7406*z4 - 17680*z5) + 46342560*z5 + 82286400*z6 - 
         64016400*z7 + 165766176*z8) - 3*Z11^2*Z12*(-555376915 + 
         2525760*z3^2 - 16049664*z3z5 - 313002000*z4 + 
         1440*z3*(267271 + 68398*z4 - 85200*z5) + 663924960*z5 - 
         76593600*z6 + 135063120*z7 + 229933728*z8) + 
       3*Z11*Z12^2*(208061885 - 46294080*z3^2 - 21648384*z3z5 - 
         376304400*z4 - 480*z3*(-29513 + 180270*z4 - 301680*z5) + 
         858605280*z5 + 142089600*z6 + 235074960*z7 + 310143168*z8) + 
       5*Z11^3*(6239914957 + 1445344448*z3^2 - 628051968*z3z5 + 
         849622512*z4 + 32*z3*(185136991 + 24473646*z4 - 139425840*z5) + 
         1380051936*z5 + 5056770560*z6 - 3971947120*z7 + 8997716736*z8)))/
     450) + 
  T200*((-4*T211*(Z11*(-352456435 + 59032640*z3^2 + 36205056*z3z5 - 
         10975680*z4 - 640*z3*(430582 + 43581*z4 - 385830*z5) - 
         154030720*z5 - 429272800*z6 + 303189200*z7 - 518687712*z8) + 
       Z12*(-58861535 + 17628480*z3^2 + 2115072*z3z5 + 19725120*z4 - 
         2880*z3*(25823 + 458*z4 - 5580*z5) - 7063680*z5 - 4024800*z6 - 
         18672240*z7 - 30301344*z8)))/75 + 
    (2*T202*Y1*(22124477 + 9983104*z3^2 - 3691008*z3z5 - 16520256*z4 + 
       39731648*z5 - 96*z3*(-409385 + 6768*z4 + 197520*z5) + 28010560*z6 - 
       12173504*z7 + 52878816*z8))/5 - 
    (96*T300*Y1*(Z12*(2470315 - 341120*z3^2 - 62208*z3z5 + 2588280*z4 + 
         40*z3*(30349 + 8400*z4 - 10080*z5) - 3640160*z5 + 1237600*z6 - 
         809680*z7 + 891216*z8) + Z11*(9912305 + 3009280*z3^2 - 
         1181952*z3z5 - 5953560*z4 + 120*z3*(113525 + 17136*z4 - 56160*z5) + 
         8676000*z5 + 9215200*z6 - 5655440*z7 + 16933104*z8)))/25 - 
    (T102*Y1*(3*Z12*(-2497565 + 578560*z3^2 - 663552*z3z5 + 94064880*z4 + 
         160*z3*(33263 + 79056*z4 - 240480*z5) - 148164800*z5 + 22220800*z6 - 
         44773760*z7 + 9506304*z8) + Z11*(4086247555 + 907742720*z3^2 - 
         451713024*z3z5 + 11117040*z4 + 160*z3*(26692279 + 3677328*z4 - 
           18586080*z5) + 2213637440*z5 + 3437446400*z6 - 2396118400*z7 + 
         6471416448*z8)))/25 + 
    (Y1*(108*Z11*Z12^3*(2340475 + 1515520*z3^2 - 186624*z3z5 + 572640*z4 - 
         2282880*z5 - 480*z3*(1865 + 2186*z4 + 4560*z5) - 413600*z6 - 
         364160*z7 + 2673648*z8) + 27*Z12^4*(14869685 + 1095680*z3^2 - 
         497664*z3z5 - 723840*z4 + 480*z3*(12835 + 10808*z4 - 5280*z5) - 
         9615520*z5 + 4328000*z6 - 5361680*z7 + 7129728*z8) + 
       4*Z11^3*Z12*(-61997135 + 34570240*z3^2 - 16111872*z3z5 - 43278240*z4 + 
         160*z3*(1056427 + 185538*z4 - 738000*z5) + 339524800*z5 + 
         148952800*z6 - 110633440*z7 + 230824944*z8) + 
       6*Z11^2*Z12^2*(375556255 + 63091200*z3^2 - 19035648*z3z5 + 
         138513600*z4 + 480*z3*(-46471 + 49548*z4 - 410400*z5) - 
         74159520*z5 + 132585600*z6 - 184617360*z7 + 272712096*z8) - 
       Z11^4*(6310772185 + 1407887360*z3^2 - 627305472*z3z5 + 1039407360*z4 + 
         1440*z3*(3822141 + 542384*z4 - 3112800*z5) + 1073278560*z5 + 
         4839550400*z6 - 3831644560*z7 + 8987022144*z8)))/900 + 
    (T111*(3*Z12^2*(239177795 - 199417920*z3^2 - 12939264*z3z5 - 
         21499920*z4 + 240*z3*(209215 + 45048*z4 - 395280*z5) + 
         293547840*z5 + 58476000*z6 + 68141040*z7 + 185372928*z8) - 
       2*Z11*Z12*(41824555 + 271558080*z3^2 - 16920576*z3z5 + 4379760*z4 + 
         240*z3*(2028847 + 59160*z4 - 602640*z5) - 105700800*z5 - 
         120679200*z6 - 23990160*z7 + 242410752*z8) - 
       Z11^2*(8256739415 + 1522298560*z3^2 - 897785856*z3z5 + 1085275440*z4 + 
         80*z3*(88323809 + 15729864*z4 - 79438320*z5) + 3061833280*z5 + 
         7073154400*z6 - 5817699920*z7 + 12862029312*z8)))/75) + 
  T111*((64*T202*(1750057 + 84476*z3^2 - 178848*z3z5 + 228723*z4 + 
       36*z3*(12001 + 11118*z4 - 35340*z5) + 323100*z5 + 1655570*z6 - 
       2455087*z7 + 2562246*z8))/5 + 
    (108*Z11*Z12^3*(-77242175 + 6457280*z3^2 + 6925824*z3z5 - 22981440*z4 - 
        320*z3*(10759 + 41052*z4 - 157500*z5) - 50197120*z5 - 30599200*z6 + 
        14509360*z7 - 99222048*z8) - 27*Z12^4*(8886035 + 98170560*z3^2 - 
        2363904*z3z5 + 7308000*z4 + 1440*z3*(-1329 + 8852*z4 - 13800*z5) - 
        47191680*z5 - 1605600*z6 - 81225840*z7 + 33866208*z8) + 
      18*Z11^2*Z12^2*(-151189255 + 312801600*z3^2 - 6345216*z3z5 - 
        129687840*z4 + 1440*z3*(404121 + 25300*z4 - 39960*z5) + 
        153684480*z5 - 301092000*z6 + 371094960*z7 + 90904032*z8) + 
      12*Z11^3*Z12*(-546419755 + 49590720*z3^2 - 8584704*z3z5 - 
        219135360*z4 + 320*z3*(441203 + 211896*z4 - 224100*z5) + 
        395005440*z5 - 137220000*z6 - 48245520*z7 + 122987808*z8) - 
      Z11^4*(63997485625 + 14908642880*z3^2 - 6289104384*z3z5 + 
        8543941920*z4 + 160*z3*(381231317 + 47034636*z4 - 277172280*z5) + 
        12925577600*z5 + 51250978400*z6 - 39079996240*z7 + 90100155168*z8))/
     2700) + T002*((-4*T200^2*Y1*(28894765 + 75519680*z3^2 - 23991552*z3z5 - 
       59815440*z4 + 162107200*z5 - 240*z3*(-1506331 + 9216*z4 + 549840*z5) + 
       204106400*z6 - 80999920*z7 + 343712304*z8))/25 + 
    (2*T202*Y1*(713570065 + 211528320*z3^2 - 86800896*z3z5 + 63314880*z4 + 
       160*z3*(5106859 + 770832*z4 - 3954240*z5) + 290782400*z5 + 
       679041600*z6 - 549190560*z7 + 1243543392*z8))/25 - 
    (8*T102*Y1*(-3*Z12*(-3183015 + 693360*z3^2 - 549504*z3z5 - 5754360*z4 + 
         80*z3*(105407 + 15021*z4 - 34200*z5) + 13384040*z5 + 1706400*z6 + 
         1283100*z7 + 7872408*z8) + 5*Z11*(212499029 + 52743216*z3^2 - 
         22747392*z3z5 + 25095864*z4 + 16*z3*(13385441 + 1862991*z4 - 
           10143000*z5) + 61002616*z5 + 180358320*z6 - 142213596*z7 + 
         325887984*z8)))/25 - 
    (2*T300*Y1*(-(Z12*(-442906855 + 24228480*z3^2 + 2239488*z3z5 - 
          235718640*z4 - 480*z3*(-976099 + 13884*z4 - 169920*z5) + 
          334379520*z5 + 39734400*z6 + 118626720*z7 - 32083776*z8)) + 
       Z11*(5579444485 + 1691527040*z3^2 - 685283328*z3z5 + 640405200*z4 + 
         160*z3*(39338189 + 6378012*z4 - 31933440*z5) + 2254483200*z5 + 
         5342451200*z6 - 4441254880*z7 + 9817635456*z8)))/25 - 
    (Y1*(135*Z12^4*(5438485 + 5115840*z3^2 - 1492992*z3z5 + 3157920*z4 + 
         96*z3*(196661 + 9852*z4 - 118440*z5) - 2932608*z5 + 12605280*z6 - 
         9224544*z7 + 21389184*z8) + 32*Z11^3*Z12*(199476955 + 
         44066760*z3^2 - 12760416*z3z5 - 7306470*z4 + 
         120*z3*(1761767 + 24153*z4 - 613260*z5) + 52697700*z5 + 
         185956800*z6 - 136447530*z7 + 182810682*z8) + 
       72*Z11*Z12^3*(180364745 + 44080800*z3^2 - 19502208*z3z5 + 
         36883800*z4 + 4320*z3*(37542 + 7463*z4 - 34700*z5) + 25545840*z5 + 
         147300000*z6 - 132574200*z7 + 279396216*z8) + 
       6*Z11^2*Z12^2*(2474673545 + 484749120*z3^2 - 264632832*z3z5 + 
         124312320*z4 + 480*z3*(5190005 + 586872*z4 - 3434040*z5) + 
         927637440*z5 + 2103592800*z6 - 1353525120*z7 + 3791232864*z8) + 
       5*Z11^4*(8976167971 + 2009753408*z3^2 - 881114112*z3z5 + 
         1069183776*z4 + 32*z3*(264894097 + 32310612*z4 - 190653480*z5) + 
         2050730496*z5 + 7352481440*z6 - 5633332192*z7 + 12623183424*z8)))/
     2700 + (2*T211*(3*Z12*(231341915 + 56050560*z3^2 - 3234816*z3z5 + 
         76319280*z4 - 169400640*z5 - 3840*z3*(3023 + 1494*z4 + 6210*z5) - 
         12456000*z6 + 180634080*z7 + 46343232*z8) + 
       Z11*(9385439675 + 2829321600*z3^2 - 1038375936*z3z5 + 710838000*z4 + 
         7680*z3*(1418165 + 175509*z4 - 956475*z5) + 3786811200*z5 + 
         7703649600*z6 - 5256052320*z7 + 14876177472*z8)))/225 + 
    (T111*(36*Z11*Z12*(-109600065 + 6240*z3^2 - 1575936*z3z5 - 38213520*z4 + 
         120*z3*(260677 + 102792*z4 - 100080*z5) + 88831520*z5 + 
         13866000*z6 - 53054360*z7 + 22577472*z8) + 
       18*Z12^2*(85541945 + 97332960*z3^2 - 8460288*z3z5 + 5896080*z4 + 
         120*z3*(1429001 + 133560*z4 - 520560*z5) - 5763360*z5 - 
         12721200*z6 + 122517960*z7 + 121205376*z8) - 
       2*Z11^2*(28167828395 + 6585307680*z3^2 - 2734414848*z3z5 + 
         3441158640*z4 + 120*z3*(221661887 + 27584424*z4 - 160840080*z5) + 
         6686157600*z5 + 21475873200*z6 - 15465254280*z7 + 39174290496*z8)))/
     225 + T011*((-36*T102*(178375615 + 47165440*z3^2 - 20818944*z3z5 + 
         16992000*z4 + 80*z3*(2431879 + 345528*z4 - 1837440*z5) + 
         66813760*z5 + 161272000*z6 - 124009600*z7 + 298260288*z8))/25 - 
      (8*T300*(1501412335 + 515863680*z3^2 - 187370496*z3z5 + 54656640*z4 + 
         2160*z3*(808747 + 130712*z4 - 612480*z5) + 993642240*z5 + 
         1191825600*z6 - 779456640*z7 + 2684342592*z8))/25 - 
      (16*(-3*Z11*Z12^2*(-7007605 + 3870120*z3^2 + 2115072*z3z5 - 
           6328350*z4 - 120*z3*(121480 + 30447*z4 - 125280*z5) + 
           23524140*z5 - 39484500*z6 + 56191050*z7 - 30301344*z8) - 
         2*Z11^2*Z12*(-48444305 + 3749820*z3^2 + 590976*z3z5 - 16463025*z4 + 
           39196770*z5 + 60*z3*(-187144 + 50823*z4 + 73440*z5) - 
           48582750*z6 + 52978815*z7 - 8466552*z8) + 
         18*Z12^3*(3738305 + 1384620*z3^2 - 404352*z3z5 + 797715*z4 + 
           180*z3*(19796 + 4641*z4 - 15840*z5) + 389610*z5 + 1765050*z6 - 
           789045*z7 + 5792904*z8) + Z11^3*(1595655715 + 349031320*z3^2 - 
           158257152*z3z5 + 224606910*z4 + 40*z3*(37521232 + 4845429*z4 - 
             27937440*z5) + 288454580*z5 + 1344111700*z6 - 1088400890*z7 + 
           2267253504*z8)))/225 - 
      (8*T200*(9*Z12*(36448565 + 7705280*z3^2 + 539136*z3z5 + 22188960*z4 - 
           960*z3*(-10912 + 1815*z4 - 3600*z5) - 62632480*z5 - 13943200*z6 + 
           33241200*z7 - 7723872*z8) + Z11*(10139680795 + 2715451200*z3^2 - 
           1167146496*z3z5 + 1048465440*z4 + 480*z3*(22710253 + 3355578*z4 - 
             17163360*z5) + 3467550240*z5 + 8722965600*z6 - 6612621840*z7 + 
           16720994592*z8)))/225) + 
    T200*((4*T111*(-587920495 + 33726400*z3^2 + 79377408*z3z5 - 40423920*z4 - 
         2160*z3*(138059 + 62984*z4 - 259120*z5) - 512729280*z5 - 
         806823200*z6 + 1190700400*z7 - 1137191616*z8))/25 + 
      (Y1*(2*Z11*Z12*(43978025 + 132888960*z3^2 - 43421184*z3z5 - 
           176599440*z4 + 480*z3*(626701 + 127560*z4 - 610560*z5) + 
           699680640*z5 + 331387200*z6 - 229522560*z7 + 622068768*z8) + 
         Z12^2*(914118505 + 140012160*z3^2 - 64198656*z3z5 + 216460080*z4 + 
           480*z3*(17905 + 375804*z4 - 1323360*z5) + 153266880*z5 + 
           465734400*z6 - 655719840*z7 + 919734912*z8) - 
         Z11^2*(11186097575 + 2757040000*z3^2 - 1230142464*z3z5 + 
           1554534480*z4 + 160*z3*(69801893 + 10397988*z4 - 55208160*z5) + 
           2967067840*z5 + 9503401600*z6 - 7518893600*z7 + 17623499328*z8)))/
       75)) + 
  T011*((-4*T200^2*(Z12*(155483785 - 58564800*z3^2 - 9828864*z3z5 + 
         60467040*z4 + 66868800*z5 - 1440*z3*(-107763 + 4228*z4 + 42120*z5) + 
         13888800*z6 + 163617360*z7 + 140812128*z8) + 
       5*Z11*(124127001 + 21851200*z3^2 - 18537984*z3z5 - 20883168*z4 + 
         32*z3*(8905013 + 593772*z4 - 4128840*z5) + 38472256*z5 + 
         226571680*z6 - 138592112*z7 + 265582368*z8)))/75 + 
    (2*T202*(-(Z12*(-86522935 + 33521280*z3^2 + 3234816*z3z5 - 90030960*z4 + 
          47323200*z5 + 960*z3*(61747 + 756*z4 + 18360*z5) + 7944000*z6 + 
          64106400*z7 - 46343232*z8)) + Z11*(3071052445 + 824444800*z3^2 - 
         346125312*z3z5 + 170216400*z4 + 28800*z3*(108121 + 16302*z4 - 
           84804*z5) + 1622740800*z5 + 2358116800*z6 - 1445463200*z7 + 
         4958725824*z8)))/75 - 
    (2*T300*(-15*Z12^2*(39287371 + 9141696*z3^2 - 3732480*z3z5 + 
         14732784*z4 + 432*z3*(107587 + 21472*z4 - 63600*z5) + 63879552*z5 + 
         2717280*z6 + 49297392*z7 + 53472960*z8) + 
       6*Z11*Z12*(92172085 + 27251520*z3^2 - 7713792*z3z5 + 129454800*z4 - 
         114622080*z5 - 80*z3*(1090393 + 28080*z4 + 598320*z5) - 5436000*z6 - 
         156478320*z7 + 110510784*z8) + Z11^2*(11279282675 + 
         3924521920*z3^2 - 1362852864*z3z5 + 415643760*z4 + 
         80*z3*(171239957 + 22844544*z4 - 120145680*z5) + 6716245120*z5 + 
         8762543200*z6 - 5630915600*z7 + 19524760128*z8)))/75 + 
    (T102*(54*Z12^2*(40366565 + 5329440*z3^2 - 2820096*z3z5 + 6826080*z4 + 
         360*z3*(3799 + 20000*z4 - 53520*z5) + 45086720*z5 - 10510800*z6 + 
         22371160*z7 + 40401792*z8) + 12*Z11*Z12*(-24474205 + 15918240*z3^2 - 
         4727808*z3z5 - 89737920*z4 + 120*z3*(214049 + 138672*z4 - 
           287280*z5) + 188468160*z5 - 43587600*z6 + 199755960*z7 + 
         67732416*z8) - 2*Z11^2*(24778998085 + 6299095200*z3^2 - 
         2734414848*z3z5 + 2737743840*z4 + 120*z3*(212133673 + 29617344*z4 - 
           160878960*z5) + 8448134400*z5 + 21077084400*z6 - 16488121800*z7 + 
         39174290496*z8)))/225 + 
    (15*Z11^4*Z12*(-350027851 + 39477696*z3^2 + 12317184*z3z5 - 77743488*z4 - 
        10920960*z5 + 32*z3*(-1658413 + 93996*z4 + 2955960*z5) - 
        446582880*z6 + 342480624*z7 - 176460768*z8) + 
      405*Z12^5*(-103237 + 1195584*z3^2 + 124416*z3z5 + 918144*z4 - 
        96*z3*(57509 + 36*z4 - 11160*z5) + 229632*z5 - 2981280*z6 + 
        1301520*z7 - 1782432*z8) - 135*Z11*Z12^4*(34218671 + 29740608*z3^2 - 
        5349888*z3z5 - 1524672*z4 + 288*z3*(297177 + 21268*z4 - 128760*z5) - 
        5043456*z5 + 41194080*z6 - 31274544*z7 + 76644576*z8) - 
      54*Z11^2*Z12^3*(405942515 + 85398080*z3^2 - 43089408*z3z5 + 
        56832000*z4 + 160*z3*(2029327 + 407460*z4 - 1894680*z5) + 
        165342080*z5 + 264744800*z6 - 236973680*z7 + 617315616*z8) - 
      6*Z11^3*Z12^2*(2258239015 + 54918720*z3^2 - 223575552*z3z5 + 
        544029120*z4 + 1440*z3*(999763 + 218532*z4 - 1114200*z5) - 
        318775680*z5 + 2725135200*z6 - 2758065840*z7 + 3203030304*z8) - 
      Z11^5*(37445798365 + 6732098240*z3^2 - 3512139264*z3z5 + 
        5923224000*z4 + 160*z3*(194909555 + 26456748*z4 - 155147400*z5) + 
        5497487360*z5 + 31865511200*z6 - 25868390800*z7 + 50316272928*z8))/
     8100 + T200*((-8*T300*(44652975 + 2363840*z3^2 - 15427584*z3z5 - 
         80323200*z4 + 160*z3*(1298711 + 123180*z4 - 733320*z5) + 
         83799680*z5 + 276221600*z6 - 274001680*z7 + 221021568*z8))/25 - 
      (8*T102*(771810245 + 352963680*z3^2 - 119066112*z3z5 - 71774280*z4 + 
         960*z3*(1915993 + 71973*z4 - 879390*z5) + 111929760*z5 + 
         1220917200*z6 - 581611080*z7 + 1705787424*z8))/75 + 
      (135*Z12^3*(-2000873 + 12367616*z3^2 + 82944*z3z5 - 1807536*z4 + 
          64*z3*(-89951 + 17994*z4 - 360*z5) - 2642560*z5 - 3352960*z6 - 
          12908480*z7 - 1188288*z8) + 27*Z11*Z12^2*(273342795 + 
          75852800*z3^2 - 28947456*z3z5 + 22747920*z4 + 
          320*z3*(269845 + 94734*z4 - 610200*z5) + 361522560*z5 - 
          3433600*z6 + 84480960*z7 + 414712512*z8) + 
        3*Z11^2*Z12*(-323684155 + 161706240*z3^2 - 86842368*z3z5 - 
          464818320*z4 + 960*z3*(570707 + 145194*z4 - 655560*z5) + 
          2467701120*z5 + 366364800*z6 + 449751360*z7 + 1244137536*z8) - 
        Z11^3*(45087695145 + 12099880960*z3^2 - 4949517312*z3z5 + 
          5149266480*z4 + 320*z3*(147151937 + 20349042*z4 - 109078920*z5) + 
          13432447360*z5 + 36592432000*z6 - 28982089280*z7 + 70908709824*z8))/
       675))}


==> anc/rge/even/Z11_rge_1_6.m <==
{48*T002 + 28*T200 + (29*Z11^2)/3 + 2*Z11*Z12 + 3*Z12^2, 
 -832*T102 - 768*T300 - (406*Z11^3)/9 - 6*Z11^2*Z12 - 26*Z11*Z12^2 - 
  18*Z12^3 - (8*T002*(247*Z11 + 6*Z12))/3 + T200*(-352*Z11 + 24*Z12), 
 -4484*T200^2 + (4*Z11^3*Z12*(149 + 12*z3))/9 + (3*Z12^4*(-5 + 24*z3))/2 + 
  (10*Z11^2*Z12^2*(97 + 36*z3))/3 + 2*Z11*Z12^3*(229 + 120*z3) - 
  28*T202*(203 + 144*z3) + 48*T002^2*(299 + 168*z3) + 
  (7*Z11^4*(331 + 168*z3))/6 + 96*T300*(211*Z11 + 58*Z12 + 126*Z11*z3 + 
    6*Z12*z3) + T200*(-6*Z11*Z12*(15 + 16*z3) - Z12^2*(1963 + 432*z3) + 
    (7*Z11^2*(2305 + 1296*z3))/3) + 
  4*T102*(Z12*(91 - 24*z3) + Z11*(6305 + 3528*z3)) + 
  T002*((2*Z11*Z12*(1339 + 48*z3))/3 + Z12^2*(367 + 336*z3) + 
    4*T200*(3505 + 3024*z3) + Z11^2*(33017/3 + 5712*z3)), 
 3*Z12^5*(15 - 200*z3 + 108*z4 - 200*z5) - 
  (4*Z11^2*Z12^3*(5827 + 3708*z3 - 222*z4 + 5780*z5))/3 - 
  (Z11^4*Z12*(20095 + 28808*z3 - 8988*z4 + 13800*z5))/27 - 
  (Z11*Z12^4*(13853 + 17760*z3 - 5400*z4 + 25200*z5))/6 - 
  (Z11^3*Z12^2*(102007 + 97920*z3 - 22680*z4 + 109680*z5))/27 - 
  (Z11^5*(2006237 + 1918752*z3 - 460728*z4 + 2428080*z5))/486 - 
  (32*T200^2*(3*Z12*(767 + 3192*z3 - 252*z4 + 900*z5) + 
     Z11*(-3085 + 29040*z3 - 16524*z4 + 25260*z5)))/9 - 
  8*T002^2*(36*Z12*(65 + 12*z3 + 14*z4) + 
    Z11*(90343 + 85760*z3 - 19320*z4 + 116800*z5)) + 
  (4*T202*(Z12*(30253 - 10656*z3 + 28656*z4 + 1440*z5) + 
     3*Z11*(203509 + 237568*z3 - 50832*z4 + 313760*z5)))/9 - 
  (2*T102*(2*Z11*Z12*(54871 - 34416*z3 + 28872*z4 - 23040*z5) - 
     9*Z12^2*(10891 + 8080*z3 + 12744*z4 + 9440*z5) + 
     Z11^2*(2737321 + 2592048*z3 - 564840*z4 + 3571680*z5)))/9 + 
  T300*(32*Z12^2*(-539 + 2502*z3 + 189*z4 + 780*z5) - 
    (32*Z11^2*(121253 + 119346*z3 - 24057*z4 + 170700*z5))/9 + 
    64*Z11*Z12*(946*z3 - 3*(506 + 211*z4 + 160*z5))) + 
  T200*((128*T300*(1103 + 132*z3 + 1944*z4 - 1920*z5))/3 - 
    (128*T102*(6299 + 9552*z3 - 7614*z4 + 13590*z5))/3 + 
    (4*(81*Z12^3*(87 - 96*z3 + 624*z4 + 560*z5) + 
       54*Z11*Z12^2*(13903 + 576*z3 + 2412*z4 + 8400*z5) + 
       9*Z11^2*Z12*(2183 + 21792*z3 - 11232*z4 + 19440*z5) - 
       8*Z11^3*(208732 + 187248*z3 - 37665*z4 + 275160*z5)))/81) + 
  T002*(-192*T102*(4834 + 5270*z3 - 1365*z4 + 7300*z5) - 
    16*T300*(78713 + 101072*z3 - 22680*z4 + 146560*z5) - 
    (8*T200*(-(Z12*(9179 + 24192*z3 - 35136*z4 + 38880*z5)) + 
       Z11*(883999 + 1025376*z3 - 232848*z4 + 1457280*z5)))/9 - 
    (4*(18*Z12^3*(5887 + 5304*z3 + 684*z4 + 9600*z5) + 
       4*Z11^2*Z12*(31033 + 21708*z3 - 4986*z4 + 10440*z5) + 
       9*Z11*Z12^2*(15889 + 19712*z3 - 6912*z4 + 23440*z5) + 
       Z11^3*(1277733 + 1161824*z3 - 269136*z4 + 1563280*z5)))/27), 
 (-2*T200^3*(1140971 + 95664*z3 + 1808256*z3^2 + 484128*z4 - 604032*z5 + 
     1329600*z6))/3 + 64*T300^2*(94954 + 130032*z3 + 107460*z3^2 - 41256*z4 + 
    172776*z5 - 5850*z6 + 186543*z7) + 
  96*T002^3*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
    131400*z6 + 442764*z7) + T102^2*(36609820/3 + 19630176*z3 - 177216*z3^2 - 
    9616320*z4 + 40712832*z5 - 19941600*z6 + 42949872*z7) + 
  T200^2*(-1/2*(Z12^2*(517007 - 395728*z3 + 480960*z3^2 - 172512*z4 + 
       935104*z5 - 482400*z6 + 677376*z7)) + 
    (Z11*Z12*(38495 + 4961328*z3 + 75840*z3^2 + 3964320*z4 - 3102528*z5 + 
       4005600*z6 + 3556224*z7))/9 + Z11^2*(25388821/18 + (11796376*z3)/3 + 
      (666592*z3^2)/3 - 2194192*z4 + 9147040*z5 - (12441200*z6)/3 + 
      8551872*z7)) + 
  T202*(Z11^2*(-463869403/54 - (40330864*z3)/3 - 809440*z3^2 + 3954232*z4 - 
      (222140800*z5)/9 + 8098000*z6 - 29677536*z7) - 
    (Z11*Z12*(1529265 - 385248*z3 + 226752*z3^2 + 1960272*z4 - 4561024*z5 + 
       3189600*z6 - 536256*z7))/3 + 
    (Z12^2*(2987563 + 13510368*z3 + 5650752*z3^2 + 3693744*z4 - 2245632*z5 + 
       8839200*z6 + 15494976*z7))/18) + 
  (4*T300*(27*Z12^3*(183995 - 1032*z3 + 107904*z3^2 - 68760*z4 + 150288*z5 + 
       15600*z6 + 74088*z7) + 3*Z11^2*Z12*(3724781 - 2341560*z3 + 
       302784*z3^2 + 2942424*z4 - 6283344*z5 + 4657200*z6 + 920808*z7) - 
     9*Z11*Z12^2*(-110833 + 2052528*z3 + 600768*z3^2 + 340200*z4 + 66240*z5 + 
       406800*z6 + 1238328*z7) + Z11^3*(56054567 + 77816304*z3 + 
       4470912*z3^2 - 20556504*z4 + 146549760*z5 - 45910800*z6 + 
       183812328*z7)))/27 + 
  (-9*Z11^4*Z12^2*(-136167977 - 191006880*z3 + 1908288*z3^2 + 76685616*z4 - 
      387058176*z5 + 132919200*z6 - 331490880*z7) - 
    81*Z11^2*Z12^4*(-19639397 - 29204640*z3 + 213312*z3^2 + 7718256*z4 - 
      50214912*z5 + 15693600*z6 - 63249984*z7) - 
    6*Z11^5*Z12*(-38841113 - 71739168*z3 + 9486912*z3^2 + 47059632*z4 - 
      199062528*z5 + 68484000*z6 - 61217856*z7) + 
    2187*Z12^6*(16197 + 68128*z3 - 12608*z3^2 - 49008*z4 + 143872*z5 - 
      77600*z6 + 141120*z7) + 486*Z11*Z12^5*(871265 + 1575456*z3 + 
      243648*z3^2 - 824112*z4 + 4220928*z5 - 1764000*z6 + 4318272*z7) + 
    108*Z11^3*Z12^3*(26884891 + 27181536*z3 + 1267008*z3^2 - 4828176*z4 + 
      43788288*z5 - 10495200*z6 + 60032448*z7) + 
    Z11^6*(1152199235 + 1571649120*z3 + 15430464*z3^2 - 555380496*z4 + 
      3081560064*z5 - 1058450400*z6 + 3208476096*z7))/23328 + 
  T002^2*((8*T200*(7965667 + 13269964*z3 + 634368*z3^2 - 5294196*z4 + 
       28542480*z5 - 11264400*z6 + 33096168*z7))/3 + 
    (4*(-9*Z12^2*(-12097 - 368826*z3 + 145440*z3^2 + 426978*z4 - 1200168*z5 + 
         937800*z6 - 719712*z7) - 12*Z11*Z12*(-655156 - 467361*z3 + 
         121464*z3^2 + 64557*z4 - 681876*z5 + 75600*z6 - 201096*z7) + 
       Z11^2*(164618635 + 219748386*z3 + 6037056*z3^2 - 68910858*z4 + 
         419681160*z5 - 141154200*z6 + 484662528*z7)))/27) + 
  T102*(16*T300*(1952179 + 2362276*z3 + 393856*z3^2 - 1404816*z4 + 
      5936352*z5 - 2601200*z6 + 6218100*z7) + 
    (2*(216*Z12^3*(35667 + 30619*z3 + 11400*z3^2 - 9666*z4 + 49566*z5 - 
         9750*z6 + 73647*z7) - 24*Z11^2*Z12*(-415214 + 54327*z3 + 
         85728*z3^2 - 159966*z4 + 171054*z5 - 281850*z6 + 273861*z7) - 
       3*Z11*Z12^2*(1568557 + 2042928*z3 + 2133696*z3^2 + 5021712*z4 - 
         9412800*z5 + 8468400*z6 + 1619352*z7) + 
       Z11^3*(178996047 + 239761328*z3 + 8009216*z3^2 - 72365808*z4 + 
         454425408*z5 - 150173200*z6 + 535010616*z7)))/27) + 
  T200*(T202*(-11062462/9 - 2029472*z3 + 1307520*z3^2 + 3379296*z4 - 
      (34334336*z5)/3 + 7348800*z6 - 8213184*z7) + 
    (16*T300*(Z12*(247399 + 193836*z3 + 112728*z3^2 - 213156*z4 + 312384*z5 - 
         87900*z6 + 285768*z7) + 3*Z11*(325971 + 504212*z3 + 77288*z3^2 - 
         544668*z4 + 1899584*z5 - 962500*z6 + 1577016*z7)))/3 + 
    (2*T102*(3*Z12*(940361 + 4047648*z3 + 1132512*z3^2 + 2632464*z4 - 
         4470720*z5 + 6046800*z6 + 2878848*z7) + 
       Z11*(120927935 + 185889504*z3 + 7959072*z3^2 - 98572752*z4 + 
         433952832*z5 - 187314000*z6 + 458244864*z7)))/9 + 
    (108*Z11*Z12^3*(-57323 - 56832*z3 + 481536*z3^2 - 302544*z4 + 559680*z5 - 
        331200*z6 - 296352*z7) - 27*Z12^4*(361541 + 602496*z3 + 
        1473792*z3^2 + 112176*z4 + 1190976*z5 + 24000*z6 + 1397088*z7) - 
      18*Z11^2*Z12^2*(21665113 + 2296320*z3 + 2656512*z3^2 + 7579440*z4 + 
        1023936*z5 + 10468800*z6 + 25020576*z7) - 
      4*Z11^3*Z12*(-4063619 + 15204864*z3 + 1208064*z3^2 - 14172048*z4 + 
        67424448*z5 - 31243200*z6 + 40769568*z7) + 
      3*Z11^4*(284282107 + 366508672*z3 + 15453952*z3^2 - 102188208*z4 + 
        683447488*z5 - 220260800*z6 + 858362400*z7))/648) + 
  T002*((-16*T200^2*(150685 - 4897116*z3 + 2402568*z3^2 + 4230900*z4 - 
       17413032*z5 + 12822300*z6 - 11827620*z7))/9 - 
    (4*T202*(7492523 + 11972392*z3 + 922944*z3^2 - 4102416*z4 + 25118304*z5 - 
       8481600*z6 + 29444688*z7))/3 + 
    (4*T300*(Z12*(5508575 - 753408*z3 + 2083872*z3^2 + 2757168*z4 - 
         8883840*z5 + 10815600*z6 + 3937248*z7) + 
       Z11*(57971439 + 93194336*z3 + 9174176*z3^2 - 28650000*z4 + 
         191073984*z5 - 60331600*z6 + 231874272*z7)))/3 + 
    (4*T102*(3*Z12*(1030361 - 62424*z3 + 99216*z3^2 + 953208*z4 - 
         2397024*z5 + 2273400*z6 - 804384*z7) + 
       Z11*(141640255 + 201845928*z3 + 9839088*z3^2 - 65583864*z4 + 
         395939520*z5 - 133572600*z6 + 465230304*z7)))/9 + 
    (T200*(18*Z11*Z12*(21995 - 407696*z3 + 240512*z3^2 + 2247936*z4 - 
         10010496*z5 + 5115200*z6 - 4925088*z7) - 
       3*Z12^2*(22839469 + 8364240*z3 + 9050880*z3^2 + 4185792*z4 + 
         9821568*z5 + 21676800*z6 + 44325792*z7) + 
       Z11^2*(718193261 + 1066728144*z3 + 68482560*z3^2 - 326980224*z4 + 
         2052977664*z5 - 681417600*z6 + 2526316128*z7)))/27 + 
    (-6*Z11^2*Z12^2*(-37856777 - 56973168*z3 + 3212256*z3^2 + 27873648*z4 - 
        124422432*z5 + 50984400*z6 - 114116688*z7) - 
      4*Z11^3*Z12*(-34641959 - 33007536*z3 + 7687968*z3^2 + 19432944*z4 - 
        90879072*z5 + 29900400*z6 - 31434480*z7) + 
      81*Z12^4*(106409 + 582512*z3 - 109408*z3^2 - 52176*z4 + 1117152*z5 - 
        634000*z6 + 1517040*z7) + 108*Z11*Z12^3*(2364029 + 2912336*z3 + 
        554784*z3^2 - 321264*z4 + 4477152*z5 - 541200*z6 + 7331184*z7) + 
      Z11^4*(1070807849 + 1373604464*z3 + 18761120*z3^2 - 452372880*z4 + 
        2679833952*z5 - 911069200*z6 + 2987757360*z7))/324), 
 (-8*T200^3*(3*Z12*(-346550385 + 782206560*z3^2 + 14630400*z3^3 + 
       59906304*z3z5 + 39601440*z4 - 360*z3*(351229 + 988296*z4 - 
         457200*z5) + 395768160*z5 + 1191600*z6 + 262367280*z7 - 
       413713008*z8 + 216001600*z9) + Z11*(-5656765905 + 204841440*z3^2 + 
       548928000*z3^3 + 4229148672*z3z5 - 1462607280*z4 + 
       360*z3*(2644759 + 185016*z4 - 8799120*z5) + 5097273120*z5 - 
       12657157200*z6 + 26836881840*z7 - 28197154944*z8 + 8104312000*z9)))/
   675 - (64*T300^2*(3*Z12*(215238180 - 127563480*z3^2 + 4507200*z3^3 + 
       6255792*z3z5 - 4949640*z4 + 24931080*z5 + 
       360*z3*(-287135 + 175779*z4 + 340350*z5) - 11178900*z6 + 36333090*z7 + 
       84483891*z8 + 154542200*z9) + Z11*(2084329980 + 1146018240*z3^2 + 
       368568000*z3^3 + 390071376*z3z5 - 1063865880*z4 - 
       360*z3*(-5054624 + 499527*z4 - 10055610*z5) + 6440930280*z5 - 
       3494944800*z6 + 7128638730*z7 - 3636095427*z8 + 8399876200*z9)))/225 - 
  (8*T002^3*(18*Z12*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
       200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
       17878620*z7 + 55923804*z8) + Z11*(31715259855 + 24105013920*z3^2 + 
       10928332800*z3^3 + 29629763712*z3z5 - 20708615520*z4 - 
       2400*z3*(-24661687 + 499284*z4 - 23908608*z5) + 112589753040*z5 - 
       62959467600*z6 + 217873845720*z7 - 163934839224*z8 + 
       222105318400*z9)))/225 - 
  (2*T102^2*(3*Z12*(3655853445 + 5559194880*z3^2 + 317145600*z3^3 - 
       1375947648*z3z5 + 3390722640*z4 - 9231114240*z5 + 
       2160*z3*(2162907 + 96204*z4 + 1857520*z5) + 19508155200*z6 - 
       25638171120*z7 + 25105967496*z8 + 7147467200*z9) + 
     5*Z11*(76456541205 + 53221480128*z3^2 + 27900403200*z3^3 + 
       78201707904*z3z5 - 61295265648*z4 - 
       144*z3*(-1023347167 + 26388756*z4 - 1064126160*z5) + 308688658560*z5 - 
       196561366560*z6 + 595007936784*z7 - 461522020968*z8 + 
       569926565440*z9)))/675 + 
  (-4374*Z12^7*(-343995 + 1571040*z3^2 + 1958400*z3^3 + 7589376*z3z5 - 
      5567940*z4 + 25063380*z5 + 360*z3*(21077 + 1932*z4 + 19800*z5) - 
      22980600*z6 + 51751620*z7 - 49457952*z8 + 39195200*z9) - 
    729*Z11*Z12^6*(162325515 + 151835040*z3^2 + 94464000*z3^3 + 
      247650048*z3z5 - 230838120*z4 - 720*z3*(-658463 + 35892*z4 - 
        745320*z5) + 1073279160*z5 - 766562400*z6 + 2145845160*z7 - 
      1636460496*z8 + 1974054400*z9) - 1458*Z11^2*Z12^5*
     (426391545 + 266086080*z3^2 + 140428800*z3^3 + 373496832*z3z5 - 
      302851980*z4 - 360*z3*(-1968805 + 38828*z4 - 2203560*z5) + 
      1516482060*z5 - 819127800*z6 + 2848687260*z7 - 2120624064*z8 + 
      2909713600*z9) - 405*Z11^3*Z12^4*(2284607409 + 2068178400*z3^2 + 
      786401280*z3^3 + 2205957888*z3z5 - 1218337416*z4 - 
      432*z3*(-10266511 + 83708*z4 - 8288120*z5) + 7413882552*z5 - 
      3749976000*z6 + 14407748424*z7 - 11187721296*z8 + 15545653760*z9) - 
    6*Z11^6*Z12*(14100255825 - 351486720*z3^2 + 3010291200*z3^3 + 
      9437700096*z3z5 - 26046427500*z4 + 120291157260*z5 + 
      360*z3*(111237701 + 7165332*z4 + 3769320*z5) - 91368509400*z6 + 
      203687909820*z7 - 101809291392*z8 + 68155998400*z9) - 
    27*Z11^5*Z12^2*(17823224455 + 8504301600*z3^2 + 4914432000*z3^3 + 
      12549406464*z3z5 - 16606647720*z4 + 81620116920*z5 + 
      720*z3*(50550319 + 256748*z4 + 26696040*z5) - 50346669600*z6 + 
      136198396200*z7 - 88140821328*z8 + 105301209600*z9) - 
    54*Z11^4*Z12^3*(23987627415 + 14212516320*z3^2 + 5671872000*z3^3 + 
      14764322304*z3z5 - 9259088940*z4 - 16200*z3*(-2211171 + 22412*z4 - 
        1785832*z5) + 54722113020*z5 - 26062691400*z6 + 108511739820*z7 - 
      74012095008*z8 + 115451576000*z9) - 
    Z11^7*(414618259995 + 262898555040*z3^2 + 127078963200*z3^3 + 
      348263960832*z3z5 - 301395730680*z4 - 
      720*z3*(-1082971351 + 6451740*z4 - 845623800*z5) + 1532025235080*z5 - 
      921751056000*z6 + 2914118799480*z7 - 2065274572464*z8 + 
      2609324300800*z9))/656100 + 
  (2*T202*(-108*Z11*Z12^2*(243184845 + 921282360*z3^2 + 95068800*z3^3 - 
       43426368*z3z5 + 282525750*z4 - 60*z3*(-16131551 + 997104*z4 - 
         20045280*z5) - 393382440*z5 + 1429734300*z6 - 2091402330*z7 + 
       1875465036*z8 + 1914238000*z9) + 
     27*Z12^3*(819464805 - 254846880*z3^2 + 94118400*z3^3 + 121989888*z3z5 - 
       325571400*z4 - 240*z3*(-2642179 + 1037232*z4 - 4880880*z5) + 
       2579447040*z5 - 593924400*z6 + 3026737560*z7 - 814165776*z8 + 
       2833816000*z9) - 9*Z11^2*Z12*(-5267894135 - 2275006560*z3^2 + 
       287424000*z3^3 + 2037705984*z3z5 - 6023197080*z4 - 
       240*z3*(2379281 + 2438016*z4 - 15888720*z5) + 14813982720*z5 - 
       18865712400*z6 + 37614788520*z7 - 27182713968*z8 + 7882779200*z9) + 
     2*Z11^3*(344730272515 + 319339864080*z3^2 + 132089875200*z3^3 + 
       354314093184*z3z5 - 232283422620*z4 - 
       360*z3*(-1974854505 + 54219584*z4 - 2019332640*z5) + 
       1283297219280*z5 - 687181944600*z6 + 2488736098260*z7 - 
       1896429018168*z8 + 2659790224800*z9)))/6075 + 
  T300*((8*T202*(8698574135 - 789891840*z3^2 + 2220134400*z3^3 + 
       4917791232*z3z5 - 5522142960*z4 - 2880*z3*(-4004337 + 169895*z4 - 
         5493090*z5) + 34552232640*z5 - 24157036800*z6 + 60521918400*z7 - 
       33217560864*z8 + 51676608000*z9))/225 - 
    (8*(81*Z12^4*(65203530 - 71940420*z3^2 + 1785600*z3^3 - 57452976*z3z5 - 
         3021840*z4 + 270*z3*(147591 + 94162*z4 - 169360*z5) + 23365440*z5 - 
         5022000*z6 - 19465650*z7 + 188715177*z8 + 68698400*z9) + 
       6*Z11^3*Z12*(3599984445 + 1294989480*z3^2 + 31392000*z3^3 - 
         675431136*z3z5 + 3272586840*z4 + 360*z3*(-5138293 + 14247*z4 - 
           3909840*z5) - 6715149840*z5 + 9842956200*z6 - 19512926460*z7 + 
         11941729722*z8 + 492498400*z9) + 54*Z11*Z12^3*
        (596267505 + 73854360*z3^2 + 21369600*z3^3 + 21220704*z3z5 - 
         172044000*z4 - 1080*z3*(-23104 + 62139*z4 - 584400*z5) + 
         855595800*z5 - 152046000*z6 + 467549640*z7 - 24333858*z8 + 
         741277600*z9) - 54*Z11^2*Z12^2*(-20032150 + 587469420*z3^2 + 
         59097600*z3^3 - 101760624*z3z5 + 121553100*z4 - 
         90*z3*(-10247161 + 241318*z4 - 8628720*z5) + 231108300*z5 + 
         714678300*z6 - 1559512200*z7 + 1025373573*z8 + 1247486400*z9) + 
       5*Z11^4*(23148570942 + 21003800796*z3^2 + 8775532800*z3^3 + 
         23518725840*z3z5 - 13175334072*z4 - 90*z3*(-495393493 + 
           13490946*z4 - 534146832*z5) + 80367506712*z5 - 40170298680*z6 + 
         156333612258*z7 - 121513661055*z8 + 176122124000*z9)))/6075) + 
  T200*((-16*T300*(18*Z11*Z12*(144547085 + 17756880*z3^2 + 12729600*z3^3 - 
         10958976*z3z5 - 35407620*z4 - 60*z3*(-3922921 + 209934*z4 - 
           4023840*z5) - 94423260*z5 + 489660900*z6 - 390817890*z7 + 
         350248752*z8 + 341557600*z9) - 9*Z12^2*(250143325 + 244263600*z3^2 + 
         14860800*z3^3 + 55629504*z3z5 - 44442180*z4 - 
         180*z3*(1418573 + 542170*z4 - 1884240*z5) + 412983540*z5 - 
         119936700*z6 + 375341790*z7 - 228344508*z8 + 391166400*z9) + 
       Z11^2*(14957237475 + 8587527120*z3^2 + 5339059200*z3^3 + 
         15304365504*z3z5 - 15320800620*z4 - 2700*z3*(-8869599 + 724130*z4 - 
           13036272*z5) + 66057373980*z5 - 49493351700*z6 + 139266931050*z7 - 
         100002394908*z8 + 111615113600*z9)))/675 + 
    (2*T202*(3*Z12*(457043965 + 4401359040*z3^2 + 275788800*z3^3 + 
         7921152*z3z5 - 97700400*z4 - 240*z3*(-16779271 + 7483776*z4 - 
           15139560*z5) - 791948160*z5 + 10598080800*z6 - 8447047680*z7 + 
         4756569696*z8 + 6257059200*z9) + 
       5*Z11*(13329110417 + 4743945792*z3^2 + 6325816320*z3^3 + 
         19912905216*z3z5 - 18820267632*z4 - 1481755392*z3*z4 + 
         81305220096*z5 + 432*z3*(65682201 + 72294680*z5) - 63601408800*z6 + 
         177082865280*z7 - 137370740832*z8 + 133481728640*z9)))/675 - 
    (8*T102*(3*Z11*Z12*(244245835 + 3460807680*z3^2 + 28396800*z3^3 - 
         1229841792*z3z5 + 2243651220*z4 - 8174126760*z5 + 
         60*z3*(49551653 + 3651540*z4 + 9768840*z5) + 12977244600*z6 - 
         23505265740*z7 + 16968452184*z8 + 768015200*z9) - 
       3*Z12^2*(2823836355 + 717914160*z3^2 + 332841600*z3^3 + 
         543791232*z3z5 - 341471430*z4 - 270*z3*(-5895189 + 3762284*z4 - 
           20941880*z5) + 4104583740*z5 + 3067244100*z6 + 4152316050*z7 - 
         598472064*z8 + 8793828400*z9) + 2*Z11^2*(51750209285 + 
         39070495080*z3^2 + 19906056000*z3^3 + 54792930816*z3z5 - 
         43179354675*z4 - 45*z3*(-2204257263 + 80257700*z4 - 2526276360*z5) + 
         215719408350*z5 - 132895653750*z6 + 416223201825*z7 - 
         319635328932*z8 + 409153280600*z9)))/675 + 
    (1458*Z12^5*(39354335 - 5864160*z3^2 + 1728000*z3^3 - 13416192*z3z5 - 
        9149760*z4 + 29172400*z5 + 120*z3*(33847 + 13580*z4 + 169800*z5) + 
        1372800*z6 + 17643280*z7 + 46499184*z8 + 48091200*z9) + 
      405*Z11*Z12^4*(240650013 + 126417024*z3^2 + 17326080*z3^3 + 
        86842368*z3z5 - 21538656*z4 - 144*z3*(-766343 + 254784*z4 - 
          3839640*z5) + 188328672*z5 + 30231360*z6 + 308428560*z7 - 
        94291776*z8 + 377728000*z9) - 216*Z11^2*Z12^3*
       (689548575 - 161361360*z3^2 + 17568000*z3^3 - 237136896*z3z5 - 
        495983520*z4 - 180*z3*(-2640955 + 250692*z4 - 5380920*z5) + 
        1549188360*z5 - 685720800*z6 + 871719120*z7 + 126330192*z8 + 
        1185925600*z9) + 90*Z11^4*Z12*(-378098387 + 7957920*z3^2 + 
        171763200*z3^3 + 352574208*z3z5 - 435977280*z4 - 
        24*z3*(-15551927 + 2894580*z4 - 53108520*z5) + 2761372272*z5 - 
        1552727040*z6 + 3127410288*z7 - 3171749616*z8 + 3851937600*z9) + 
      18*Z11^3*Z12^2*(17574232555 + 8544113280*z3^2 + 1942272000*z3^3 + 
        1455916032*z3z5 + 9322449120*z4 - 720*z3*(-4636993 + 886744*z4 - 
          17678520*z5) - 7906776480*z5 + 29122156800*z6 - 31151416560*z7 + 
        23090982336*z8 + 38710329600*z9) - 
      5*Z11^5*(155031288723 + 118882408320*z3^2 + 51947089920*z3^3 + 
        140227531776*z3z5 - 87330706848*z4 - 
        432*z3*(-636597659 + 13316720*z4 - 630017880*z5) + 498923874720*z5 - 
        262283071680*z6 + 970787333808*z7 - 744479439552*z8 + 
        1051363504640*z9))/36450) + 
  T200^2*((-64*T300*(-136714185 - 431598240*z3^2 + 26380800*z3^3 + 
       228583296*z3z5 - 97912800*z4 + 1440*z3*(93106 + 149421*z4 - 
         244710*z5) + 81785520*z5 - 802774800*z6 + 1535815800*z7 - 
       1555931592*z8 + 389483200*z9))/225 - 
    (16*T102*(-1971595215 + 1780973280*z3^2 + 1002816000*z3^3 + 
       4796485632*z3z5 - 3467432880*z4 + 1440*z3*(1932539 + 926550*z4 - 
         1033560*z5) + 8422201440*z5 - 18290358000*z6 + 32831428320*z7 - 
       36325044864*z8 + 14805464000*z9))/225 - 
    (2*(27*Z12^3*(-750479655 + 831306240*z3^2 + 14976000*z3^3 + 
         316389888*z3z5 + 138870720*z4 - 360*z3*(-310513 + 780864*z4 - 
           2144880*z5) + 864203040*z5 - 493041600*z6 + 147724920*z7 - 
         1035770976*z8 + 138851200*z9) + 9*Z11^2*Z12*
        (-368734035 + 1600179840*z3^2 + 203443200*z3^3 - 1342946304*z3z5 + 
         3393869760*z4 + 1800*z3*(2893837 + 419184*z4 - 164880*z5) - 
         7356425760*z5 + 17041060800*z6 - 30421339560*z7 + 17016931008*z8 + 
         4266435200*z9) - 27*Z11*Z12^2*(3008553415 + 486351360*z3^2 + 
         194918400*z3^3 + 429110784*z3z5 - 678584160*z4 - 
         360*z3*(-3289201 + 1770536*z4 - 13287120*z5) + 1254600000*z5 + 
         1047852000*z6 + 4493389080*z7 - 739183968*z8 + 5011488000*z9) + 
       Z11^3*(184434815925 + 155341584000*z3^2 + 83500646400*z3^3 + 
         226205955072*z3z5 - 203312268000*z4 - 
         360*z3*(-1195811591 + 41672712*z4 - 1344789360*z5) + 
         963189457920*z5 - 618304946400*z6 + 1840997216520*z7 - 
         1403732156544*z8 + 1725948185600*z9)))/6075) + 
  T002^2*((-64*T102*(1769979030 + 1456806420*z3^2 + 683020800*z3^3 + 
       1873817712*z3z5 - 1319997870*z4 - 150*z3*(-23266297 + 688824*z4 - 
         24952320*z5) + 6982993890*z5 - 4114688850*z6 + 13760632845*z7 - 
       10560498849*z8 + 13881582400*z9))/75 - 
    (8*T300*(69257013435 + 66849494400*z3^2 + 30308889600*z3^3 + 
       81244332288*z3z5 - 50782686480*z4 - 720*z3*(-191231099 + 9076320*z4 - 
         264251160*z5) + 287534518560*z5 - 166254292800*z6 + 
       578873324880*z7 - 437312430576*z8 + 612471356800*z9))/225 - 
    (4*T200*(-3*Z12*(-2007646065 - 6752355840*z3^2 + 1140019200*z3^3 + 
         6472991232*z3z5 - 10319043600*z4 - 1440*z3*(2096909 + 962280*z4 - 
           988980*z5) + 29802919680*z5 - 44785756800*z6 + 94434550560*z7 - 
         76138877664*z8 + 25370892800*z9) + 
       Z11*(975579696135 + 852016158720*z3^2 + 404045568000*z3^3 + 
         1103222550528*z3z5 - 748981432080*z4 - 
         5760*z3*(-345124114 + 10593351*z4 - 399104145*z5) + 
         4008273724800*z5 - 2358473947200*z6 + 7918524178560*z7 - 
         6128265257856*z8 + 8203164832000*z9)))/2025 - 
    (2*(135*Z11*Z12^2*(349135961 - 174912192*z3^2 + 230492160*z3^3 + 
         804266496*z3z5 - 1080661392*z4 + 4343497488*z5 + 
         24*z3*(56271421 + 3264696*z4 + 22007280*z5) - 3866948640*z6 + 
         8595217752*z7 - 6704538912*z8 + 4915283200*z9) + 
       27*Z12^3*(2685738585 + 1664553600*z3^2 + 761472000*z3^3 + 
         1693550592*z3z5 - 655121520*z4 + 7384224240*z5 + 
         360*z3*(10687105 + 54576*z4 + 17586960*z5) - 2551528800*z6 + 
         9824332680*z7 - 6244262784*z8 + 15991177600*z9) + 
       9*Z11^2*Z12*(15253582345 - 81947520*z3^2 + 943488000*z3^3 + 
         3089373696*z3z5 - 7332781680*z4 + 120*z3*(170722883 + 16876800*z4 - 
           92779920*z5) + 40391348400*z5 - 25436858400*z6 + 71497901160*z7 - 
         30953364192*z8 + 21165379200*z9) + 
       Z11^3*(2088518596065 + 1474272371520*z3^2 + 677244211200*z3^3 + 
         1838822694912*z3z5 - 1317688194960*z4 - 
         360*z3*(-10573145063 + 145544616*z4 - 9471062160*z5) + 
         7143812689680*z5 - 3996092181600*z6 + 13747345525080*z7 - 
         10257154213824*z8 + 13788016563200*z9)))/6075) + 
  T102*((8*T202*(4299341823 + 2616320160*z3^2 + 1725696000*z3^3 + 
       5110511616*z3z5 - 4336551000*z4 - 288*z3*(-30282386 + 1012491*z4 - 
         32525010*z5) + 20504941344*z5 - 14900733360*z6 + 40914750672*z7 - 
       32527528992*z8 + 35409283840*z9))/135 - 
    (4*T300*(3*Z12*(4309027845 + 1027151040*z3^2 + 346060800*z3^3 - 
         549897984*z3z5 + 736370640*z4 - 240*z3*(-6792079 + 1269384*z4 - 
           27521400*z5) + 425328960*z5 + 13537077600*z6 - 12128523840*z7 + 
         12866644368*z8 + 10918508800*z9) + 
       Z11*(147832161325 + 101025892800*z3^2 + 50412902400*z3^3 + 
         138486765312*z3z5 - 104671246320*z4 - 
         720*z3*(-326260363 + 21121768*z4 - 468432600*z5) + 559917178560*z5 - 
         345870986400*z6 + 1054122373440*z7 - 793124743824*z8 + 
         1034304185600*z9)))/225 + 
    (60*Z11^3*Z12*(-8383834143 + 894263808*z3^2 + 213903360*z3^3 + 
        242631936*z3z5 - 239791680*z4 - 192*z3*(23065759 + 5385891*z4 - 
          52315260*z5) - 5338416192*z5 + 2124426720*z6 - 14587668864*z7 - 
        979767792*z8 + 4934060800*z9) - 540*Z11*Z12^3*
       (1693642119 + 617754240*z3^2 + 315279360*z3^3 + 620027136*z3z5 - 
        580322880*z4 - 192*z3*(-9030416 + 590877*z4 - 14511780*z5) + 
        4037896320*z5 - 1374723360*z6 + 5161181088*z7 - 2875694832*z8 + 
        7435861760*z9) - 27*Z12^4*(318682335 + 5244865920*z3^2 + 
        896716800*z3^3 + 2315568384*z3z5 - 464728320*z4 - 272041920*z5 + 
        2880*z3*(1247014 + 560979*z4 + 219660*z5) - 5334645600*z6 + 
        3271224960*z7 - 11821571568*z8 + 14042201600*z9) - 
      18*Z11^2*Z12^2*(658355175 - 36406874880*z3^2 + 2805350400*z3^3 + 
        20178844416*z3z5 - 51065527680*z4 + 14400*z3*(440075 + 234135*z4 - 
          2083428*z5) + 161086337280*z5 - 176062759200*z6 + 345794698080*z7 - 
        252090425232*z8 + 75528601600*z9) - 
      Z11^4*(6648253316485 + 4918332827520*z3^2 + 2201577984000*z3^3 + 
        5958819779328*z3z5 - 4077793128960*z4 - 
        14400*z3*(-844200620 + 14497043*z4 - 783567156*z5) + 
        22506046171200*z5 - 12322005847200*z6 + 43549382594880*z7 - 
        32681799597456*z8 + 44683121600000*z9))/24300) + 
  T002*((-81*Z12^5*(44258205 + 50512320*z3^2 + 78912000*z3^3 + 
        223917696*z3z5 - 151403040*z4 - 4320*z3*(-84422 + 12807*z4 - 
          65250*z5) + 846560520*z5 - 581119200*z6 + 2527707960*z7 - 
        1866939192*z8 + 1691224000*z9) - 540*Z11*Z12^4*
       (135150177 + 260204760*z3^2 + 97862400*z3^3 + 283582944*z3z5 - 
        107746416*z4 + 644334138*z5 + z3*(454476276 - 9117360*z4 + 
          446301360*z5) - 389001600*z6 + 1553656032*z7 - 1427409378*z8 + 
        1832324960*z9) - 162*Z11^2*Z12^3*(3099806135 + 2440392960*z3^2 + 
        880934400*z3^3 + 2163252096*z3z5 - 1062181440*z4 - 
        80*z3*(-58687165 + 1352358*z4 - 71837820*z5) + 7814084360*z5 - 
        2722317600*z6 + 13148574280*z7 - 9355425192*z8 + 18096417600*z9) - 
      9*Z11^4*Z12*(16863953605 - 1547496640*z3^2 + 2055744000*z3^3 + 
        6714340992*z3z5 - 15479754720*z4 + 160*z3*(168740761 + 14570067*z4 - 
          41140770*z5) + 73759847720*z5 - 55448773600*z6 + 140284929720*z7 - 
        69615248184*z8 + 46808728000*z9) - 
      40*Z11^5*(26241887134 + 16643622708*z3^2 + 8032498560*z3^3 + 
        21933930384*z3z5 - 16721630784*z4 + 89056947843*z5 + 
        z3*(46324255122 - 361298520*z4 + 38883804840*z5) - 51280085880*z6 + 
        171438291432*z7 - 125430750423*z8 + 164350356400*z9) - 
      12*Z11^3*Z12^2*(26935545615 + 10300662000*z3^2 + 8462822400*z3^3 + 
        23731932096*z3z5 - 27104498640*z4 + 128128508100*z5 + 
        4320*z3*(12444396 + 198160*z4 + 7252065*z5) - 86719518000*z6 + 
        235640154240*z7 - 164033888292*z8 + 179675545600*z9))/18225 - 
    (4*T200^2*(3*Z12*(205271725 + 6107226240*z3^2 + 539366400*z3^3 - 
         159853824*z3z5 + 753775920*z4 - 240*z3*(-18894775 + 11368536*z4 - 
           13839960*z5) + 1296515520*z5 + 15536884800*z6 - 13747760400*z7 + 
         8493763248*z8 + 10898441600*z9) + 
       Z11*(55134971755 + 45833299200*z3^2 + 42721920000*z3^3 + 
         132542915328*z3z5 - 116121700080*z4 - 
         720*z3*(-285176101 + 11630320*z4 - 261703320*z5) + 508086051840*z5 - 
         420723921600*z6 + 1185765529680*z7 - 946178575056*z8 + 
         885367318400*z9)))/675 - 
    (4*T102*(-45*Z12^2*(232561105 + 274249728*z3^2 + 34606080*z3^3 - 
         14287104*z3z5 + 191474928*z4 - 24*z3*(-7348517 + 421542*z4 - 
           24951840*z5) - 219372264*z5 + 727011720*z6 - 951008172*z7 + 
         1061386848*z8 + 668329600*z9) - 6*Z11*Z12*(-2507340925 - 
         878431680*z3^2 + 217152000*z3^3 + 1029013632*z3z5 - 1472618160*z4 - 
         600*z3*(2665297 + 520758*z4 - 4948848*z5) + 4640995800*z5 - 
         6779417400*z6 + 12342022020*z7 - 11293253064*z8 + 4809937600*z9) + 
       Z11^2*(441196617915 + 353951444160*z3^2 + 156781670400*z3^3 + 
         423367181568*z3z5 - 287908946640*z4 - 
         360*z3*(-2309443625 + 57020454*z4 - 2339392320*z5) + 
         1580402985480*z5 - 869854905000*z6 + 3064512352860*z7 - 
         2313873301536*z8 + 3181250086400*z9)))/675 - 
    (4*T300*(18*Z11*Z12*(3138867735 + 1865296000*z3^2 + 120153600*z3^3 - 
         743399424*z3z5 + 2036025960*z4 - 5422780880*z5 + 
         40*z3*(16567373 + 2224356*z4 + 32911080*z5) + 10736057200*z6 - 
         21659570520*z7 + 15293900448*z8 + 2367713600*z9) - 
       3*Z12^2*(1545667005 + 11093440320*z3^2 + 1940083200*z3^3 + 
         571504896*z3z5 + 1251971640*z4 - 1080*z3*(-11198221 + 1868284*z4 - 
           16791960*z5) + 14940562320*z5 + 13924882800*z6 - 4855195080*z7 + 
         9200852208*z8 + 39740043200*z9) + 
       Z11^2*(510992988685 + 537147109440*z3^2 + 218281075200*z3^3 + 
         580187328768*z3z5 - 347558992200*z4 - 
         360*z3*(-2904546767 + 127193204*z4 - 3575824680*z5) + 
         2023619812560*z5 - 1058485654800*z6 + 3982521213720*z7 - 
         3040042805136*z8 + 4388777905600*z9)))/675 + 
    (2*T202*(15*Z12*(1956897495 + 1262635200*z3^2 + 11289600*z3^3 - 
         717258240*z3z5 + 1805324112*z4 - 4105634688*z5 + 
         144*z3*(3947767 + 824256*z4 + 5685720*z5) + 7957084320*z6 - 
         14791615776*z7 + 12024197280*z8 - 95562880*z9) + 
       Z11*(829384968015 + 800361426240*z3^2 + 342674611200*z3^3 + 
         921120450048*z3z5 - 596100593520*z4 - 
         720*z3*(-2346108965 + 89663184*z4 - 2746261800*z5) + 
         3309991862400*z5 - 1820010333600*z6 + 6576841867680*z7 - 
         4967849784096*z8 + 6924775964800*z9)))/2025 + 
    T200*((-8*T300*(18079399255 - 8022254400*z3^2 + 9053337600*z3^3 + 
         31516563456*z3z5 - 30228395040*z4 + 125681585760*z5 + 
         1440*z3*(25810489 + 2443474*z4 + 27659280*z5) - 137844676800*z6 + 
         335963880720*z7 - 250784517312*z8 + 196600377600*z9))/225 - 
      (4*T102*(190104332445 + 155325268800*z3^2 + 99559296000*z3^3 + 
         299616247296*z3z5 - 256689451440*z4 - 
         720*z3*(-648258739 + 27295308*z4 - 647076600*z5) + 
         1127253399840*z5 - 847974038400*z6 + 2437452252720*z7 - 
         1993097796192*z8 + 2053756304000*z9))/675 - 
      (4*(27*Z12^3*(613802505 - 601238880*z3^2 + 46425600*z3^3 - 
           185193216*z3z5 - 460495800*z4 - 120*z3*(-5735297 + 3921264*z4 - 
             2147760*z5) + 2709103200*z5 - 649450800*z6 + 3739569600*z7 - 
           947526768*z8 + 2105492800*z9) - 72*Z11*Z12^2*
          (2364615120 + 1945868940*z3^2 + 412372800*z3^3 + 467951904*z3z5 + 
           640582425*z4 - 45*z3*(-27981289 + 4669632*z4 - 88824720*z5) + 
           854740620*z5 + 3711826350*z6 - 2379307950*z7 + 3433029642*z8 + 
           8638970200*z9) - 9*Z11^2*Z12*(-2084364895 - 371329440*z3^2 + 
           1850227200*z3^3 + 5682348288*z3z5 - 6615142920*z4 - 
           120*z3*(1291681 + 12718128*z4 - 83619600*z5) + 30726503520*z5 - 
           28061394000*z6 + 72465221280*z7 - 54059180976*z8 + 
           40714884800*z9) + 2*Z11^3*(563959749745 + 483863782320*z3^2 + 
           210224851200*z3^3 + 565008234624*z3z5 - 361799616780*z4 - 
           180*z3*(-5986690085 + 164737024*z4 - 6476033040*z5) + 
           2035708766640*z5 - 1095299469000*z6 + 3922763277960*z7 - 
           3018543959448*z8 + 4254475999200*z9)))/6075))}


==> anc/rge/even/Z12_rge_1_6.m <==
{-12*T200 + Z11^2 + 6*Z11*Z12 + 5*Z12^2, 48*T102 + 24*T200*(Z11 + 4*Z12) - 
  8*T002*(2*Z11 + 9*Z12) - 2*(Z11^3 + 13*Z11^2*Z12 + 27*Z11*Z12^2 + 3*Z12^3), 
 276*T200^2 + T202*(788 - 192*z3) + 12*Z11*Z12^3*(37 + 12*z3) + 
  (Z12^4*(101 + 24*z3))/2 + (Z11^4*(707 + 24*z3))/18 + 
  10*Z11^2*Z12^2*(29 + 36*z3) + Z11^3*Z12*(586/3 + 80*z3) - 
  4*T102*(149*Z11 - 561*Z12 + 24*Z11*z3 + 504*Z12*z3) + 
  96*T300*(3*Z12*(17 - 6*z3) + Z11*(-22 + 6*z3)) + 
  T002*(81*Z12^2*(5 + 16*z3) + Z11^2*(1819/3 + 16*z3) + 
    14*Z11*Z12*(169 + 48*z3) - 4*T200*(829 + 48*z3)) + 
  T200*(6*Z11*Z12*(83 - 144*z3) - Z11^2*(377 + 48*z3) - 
    3*Z12^2*(203 + 144*z3)), 
 -24*T002^2*(12*Z11*(65 + 12*z3 + 14*z4) + Z12*(2773 + 192*z3 + 504*z4)) - 
  32*T200^2*(Z11*(-971 + 488*z3 - 84*z4 + 300*z5) + 
    Z12*(-493 + 432*z3 + 180*z4 + 300*z5)) + 
  32*T300*(Z11^2*(613 + 226*z3 + 471*z4 - 480*z5) + 
    3*Z12^2*(-571 + 558*z3 - 63*z4 - 120*z5) + 
    2*Z11*Z12*(-1724 + 1206*z3 - 819*z4 + 780*z5)) - 
  (4*T202*(Z11*(12145 + 96*z3 + 6192*z4 - 480*z5) + 
     3*Z12*(-5199 + 3840*z3 - 4752*z4 + 6560*z5)))/3 + 
  T102*(2*Z11^2*(-3207 + 2160*z3 - 840*z4 + 2560*z5) + 
    4*Z11*Z12*(-27277 + 8976*z3 - 9720*z4 + 9440*z5) - 
    2*Z12^2*(8587 + 336*z3 - 8280*z4 + 14400*z5)) + 
  (-162*Z11*Z12^4*(1407 + 712*z3 - 156*z4 + 1000*z5) - 
    27*Z12^5*(495 + 992*z3 - 168*z4 + 1040*z5) - 
    2*Z11^5*(8833 + 5128*z3 + 1812*z4 + 2760*z5) - 
    24*Z11^3*Z12^2*(7637 + 13140*z3 - 5274*z4 + 17340*z5) - 
    18*Z11^2*Z12^3*(16751 + 16896*z3 - 3096*z4 + 25200*z5) - 
    Z11^4*Z12*(119845 + 91872*z3 - 24984*z4 + 109680*z5))/54 + 
  T200*(384*T300*(-15 + 44*z3 + 24*z4) - 
    16*T102*(-6961 + 768*z3 - 432*z4 + 3600*z5) + 
    (4*(72*Z12^3*(367 - 120*z3 + 45*z4) + 27*Z11*Z12^2*
        (813 + 192*z3 + 240*z4 + 560*z5) + Z11^3*(615 + 6976*z3 - 672*z4 + 
         6480*z5) + 6*Z11^2*Z12*(-6925 + 5184*z3 - 4212*z4 + 8400*z5)))/9) + 
  T002*(864*T102*(65 + 12*z3 + 14*z4) + 
    16*T300*(9739 + 4752*z3 + 5544*z4 - 11040*z5) + 
    8*T200*(Z11*(10031 + 2752*z3 + 1536*z4 + 4320*z5) + 
      Z12*(-3615 + 2592*z3 - 5904*z4 + 21440*z5)) - 
    (4*(81*Z12^3*(215 + 1472*z3 - 144*z4 + 720*z5) + 
       2*Z11^3*(37339 + 11160*z3 + 8244*z4 + 6960*z5) + 
       72*Z11*Z12^2*(2294 + 3894*z3 - 1899*z4 + 7200*z5) + 
       9*Z11^2*Z12*(43187 + 17376*z3 - 1440*z4 + 23440*z5)))/27), 
 -2*T200^3*(-90173 + 23856*z3 + 32640*z3^2 + 46368*z4 + 16512*z5 + 
    24000*z6) + 192*T300^2*(74 - 4752*z3 + 4836*z3^2 + 1944*z4 - 792*z5 - 
    4650*z6 + 6615*z7) + 4*T102^2*(-495889 - 130104*z3 + 76752*z3^2 - 
    85968*z4 + 121824*z5 - 239400*z6 + 333396*z7) + 
  T200^2*((3*Z12^2*(109797 + 35792*z3 - 40000*z3^2 + 97440*z4 - 214720*z5 + 
       58400*z6))/2 + (Z11*Z12*(-1166033 + 1297776*z3 + 66240*z3^2 + 
       1086048*z4 - 2194752*z5 + 1533600*z6 - 2032128*z7))/3 + 
    Z11^2*(-1299349/2 - 16552*z3 + 111520*z3^2 - 185616*z4 + 455904*z5 - 
      328400*z6 + 197568*z7)) + 
  T300*((-4*Z11^3*(63749 + 560232*z3 + 62688*z3^2 + 183384*z4 + 228816*z5 + 
       1070400*z6 - 306936*z7))/9 + 12*Z12^3*(7735 + 13008*z3 + 21984*z3^2 - 
      20376*z4 + 11808*z5 + 2400*z6 + 31752*z7) + 
    4*Z11*Z12^2*(459341 - 375000*z3 + 90528*z3^2 + 52632*z4 + 78480*z5 - 
      12000*z6 + 222264*z7) - (4*Z11^2*Z12*(-1841857 + 410640*z3 + 
       782496*z3^2 - 1113048*z4 + 1818336*z5 - 1828800*z6 + 1238328*z7))/3) + 
  T202*((Z12^2*(-2209085 + 1073760*z3 + 970560*z3^2 - 107856*z4 - 
       1231488*z5 + 1677600*z6 - 3302208*z7))/6 + 
    Z11^2*(374413/2 + 74192*z3 - 20896*z3^2 + 125544*z4 + (406336*z5)/3 + 
      249200*z6 + 89376*z7) + (Z11*Z12*(-3833791 + 12192*z3 + 1364928*z3^2 - 
       2673072*z4 + 3551232*z5 - 4548000*z6 + 5164992*z7))/3) + 
  T102*(-4*Z11^2*Z12*(-810347 - 175680*z3 + 112720*z3^2 - 276552*z4 + 
      220848*z5 - 438800*z6 + 89964*z7) + 
    4*Z12^3*(-29369 + 45264*z3 + 66480*z3^2 - 50616*z4 + 85296*z5 - 
      26400*z6 + 100548*z7) + 48*T300*(-119701 - 70892*z3 + 12800*z3^2 - 
      13296*z4 + 148960*z5 - 146800*z6 + 121716*z7) - 
    (2*Z11^3*(-1776685 - 446504*z3 + 280160*z3^2 - 533136*z4 + 688240*z5 - 
       1148800*z6 + 730296*z7))/9 + 
    (2*Z11*Z12^2*(1704941 + 531624*z3 + 113760*z3^2 - 836496*z4 + 
       3068496*z5 - 2412000*z6 + 5302584*z7))/3) + 
  (-6*Z11^5*Z12*(-35534881 - 37549344*z3 + 152640*z3^2 + 13174704*z4 - 
      74264064*z5 + 25495200*z6 - 66298176*z7) - 
    243*Z12^6*(-1065 - 257056*z3 + 12864*z3^2 + 67248*z4 - 340480*z5 + 
      132000*z6 - 254016*z7) + 486*Z11*Z12^5*(548953 + 647712*z3 + 
      20928*z3^2 - 169776*z4 + 1092096*z5 - 362400*z6 + 1270080*z7) + 
    Z11^6*(33764143 + 29911392*z3 - 1804224*z3^2 - 1115856*z4 + 43140096*z5 + 
      8829600*z6 + 20405952*z7) + 108*Z11^3*Z12^3*(4756763 + 9664224*z3 + 
      323904*z3^2 - 3103632*z4 + 18123264*z5 - 6885600*z6 + 21083328*z7) + 
    81*Z11^2*Z12^4*(10265161 + 8265120*z3 + 423360*z3^2 - 2597040*z4 + 
      17304576*z5 - 5277600*z6 + 21591360*z7) + 
    9*Z11^4*Z12^2*(30888901 + 74177952*z3 + 336576*z3^2 - 41051376*z4 + 
      171901440*z5 - 78669600*z6 + 180097344*z7))/7776 + 
  T002^2*((8*T200*(-1242961 - 613596*z3 + 133344*z3^2 - 162252*z4 - 
       286704*z5 - 439200*z6 - 137592*z7))/3 - 
    (8*(3*Z11*Z12*(-1505255 - 837306*z3 + 124416*z3^2 - 217278*z4 - 
         293256*z5 - 376200*z6 - 719712*z7) + 
       Z11^2*(-1125641 - 587217*z3 + 110952*z3^2 - 213363*z4 - 210564*z5 - 
         581400*z6 - 201096*z7) - 9*Z12^2*(77282 + 112821*z3 + 16200*z3^2 - 
         61281*z4 + 216468*z5 - 162000*z6 + 412776*z7)))/9) + 
  T200*((Z11^2*Z12^2*(1002319 - 1579392*z3 + 1129344*z3^2 - 855792*z4 - 
       147264*z5 - 1113600*z6 - 889056*z7))/12 + 
    T202*(702830 + 291744*z3 + 38784*z3^2 + 206496*z4 - 1112704*z5 + 
      552000*z6 - 479808*z7) + Z11^4*(2982017/216 - (245552*z3)/9 - 
      (54800*z3^2)/9 + 26306*z4 - 112600*z5 + (428800*z6)/9 - 62916*z7) - 
    (3*Z11*Z12^3*(250925 - 42368*z3 + 640*z3^2 + 35760*z4 - 63680*z5 + 
       73600*z6 + 155232*z7))/2 - 
    (Z12^4*(1000357 - 329088*z3 + 434304*z3^2 + 35568*z4 + 125376*z5 + 
       115200*z6 + 635040*z7))/8 - 
    (Z11^3*Z12*(-20520967 - 314112*z3 + 1918080*z3^2 - 11165904*z4 + 
       29813952*z5 - 24393600*z6 + 25020576*z7))/54 + 
    16*T300*(Z12*(-77053 + 90996*z3 - 20952*z3^2 - 18684*z4 + 12864*z5 + 
        6300*z6 - 31752*z7) + Z11*(-154619 - 41820*z3 + 18120*z3^2 - 
        54540*z4 + 188352*z5 - 93300*z6 + 95256*z7)) + 
    2*T102*(Z12*(-137005 + 268512*z3 + 376608*z3^2 + 704304*z4 - 3132096*z5 + 
        2449200*z6 - 2201472*z7) + Z11*(-2610281 - 759200*z3 + 458144*z3^2 - 
        510672*z4 + 799680*z5 - 1238800*z6 + 959616*z7))) + 
  T002*(T202*(2258668/3 + 521824*z3 - 56832*z3^2 + 269760*z4 - 299136*z5 + 
      931200*z6 - 366912*z7) - 16*T200^2*(103723 + 62652*z3 + 21192*z3^2 + 
      44100*z4 - 207224*z5 + 80700*z6 - 139356*z7) + 
    (T200*(2*Z11*Z12*(3734825 + 1562064*z3 - 835200*z3^2 + 3021696*z4 - 
         10036608*z5 + 9172800*z6 - 14775264*z7) + 
       Z11^2*(-4549885 - 2541008*z3 + 425216*z3^2 - 14016*z4 - 6081408*z5 + 
         224000*z6 - 4925088*z7) + Z12^2*(1560479 - 1886352*z3 - 
         2695680*z3^2 - 102528*z4 + 1896192*z5 - 3830400*z6 + 635040*z7)))/
     3 + 4*T300*(-9*Z12*(-160757 - 41440*z3 + 30880*z3^2 - 111952*z4 + 
        366144*z5 - 366800*z6 + 352800*z7) + 
      Z11*(-1297867 - 1388608*z3 + 135136*z3^2 - 561264*z4 + 525824*z5 - 
        2447600*z6 + 1312416*z7)) - 
    (4*T102*(Z11*(851579 + 541848*z3 - 57168*z3^2 + 158472*z4 + 511776*z5 + 
         354600*z6 + 804384*z7) + 3*Z12*(-1026395 - 154728*z3 + 224208*z3^2 - 
         545544*z4 + 882432*z5 - 1218600*z6 + 1439424*z7)))/3 + 
    (-12*Z11^3*Z12*(-10540325 - 7896528*z3 + 527520*z3^2 + 805488*z4 - 
        9783840*z5 + 2074800*z6 - 12679632*z7) - 
      81*Z12^4*(-119153 - 233264*z3 + 54560*z3^2 + 57936*z4 - 358688*z5 + 
        110000*z6 - 176400*z7) + 36*Z11*Z12^3*(744071 + 2417136*z3 + 
        234912*z3^2 - 854640*z4 + 4212384*z5 - 1208400*z6 + 4551120*z7) + 
      Z11^4*(24319841 + 14475440*z3 - 2219552*z3^2 + 3168624*z4 + 
        14991008*z5 + 9922000*z6 + 10478160*z7) + 
      6*Z11^2*Z12^2*(12988505 + 21131760*z3 + 2005344*z3^2 - 11473200*z4 + 
        50154336*z5 - 26348400*z6 + 65980656*z7))/108), 
 (-8*T002^3*(2*Z11*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
       200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
       17878620*z7 + 55923804*z8) + 3*Z12*(78903665 + 17201760*z3^2 - 
       7807104*z3z5 + 10441440*z4 + 800*z3*(94513 + 13500*z4 - 72288*z5) + 
       14863920*z5 + 69829200*z6 - 61209240*z7 + 111847608*z8)))/25 - 
  (64*T300^2*(9*Z12*(8779540 - 3131520*z3^2 + 129600*z3^3 - 15542928*z3z5 + 
       234360*z4 + 360*z3*(-5368 + 8915*z4 - 118530*z5) + 188280*z5 + 
       2179200*z6 - 14576370*z7 + 43628031*z8 - 606600*z9) + 
     5*Z11*(-13244268 - 9573624*z3^2 + 901440*z3^3 + 6178032*z3z5 + 
       1705752*z4 - 216*z3*(65653 + 47391*z4 - 161450*z5) + 20538216*z5 - 
       22038660*z6 + 44615610*z7 - 53687529*z8 + 30908440*z9)))/75 - 
  (8*T200^3*(-9*Z12*(23517675 - 4651680*z3^2 + 115200*z3^3 - 2156544*z3z5 + 
       14403600*z4 + 120*z3*(50009 + 71880*z4 - 428400*z5) - 16764000*z5 - 
       5120400*z6 - 6161040*z7 - 18496512*z8 + 1700800*z9) + 
     Z11*(168444975 - 43500960*z3^2 + 14630400*z3^3 + 59906304*z3z5 - 
       89825760*z4 + 261537120*z5 + 360*z3*(-1064413 + 69624*z4 + 
         111600*z5) - 508568400*z6 + 809244720*z7 - 413713008*z8 + 
       216001600*z9)))/225 + 
  T102^2*(Z11*(1197158122/15 + 7576064*z3^2 - 2819072*z3^3 - 
      (361103616*z3z5)/25 + (61442784*z4)/5 + 
      (96*z3*(4549005 + 816756*z4 - 4273840*z5))/5 - (64910336*z5)/5 + 
      73956224*z6 - (515706272*z7)/5 + (3974731632*z8)/25 - 
      (571797376*z9)/9) + (2*Z12*(-555917235 - 368627520*z3^2 + 
       78220800*z3^3 + 283036032*z3z5 - 406099440*z4 - 
       240*z3*(461831 + 395244*z4 - 4573680*z5) + 702418560*z5 - 
       1822951200*z6 + 3336836880*z7 - 3541207464*z8 + 2500724800*z9))/25) + 
  (2*T202*(18*Z12^3*(17623605 + 53552880*z3^2 + 11116800*z3^3 - 
       74618496*z3z5 - 158610420*z4 - 360*z3*(18131 + 394704*z4 - 
         1124400*z5) + 195590160*z5 - 85552200*z6 + 323254620*z7 + 
       39190392*z8 + 564504800*z9) + 135*Z11*Z12^2*
      (136651703 - 42322080*z3^2 + 18823680*z3^3 + 43110144*z3z5 + 
       14191704*z4 + 42111168*z5 + 48*z3*(758875 + 118416*z4 + 1067040*z5) - 
       121367280*z6 + 440571576*z7 - 430910928*z8 + 566763200*z9) - 
     36*Z11^2*Z12*(-1368848015 + 82452120*z3^2 + 95068800*z3^3 + 
       348421824*z3z5 - 616317930*z4 - 60*z3*(15385451 + 6569952*z4 - 
         31213200*z5) + 487816680*z5 - 1887183300*z6 + 3014851830*z7 - 
       3738304548*z8 + 1914238000*z9) - Z11^3*(-994690905 + 1054674720*z3^2 + 
       287424000*z3^3 - 111704832*z3z5 + 1221857640*z4 + 5264493120*z5 + 
       240*z3*(-1820389 + 165216*z4 + 4185120*z5) + 1127775600*z6 + 
       6475635240*z7 + 3610581264*z8 + 7882779200*z9)))/2025 + 
  (-1215*Z12^7*(-1821897 + 7428384*z3^2 + 1751040*z3^3 + 2426112*z3z5 - 
      6219288*z4 + 27140904*z5 - 144*z3*(-100531 + 1116*z4 + 20040*z5) - 
      16790400*z6 + 37147608*z7 - 25866864*z8 + 33835520*z9) - 
    1458*Z11*Z12^6*(40410705 + 38603520*z3^2 + 13708800*z3^3 + 
      45287424*z3z5 - 29741580*z4 - 360*z3*(-258569 + 1068*z4 - 196200*z5) + 
      168067980*z5 - 84979800*z6 + 283631580*z7 - 233912448*z8 + 
      274366400*z9) - 729*Z11^2*Z12^5*(423020375 + 189273120*z3^2 + 
      94464000*z3^3 + 222269184*z3z5 - 178566120*z4 - 
      720*z3*(-739387 + 17268*z4 - 683880*z5) + 960291000*z5 - 495040800*z6 + 
      1786897320*z7 - 1272844368*z8 + 1974054400*z9) - 
    45*Z11^6*Z12*(1678183829 + 656658528*z3^2 + 327628800*z3^3 + 
      804079872*z3z5 - 930583512*z4 + 5025403080*z5 + 
      144*z3*(18416409 + 45220*z4 + 8601720*z5) - 2892116640*z6 + 
      8580331608*z7 - 5409770544*z8 + 7020080640*z9) - 
    2*Z11^7*(5854759125 + 2528506080*z3^2 + 430041600*z3^3 + 119563776*z3z5 - 
      1200432420*z4 + 1080*z3*(7845131 + 410244*z4 - 1041080*z5) + 
      13917048660*z5 - 2638971000*z6 + 12560624100*z7 + 3058350048*z8 + 
      9736571200*z9) - 162*Z11^3*Z12^4*(2196365895 + 1373568480*z3^2 + 
      702144000*z3^3 + 1848448512*z3z5 - 1189359180*z4 - 
      1800*z3*(-2135279 + 43116*z4 - 2007720*z5) + 6951351420*z5 - 
      3930669000*z6 + 13612910220*z7 - 10330408224*z8 + 14548568000*z9) - 
    54*Z11^5*Z12^2*(2005514745 + 1543170240*z3^2 + 1134374400*z3^3 + 
      3516244992*z3z5 - 3270624300*z4 - 120*z3*(-45705499 + 427716*z4 - 
        51486840*z5) + 13225723020*z5 - 10401838200*z6 + 29153944380*z7 - 
      22873627584*z8 + 23090315200*z9) - 27*Z11^4*Z12^3*
     (7388225205 + 8907343200*z3^2 + 3932006400*z3^3 + 11907668736*z3z5 - 
      8814557160*z4 - 2160*z3*(-9031795 + 220636*z4 - 9778040*z5) + 
      41873932440*z5 - 27418046400*z6 + 86797198440*z7 - 68515446672*z8 + 
      77728268800*z9))/218700 + 
  T300*((8*T202*(-285217545 - 11520000*z3^2 + 17049600*z3^3 + 
       191144448*z3z5 + 5429520*z4 - 960*z3*(511394 + 35805*z4 - 902490*z5) + 
       626189760*z5 - 828000000*z6 + 1070316480*z7 - 1755508896*z8 + 
       790393600*z9))/75 - 
    (8*(405*Z12^4*(3195342 - 329364*z3^2 + 28800*z3^3 + 8168688*z3z5 - 
         748224*z4 - 440856*z5 + 18*z3*(124225 + 91014*z4 + 912960*z5) + 
         491760*z6 - 772470*z7 - 17935101*z8 + 425200*z9) + 
       54*Z11*Z12^3*(48183765 - 24571080*z3^2 + 3571200*z3^3 - 
         108327456*z3z5 - 56519640*z4 + 128326320*z5 - 
         1080*z3*(8829 + 7571*z4 + 23000*z5) - 20271600*z6 + 30783060*z7 + 
         283184262*z8 + 137396800*z9) + Z11^4*(649516170 - 757528020*z3^2 + 
         15696000*z3^3 + 292210416*z3z5 + 117839880*z4 + 
         270*z3*(-1924737 + 584130*z4 - 1289920*z5) - 1533363120*z5 - 
         551791800*z6 - 1273608090*z7 - 3053699757*z8 + 246249200*z9) + 
       54*Z11^2*Z12^2*(214873230 + 40193460*z3^2 + 10684800*z3^3 + 
         18145296*z3z5 + 47826540*z4 - 30*z3*(1865803 + 1579518*z4 - 
           4432320*z5) - 33257340*z5 - 33399900*z6 + 90829320*z7 - 
         120115467*z8 + 370638800*z9) - 18*Z11^3*Z12*
        (-759916595 + 153635880*z3^2 + 39398400*z3^3 + 93822624*z3z5 - 
         358074000*z4 - 360*z3*(799406 + 657973*z4 - 2712120*z5) + 
         562286520*z5 - 1108109400*z6 + 1499802600*z7 - 1632465198*z8 + 
         831657600*z9)))/2025) + 
  T200^2*((-64*T300*(28314795 - 6158880*z3^2 + 806400*z3^3 + 2146176*z3z5 + 
       2916000*z4 + 1440*z3*(-11989 + 3645*z4 - 15570*z5) + 2231280*z5 - 
       29394000*z6 + 34088760*z7 - 30746952*z8 + 11905600*z9))/75 - 
    (256*T102*(-6405795 - 19050210*z3^2 + 1692000*z3^3 + 3215376*z3z5 + 
       276480*z4 + 28994850*z5 - 45*z3*(384079 + 6732*z4 + 116640*z5) - 
       42243075*z6 + 72769950*z7 - 36803727*z8 + 24980500*z9))/75 - 
    (2*(27*Z11*Z12^2*(199148205 + 216800640*z3^2 + 14976000*z3^3 + 
         311164416*z3z5 + 283135680*z4 - 120*z3*(1265477 + 562896*z4 - 
           1285200*z5) - 268644960*z5 + 110347200*z6 - 190379400*z7 - 
         960908832*z8 + 138851200*z9) + 27*Z12^3*(83173365 + 99780480*z3^2 + 
         4608000*z3^3 - 318007296*z3z5 + 4410720*z4 + 48994560*z5 - 
         360*z3*(204473 + 221496*z4 + 1224720*z5) - 92541600*z6 - 
         164610360*z7 + 777408192*z8 + 150284800*z9) - 
       27*Z11^2*Z12*(191574445 - 288871680*z3^2 + 64972800*z3^3 + 
         295819776*z3z5 - 220307040*z4 - 120*z3*(3765311 + 1071000*z4 - 
           10998480*z5) + 604080960*z5 - 1503472800*z6 + 2833614600*z7 - 
         2435221152*z8 + 1670496000*z9) + Z11^3*(-13210189095 - 
         986330880*z3^2 + 203443200*z3^3 + 916697088*z3z5 - 2562943680*z4 - 
         360*z3*(18595991 + 5246208*z4 - 24945840*z5) + 4267144800*z5 - 
         9795873600*z6 + 11642143320*z7 - 15355598976*z8 + 4266435200*z9)))/
     2025) + 
  T200*((16*T300*(Z11^2*(356130655 + 42810480*z3^2 - 12729600*z3^3 - 
         64063872*z3z5 + 75079620*z4 + 60*z3*(4575539 + 895878*z4 - 
           7540320*z5) - 270475140*z5 + 505824300*z6 - 747272670*z7 + 
         724557744*z8 - 341557600*z9) + 3*Z12^2*(-9007875 - 19606320*z3^2 + 
         1094400*z3^3 - 77324544*z3z5 - 18565380*z4 + 85022820*z5 - 
         60*z3*(408179 + 105318*z4 + 1857600*z5) - 34109100*z6 + 1372830*z7 + 
         194646888*z8 + 36720800*z9) + 6*Z11*Z12*(6722995 + 1722960*z3^2 + 
         4953600*z3^3 + 25883712*z3z5 + 8019540*z4 - 
         60*z3*(547241 + 364242*z4 - 1007760*z5) + 37024860*z5 - 
         93204900*z6 + 163784970*z7 - 181278324*z8 + 130388800*z9)))/75 + 
    (2*T202*(Z11*(-2187971625 - 220923840*z3^2 + 91929600*z3^3 + 
         365603328*z3z5 - 407087760*z4 - 80*z3*(19420417 + 2366304*z4 - 
           26817960*z5) + 817184640*z5 - 2461476000*z6 + 3515995520*z7 - 
         3614425056*z8 + 2085686400*z9) - Z12*(462474395 - 488258880*z3^2 + 
         75801600*z3^3 + 368229888*z3z5 + 47306160*z4 + 
         240*z3*(-529177 + 679056*z4 - 358680*z5) + 1151496960*z5 - 
         2500648800*z6 + 4147190400*z7 - 3665225376*z8 + 2252924800*z9)))/
     75 - (4*T102*(9*Z12^2*(164136275 - 185560320*z3^2 + 12960000*z3^3 + 
         55396224*z3z5 + 112724820*z4 + 60*z3*(466429 + 2417364*z4 - 
           6884280*z5) - 166089960*z5 - 200065800*z6 + 547733940*z7 - 
         530615448*z8 + 6271200*z9) + Z11^2*(-7653522315 - 846843840*z3^2 + 
         28396800*z3^3 + 671607936*z3z5 - 1169703900*z4 - 
         60*z3*(110870255 + 21713916*z4 - 99221640*z5) - 338937480*z5 - 
         4720465800*z6 + 4964444580*z7 - 10272456072*z8 + 768015200*z9) - 
       8*Z11*Z12*(-399194505 - 505295640*z3^2 + 166420800*z3^3 + 
         641317824*z3z5 - 416867175*z4 - 135*z3*(3270127 + 966492*z4 - 
           15903800*z5) + 1488206070*z5 - 2913364350*z6 + 5090865885*z7 - 
         5591722248*z8 + 4396914200*z9)))/225 + 
    (2430*Z11*Z12^4*(7111431 - 528800*z3^2 + 576000*z3^3 - 4306176*z3z5 - 
        40224*z4 + 524240*z5 + z3*(2890872 - 847584*z4 + 847680*z5) + 
        1903840*z6 + 1202800*z7 + 13123152*z8 + 16030400*z9) + 
      81*Z12^5*(60464905 + 9903360*z3^2 + 2304000*z3^3 + 50761728*z3z5 + 
        954720*z4 + 20204640*z5 + 2160*z3*(10249 + 2128*z4 + 61960*z5) + 
        17472000*z6 + 15059280*z7 - 104893056*z8 + 82400000*z9) - 
      24*Z11^3*Z12^2*(475028775 - 142652880*z3^2 + 17568000*z3^3 - 
        213249024*z3z5 - 153778320*z4 - 60*z3*(-2641385 + 3561444*z4 - 
          10699560*z5) + 299001960*z5 - 670842000*z6 + 744613680*z7 - 
        215896752*z8 + 1185925600*z9) + 18*Z11^2*Z12^3*
       (1521599235 + 286145280*z3^2 + 86630400*z3^3 + 454367232*z3z5 + 
        505608480*z4 - 720*z3*(-264269 + 21768*z4 - 994200*z5) - 
        1377764640*z5 + 933048000*z6 - 379681200*z7 - 760212864*z8 + 
        1888640000*z9) + 2*Z11^5*(-1250560745 - 71929440*z3^2 + 
        171763200*z3^3 + 482464512*z3z5 - 830884320*z4 - 
        120*z3*(2063153 + 2170332*z4 - 17329800*z5) + 3841220400*z5 - 
        3798828000*z6 + 6186598320*z7 - 5032608624*z8 + 3851937600*z9) + 
      3*Z11^4*Z12*(-10202404205 - 1952121600*z3^2 + 647424000*z3^3 + 
        2947497984*z3z5 - 3175308000*z4 - 240*z3*(26681501 + 3317952*z4 - 
          35715000*z5) + 8082901920*z5 - 15421737600*z6 + 25644492720*z7 - 
        27577335168*z8 + 12903443200*z9))/4050) + 
  T002^2*((48*T102*(35144345 + 9212880*z3^2 - 3903552*z3z5 + 3595320*z4 + 
       200*z3*(181591 + 22680*z4 - 131040*z5) + 12792360*z5 + 27504600*z6 - 
       17878620*z7 + 55923804*z8))/25 - 
    (8*T300*(-1558275105 - 1061130240*z3^2 + 142617600*z3^3 + 
       807397632*z3z5 - 155863440*z4 - 720*z3*(4995257 + 519696*z4 - 
         4250280*z5) + 1105656480*z5 - 3854217600*z6 + 3253761360*z7 - 
       8336855664*z8 + 4142556800*z9))/75 - 
    (2*(5*Z11^3*(766398129 + 230423168*z3^2 + 20966400*z3^3 - 49116672*z3z5 + 
         67438800*z4 + 8*z3*(103780289 + 12394224*z4 - 59949360*z5) + 
         486765296*z5 + 490733600*z6 - 22430776*z7 + 999357984*z8 + 
         470341760*z9) + 9*Z12^3*(12227015 + 193022400*z3^2 + 51609600*z3^3 + 
         172191744*z3z5 - 110061360*z4 - 360*z3*(-742005 + 85224*z4 - 
           1154480*z5) + 197565360*z5 - 235384800*z6 + 897266760*z7 - 
         762861888*z8 + 748249600*z9) + 5*Z11^2*Z12*(3475351789 + 
         1070425920*z3^2 + 230492160*z3^3 + 346664448*z3z5 - 82289808*z4 + 
         72*z3*(52590599 + 4141752*z4 - 10262960*z5) + 2145374352*z5 + 
         1116060960*z6 + 1882711704*z7 - 148754016*z8 + 4915283200*z9) + 
       3*Z11*Z12^2*(1764378365 + 1385439360*z3^2 + 761472000*z3^3 + 
         2208135168*z3z5 - 1384717680*z4 - 259511040*z3*z4 + 5011098480*z5 + 
         600*z3*(5240663 + 7999344*z5) - 4352944800*z6 + 12749138760*z7 - 
         13616401536*z8 + 15991177600*z9)))/225 + 
    (4*T200*(9*Z12*(-1057253165 - 442571520*z3^2 + 463104000*z3^3 + 
         1466947584*z3z5 - 716706000*z4 - 1920*z3*(1032902 + 206181*z4 - 
           2349255*z5) + 4365183360*z5 - 5620209600*z6 + 9214548480*z7 - 
         11937811968*z8 + 10983724800*z9) + 
       Z11*(28999401495 + 6241582080*z3^2 + 1140019200*z3^3 - 
         229049856*z3z5 + 1566520560*z4 + 4320*z3*(6380953 + 766176*z4 - 
           2894980*z5) + 23947499520*z5 + 5549068800*z6 + 10012263840*z7 + 
         19877169312*z8 + 25370892800*z9)))/675) + 
  T102*((8*T202*(-1159735755 - 252263520*z3^2 + 63820800*z3^3 + 
       238629888*z3z5 - 150993720*z4 - 4320*z3*(228033 + 27021*z4 - 
         282890*z5) + 409612320*z5 - 1491332400*z6 + 2143822320*z7 - 
       2803774176*z8 + 1701872000*z9))/225 + 
    (4*T300*(Z11*(4522632915 + 2258982720*z3^2 - 346060800*z3^3 - 
         1650772224*z3z5 + 276652080*z4 + 240*z3*(28279321 + 3794568*z4 - 
           34197240*z5) - 3530203200*z5 + 9311076000*z6 - 11443087680*z7 + 
         18661012848*z8 - 10918508800*z9) + 
       Z12*(-2718906135 - 1787238720*z3^2 + 386611200*z3^3 + 
         1805089536*z3z5 - 998604720*z4 - 720*z3*(-827311 + 270024*z4 - 
           7739640*z5) + 2936099520*z5 - 8834580000*z6 + 13856322240*z7 - 
         15517729872*z8 + 8901228800*z9)))/75 + 
    (-135*Z12^4*(95464527 + 213068160*z3^2 + 35481600*z3^3 + 210822912*z3z5 - 
        51902208*z4 + 381912768*z5 + 576*z3*(-50074 + 116271*z4 + 72540*z5) - 
        246601440*z6 + 550650816*z7 - 693967824*z8 - 143852800*z9) - 
      180*Z11*Z12^3*(114579465 + 622988928*z3^2 + 179343360*z3^3 + 
        469608192*z3z5 - 552975552*z4 - 576*z3*(-627329 + 418401*z4 - 
          2496660*z5) + 1819848384*z5 - 1016776800*z6 + 3218190336*z7 - 
        2457357264*z8 + 2808440320*z9) - 20*Z11^3*Z12*
       (33163621905 + 4840088832*z3^2 + 561070080*z3^3 - 1692617472*z3z5 + 
        5815564992*z4 + 576*z3*(47457338 + 7150623*z4 - 31733100*z5) + 
        4036913280*z5 + 24381468000*z6 - 15170885280*z7 + 31649005584*z8 + 
        15105720320*z9) + Z11^4*(-93328666665 - 17811296640*z3^2 + 
        1069516800*z3^3 + 12303477504*z3z5 - 17233597440*z4 - 
        960*z3*(90472856 + 15227679*z4 - 81662820*z5) - 1994235840*z5 - 
        80640482400*z6 + 81132067200*z7 - 163783045008*z8 + 24670304000*z9) - 
      54*Z11^2*Z12^2*(6018932145 + 1132542720*z3^2 + 1576396800*z3^3 + 
        4197609216*z3z5 - 2681308800*z4 - 960*z3*(-5970521 + 734433*z4 - 
          10755900*z5) + 10723272960*z5 - 10143957600*z6 + 30504871200*z7 - 
        30101306832*z8 + 37179308800*z9))/8100) + 
  T002*((4*T200^2*(Z11*(8452906275 + 1157374080*z3^2 - 539366400*z3^3 - 
         1463526144*z3z5 + 1300064400*z4 + 240*z3*(27106069 + 2297832*z4 - 
           29894520*z5) - 1561625280*z5 + 9329112000*z6 - 15111795120*z7 + 
         14763409488*z8 - 10898441600*z9) + 
       3*Z12*(942914585 - 685512960*z3^2 + 50457600*z3^3 - 77614848*z3z5 + 
         79671600*z4 + 240*z3*(-2482747 + 1343184*z4 - 5863080*z5) + 
         1095653760*z5 - 3553569600*z6 + 7759781040*z7 - 4212517104*z8 + 
         1709404800*z9)))/225 + 
    (4*T102*(-9*Z12^2*(346055105 - 52029120*z3^2 + 72000000*z3^3 + 
         125877888*z3z5 - 99599760*z4 + 471548520*z5 + 
         120*z3*(1984423 + 120366*z4 + 581040*z5) - 516707400*z6 + 
         1413577020*z7 - 1532954376*z8 + 2008907200*z9) + 
       6*Z11*Z12*(-3158542535 - 289731840*z3^2 + 173030400*z3^3 + 
         861497856*z3z5 - 857170800*z4 - 360*z3*(6872243 + 1588506*z4 - 
           10173920*z5) + 271936440*z5 - 4004662200*z6 + 5761876260*z7 - 
         8058632112*z8 + 3341648000*z9) + 
       Z11^2*(-893704905 + 146338560*z3^2 + 217152000*z3^3 + 518099328*z3z5 - 
         261426960*z4 - 1080*z3*(477103 + 145878*z4 - 1589040*z5) + 
         1717695000*z5 - 1687649400*z6 + 4477709700*z7 - 3973696056*z8 + 
         4809937600*z9)))/225 + 
    (2*T202*(Z11*(-10618122525 - 5981336640*z3^2 + 56448000*z3^3 + 
         3245640192*z3z5 - 2678022000*z4 - 2160*z3*(5929659 + 772896*z4 - 
           5712200*z5) - 7004545920*z5 - 17140082400*z6 + 13436730720*z7 - 
         37755919584*z8 - 477814400*z9) - 
       9*Z12*(-1721022845 + 268514880*z3^2 + 301132800*z3^3 + 
         865396224*z3z5 - 894193200*z4 - 240*z3*(5759509 + 2522736*z4 - 
           14360280*z5) + 1468456320*z5 - 4097632800*z6 + 6423369120*z7 - 
         8594818848*z8 + 6434473600*z9)))/675 - 
    (4*T300*(135*Z12^2*(57872649 - 28341376*z3^2 + 5137920*z3^3 - 
         2778624*z3z5 + 19090632*z4 + 8*z3*(-6419 + 2069892*z4 - 
           6905880*z5) - 8614608*z5 - 30946000*z6 + 86243432*z7 - 
         43664832*z8 + 119562560*z9) + 3*Z11^2*(-2140655335 - 
         1769297280*z3^2 + 120153600*z3^3 + 1158299136*z3z5 - 330393720*z4 - 
         40*z3*(95349095 + 11695404*z4 - 87570600*z5) - 1570813200*z5 - 
         4433442000*z6 + 2740336520*z7 - 11950572672*z8 + 2367713600*z9) - 
       2*Z11*Z12*(-12344855865 + 377841600*z3^2 + 1940083200*z3^3 + 
         4988894976*z3z5 - 5022227880*z4 - 360*z3*(18252373 + 10243524*z4 - 
           59761800*z5) + 6558365520*z5 - 26115584400*z6 + 47319609240*z7 - 
         54084395952*z8 + 39740043200*z9)))/225 + 
    (-1215*Z12^5*(3783925 - 1032096*z3^2 + 1105920*z3^3 + 4074624*z3z5 - 
        4408848*z4 - 288*z3*(-48795 + 274*z4 - 38670*z5) + 18621336*z5 - 
        10878240*z6 + 26486928*z7 - 22812408*z8 + 32052480*z9) - 
      27*Z11*Z12^4*(1311751725 + 1076480640*z3^2 + 394560000*z3^3 + 
        863167104*z3z5 - 894713040*z4 + 5108780520*z5 + 
        720*z3*(4269841 + 136962*z4 + 1361700*z5) - 2861056800*z6 + 
        9394869960*z7 - 5661103608*z8 + 8456120000*z9) - 
      3*Z11^5*(8179292585 + 2589565440*z3^2 + 411148800*z3^3 - 
        149053824*z3z5 + 136037040*z4 + 80*z3*(117272519 + 11923986*z4 - 
          47657580*z5) + 9774718920*z5 + 2290044000*z6 + 7176169160*z7 + 
        7450805448*z8 + 9361745600*z9) - 54*Z11^3*Z12^2*
       (2002798865 + 1487624000*z3^2 + 880934400*z3^3 + 2645695872*z3z5 - 
        1932272880*z4 - 160*z3*(-23546714 + 1493505*z4 - 33485490*z5) + 
        7795316040*z5 - 6114253600*z6 + 18001209080*z7 - 16267102344*z8 + 
        18096417600*z9) - 18*Z11^2*Z12^3*(3429521475 + 5041072800*z3^2 + 
        1957248000*z3^3 + 5753400192*z3z5 - 4143378960*z4 - 
        720*z3*(-12564511 + 645696*z4 - 16336740*z5) + 19286837640*z5 - 
        11342160000*z6 + 37138552560*z7 - 29719245384*z8 + 36646499200*z9) - 
      Z11^4*Z12*(136392066615 + 45267432480*z3^2 + 16925644800*z3^3 + 
        38341309824*z3z5 - 30897454320*z4 + 183740315400*z5 + 
        2880*z3*(58550554 + 2213175*z4 + 11302425*z5) - 52311924000*z6 + 
        312459830640*z7 - 197374515048*z8 + 359351091200*z9))/6075 + 
    T200*((-4*T102*(-3185635299 - 596860992*z3^2 + 154045440*z3^3 + 
         430230528*z3z5 - 287461872*z4 - 432*z3*(6177123 + 678516*z4 - 
           5787640*z5) + 418087584*z5 - 3053793600*z6 + 3458197296*z7 - 
         4933789056*z8 + 3198444160*z9))/45 - 
      (8*T300*(-1498053285 - 862056000*z3^2 + 128102400*z3^3 + 
         353299968*z3z5 + 46758240*z4 + 1636316640*z5 + 
         480*z3*(-5378171 + 387870*z4 + 2143680*z5) - 5114577600*z6 + 
         9227495760*z7 - 5925872736*z8 + 3616985600*z9))/75 + 
      (4*(90*Z12^3*(102789741 + 15713136*z3^2 + 3928320*z3^3 - 
           46251648*z3z5 + 36588564*z4 + 36*z3*(-6203 + 1109952*z4 - 
             5328240*z5) + 6206544*z5 + 47102040*z6 - 26024184*z7 + 
           184010616*z8 - 40948000*z9) - 135*Z11*Z12^2*
          (85193593 - 116933088*z3^2 + 9285120*z3^3 - 21088512*z3z5 + 
           7652520*z4 + 24*z3*(2624429 + 1448304*z4 - 7030800*z5) - 
           43125600*z5 - 242966640*z6 + 515135424*z7 - 418013136*z8 + 
           421098560*z9) + 60*Z11^2*Z12*(-996570531 - 204452712*z3^2 + 
           164949120*z3^3 + 634723776*z3z5 - 358001910*z4 - 
           54*z3*(17398113 + 3724032*z4 - 36252400*z5) + 938259144*z5 - 
           2169692100*z6 + 4325217012*z7 - 5038463412*z8 + 3455588080*z9) + 
         Z11^3*(8344652805 + 2342083680*z3^2 + 1850227200*z3^3 + 
           3424819968*z3z5 - 2511695880*z4 + 28074103200*z5 + 
           120*z3*(92745379 + 4887024*z4 + 48526800*z5) - 15820088400*z6 + 
           45075063840*z7 - 21716952336*z8 + 40714884800*z9)))/2025))}


==> anc/rge/odd/T112_rge_1_6.m <==
{-28*T212 + T112*((130*Z11)/3 - 6*Z12), 
 (-220*T312)/3 + (16*T212*(70*Z11 - 3*Z12))/3 - 
  (2*T112*(4104*T002 + 2100*T200 + 1273*Z11^2 + 12*Z11*Z12 + 9*Z12^2))/9, 
 -864*T303*Y1 + T212*(-772*T200 - 5286*Z11^2 + (344*Z11*Z12)/3 + 410*Z12^2 - 
    3360*Z11^2*z3 - 64*Z11*Z12*z3 + 480*Z12^2*z3 - 36*T002*(359 + 224*z3)) + 
  (16*T312*(2*Z12*(5 + 6*z3) + Z11*(361 + 252*z3)))/3 + 
  T112*(27666*T002*Z11 + (54328*T200*Z11)/3 + (152191*Z11^3)/54 - 
    810*T002*Z12 - (400*T200*Z12)/3 - (3515*Z11^2*Z12)/18 + 
    (1661*Z11*Z12^2)/6 + (1159*Z12^3)/2 + 16128*T002*Z11*z3 + 
    9408*T200*Z11*z3 + (4816*Z11^3*z3)/3 - 64*T200*Z12*z3 - 
    (16*Z11^2*Z12*z3)/3 + 80*Z11*Z12^2*z3 + 240*Z12^3*z3 + 
    36*T102*(487 + 224*z3) + 16*T300*(1955 + 1008*z3)), 
 2*T303*Y1*(Z12*(-265 - 576*z3 + 144*z4) + Z11*(14243 + 1632*z3 + 3024*z4)) - 
  (2*T312*(604231*Z11^2 + 11634*Z11*Z12 - 20721*Z12^2 + 668592*Z11^2*z3 - 
     30240*Z11*Z12*z3 - 60624*Z12^2*z3 - 157464*Z11^2*z4 + 23760*Z11*Z12*z4 - 
     8856*Z12^2*z4 + 941280*Z11^2*z5 + 2880*Z11*Z12*z5 - 59040*Z12^2*z5 + 
     6*T200*(11527 + 1872*z3 - 20736*z4 + 9600*z5) + 
     18*T002*(37649 + 46416*z3 - 13104*z4 + 70080*z5)))/27 + 
  (T212*(2*(Z11 - 3*Z12)^3*(45331 + 51372*z3 - 16038*z4 + 67560*z5) + 
     54*(Z11 + Z12)^3*(47845 + 54336*z3 - 14058*z4 + 76680*z5) + 
     216*T300*(83707 + 52560*z3 + 81600*z5) + 36*T200*(Z11 - 3*Z12)*
      (88127 + 84312*z3 - 30240*z4 + 105600*z5) + 108*T200*(Z11 + Z12)*
      (99197 + 98088*z3 - 33120*z4 + 120000*z5) + 432*T002*(Z11 + Z12)*
      (79283 + 82584*z3 - 19152*z4 + 122040*z5) + 
     9*(Z11 - 3*Z12)^2*(Z11 + Z12)*(103453 + 112344*z3 - 27684*z4 + 
       153840*z5) + 108*T102*(102821 + 153360*z3 - 72576*z4 + 171840*z5) + 
     72*T002*(Z11 - 3*Z12)*(161609 + 174672*z3 - 40824*z4 + 233040*z5) + 
     9*(Z11 - 3*Z12)*(Z11 + Z12)^2*(296497 + 336576*z3 - 80100*z4 + 
       468240*z5)))/81 + T112*(T002*(Z11 - 3*Z12)*(Z11 + Z12)*
     (-2229698/9 - 247888*z3 + 59440*z4 - 346240*z5) + 
    (Z11 - 3*Z12)*(Z11 + Z12)^3*(-1979165/144 - (43481*z3)/3 + 3877*z4 - 
      19260*z5) - 576*T002^2*(1067 + 1066*z3 - 252*z4 + 1460*z5) + 
    T200^2*(846532/9 - 147200*z3 + 87552*z4 + (12800*z5)/3) + 
    (32*T202*(15395 + 13304*z3 - 1476*z4 + 17920*z5))/3 - 
    9*T002*(Z11 + Z12)^2*(40185 + 41464*z3 - 10584*z4 + 56320*z5) - 
    12*T102*(Z11 + Z12)*(53881 + 49432*z3 - 10368*z4 + 70880*z5) - 
    16*T300*(Z11 + Z12)*(61671 + 48472*z3 - 7320*z4 + 76400*z5) - 
    (16*T300*(Z11 - 3*Z12)*(156623 + 171720*z3 - 33264*z4 + 207120*z5))/9 - 
    (8*T002*T200*(270813 + 287392*z3 - 60120*z4 + 313760*z5))/3 - 
    (2*T200*(Z11 - 3*Z12)^2*(306881 + 333216*z3 - 79596*z4 + 413040*z5))/27 - 
    (4*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(376733 + 316008*z3 - 60516*z4 + 
       469440*z5))/9 - (4*T102*(Z11 - 3*Z12)*(486707 + 450120*z3 - 
       101520*z4 + 623520*z5))/9 - ((Z11 - 3*Z12)^3*(Z11 + Z12)*
      (776947 + 723856*z3 - 178608*z4 + 994880*z5))/432 - 
    ((Z11 + Z12)^4*(730361 + 765808*z3 - 216528*z4 + 995520*z5))/64 - 
    (2*T200*(Z11 + Z12)^2*(1015441 + 913296*z3 - 165852*z4 + 1314960*z5))/9 - 
    (T002*(Z11 - 3*Z12)^2*(1125691 + 1135560*z3 - 282744*z4 + 1496640*z5))/
     27 - ((Z11 - 3*Z12)^4*(1761587 + 2197584*z3 - 738288*z4 + 2372160*z5))/
     15552 - ((Z11 - 3*Z12)^2*(Z11 + Z12)^2*(6593893 + 6532464*z3 - 
       1550736*z4 + 8975040*z5))/864), 
 T303*Y1*(2*T002*(-507389 - 206976*z3 + 57312*z3^2 - 110160*z4 + 14592*z5 - 
      262800*z6) + (Z11 + Z12)^2*(-3211765/8 - 175926*z3 + 48216*z3^2 - 
      96966*z4 - 1224*z5 - 219300*z6) + 
    (3*(Z11 - 3*Z12)*(Z11 + Z12)*(-374733 - 172560*z3 + 43648*z3^2 - 
       89136*z4 + 7360*z5 - 200000*z6))/4 + (Z11 - 3*Z12)^2*
     (-1130527/24 - 22306*z3 + 4856*z3^2 - 9078*z4 + 1208*z5 - 22900*z6) + 
    2*T200*(-85607 - 69096*z3 + 960*z3^2 + 18288*z4 - 3072*z5 - 12000*z6)) + 
  T312*((-16*T102*(-382154*z3 + 35724*z3^2 + 
       3*(-44307 + 58236*z4 - 201852*z5 + 97250*z6 - 202860*z7)))/3 - 
    ((Z11 - 3*Z12)^3*(-6503549 - 9268776*z3 + 39696*z3^2 + 3981816*z4 - 
       21863136*z5 + 8413800*z6 - 22623300*z7))/486 - 
    (2*T200*(Z11 - 3*Z12)*(-2733709 - 3196152*z3 + 864192*z3^2 + 2590416*z4 - 
       11441760*z5 + 5160000*z6 - 8700048*z7))/27 + 
    (Z11 - 3*Z12)^2*(Z11 + Z12)*(7073471/54 + (1794136*z3)/9 + 
      (31160*z3^2)/3 - 67676*z4 + (1188616*z5)/3 - 139900*z6 + 464422*z7) + 
    (10*(Z11 + Z12)^3*(351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 
       996024*z5 - 345900*z6 + 1237005*z7))/9 + 
    (16*T300*(542473 + 957312*z3 + 108888*z3^2 - 245520*z4 + 1058424*z5 - 
       210900*z6 + 2000376*z7))/9 + T200*(Z11 + Z12)*
     (6270026/9 + (2753840*z3)/3 - 199680*z3^2 - 586464*z4 + 2816064*z5 - 
      1192000*z6 + 2093280*z7) + (2*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (1771579 + 2712024*z3 + 203376*z3^2 - 840312*z4 + 5108436*z5 - 
       1761000*z6 + 6354369*z7))/9 + T002*(Z11 + Z12)*
     (2426242 + (11447584*z3)/3 + 352992*z3^2 - 1322832*z4 + 7847456*z5 - 
      2829200*z6 + 9845472*z7) + (2*T002*(Z11 - 3*Z12)*
      (3491347 + 5663648*z3 + 445200*z3^2 - 2107368*z4 + 12357360*z5 - 
       4644600*z6 + 14584752*z7))/9) + 
  T112*(-1/46656*((Z11 - 3*Z12)^5*(-14806787 - 31945302*z3 + 1937544*z3^2 + 
       13735890*z4 - 59239776*z5 + 25563300*z6 - 57312360*z7)) + 
    T202*(Z11 + Z12)*(-15812887/2 - 9426992*z3 - 346880*z3^2 + 2096664*z4 - 
      (54172928*z5)/3 + 5086400*z6 - 21784224*z7) - 
    (32*T102*T200*(-827850 - 2758691*z3 + 365862*z3^2 + 1375911*z4 - 
       4651506*z5 + 1818375*z6 - 3680586*z7))/3 - 
    (64*T200*T300*(-200783 - 1843020*z3 + 236202*z3^2 + 1825380*z4 - 
       3979758*z5 + 1719825*z6 - 2468718*z7))/9 + 
    T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(264931781/216 + (4872460*z3)/3 + 
      (610508*z3^2)/9 - (1437238*z4)/3 + (9233828*z5)/3 - (9085450*z6)/9 + 
      3678234*z7) + T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (146848981/72 + (25888165*z3)/9 + (338788*z3^2)/3 - 964621*z4 + 
      (50292784*z5)/9 - 1951850*z6 + 6502398*z7) + 
    T200*(Z11 + Z12)^3*(251529595/72 + (13880980*z3)/3 + (921220*z3^2)/3 - 
      1283042*z4 + (25316660*z5)/3 - (8093150*z6)/3 + 10648974*z7) + 
    T200^2*(Z11 + Z12)*(44901107/18 + (26800360*z3)/3 - 1624128*z3^2 - 
      4424880*z4 + 18963648*z5 - 8410400*z6 + 12978336*z7) + 
    6*T002^2*(Z11 + Z12)*(4928893 + 6951972*z3 + 292032*z3^2 - 2301300*z4 + 
      13541904*z5 - 4730400*z6 + 15939504*z7) + T002*(Z11 + Z12)^3*
     (46106065/8 + 8562603*z3 + 279612*z3^2 - 3097431*z4 + 16976376*z5 - 
      6235650*z6 + 19186146*z7) + T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (419812153/72 + (25118191*z3)/3 + (985676*z3^2)/3 - 2882785*z4 + 
      (49787288*z5)/3 - (17784250*z6)/3 + 19233774*z7) + 
    ((Z11 + Z12)^5*(7346151 + 11121510*z3 + 110264*z3^2 - 4475010*z4 + 
       23342848*z5 - 8786500*z6 + 24078600*z7))/64 + 
    4*T002*T102*(8522923 + 12210888*z3 + 289728*z3^2 - 3961224*z4 + 
      23936976*z5 - 7884000*z6 + 26565840*z7) + 2*T300*(Z11 + Z12)^2*
     (10523349 + 12107008*z3 + 892768*z3^2 - 2775480*z4 + 22747808*z5 - 
      6424400*z6 + 30407832*z7) + T002^2*(Z11 - 3*Z12)*
     (90196714/9 + (41939752*z3)/3 + 556928*z3^2 - 4622424*z4 + 27338272*z5 - 
      9460800*z6 + 31879008*z7) + T102*(Z11 - 3*Z12)*(Z11 + Z12)*
     (63671957/6 + (41477176*z3)/3 + 656384*z3^2 - 4175352*z4 + 27295968*z5 - 
      9072000*z6 + 32551680*z7) + (8*T002*T200*(Z11 - 3*Z12)*
      (14431339 + 19578826*z3 + 565436*z3^2 - 6101286*z4 + 36154524*z5 - 
       11515450*z6 + 41129424*z7))/9 + T102*(Z11 + Z12)^2*
     (61065051/4 + 20419380*z3 + 995664*z3^2 - 6278292*z4 + 40169952*z5 - 
      13486200*z6 + 48136032*z7) + ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*
      (19132445 + 26207189*z3 + 993524*z3^2 - 8877855*z4 + 51134368*z5 - 
       18020950*z6 + 59021676*z7))/432 + 
    (2*T300*(Z11 - 3*Z12)^2*(28005061 + 37911960*z3 + 615408*z3^2 - 
       12960576*z4 + 74428800*z5 - 24573000*z6 + 83476008*z7))/27 + 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(30596711 + 39095712*z3 + 
       2316720*z3^2 - 9564336*z4 + 73026288*z5 - 21942600*z6 + 90588456*z7))/
     9 + ((Z11 - 3*Z12)*(Z11 + Z12)^4*(32461309 + 48886906*z3 + 716424*z3^2 - 
       18923166*z4 + 101430624*z5 - 37662300*z6 + 108052056*z7))/192 - 
    (T202*(Z11 - 3*Z12)*(46347023 + 58436448*z3 + 1345408*z3^2 - 
       15020400*z4 + 110340096*z5 - 32081600*z6 + 128278080*z7))/18 + 
    (4*T002*T300*(50730809 + 62405664*z3 + 5071872*z3^2 - 14116752*z4 + 
       104580960*z5 - 23971200*z6 + 135432864*z7))/3 + 
    (2*T002*T200*(Z11 + Z12)*(57052083 + 78035560*z3 + 2992848*z3^2 - 
       22374792*z4 + 141783152*z5 - 43217400*z6 + 166436928*z7))/3 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(53230382 + 76046997*z3 + 2293428*z3^2 - 
       26742735*z4 + 151900656*z5 - 54187350*z6 + 171085068*z7))/432 + 
    (T102*(Z11 - 3*Z12)^2*(60440953 + 84263536*z3 + 1948928*z3^2 - 
       28460112*z4 + 164932608*z5 - 56857600*z6 + 187463808*z7))/36 + 
    (T200^2*(Z11 - 3*Z12)*(27859817 + 147063888*z3 - 25219968*z3^2 - 
       98007264*z4 + 309857664*z5 - 143620800*z6 + 203974848*z7))/54 + 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(91365295 + 114001504*z3 + 
       7509344*z3^2 - 30830736*z4 + 212735776*z5 - 66418000*z6 + 
       271267920*z7))/24 + ((Z11 - 3*Z12)^4*(Z11 + Z12)*
      (105115253 + 160892730*z3 + 1422984*z3^2 - 58851486*z4 + 308261952*z5 - 
       114985500*z6 + 335523384*z7))/15552 + 
    (T002*(Z11 - 3*Z12)^3*(140825617 + 205479384*z3 + 3407904*z3^2 - 
       74922264*z4 + 405176448*z5 - 149209200*z6 + 442898064*z7))/648 + 
    (T200*(Z11 - 3*Z12)^3*(214398511 + 341211744*z3 + 3740640*z3^2 - 
       122097168*z4 + 659123232*z5 - 243123600*z6 + 701020656*z7))/1944) + 
  T212*(T200^2*(1838122/3 - 123424*z3 + 501248*z3^2 + 918624*z4 - 
      1526272*z5 + 2144000*z6) + T002*(Z11 + Z12)^2*
     (-57072403/6 - 13887412*z3 - 767792*z3^2 + 4628028*z4 - 28002368*z5 + 
      9879400*z6 - 33847632*z7) + 
    ((Z11 - 3*Z12)^4*(-7795058 - 13197375*z3 + 740940*z3^2 + 5890797*z4 - 
       29019180*z5 + 11860350*z6 - 29449980*z7))/1944 + 
    (16*T002*T200*(-1433667 - 1559760*z3 + 148352*z3^2 + 989724*z4 - 
       5237832*z5 + 2589800*z6 - 4032504*z7))/3 - 
    (5*(Z11 + Z12)^4*(604039 + 943369*z3 + 29772*z3^2 - 350883*z4 + 
       1962324*z5 - 730050*z6 + 2238516*z7))/8 - 
    (32*T300*(Z11 + Z12)*(1095343 + 1110726*z3 + 216744*z3^2 - 287046*z4 + 
       2111328*z5 - 586200*z6 + 2667168*z7))/3 - 
    (8*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(902033 + 1182133*z3 + 42832*z3^2 - 
       444012*z4 + 2463132*z5 - 875600*z6 + 2676870*z7))/3 - 
    (16*T300*(Z11 - 3*Z12)*(1921693 + 2304540*z3 + 317040*z3^2 - 594468*z4 + 
       4039728*z5 - 1268400*z6 + 4889808*z7))/9 - 
    (4*T200*(Z11 - 3*Z12)^2*(2357120 + 3374001*z3 + 32736*z3^2 - 1436580*z4 + 
       6950964*z5 - 2709600*z6 + 7342650*z7))/27 - 
    (8*T002*(Z11 - 3*Z12)*(Z11 + Z12)*(2455015 + 3599967*z3 + 218784*z3^2 - 
       1175733*z4 + 7128124*z5 - 2411400*z6 + 8539524*z7))/3 - 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^2*(3156445 + 4871009*z3 + 275100*z3^2 - 
       1659447*z4 + 9663300*z5 - 3401850*z6 + 11414844*z7))/12 - 
    (8*T002^2*(4746581 + 6768564*z3 + 363456*z3^2 - 2316708*z4 + 
       13336560*z5 - 4730400*z6 + 15939504*z7))/3 - 
    (T102*(Z11 - 3*Z12)*(8302033 + 14777984*z3 + 598784*z3^2 - 6867888*z4 + 
       29849664*z5 - 12385600*z6 + 32514048*z7))/3 - 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)*(9353185 + 14444829*z3 + 346524*z3^2 - 
       5308587*z4 + 29663748*z5 - 10745850*z6 + 33228468*z7))/162 - 
    ((Z11 - 3*Z12)*(Z11 + Z12)^3*(8999555 + 14257857*z3 + 742764*z3^2 - 
       4963131*z4 + 28590900*z5 - 10244850*z6 + 33598908*z7))/18 - 
    T102*(Z11 + Z12)*(8636035 + 14752864*z3 + 890496*z3^2 - 6328080*z4 + 
      30319936*z5 - 12230400*z6 + 34376832*z7) - 
    (T002*(Z11 - 3*Z12)^2*(19316587 + 28104392*z3 + 932896*z3^2 - 
       10065144*z4 + 58038528*z5 - 20615600*z6 + 64901088*z7))/18 + 
    (32*T202*(165171*z3 + 19480*z3^2 - 75351*z4 + 
       4*(39836 + 94182*z5 - 41300*z6 + 117747*z7)))/3 - 
    (2*T200*(Z11 + Z12)^2*(7135818*z3 + 348960*z3^2 + 
       5*(1023347 - 506232*z4 + 2804472*z5 - 1001280*z6 + 3254580*z7)))/3), 
 T303*Y1*((-24*T300*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 2610480*z4 - 
       20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 10249000*z6 + 
       5390900*z7 - 28073304*z8))/25 + (Z11 - 3*Z12)^3*
     (360197291/1440 + (3054556*z3^2)/45 - 24624*z3z5 + (527687*z4)/30 + 
      z3*(2216167/9 + (416872*z4)/15 - 174048*z5) + (277344*z5)/5 + 
      (1988870*z6)/9 - (7510166*z7)/45 + 352773*z8) + 
    (Z11 - 3*Z12)^2*(Z11 + Z12)*(223643483/96 + (2791164*z3^2)/5 - 
      (6141744*z3z5)/25 + (3156339*z4)/10 + 
      (z3*(11495377 + 1538328*z4 - 8691840*z5))/5 + (2541148*z5)/5 + 
      1993758*z6 - 1588672*z7 + (87989013*z8)/25) + 
    (Z11 + Z12)^3*(205633073/32 + 1683372*z3^2 - 727056*z3z5 + 
      (2006991*z4)/2 + 9*z3*(722387 + 107304*z4 - 571200*z5) + 1541220*z5 + 
      5529810*z6 - 4531944*z7 + 10416087*z8) + 
    (T102*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/5 + 
    (T200*(Z11 + Z12)*(313505287 + 41098752*z3^2 - 22146048*z3z5 - 
       7060464*z4 + 192*z3*(1272659 + 55176*z4 - 788400*z5) + 135569472*z5 + 
       257040000*z6 - 159725568*z7 + 317272896*z8))/20 + 
    (T200*(Z11 - 3*Z12)*(480002495 + 90000640*z3^2 - 34089984*z3z5 - 
       53723760*z4 + 5120*z3*(78901 + 3210*z4 - 45090*z5) + 218717760*z5 + 
       381702400*z6 - 210420800*z7 + 488386368*z8))/100 + 
    (3*(Z11 - 3*Z12)*(Z11 + Z12)^2*(1774918785 + 463872640*z3^2 - 
       199190016*z3z5 + 283595760*z4 + 480*z3*(3790509 + 554632*z4 - 
         2941920*z5) + 365955840*z5 + 1533515200*z6 - 1258919360*z7 + 
       2853673632*z8))/800 + (T002*(Z11 - 3*Z12)*
      (2373060605 + 585470400*z3^2 - 257167872*z3z5 + 335277360*z4 + 
       1920*z3*(1209209 + 170982*z4 - 947160*z5) + 508039200*z5 + 
       2087563200*z6 - 1626706560*z7 + 3684286944*z8))/150 + 
    (T002*(Z11 + Z12)*(2405343865 + 615927360*z3^2 - 260402688*z3z5 + 
       363962160*z4 + 1440*z3*(1539929 + 234648*z4 - 1279440*z5) + 
       475785120*z5 + 2011728000*z6 - 1760908320*z7 + 3730630176*z8))/50) + 
  (T312*(388800*(Z11 + Z12)^4*(-3331844333/576 - (15709943*z3^2)/3 - 
       (6800320*z3^3)/3 - (30924288*z3z5)/5 + (15968177*z4)/4 + 
       z3*(-137053271/12 + 416736*z4 - 12529290*z5) - (42806101*z5)/2 + 
       (72731885*z6)/6 - (257305147*z7)/6 + (168547626*z8)/5 - 
       (1231363880*z9)/27) - 23040*T200^2*(-16192635 + 226149696*z3^2 + 
       5160960*z3^3 + 15116544*z3z5 - 68042376*z4 + 
       72*z3*(-1084723 + 462432*z4 - 3833280*z5) - 157174560*z5 - 
       471909600*z6 + 203502456*z7 - 589969008*z8 + 76195840*z9) - 
     69120*T002^2*(330639237 + 328379328*z3^2 + 156119040*z3^3 + 
       429639552*z3z5 - 297962064*z4 + 1535137776*z5 + 
       z3*(704654808 - 35702208*z4 + 925447680*z5) - 946627920*z6 + 
       3030570072*z7 - 2433002184*z8 + 3172933120*z9) - 
     13824*T300*(Z11 - 3*Z12)*(585746735 + 307747200*z3^2 + 180748800*z3^3 + 
       371500992*z3z5 - 420307920*z4 + 2408547120*z5 + 
       240*z3*(4810651 + 67839*z4 + 3676620*z5) - 1239403200*z6 + 
       3960866160*z7 - 2464940484*z8 + 4108785600*z9) - 
     13824*T300*(Z11 + Z12)*(2027374615 + 666240480*z3^2 + 559296000*z3^3 + 
       1158121152*z3z5 - 1251390960*z4 + 7981748400*z5 + 
       1200*z3*(3006529 + 70623*z4 + 2732376*z5) - 3733246800*z6 + 
       11716280880*z7 - 7036811604*z8 + 13116750400*z9) - 
     1920*T002*T200*(7331551053 + 2856795264*z3^2 + 2743879680*z3^3 + 
       9234902016*z3z5 - 8333238960*z4 + 42478679808*z5 + 
       288*z3*(34504615 + 986256*z4 + 21297780*z5) - 36209833920*z6 + 
       94585655520*z7 - 70673435712*z8 + 61034827520*z9) + 
     384*T202*(9767646825 + 5722686720*z3^2 + 2959257600*z3^3 + 
       6131344896*z3z5 - 9871085520*z4 + 41998017600*z5 + 
       7200*z3*(2357185 + 101952*z4 + 1396188*z5) - 27389750400*z6 + 
       68259428640*z7 - 48010322592*z8 + 73185036800*z9) - 
     324*(Z11 - 3*Z12)*(Z11 + Z12)^3*(9230567195 + 8834832960*z3^2 + 
       3690086400*z3^3 + 9943838208*z3z5 - 6364014000*z4 - 
       80*z3*(-233282999 + 9341232*z4 - 260339160*z5) + 34119611040*z5 - 
       19095276000*z6 + 68465734400*z7 - 53794067616*z8 + 74190592000*z9) - 
     96*T200*(Z11 - 3*Z12)^2*(10189594035 + 3234625920*z3^2 + 
       3661516800*z3^3 + 11056414464*z3z5 - 9786402720*z4 + 51258520800*z5 + 
       1080*z3*(16938069 + 897408*z4 + 14259760*z5) - 36895046400*z6 + 
       98402627520*z7 - 71419181328*z8 + 76198745600*z9) - 
     576*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(11399594245 + 4118515200*z3^2 + 
       3913113600*z3^3 + 11420372736*z3z5 - 10082885760*z4 + 53579195040*z5 + 
       120*z3*(173888851 + 2750544*z4 + 151533120*z5) - 34347686400*z6 + 
       101062729680*z7 - 71783094672*z8 + 82706662400*z9) - 
     864*T200*(Z11 + Z12)^2*(11382217715 + 5789425920*z3^2 + 
       4013107200*z3^3 + 11414400768*z3z5 - 9790616160*z4 + 51427337760*z5 + 
       120*z3*(180211801 + 302496*z4 + 162319680*z5) - 31938600000*z6 + 
       96460628160*z7 - 70067601936*z8 + 84708729600*z9) - 
     (Z11 - 3*Z12)^4*(24487862815 + 19555765440*z3^2 + 9897062400*z3^3 + 
       29516534784*z3z5 - 21134885040*z4 - 240*z3*(-197086793 + 3249312*z4 - 
         202901640*z5) + 104929338720*z5 - 72974791200*z6 + 223069923360*z7 - 
       174690312768*z8 + 196880396800*z9) - 768*T002*(Z11 - 3*Z12)*
      (Z11 + Z12)*(24363783165 + 24131363400*z3^2 + 10789747200*z3^3 + 
       29243428704*z3z5 - 18759422880*z4 - 90*z3*(-563675147 + 27898560*z4 - 
         711322800*z5) + 100249883820*z5 - 58715682300*z6 + 204750727830*z7 - 
       161289485658*z8 + 218238808000*z9) - 432*T002*(Z11 + Z12)^2*
      (65978995845 + 64490535360*z3^2 + 28490342400*z3^3 + 77276042496*z3z5 - 
       48796148880*z4 - 240*z3*(-557837411 + 27429768*z4 - 699023760*z5) + 
       261300075360*z5 - 150411852000*z6 + 528394246320*z7 - 
       420873702192*z8 + 575376409600*z9) - 4*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (81752039495 + 68767508160*z3^2 + 32429260800*z3^3 + 90583391232*z3z5 - 
       62520945840*z4 - 240*z3*(-682214833 + 20641968*z4 - 730509960*z5) + 
       328424010720*z5 - 196849764000*z6 + 663758597280*z7 - 
       509782313664*z8 + 654332057600*z9) - 18*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (84219554905 + 77661727680*z3^2 + 33410764800*z3^3 + 90120190464*z3z5 - 
       59704500240*z4 - 240*z3*(-710259079 + 26115312*z4 - 782147160*z5) + 
       319287840480*z5 - 180574288800*z6 + 635944577280*z7 - 
       493307432928*z8 + 675477286400*z9) - 96*T102*(Z11 - 3*Z12)*
      (70080020115 + 54855118080*z3^2 + 33748070400*z3^3 + 97562921472*z3z5 - 
       93598763760*z4 + 418514927040*z5 + 1440*z3*(136745261 + 38772*z4 + 
         113815440*z5) - 273955996800*z6 + 744894207360*z7 - 
       591350562144*z8 + 687763212800*z9) - 288*T102*(Z11 + Z12)*
      (75967429845 + 61815191040*z3^2 + 34769203200*z3^3 + 97262581248*z3z5 - 
       89682886800*z4 - 1440*z3*(-140793341 + 1569780*z4 - 125259360*z5) + 
       414683081280*z5 - 254325830400*z6 + 736863488640*z7 - 
       577208884896*z8 + 714993164800*z9) - 16*T002*(Z11 - 3*Z12)^2*
      (184904327235 + 174570672960*z3^2 + 83551334400*z3^3 + 
       234157692672*z3z5 - 154247874480*z4 - 
       720*z3*(-537684959 + 24705432*z4 - 660376800*z5) + 816845444640*z5 - 
       514393437600*z6 + 1708675727760*z7 - 1336299235344*z8 + 
       1688478016000*z9)))/388800 + 
  T212*(T202*(Z11 - 3*Z12)*(-1979555759/54 - (124506752*z3^2)/5 - 
      (103915520*z3^3)/9 - (773171712*z3z5)/25 + (348222328*z4)/15 + 
      (16*z3*(-159766421 + 9673488*z4 - 181526400*z5))/45 - 
      (1049583392*z5)/9 + 77219904*z6 - (11684461232*z7)/45 + 
      (4829219424*z8)/25 - (19671915520*z9)/81) + 
    (Z11 - 3*Z12)^3*(Z11 + Z12)^2*(22654163897/12960 + (199891231*z3^2)/135 + 
      (19076800*z3^3)/27 + (48780548*z3z5)/25 - (125006113*z4)/90 - 
      (z3*(-484532363 + 13559172*z4 - 524865720*z5))/135 + 
      (989362582*z5)/135 - (116306641*z6)/27 + (386738585*z7)/27 - 
      (3292319077*z8)/300 + (3491931848*z9)/243) + 
    (Z11 + Z12)^5*(4354791427/960 + (37682661*z3^2)/10 + 1900128*z3^3 + 
      (134138106*z3z5)/25 - (77900379*z4)/20 - 
      (3*z3*(-15701771 + 344796*z4 - 16731900*z5))/5 + (100501528*z5)/5 - 
      (25099719*z6)/2 + (402204661*z7)/10 - (6199153371*z8)/200 + 
      (115588268*z9)/3) + (Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (7343746159/1440 + 4631053*z3^2 + 2120256*z3^3 + (29052468*z3z5)/5 - 
      (40209911*z4)/10 - (4*z3*(-39697976 + 1350957*z4 - 44132700*z5))/15 + 
      (319331506*z5)/15 - 12474295*z6 + 42050086*z7 - (649917099*z8)/20 + 
      42935768*z9) + (Z11 - 3*Z12)*(Z11 + Z12)^4*(21024570163/2880 + 
      (200379563*z3^2)/30 + (9357472*z3^3)/3 + (216798714*z3z5)/25 - 
      (121272301*z4)/20 + (158322377*z5)/5 + 
      z3*(92520949/6 - (2479572*z4)/5 + 17012616*z5) - (114328919*z6)/6 + 
      (1896212321*z7)/30 - (9796152699*z8)/200 + (1700811548*z9)/27) + 
    T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(2565654481/108 + (249212672*z3^2)/15 + 
      8251904*z3^3 + (565882368*z3z5)/25 - (256818536*z4)/15 - 
      (16*z3*(-24923053 + 558567*z4 - 25068000*z5))/9 + (4061926952*z5)/45 - 
      53596576*z6 + (1572586772*z7)/9 - (3249713536*z8)/25 + 
      (1521014464*z9)/9) + T102*(Z11 - 3*Z12)^2*(15332130347/540 + 
      (375563776*z3^2)/15 + (114584576*z3^3)/9 + (905675904*z3z5)/25 - 
      (442879276*z4)/15 + (6214218496*z5)/45 + 
      z3*(2898779732/45 - (10556352*z4)/5 + 70234688*z5) - (274490512*z6)/3 + 
      (12436986032*z7)/45 - (5347294008*z8)/25 + (20761813120*z9)/81) + 
    (64*T200*T300*(5225475 - 77368860*z3^2 + 30873600*z3^3 + 332377344*z3z5 - 
       112973400*z4 + 445664040*z5 + 90*z3*(1437491 + 66336*z4 + 
         5985840*z5) - 358606350*z6 + 1182385230*z7 - 1264813488*z8 + 
       455814400*z9))/75 + T200*(Z11 + Z12)^3*(4186187443/60 + 
      (265104048*z3^2)/5 + 24964608*z3^3 + (1656370944*z3z5)/25 - 
      (237320208*z4)/5 - (17757264*z3*z4)/5 + (1270780568*z5)/5 + 
      192*z3*(685031 + 738648*z5) - 143399112*z6 + (2425621744*z7)/5 - 
      (9245610288*z8)/25 + (1540244672*z9)/3) + T200*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(2687618999/36 + (159699248*z3^2)/3 + (76186112*z3^3)/3 + 
      (1688937984*z3z5)/25 - (246106112*z4)/5 + (3998665208*z5)/15 + 
      z3*(405690784/3 - (19212848*z4)/5 + 143865856*z5) - (448394824*z6)/3 + 
      (2529570368*z7)/5 - (9454791168*z8)/25 + (14178389440*z9)/27) + 
    (64*T102*T200*(10218321 + 39319110*z3^2 + 45434880*z3^3 + 
       201305088*z3z5 - 130458087*z4 + 451959804*z5 + 
       27*z3*(8342521 + 361376*z4 + 7749240*z5) - 501488325*z6 + 
       1210950387*z7 - 1171060416*z8 + 670795520*z9))/45 + 
    T002*(Z11 + Z12)^3*(10803466399/60 + 158601648*z3^2 + 73453568*z3^3 + 
      (5045931072*z3z5)/25 - (674791524*z4)/5 - 
      (8*z3*(-226204973 + 7257828*z4 - 254188020*z5))/5 + (3607113728*z5)/5 - 
      425330736*z6 + 1431831556*z7 - (28011689244*z8)/25 + 
      (13362186496*z9)/9) + T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (33274464107/180 + (836912448*z3^2)/5 + (223424512*z3^3)/3 + 
      (5040900864*z3z5)/25 - (670350092*z4)/5 + 722271704*z5 + 
      z3*(5561358976/15 - 12958336*z4 + 417077088*z5) - 414169752*z6 + 
      (21429381392*z7)/15 - (27628454928*z8)/25 + (40635041024*z9)/27) + 
    T102*(Z11 + Z12)^2*(16291347979/60 + (1233353664*z3^2)/5 + 
      120203264*z3^3 + (8245252224*z3z5)/25 - (1224460692*z4)/5 - 
      (4*z3*(-731917297 + 30548064*z4 - 880418400*z5))/5 + 
      (6148948288*z5)/5 - 757695600*z6 + (12011763168*z7)/5 - 
      (47298208248*z8)/25 + (22180933888*z9)/9) + 
    (2*T300*(Z11 - 3*Z12)^2*(702726529 + 605889024*z3^2 + 219571200*z3^3 + 
       531214848*z3z5 - 408632040*z4 - 12*z3*(-99568981 + 5919888*z4 - 
         91675920*z5) + 2144172336*z5 - 1265129760*z6 + 4423960416*z7 - 
       3164122656*z8 + 4422455680*z9))/45 + 
    (2*T200^2*(Z11 - 3*Z12)*(25819905 + 414883584*z3^2 + 387809280*z3^3 + 
       1824062976*z3z5 - 1356799680*z4 + 4266893088*z5 + 
       1152*z3*(1298762 + 40215*z4 + 597240*z5) - 5492350080*z6 + 
       13691606400*z7 - 11978464032*z8 + 5725573120*z9))/135 + 
    ((Z11 - 3*Z12)^5*(1076123009 + 917308128*z3^2 + 533514240*z3^3 + 
       1535366016*z3z5 - 1297998000*z4 + 5981476800*z5 + 
       96*z3*(27945247 + 120624*z4 + 21508320*z5) - 4354631520*z6 + 
       12720935904*z7 - 9754937352*z8 + 10480126720*z9))/77760 + 
    (4*T002^2*(Z11 + Z12)*(2788146355 + 2326765392*z3^2 + 1053941760*z3^3 + 
       2848048128*z3z5 - 1889056224*z4 - 72*z3*(-73010355 + 2427996*z4 - 
         82267520*z5) + 10327414848*z5 - 5927771880*z6 + 20130816000*z7 - 
       15610349376*z8 + 21382164480*z9))/15 + 
    (T200*(Z11 - 3*Z12)^3*(3676833141 + 2668310784*z3^2 + 1371248640*z3^3 + 
       3822308352*z3z5 - 3161979936*z4 - 576*z3*(-12582103 + 67569*z4 - 
         11266020*z5) + 15449700576*z5 - 10426705920*z6 + 31151490384*z7 - 
       23447323584*z8 + 27614813440*z9))/1620 + 
    (2*T200^2*(Z11 + Z12)*(765198555 + 4175337600*z3^2 + 2168524800*z3^3 + 
       9422894592*z3z5 - 6545232000*z4 - 17280*z3*(-539545 + 27829*z4 - 
         167760*z5) + 23050424160*z5 - 26965944000*z6 + 73290291840*z7 - 
       63041786784*z8 + 32015859200*z9))/225 + 
    (2*T300*(Z11 + Z12)^2*(7276370037 + 5368729536*z3^2 + 2138388480*z3^3 + 
       5104290816*z3z5 - 3300841800*z4 - 36*z3*(-315253171 + 18416640*z4 - 
         366663840*z5) + 20200036464*z5 - 9669967200*z6 + 37305298944*z7 - 
       27164823552*z8 + 44718314240*z9))/45 + 
    (4*T002*T102*(5359213809 + 4342452192*z3^2 + 2368650240*z3^3 + 
       6833424384*z3z5 - 5425057296*z4 - 144*z3*(-84258481 + 3695364*z4 - 
         89135820*z5) + 26327633760*z5 - 17366230800*z6 + 53831137536*z7 - 
       42225608448*z8 + 48844117120*z9))/45 + 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(12050004905 + 9386647200*z3^2 + 
       3490099200*z3^3 + 8735952384*z3z5 - 5716830600*z4 - 
       60*z3*(-314333089 + 18270720*z4 - 348517920*z5) + 34201685040*z5 - 
       17783190000*z6 + 64946424720*z7 - 47485731168*z8 + 71931776000*z9))/
     225 + (4*T002*T300*(17500318235 + 5536939200*z3^2 + 4463769600*z3^3 + 
       10613431296*z3z5 - 5520458160*z4 - 960*z3*(-22541701 + 470262*z4 - 
         29382750*z5) + 45359004480*z5 - 24036866400*z6 + 88133426400*z7 - 
       59293968192*z8 + 93433094400*z9))/75 + 
    (T002*(Z11 - 3*Z12)^3*(31875393573 + 25971892416*z3^2 + 
       12493393920*z3^3 + 35895633408*z3z5 - 25872746544*z4 - 
       1728*z3*(-37308389 + 893680*z4 - 38272110*z5) + 133181601696*z5 - 
       82502611200*z6 + 269612713872*z7 - 205681247136*z8 + 251972887040*z9))/
     4860 + (4*T002^2*(Z11 - 3*Z12)*(41590256805 + 34860988080*z3^2 + 
       15666508800*z3^3 + 42632946432*z3z5 - 29411035200*z4 - 
       5400*z3*(-14934169 + 489948*z4 - 16091640*z5) + 155229331680*z5 - 
       90618327000*z6 + 309213569520*z7 - 236127971664*z8 + 316589910400*z9))/
     675 + ((Z11 - 3*Z12)^4*(Z11 + Z12)*(104443623335 + 83948041440*z3^2 + 
       43968153600*z3^3 + 127508349312*z3z5 - 94308806160*z4 - 
       960*z3*(-234629737 + 4172184*z4 - 238025820*z5) + 478167699840*z5 - 
       298628474400*z6 + 955408153440*z7 - 733570698024*z8 + 
       886240275200*z9))/388800 - 
    (T202*(Z11 + Z12)*(153746611035 + 106731728640*z3^2 + 48192307200*z3^3 + 
       127444036608*z3z5 - 89178781680*z4 + 491714147520*z5 - 
       1440*z3*(11381184*z4 - 5*(31990129 + 39378624*z5)) - 301359369600*z6 + 
       1035454551840*z7 - 780282974016*z8 + 1029795174400*z9))/1350 + 
    (T102*(Z11 - 3*Z12)*(Z11 + Z12)*(125387814465 + 111039471360*z3^2 + 
       53683200000*z3^3 + 148462066944*z3z5 - 114397827120*z4 - 
       360*z3*(-738745793 + 32386752*z4 - 868236480*z5) + 567110698560*z5 - 
       350247052800*z6 + 1108903281120*z7 - 858212759088*z8 + 
       1097474252800*z9))/675 + (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (169827029975 + 145830581760*z3^2 + 66403123200*z3^3 + 
       180680626944*z3z5 - 123618802320*z4 - 
       1440*z3*(-233972687 + 7491276*z4 - 254204980*z5) + 665082369600*z5 - 
       383738647200*z6 + 1316515896480*z7 - 1002227454288*z8 + 
       1344546636800*z9))/2700 + (T002*T200*(Z11 - 3*Z12)*
      (389253019515 + 186454440000*z3^2 + 123255705600*z3^3 + 
       363418887168*z3z5 - 280889179920*z4 - 
       1440*z3*(-443889947 + 8198064*z4 - 434761560*z5) + 1491312761280*z5 - 
       1033672600800*z6 + 3150366545520*z7 - 2315625817536*z8 + 
       2563027904000*z9))/2025 + (T002*T200*(Z11 + Z12)*
      (395013810345 + 222768406080*z3^2 + 127873843200*z3^3 + 
       362052799488*z3z5 - 272342435760*z4 - 
       1440*z3*(-459393467 + 14788152*z4 - 452241840*z5) + 1492366944960*z5 - 
       961652469600*z6 + 3101847947280*z7 - 2281829818176*z8 + 
       2670400614400*z9))/675) + 
  T112*((Z11 - 3*Z12)^2*(Z11 + Z12)^4*((-62324897*z3^2)/45 - 
      (6214124*z3^3)/9 - (7706097*z3z5)/4 + 
      z3*(-2130304921/576 + (1289847*z4)/20 - (7183425*z5)/2) + 
      (-780457300683 + 611457307056*z4 - 3163401470016*z5 + 
        1924479757440*z6 - 6180769906128*z7 + 4632887553840*z8 - 
        5833955187200*z9)/414720) + T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (-22648047091/72 - 244574080*z3^2 - (329968640*z3^3)/3 - 
      (7407445824*z3z5)/25 + (950020514*z4)/5 + 
      (16*z3*(-532498186 + 15018213*z4 - 563279850*z5))/15 - 
      (16235309632*z5)/15 + 601382688*z6 - (31952210188*z7)/15 + 
      (40592485548*z8)/25 - (60439666048*z9)/27) + 
    T102*(Z11 + Z12)^3*(-12136792517/40 - (1191758928*z3^2)/5 - 
      108450816*z3^3 - (7353068544*z3z5)/25 + (980610894*z4)/5 + 
      (48*z3*(-58397524 + 1743765*z4 - 61237470*z5))/5 - 1081342536*z5 + 
      608791128*z6 - (10665183552*z7)/5 + (40743122688*z8)/25 - 
      (6615786880*z9)/3) + T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-41802687899/360 - (456894492*z3^2)/5 - (131048960*z3^3)/3 - 
      (3028506768*z3z5)/25 + (444239394*z4)/5 + 
      (2*z3*(-1712993531 + 43381056*z4 - 1745975820*z5))/15 - 
      (1375198174*z5)/3 + 274559610*z6 - (2711995255*z7)/3 + 
      (17290822311*z8)/25 - (23945357632*z9)/27) + 
    T002^2*(Z11 - 3*Z12)^2*(-17997346129/180 - (701226640*z3^2)/9 - 
      (323286016*z3^3)/9 - (2464507776*z3z5)/25 + 70667060*z4 + 
      (8*z3*(-1079997181 + 25745076*z4 - 1066872240*z5))/45 - 
      (3347587048*z5)/9 + (1948333592*z6)/9 - (2186699128*z7)/3 + 
      (13852892552*z8)/25 - (59038600064*z9)/81) + 
    T002*(Z11 + Z12)^4*(-7031519871/80 - 67613355*z3^2 - 33323904*z3^3 - 
      (2335159044*z3z5)/25 + (362216826*z4)/5 + 
      (3*z3*(-590275421 + 13605192*z4 - 584145180*z5))/10 - 
      (725416821*z5)/2 + (445237353*z6)/2 - (2857888125*z7)/4 + 
      (54385989327*z8)/100 - 677361616*z9) + T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-5266862029/72 - (292622024*z3^2)/5 - (74361856*z3^3)/3 - 
      (1644402384*z3z5)/25 + (201455988*z4)/5 + 
      (2*z3*(-966748147 + 31683216*z4 - 1034046900*z5))/15 - 
      (3479846012*z5)/15 + 120785396*z6 - (2250871128*z7)/5 + 
      (8673451443*z8)/25 - (13553225600*z9)/27) + 
    T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(-65807500159/1080 - 
      (239224934*z3^2)/5 - (200783872*z3^3)/9 - (1528431528*z3z5)/25 + 
      (219537296*z4)/5 + z3*(-588253331/5 + (8835568*z4)/3 - 119855628*z5) - 
      (10389419461*z5)/45 + (403812823*z6)/3 - (40510185061*z7)/90 + 
      (17189379787*z8)/50 - (36730207232*z9)/81) + 
    T200*(Z11 + Z12)^4*(-73292377903/1440 - (627353792*z3^2)/15 - 
      (53490752*z3^3)/3 - (1194809724*z3z5)/25 + (154598066*z4)/5 + 
      z3*(-565846343/6 + (15878232*z4)/5 - 98496798*z5) - (861799214*z5)/5 + 
      (275335472*z6)/3 - (9969746293*z7)/30 + (25581955617*z8)/100 - 
      (9737538328*z9)/27) + T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-16007496145/432 - (1304572364*z3^2)/45 - (112283264*z3^3)/9 - 
      (826933656*z3z5)/25 + (317946466*z4)/15 + (28570456*z3*z4)/15 - 
      (5423891342*z5)/45 - (41*z3*(14482087 + 14893908*z5))/9 + 
      (571193114*z6)/9 - (10432828466*z7)/45 + (8862374749*z8)/50 - 
      (20543057008*z9)/81) + (Z11 - 3*Z12)*(Z11 + Z12)^5*
     (-49000466327/23040 - 1495654*z3^2 - 800536*z3^3 - (113619537*z3z5)/50 + 
      (298972783*z4)/160 + z3*(-694076641/160 + (93147*z4)/2 - 4043277*z5) - 
      (1124359157*z5)/120 + 5977405*z6 - (8844532207*z7)/480 + 
      (10912060359*z8)/800 - (147164225*z9)/9) + 
    (Z11 - 3*Z12)^3*(Z11 + Z12)^3*(-3463288439/3840 - (29414953*z3^2)/45 - 
      (8589872*z3^3)/27 - (4379927*z3z5)/5 + (470003501*z4)/720 + 
      z3*(-3696045377/2160 + (106007*z4)/3 - (15219526*z5)/9) - 
      (618576091*z5)/180 + (36412417*z6)/18 - (1591015361*z7)/240 + 
      (399723409*z8)/80 - (1578055426*z9)/243) + 
    (16*T200^3*(376179225 - 487934784*z3^2 + 2580480*z3^3 + 87060096*z3z5 + 
       347981616*z4 - 720*z3*(-324523 + 46776*z4 - 1573488*z5) + 
       37111824*z5 + 1674426960*z6 - 551569176*z7 + 1393239528*z8 + 
       38097920*z9))/135 - (8*T102^2*(742001823 + 598877064*z3^2 + 
       282965760*z3^3 + 837016416*z3z5 - 762909192*z4 + 3751324992*z5 + 
       108*z3*(14530721 + 145620*z4 + 10237240*z5) - 2264130900*z6 + 
       6223455540*z7 - 4704127002*z8 + 5479688480*z9))/15 - 
    (16*T002^3*(1082814885 + 851941440*z3^2 + 390297600*z3^3 + 
       1062388224*z3z5 - 748599840*z4 - 1800*z3*(-1151159 + 26784*z4 - 
         1155072*z5) + 4016396880*z5 - 2289355200*z6 + 7808545440*z7 - 
       5914734048*z8 + 7932332800*z9))/25 - 
    (64*T300^2*(1847812545 - 760639140*z3^2 + 473616000*z3^3 + 
       1195353936*z3z5 - 1103199480*z4 + 8598318840*z5 + 
       180*z3*(14520389 + 2767278*z4 + 17501580*z5) - 2950572150*z6 + 
       7674705270*z7 - 3915214947*z8 + 9739415600*z9))/225 - 
    T002*T300*(Z11 + Z12)*(58450907807/15 + 2998671744*z3^2 + 
      1184219136*z3^3 + (74510641152*z3z5)/25 - (8430773712*z4)/5 - 
      (32*z3*(-1021261703 + 17049528*z4 - 1035980160*z5))/5 + 
      (54167397376*z5)/5 - 4758488064*z6 + (101469843712*z7)/5 - 
      (365799083904*z8)/25 + 24170133504*z9) + 
    (32*T002*T202*(8648240940 + 6386252040*z3^2 + 2689257600*z3^3 + 
       6962879232*z3z5 - 4486958550*z4 - 45*z3*(-345257303 + 2575152*z4 - 
         315323640*z5) + 26600393340*z5 - 13122099000*z6 + 52700965920*z7 - 
       36670688064*z8 + 55476479600*z9))/675 - 
    (4*T002*T102*(Z11 + Z12)*(8084078649 + 6199863120*z3^2 + 
       2839633920*z3^3 + 7608100608*z3z5 - 5228465328*z4 - 
       576*z3*(-26387489 + 538398*z4 - 26339250*z5) + 29156407704*z5 - 
       15962970240*z6 + 55984828824*z7 - 41810646096*z8 + 57905758720*z9))/
     15 - (64*T002^2*T200*(12943446570 + 10325816640*z3^2 + 4509835200*z3^3 + 
       12445600752*z3z5 - 9773552340*z4 - 45*z3*(-594091363 + 5839992*z4 - 
         488368260*z5) + 48082110660*z5 - 28173497400*z6 + 97450582455*z7 - 
       70259838129*z8 + 91246752200*z9))/675 - 
    (4*T002*T102*(Z11 - 3*Z12)*(13533838055 + 10211334000*z3^2 + 
       4699468800*z3^3 + 12724062336*z3z5 - 8982622800*z4 - 
       160*z3*(-159193453 + 2913048*z4 - 153715590*z5) + 49350112440*z5 - 
       27437329200*z6 + 94890813080*z7 - 70586564472*z8 + 95791228800*z9))/
     75 - (T300*(Z11 - 3*Z12)^3*(14514009543 + 11941061472*z3^2 + 
       5118566400*z3^3 + 14799998592*z3z5 - 10323777456*z4 - 
       288*z3*(-96133106 + 2502519*z4 - 90255150*z5) + 50768323920*z5 - 
       31316012640*z6 + 110669855400*z7 - 82732157784*z8 + 102610311680*z9))/
     1215 - (8*T200*T300*(Z11 - 3*Z12)*(12781252875 + 3126542400*z3^2 + 
       4972608000*z3^3 + 15228565056*z3z5 - 20739030480*z4 + 86064361200*z5 + 
       2160*z3*(14958435 + 1103517*z4 + 9089360*z5) - 58482252000*z6 + 
       152167107060*z7 - 101059443612*z8 + 106616132800*z9))/675 - 
    (8*T200*T300*(Z11 + Z12)*(15818115065 + 3857176800*z3^2 + 
       5258764800*z3^3 + 15252815808*z3z5 - 20264161680*z4 + 86939268720*z5 + 
       240*z3*(152889907 + 9232083*z4 + 92443980*z5) - 55138683600*z6 + 
       160824580140*z7 - 102152688516*z8 + 114830987200*z9))/225 - 
    (T200^2*(Z11 - 3*Z12)^2*(17786918815 + 10616820000*z3^2 + 
       7954790400*z3^3 + 25412704128*z3z5 - 26916314040*z4 + 
       116766626400*z5 + 720*z3*(67205087 + 3239352*z4 + 44246560*z5) - 
       82185474000*z6 + 215084938440*z7 - 158986819656*z8 + 162879443200*z9))/
     1350 + (8*T200*T202*(13844022735 + 14076240480*z3^2 + 7754342400*z3^3 + 
       23020257024*z3z5 - 44790264360*z4 + 140494708080*z5 + 
       180*z3*(336189935 + 8430336*z4 + 42109560*z5) - 100862571600*z6 + 
       257510689200*z7 - 176968428048*z8 + 173169203200*z9))/2025 - 
    (3*T002^2*(Z11 + Z12)^2*(29344984875 + 23486343360*z3^2 + 
       10812211200*z3^3 + 29688021504*z3z5 - 21039165360*z4 - 
       1440*z3*(-39368383 + 1058444*z4 - 40296600*z5) + 110591535840*z5 - 
       64535901600*z6 + 217076885280*z7 - 166843927008*z8 + 219500646400*z9))/
     100 - ((Z11 - 3*Z12)^5*(Z11 + Z12)*(47897177167 + 35850539520*z3^2 + 
       18690600960*z3^3 + 53363121408*z3z5 - 46148701680*z4 - 
       48*z3*(-2238255019 + 23636304*z4 - 1834278240*z5) + 221885006016*z5 - 
       137506417920*z6 + 419865942480*z7 - 321363708336*z8 + 
       379658672640*z9))/1866240 - 
    (4*T102*T300*(70608375435 + 35620983360*z3^2 + 20686694400*z3^3 + 
       56560819968*z3z5 - 64150801200*z4 + 304334138880*z5 + 
       6480*z3*(20982203 + 838208*z4 + 14040880*z5) - 147213396000*z6 + 
       439917876000*z7 - 297267720336*z8 + 426647008000*z9))/225 - 
    (8*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(67655513570 + 50609741340*z3^2 + 
       22003488000*z3^3 + 58008531024*z3z5 - 39227459490*z4 - 
       360*z3*(-337738183 + 6516897*z4 - 327327430*z5) + 222419749470*z5 - 
       115860123150*z6 + 420142629315*z7 - 310868578323*z8 + 
       449036805600*z9))/675 - (T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (63553438055 + 39119358240*z3^2 + 25591449600*z3^3 + 75278139264*z3z5 - 
       76699672920*z4 + 353178281760*z5 + 240*z3*(669424267 + 15811416*z4 + 
         432986520*z5) - 226015376400*z6 + 674670101160*z7 - 
       477896691528*z8 + 528587411200*z9))/675 - 
    (T200^2*(Z11 + Z12)^2*(65435168185 + 48588163680*z3^2 + 
       26754969600*z3^3 + 76731007104*z3z5 - 69474043080*z4 + 
       343107911520*z5 + 240*z3*(670271659 + 6028296*z4 + 466327800*z5) - 
       209169769200*z6 + 638779375320*z7 - 470468695608*z8 + 
       550232947200*z9))/450 - (T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (84388562245 + 67956382080*z3^2 + 28177459200*z3^3 + 75171815424*z3z5 - 
       45687409920*z4 - 480*z3*(-312092020 + 8000523*z4 - 313460850*z5) + 
       262721945280*z5 - 139434915600*z6 + 534849146880*z7 - 
       399519502848*z8 + 567454828800*z9))/675 - 
    (T300*(Z11 + Z12)^3*(87020117145 + 71670286080*z3^2 + 28539417600*z3^3 + 
       74365713792*z3z5 - 38594800080*z4 - 1440*z3*(-99671071 + 3476106*z4 - 
         111185130*z5) + 242194775760*z5 - 116395142400*z6 + 
       480928872960*z7 - 373454668584*z8 + 574887318400*z9))/225 - 
    ((Z11 + Z12)^6*(94995261495 + 62952418560*z3^2 + 35019878400*z3^3 + 
       99913699584*z3z5 - 86427886320*z4 + 427447508160*z5 - 
       720*z3*(2206768*z4 - 3*(89966431 + 81053920*z5)) - 277640275200*z6 + 
       837692279760*z7 - 612285587568*z8 + 717716748800*z9))/76800 + 
    (T202*(Z11 - 3*Z12)*(Z11 + Z12)*(125839521291 + 92743402176*z3^2 + 
       39222927360*z3^3 + 103017381120*z3z5 - 57922455456*z4 - 
       288*z3*(-739918043 + 10069308*z4 - 714760680*z5) + 377850136896*z5 - 
       191897699040*z6 + 737556192144*z7 - 541149148080*z8 + 
       797612180480*z9))/810 - (T002*T300*(Z11 - 3*Z12)*
      (164391615483 + 133880545152*z3^2 + 52144865280*z3^3 + 
       135078202368*z3z5 - 82971140400*z4 - 
       288*z3*(-1030715303 + 20319000*z4 - 959420880*z5) + 494160933888*z5 - 
       235841581440*z6 + 958996207872*z7 - 693041230656*z8 + 
       1054091837440*z9))/135 - (T002*T200*(Z11 + Z12)^2*
      (171420956225 + 135907771680*z3^2 + 57864038400*z3^3 + 
       152696209536*z3z5 - 101150099520*z4 - 
       320*z3*(-989458655 + 21334041*z4 - 981274410*z5) + 574609645520*z5 - 
       300606438000*z6 + 1084930932360*z7 - 811827097272*z8 + 
       1177204985600*z9))/150 - 
    (4*T002*T200^2*(37234123095 + 159728146560*z3^2 + 60456268800*z3^3 + 
       235062072576*z3z5 - 269005991760*z4 - 
       720*z3*(-554946755 + 13133376*z4 - 82534500*z5) + 868216698720*z5 - 
       800251660800*z6 + 2086216563600*z7 - 1688430597552*z8 + 
       1177865891200*z9))/2025 - (T102*(Z11 - 3*Z12)^3*
      (172617411435 + 134701689600*z3^2 + 62878003200*z3^3 + 
       175120330752*z3z5 - 131526401040*z4 - 
       960*z3*(-357405491 + 6875856*z4 - 329124780*z5) + 670578588480*z5 - 
       398649614400*z6 + 1317209972640*z7 - 1000548578304*z8 + 
       1271898636800*z9))/16200 - 
    ((Z11 - 3*Z12)^6*(153164535345 + 161836531200*z3^2 + 85720780800*z3^3 + 
       254891867904*z3z5 - 242112618000*z4 - 
       720*z3*(-695543723 + 2198544*z4 - 413428320*z5) + 1060634750400*z5 - 
       753695452800*z6 + 2007951110640*z7 - 1632693118608*z8 + 
       1676729638400*z9))/167961600 - (T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (257224673445 + 218708828640*z3^2 + 86879923200*z3^3 + 
       225398806272*z3z5 - 120930554880*z4 - 
       1440*z3*(-312743167 + 9837228*z4 - 333583170*z5) + 760669201440*z5 - 
       376006885200*z6 + 1512804249720*z7 - 1156035355344*z8 + 
       1750440272000*z9))/675 + (T202*(Z11 - 3*Z12)^2*
      (296822577405 + 216963338400*z3^2 + 94535884800*z3^3 + 
       256331889792*z3z5 - 168247243800*z4 - 5760*z3*(-91662127 + 947097*z4 - 
         81780255*z5) + 961742871360*z5 - 515065899600*z6 + 
       1899576703800*z7 - 1393037470584*z8 + 1917074252800*z9))/12150 - 
    (T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(271227584845 + 213818754240*z3^2 + 
       97966080000*z3^3 + 266674540032*z3z5 - 184909283280*z4 - 
       1440*z3*(-356227321 + 9346956*z4 - 367252840*z5) + 994223804640*z5 - 
       569928405600*z6 + 1941096830880*z7 - 1484142783264*z8 + 
       1990664192000*z9))/450 - (T002*(Z11 - 3*Z12)^4*
      (295764867315 + 230873289840*z3^2 + 113304729600*z3^3 + 
       324972585792*z3z5 - 261112969440*z4 - 
       360*z3*(-1752622771 + 33855144*z4 - 1542669300*z5) + 
       1268294295240*z5 - 796431191400*z6 + 2482873284420*z7 - 
       1911427078284*z8 + 2283226144000*z9))/291600 - 
    (T200*(Z11 - 3*Z12)^4*(285906428895 + 270689604480*z3^2 + 
       117805824000*z3^3 + 339817949568*z3z5 - 263941511040*z4 - 
       2160*z3*(-304035803 + 6098208*z4 - 256730180*z5) + 1277874892800*z5 - 
       826619572800*z6 + 2558694482640*z7 - 2000491704936*z8 + 
       2354779475200*z9))/583200 - (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (366053853605 + 292824564480*z3^2 + 129947443200*z3^3 + 
       352409740416*z3z5 - 247118379840*z4 - 
       240*z3*(-2956760581 + 68666184*z4 - 2792882460*z5) + 
       1331262096000*z5 - 745375507200*z6 + 2582047182000*z7 - 
       1962080037432*z8 + 2630938854400*z9))/48600 - 
    (T002*T200*(Z11 - 3*Z12)^2*(500857895085 + 382366700640*z3^2 + 
       169896499200*z3^3 + 464645144448*z3z5 - 336657034080*z4 - 
       8640*z3*(-110949634 + 1872041*z4 - 99832930*z5) + 1790414786160*z5 - 
       1002008941200*z6 + 3439978851960*z7 - 2574497505096*z8 + 
       3446184300800*z9))/4050 - (T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (571995037975 + 433717860480*z3^2 + 197462937600*z3^3 + 
       532885381632*z3z5 - 360183056400*z4 - 
       2880*z3*(-361836789 + 8715792*z4 - 364718860*z5) + 2005381182720*z5 - 
       1120966924800*z6 + 3903271368000*z7 - 2949729092064*z8 + 
       4020975910400*z9))/5400 - (T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (668015918655 + 504492052320*z3^2 + 239756083200*z3^3 + 
       658276689024*z3z5 - 490127213520*z4 - 
       720*z3*(-1794992821 + 39777048*z4 - 1752993420*z5) + 
       2554418670480*z5 - 1493146486800*z6 + 4921580998440*z7 - 
       3737702200248*z8 + 4879320627200*z9))/48600 - 
    (T102*T200*(Z11 - 3*Z12)*(1182301853205 + 860383572480*z3^2 + 
       466979328000*z3^3 + 1358638769664*z3z5 - 1451786369040*z4 + 
       6254930612160*z5 + 1440*z3*(2076594745 + 45198324*z4 + 
         1267809120*z5) - 3766491014400*z6 + 10973888580960*z7 - 
       8001077120928*z8 + 9363988979200*z9))/4050 - 
    (T102*T200*(Z11 + Z12)*(1260737126475 + 951468422400*z3^2 + 
       485521920000*z3^3 + 1356205441536*z3z5 - 1319164550640*z4 + 
       6122295558720*z5 + 1440*z3*(2119806841 + 27118476*z4 + 
         1399750320*z5) - 3522917750400*z6 + 10813021184160*z7 - 
       7829538773472*z8 + 9723834560000*z9))/1350 - 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)^2*(4193699554995 + 2959679911680*z3^2 + 
       1475712921600*z3^3 + 4076610114816*z3z5 - 3216005814960*z4 - 
       720*z3*(-11348829089 + 191659632*z4 - 10677211680*z5) + 
       16519184015040*z5 - 9724822041600*z6 + 31246284047760*z7 - 
       23568939446832*z8 + 30233550041600*z9))/18662400 + 
    T202*(Z11 + Z12)^2*((860288048*z3^2)/5 + 72229888*z3^3 + 
      z3*(383626032 - (33406464*z4)/5 + 386974784*z5) + 
      (20518839903 + 17078988672*z3z5 - 9179402472*z4 + 61023788352*z5 - 
        30664917360*z6 + 119520327336*z7 - 88745738184*z8 + 132017027840*z9)/
       90))}


==> anc/rge/odd/T121_rge_1_6.m <==
{-4*T221 - 6*T112*Y1 + T121*((88*Z11)/3 - 8*Z12), 
 (220*T321)/3 - 60*T212*Y1 + 4*T112*(79*T011 + 5*Y1*Z11) + 
  T221*((-352*Z11)/3 + 16*Z12) - 
  (4*T121*(774*T002 + 183*T200 + 400*Z11^2 - 6*Z11*Z12 - 36*Z12^2))/9, 
 288*T312*Y1 + T212*(4692*T011 + 36*Y1*(49*Z11 - 5*Z12)) + 
  T112*(-1026*T002*Y1 - 1368*T200*Y1 - 8380*T011*Z11 - (723*Y1*Z11^2)/2 + 
    500*T011*Z12 - 21*Y1*Z11*Z12 - (99*Y1*Z12^2)/2 - 4032*T011*Z11*z3 - 
    192*T011*Z12*z3) + (2*T221*(3024*T002 + 5142*T200 + 3265*Z11^2 + 
     116*Z11*Z12 + 225*Z12^2 + 2016*Z11^2*z3 - 192*Z11*Z12*z3 - 
     288*Z12^2*z3))/3 - (16*T321*(2*Z12*(5 + 6*z3) + Z11*(361 + 252*z3)))/3 + 
  T121*(11752*T002*Z11 + (23140*T200*Z11)/3 + (46273*Z11^3)/27 - 
    328*T002*Z12 + (796*T200*Z12)/3 - (2153*Z11^2*Z12)/9 - 19*Z11*Z12^2 + 
    401*Z12^3 + 6720*T002*Z11*z3 + 2688*T200*Z11*z3 + (2912*Z11^3*z3)/3 - 
    192*T002*Z12*z3 - 128*T200*Z12*z3 - (32*Z11^2*Z12*z3)/3 - 
    32*Z11*Z12^2*z3 + 96*Z12^3*z3 + 12*T102*(953 + 336*z3) + 
    16*T300*(1165 + 504*z3)), 
 T212*(-48*T200*Y1*(545 + 156*z3) + 
    (4*T011*(Z11 + Z12)*(-85543 + 576*z3 - 16128*z4))/3 + 
    12*T011*(Z11 - 3*Z12)*(-3453 + 112*z3 - 560*z4) - 
    16*Y1*(Z11 - 3*Z12)^2*(139 + 19*z3 + 24*z4) - 
    12*T002*Y1*(5113 + 624*z3 + 1008*z4) - 3*Y1*(Z11 + Z12)^2*
     (6299 + 720*z3 + 1296*z4) - (2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (19831 + 2160*z3 + 4176*z4))/3) + 
  (2*T312*(4*T011*(-8299 + 2736*z3) - Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
       Z11*(14243 + 1632*z3 + 3024*z4))))/3 + 
  T221*(T102*(41228/3 - 98112*z3 - 51200*z5) + (Z11 - 3*Z12)^2*(Z11 + Z12)*
     (-51269/9 - 5688*z3 + 1460*z4 - 8080*z5) - 
    (4*T200*(Z11 - 3*Z12)*(25317 + 23944*z3 - 5472*z4 + 30080*z5))/3 - 
    (2*(Z11 + Z12)^3*(27305 + 24576*z3 - 6138*z4 + 33480*z5))/3 - 
    (2*(Z11 - 3*Z12)^3*(25655 + 22332*z3 - 7614*z4 + 34200*z5))/81 - 
    (4*T002*(Z11 + Z12)*(65519 + 26928*z3 - 7056*z4 + 37440*z5))/3 - 
    (8*T300*(48347 + 62544*z3 + 51840*z5))/3 - 
    (4*T002*(Z11 - 3*Z12)*(67097 + 15840*z3 - 9072*z4 + 59520*z5))/9 - 
    (4*T200*(Z11 + Z12)*(70861 + 82920*z3 - 16992*z4 + 104640*z5))/3 - 
    ((Z11 - 3*Z12)*(Z11 + Z12)^2*(155785 + 143040*z3 - 37764*z4 + 209040*z5))/
     9) + T112*(-4*T300*Y1*(-16147 + 48*z3 - 3024*z4) + 
    Y1*(Z11 - 3*Z12)^3*(18731/216 + (74*z3)/9 + 14*z4) + 
    Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(53399/72 + 78*z3 + 146*z4) + 
    Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(14731/8 + 342*z3 + 378*z4) + 
    Y1*(Z11 + Z12)^3*(16153/8 + 450*z3 + 414*z4) + 
    6*T102*Y1*(5713 + 336*z3 + 1008*z4) + 2*T002*Y1*(Z11 - 3*Z12)*
     (5113 + 624*z3 + 1008*z4) + 6*T002*Y1*(Z11 + Z12)*
     (4913 + 720*z3 + 1008*z4) + T200*Y1*(Z11 - 3*Z12)*
     (41036/3 + 864*z3 + 2496*z4) + T200*Y1*(Z11 + Z12)*
     (112474/3 + 2016*z3 + 7584*z4) + 
    (4*T011*T200*(105553 + 17232*z3 - 20736*z4 + 9600*z5))/3 + 
    12*T002*T011*(18329 + 17584*z3 - 3696*z4 + 23360*z5) + 
    T011*(Z11 - 3*Z12)*(Z11 + Z12)*(564841/9 + 61728*z3 - 10688*z4 + 
      80000*z5) + T011*(Z11 + Z12)^2*(519275/6 + 90112*z3 - 18960*z4 + 
      116960*z5) + (T011*(Z11 - 3*Z12)^2*(196741 + 178368*z3 - 35712*z4 + 
       219840*z5))/18) + 
  (T321*(8*T200*(11527 + 1872*z3 - 20736*z4 + 9600*z5) + 
     24*T002*(54247 + 40944*z3 - 13104*z4 + 70080*z5) + 
     6*(Z11 - 3*Z12)*(Z11 + Z12)*(50605 + 58240*z3 - 13536*z4 + 80000*z5) + 
     ((Z11 - 3*Z12)^2*(142969 + 159552*z3 - 47520*z4 + 219840*z5))/3 + 
     (Z11 + Z12)^2*(454355 + 488832*z3 - 112896*z4 + 701760*z5)))/18 + 
  T121*((259600*T202)/3 - (5134544*T102*Z11)/9 - (6691424*T300*Z11)/9 - 
    (10125889*Z11^4)/486 + (14048*T102*Z12)/3 - (239648*T300*Z12)/3 + 
    (91270*Z11^3*Z12)/81 - (121375*Z11^2*Z12^2)/27 - (75010*Z11*Z12^3)/9 + 
    (1005*Z12^4)/2 + (250624*T202*z3)/3 - (1407808*T102*Z11*z3)/3 - 
    (1641472*T300*Z11*z3)/3 - (1716112*Z11^4*z3)/81 - 3776*T102*Z12*z3 + 
    70656*T300*Z12*z3 - (6016*Z11^3*Z12*z3)/9 - (22240*Z11^2*Z12^2*z3)/9 - 
    (10112*Z11*Z12^3*z3)/3 - 1552*Z12^4*z3 - 384*T202*z4 + 
    84480*T102*Z11*z4 + 65664*T300*Z11*z4 + 5600*Z11^4*z4 - 
    8064*T102*Z12*z4 - 33408*T300*Z12*z4 + (4480*Z11^3*Z12*z4)/3 + 
    (5696*Z11^2*Z12^2*z4)/3 - 1152*Z11*Z12^3*z4 + 96*Z12^4*z4 + 
    (293120*T202*z5)/3 - 660480*T102*Z11*z5 - 808960*T300*Z11*z5 - 
    (765680*Z11^4*z5)/27 - 19200*T102*Z12*z5 - 58880*T300*Z12*z5 + 
    (7360*Z11^3*Z12*z5)/27 - (13280*Z11^2*Z12^2*z5)/9 - 
    (23360*Z11*Z12^3*z5)/3 - 720*Z12^4*z5 + 
    T200^2*(679844/9 - 86848*z3 + 29952*z4 + (25600*z5)/3) - 
    24*T002^2*(10399 + 8576*z3 - 1680*z4 + 11680*z5) - 
    (2*T200*(3*Z12^2*(-193189 + 56688*z3 - 16344*z4 - 94560*z5) - 
       6*Z11*Z12*(35159 + 6480*z3 - 12744*z4 + 12000*z5) + 
       Z11^2*(2340401 + 1661520*z3 - 202824*z4 + 2377440*z5)))/27 - 
    (4*T002*(9*T200*(193099 + 253808*z3 - 16272*z4 + 197440*z5) + 
       2*(9*Z12^2*(-1949 + 2592*z3 - 1332*z4 - 7440*z5) - 
         6*Z11*Z12*(4009 + 1824*z3 + 1044*z4 + 6720*z5) + 
         Z11^2*(1009553 + 931488*z3 - 236196*z4 + 1309200*z5))))/27), 
 T312*(T011*(Z11 + Z12)*(1875869/3 - 196720*z3 + 74688*z4 - 70144*z5) + 
    T011*(Z11 - 3*Z12)*(234019 - 82128*z3 + 26592*z4 - 17920*z5) + 
    Y1*(Z11 - 3*Z12)^2*(1130527/72 + (22306*z3)/3 - (4856*z3^2)/3 + 3026*z4 - 
      (1208*z5)/3 + (22900*z6)/3) + T200*Y1*(171214/3 + 46064*z3 - 640*z3^2 - 
      12192*z4 + 2048*z5 + 8000*z6) + Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (374733/4 + 43140*z3 - 10912*z3^2 + 22284*z4 - 1840*z5 + 50000*z6) + 
    Y1*(Z11 + Z12)^2*(3211765/24 + 58642*z3 - 16072*z3^2 + 32322*z4 + 
      408*z5 + 73100*z6) + T002*Y1*(1014778/3 + 137984*z3 - 38208*z3^2 + 
      73440*z4 - 9728*z5 + 175200*z6)) + 
  T212*(-3*T002*Y1*(Z11 + Z12)*(-815195 - 378528*z3 + 95520*z3^2 - 
      181872*z4 + 6144*z5 - 438000*z6) - 
    16*T300*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
      41700*z6) - 18*T102*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 
      8064*z5 - 29200*z6) + Y1*(Z11 - 3*Z12)^3*(4283243/432 + (42710*z3)/9 - 
      (9008*z3^2)/9 + (5569*z4)/3 + (1484*z5)/9 + (42400*z6)/9) + 
    Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(1473979/16 + 42042*z3 - 10256*z3^2 + 
      20313*z4 + 820*z5 + 47200*z6) + 
    (4*T011*T200*(1519825 + 701856*z3 + 722496*z3^2 - 35352*z4 + 29184*z5 + 
       84000*z6))/3 + Y1*(Z11 + Z12)^3*(4010335/16 + 128454*z3 - 30024*z3^2 + 
      57609*z4 + 3996*z5 + 137700*z6) + Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (12357427/48 + 123986*z3 - 30872*z3^2 + 60423*z4 + 2724*z5 + 
      141100*z6) + T200*Y1*(Z11 - 3*Z12)*(959591/2 + 223616*z3 - 37248*z3^2 + 
      60312*z4 - 8896*z5 + 163200*z6) + T002*Y1*(Z11 - 3*Z12)*
     (2557493/3 + 392224*z3 - 95520*z3^2 + 185616*z4 - 1792*z5 + 438000*z6) + 
    T200*Y1*(Z11 + Z12)*(2788563/2 + 589824*z3 - 117504*z3^2 + 239544*z4 + 
      576*z5 + 561600*z6) + T011*(Z11 - 3*Z12)*(Z11 + Z12)*
     (3095977/2 + 407904*z3 - 171200*z3^2 + 394440*z4 - 468128*z5 + 
      700000*z6) + (T011*(Z11 - 3*Z12)^2*(2460113 + 487008*z3 - 266160*z3^2 + 
       577080*z4 - 619296*z5 + 961800*z6))/9 + T011*(Z11 + Z12)^2*
     (6320614/3 + 591624*z3 - 135536*z3^2 + 558840*z4 - 662240*z5 + 
      1023400*z6) + T002*T011*(5814134 + 2283104*z3 - 341376*z3^2 + 
      1037376*z4 - 1279872*z5 + 2452800*z6)) + 
  T221*(T200^2*(114406/3 + 83744*z3 + 3584*z3^2 - 896352*z4 + 1275392*z5 - 
      1772800*z6) + T002^2*(7299338/3 + 1027264*z3 - 137856*z3^2 + 
      166752*z4 - 254208*z5 + 350400*z6) - 
    (T002*(Z11 - 3*Z12)^2*(-4912065 - 3711656*z3 + 40384*z3^2 + 958632*z4 - 
       8282592*z5 + 3560800*z6 - 11282544*z7))/18 + 
    32*T300*(Z11 + Z12)*(181839 + 351866*z3 + 11896*z3^2 - 89250*z4 + 
      638120*z5 - 164000*z6 + 695898*z7) + 
    (5*(Z11 + Z12)^4*(387807 + 495569*z3 + 7596*z3^2 - 167355*z4 + 
       972852*z5 - 340050*z6 + 1095444*z7))/8 - 
    (4*T202*(329395 + 469368*z3 + 118144*z3^2 - 266664*z4 + 1996992*z5 - 
       389600*z6 + 1100736*z7))/3 + 
    (32*T002*T200*(405784 + 354702*z3 + 142768*z3^2 - 174099*z4 + 
       1604772*z5 - 451700*z6 + 1360044*z7))/3 + 
    T002*(Z11 - 3*Z12)*(Z11 + Z12)*(10013189/6 + (4363832*z3)/3 - 
      62464*z3^2 - 350592*z4 + (6872224*z5)/3 - 985600*z6 + 3403344*z7) + 
    (16*T300*(Z11 - 3*Z12)*(1038433 + 2059596*z3 + 73968*z3^2 - 589284*z4 + 
       3454080*z5 - 1005600*z6 + 3889620*z7))/9 + 
    T002*(Z11 + Z12)^2*(15167671/6 + 2378684*z3 - 57280*z3^2 - 563124*z4 + 
      3656624*z5 - 1264000*z6 + 4667544*z7) + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)*(1857851 + 2395247*z3 + 78580*z3^2 - 
       840705*z4 + 4869980*z5 - 1800350*z6 + 5667732*z7))/54 + 
    (4*T200*(Z11 - 3*Z12)^2*(1697102 + 2582289*z3 + 112656*z3^2 - 999612*z4 + 
       5380212*z5 - 2002200*z6 + 5818554*z7))/27 + 
    (8*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(1839655 + 2821335*z3 + 120624*z3^2 - 
       918900*z4 + 5709396*z5 - 1866000*z6 + 6316002*z7))/9 + 
    T200*(Z11 + Z12)^2*(7140286/3 + 3706172*z3 + 271552*z3^2 - 1155408*z4 + 
      6971280*z5 - 2345600*z6 + 8393112*z7) + T102*(Z11 + Z12)*
     (788091 + 5699408*z3 + 179712*z3^2 - 1726848*z4 + 8301632*z5 - 
      2558400*z6 + 9017568*z7) + 
    (T102*(Z11 - 3*Z12)*(639817 + 5635184*z3 + 24448*z3^2 - 1697376*z4 + 
       9126720*z5 - 2960000*z6 + 9102240*z7))/3 + 
    ((Z11 - 3*Z12)^4*(5304002 + 6122727*z3 + 301332*z3^2 - 2794005*z4 + 
       14389356*z5 - 6075150*z6 + 15161580*z7))/1944 + 
    ((Z11 - 3*Z12)*(Z11 + Z12)^3*(5558435 + 7024521*z3 + 135372*z3^2 - 
       2310867*z4 + 13762068*z5 - 4920450*z6 + 16198812*z7))/18 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^2*(5546479 + 7313763*z3 + 247764*z3^2 - 
       2376909*z4 + 14079132*z5 - 5045550*z6 + 16939692*z7))/36) + 
  T321*((16*T102*(-382154*z3 + 35724*z3^2 + 
       3*(-44307 + 58236*z4 - 201852*z5 + 97250*z6 - 202860*z7)))/3 + 
    ((Z11 - 3*Z12)^3*(-6503549 - 9268776*z3 + 39696*z3^2 + 3981816*z4 - 
       21863136*z5 + 8413800*z6 - 22623300*z7))/486 + 
    (2*T200*(Z11 - 3*Z12)*(-2733709 - 3196152*z3 + 864192*z3^2 + 2590416*z4 - 
       11441760*z5 + 5160000*z6 - 8700048*z7))/27 + 
    T200*(Z11 + Z12)*(-6270026/9 - (2753840*z3)/3 + 199680*z3^2 + 586464*z4 - 
      2816064*z5 + 1192000*z6 - 2093280*z7) + (Z11 - 3*Z12)^2*(Z11 + Z12)*
     (-7073471/54 - (1794136*z3)/9 - (31160*z3^2)/3 + 67676*z4 - 
      (1188616*z5)/3 + 139900*z6 - 464422*z7) - 
    (10*(Z11 + Z12)^3*(351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 
       996024*z5 - 345900*z6 + 1237005*z7))/9 - 
    (16*T300*(542473 + 957312*z3 + 108888*z3^2 - 245520*z4 + 1058424*z5 - 
       210900*z6 + 2000376*z7))/9 - (2*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (1771579 + 2712024*z3 + 203376*z3^2 - 840312*z4 + 5108436*z5 - 
       1761000*z6 + 6354369*z7))/9 - 
    (T002*(Z11 - 3*Z12)*(9088865 + 10588144*z3 + 890400*z3^2 - 3975408*z4 + 
       24553440*z5 - 9289200*z6 + 29169504*z7))/9 - 
    (T002*(Z11 + Z12)*(9154595 + 10857424*z3 + 1058976*z3^2 - 3744432*z4 + 
       23331936*z5 - 8487600*z6 + 29536416*z7))/3) + 
  T112*((Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(-4290577 - 2226372*z3 + 
       496752*z3^2 - 896580*z4 - 134208*z5 - 2267400*z6))/288 + 
    T300*Y1*(Z11 + Z12)*(-2356633 - 594528*z3 + 237024*z3^2 - 540720*z4 + 
      205248*z5 - 1126800*z6) + (T200*Y1*(Z11 - 3*Z12)^2*
      (-1466141 - 655944*z3 + 151440*z3^2 - 353304*z4 + 71760*z5 - 
       694200*z6))/18 + (3*T102*Y1*(Z11 + Z12)*(-885503 - 356064*z3 + 
       95520*z3^2 - 195696*z4 + 15936*z5 - 438000*z6))/2 + 
    T200*Y1*(Z11 + Z12)^2*(-8368775/12 - 280492*z3 + 81016*z3^2 - 166080*z4 - 
      9048*z5 - 366500*z6) + (Y1*(Z11 - 3*Z12)^4*(-625273 - 405750*z3 + 
       67080*z3^2 - 163854*z4 - 47712*z5 - 303900*z6))/2592 + 
    T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(-6272375/12 - 191176*z3 + 56608*z3^2 - 
      119820*z4 + 12048*z5 - 261200*z6) + T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (-412651 - 208380*z3 + 47760*z3^2 - 88668*z4 - 7296*z5 - 219000*z6) + 
    T102*Y1*(Z11 - 3*Z12)*(-2778677/6 - 182672*z3 + 47760*z3^2 - 105192*z4 + 
      17504*z5 - 219000*z6) + 6*T002*T200*Y1*(-367823 - 144752*z3 + 
      38208*z3^2 - 82896*z4 + 8896*z5 - 175200*z6) + 
    3*T002*Y1*(Z11 + Z12)^2*(-202151 - 112434*z3 + 23880*z3^2 - 42426*z4 - 
      7920*z5 - 109500*z6) + (3*Y1*(Z11 + Z12)^4*(-119975 - 80313*z3 + 
       14028*z3^2 - 20373*z4 - 5712*z5 - 64650*z6))/16 + 
    12*T002^2*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6) + T002*Y1*(Z11 - 3*Z12)^2*(-652973/9 - (104098*z3)/3 + 
      7960*z3^2 - 15726*z4 - (4016*z5)/3 - 36500*z6) + 
    Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-2529707/96 - (65315*z3)/4 + 3105*z3^2 - 
      (19905*z4)/4 - 990*z5 - (28575*z6)/2) + 
    T200^2*Y1*(-242071/3 - 309584*z3 + 640*z3^2 - 49152*z4 + 37120*z5 - 
      8000*z6) + Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(-3099467/864 - 
      (61235*z3)/36 + 393*z3^2 - (8891*z4)/12 - (1382*z5)/9 - (3575*z6)/2) + 
    T202*Y1*(1133065/3 + 121232*z3 - 38208*z3^2 + 94032*z4 - 43904*z5 + 
      175200*z6) - T300*Y1*(Z11 - 3*Z12)*(2143775/3 + 287168*z3 - 
      73760*z3^2 + 213456*z4 - 111040*z5 + 338800*z6) + 
    T011*T102*(-20822206/3 - 5594208*z3 + 389184*z3^2 + 1691712*z4 - 
      9442368*z5 + 3741600*z6 - 9737280*z7) + T011*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(-88993547/72 - 1957220*z3 - (322840*z3^2)/3 + 606470*z4 - 
      (10913872*z5)/3 + (3502100*z6)/3 - 4236246*z7) + 
    T011*(Z11 + Z12)^3*(-27919007/24 - 1888964*z3 - 82952*z3^2 + 649002*z4 - 
      3640648*z5 + 1248700*z6 - 4123350*z7) + 
    4*T011*T300*(-3637999 - 522784*z3 + 201248*z3^2 - 280992*z4 - 800160*z5 - 
      218800*z6 - 2667168*z7) + (8*T011*T200*(Z11 - 3*Z12)*
      (-2628845 - 1458048*z3 + 262512*z3^2 + 396882*z4 - 2388720*z5 + 
       666000*z6 - 2175012*z7))/9 + (16*T011*T200*(Z11 + Z12)*
      (-1201603 - 813540*z3 + 140760*z3^2 + 179613*z4 - 1299120*z5 + 
       315000*z6 - 1177470*z7))/3 + T011*(Z11 - 3*Z12)^3*
     (-381895/8 - (1950784*z3)/27 + (4064*z3^2)/27 + (218402*z4)/9 - 
      136376*z5 + (1198400*z6)/27 - 139650*z7) - 
    (16*T002*T011*(Z11 - 3*Z12)*(1831016 + 2559732*z3 + 100818*z3^2 - 
       788427*z4 + 4848606*z5 - 1475775*z6 + 5469282*z7))/9 - 
    4*T002*T011*(Z11 + Z12)*(2355233 + 3309760*z3 + 134616*z3^2 - 
      1040076*z4 + 6372936*z5 - 2025300*z6 + 7384104*z7) - 
    (T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*(32383357 + 48173952*z3 + 
       1790592*z3^2 - 14289264*z4 + 88017024*z5 - 27105600*z6 + 
       100315152*z7))/72) + 
  T121*((-16*T200^2*(Z11 - 3*Z12)*(-2017215*z3 + 328344*z3^2 + 
       2*(136631 + 559206*z4 - 1432356*z5 + 651900*z6 - 777924*z7)))/27 + 
    (T202*(Z11 - 3*Z12)*(-13227615 - 17677920*z3 + 28096*z3^2 + 3551280*z4 - 
       30362688*z5 + 7295200*z6 - 34969536*z7))/9 - 
    (4*T200^2*(Z11 + Z12)*(204235 - 8250468*z3 + 1562976*z3^2 + 3132000*z4 - 
       12482208*z5 + 5565600*z6 - 7535808*z7))/9 - 
    ((Z11 - 3*Z12)^5*(-986255 - 2402676*z3 + 166596*z3^2 + 985977*z4 - 
       4343106*z5 + 1843350*z6 - 4159512*z7))/5832 - 
    (8*T200*T300*(1449505 - 5832576*z3 + 1332816*z3^2 + 7184448*z4 - 
       13190736*z5 + 6160200*z6 - 3873744*z7))/9 + 
    ((Z11 + Z12)^5*(530290 + 800812*z3 + 7484*z3^2 - 317853*z4 + 1665298*z5 - 
       632950*z6 + 1741068*z7))/8 + (4*T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (2194492 + 2792132*z3 + 85380*z3^2 - 915795*z4 + 5412436*z5 - 
       1892550*z6 + 6368040*z7))/9 + (8*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
      (2996339 + 3434962*z3 + 166712*z3^2 - 732756*z4 + 6259300*z5 - 
       1711300*z6 + 7834806*z7))/3 + ((Z11 - 3*Z12)^4*(Z11 + Z12)*
      (2600665 + 3959176*z3 + 25292*z3^2 - 1424181*z4 + 7492330*z5 - 
       2787550*z6 + 8154972*z7))/648 + T002*(Z11 + Z12)^3*
     (16576957/6 + 3736144*z3 + 84352*z3^2 - 1287060*z4 + 7206896*z5 - 
      2648000*z6 + 8273160*z7) + 4*T002^2*(Z11 + Z12)*
     (3148945 + 3918320*z3 + 97872*z3^2 - 1124784*z4 + 7086816*z5 - 
      2376600*z6 + 8555400*z7) + (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (4621349 + 5299306*z3 + 152360*z3^2 - 1296750*z4 + 9438616*z5 - 
       2755900*z6 + 11422782*z7))/9 + 
    (2*T002*(Z11 - 3*Z12)^3*(4188029 + 5570478*z3 + 97968*z3^2 - 1961586*z4 + 
       10781436*z5 - 4039800*z6 + 12063114*z7))/81 + 
    (3*T102*(Z11 + Z12)^2*(6608963 + 8432664*z3 + 333760*z3^2 - 2368656*z4 + 
       16005264*z5 - 5069600*z6 + 19252296*z7))/2 + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)*(42039277/6 + 8516600*z3 + 305632*z3^2 - 
      2352504*z4 + 16358224*z5 - 5118800*z6 + 19463976*z7) + 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(9672583 + 10148596*z3 + 530624*z3^2 - 
       2291340*z4 + 18378880*z5 - 4938400*z6 + 23639364*z7))/6 + 
    (4*T300*(Z11 + Z12)^2*(9088861 + 9710394*z3 + 598680*z3^2 - 1936980*z4 + 
       17695668*z5 - 4464900*z6 + 23726682*z7))/3 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(7937266 + 11262138*z3 + 331188*z3^2 - 
       3896325*z4 + 22325862*z5 - 7918050*z6 + 25269300*z7))/108 + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(8640436 + 11560830*z3 + 427932*z3^2 - 
       3877011*z4 + 22447938*z5 - 7870950*z6 + 25941384*z7))/324 + 
    (4*T002^2*(Z11 - 3*Z12)*(9622673 + 11587632*z3 + 233136*z3^2 - 
       3365712*z4 + 21533184*z5 - 7302600*z6 + 25941384*z7))/9 + 
    (T200*(Z11 - 3*Z12)^3*(10509157 + 16398522*z3 + 132936*z3^2 - 
       4831902*z4 + 27432168*z5 - 9345900*z6 + 29775438*z7))/243 + 
    (8*T002*T300*(11606561 + 17531472*z3 + 1474848*z3^2 - 3490992*z4 + 
       26459616*z5 - 4280400*z6 + 31836672*z7))/3 - 
    (T202*(Z11 + Z12)*(13686065 + 17329376*z3 + 162624*z3^2 - 2976336*z4 + 
       30439232*z5 - 6952800*z6 + 35816256*z7))/3 + 
    T002*T200*(Z11 + Z12)*(44928307/3 + (64925552*z3)/3 + 678560*z3^2 - 
      5128560*z4 + (108789664*z5)/3 - 8657200*z6 + 40920096*z7) + 
    (2*T300*(Z11 - 3*Z12)^2*(16279073 + 20172564*z3 + 83856*z3^2 - 
       6154344*z4 + 38062920*z5 - 11794200*z6 + 43262100*z7))/27 + 
    T002*T102*(51328646/3 + 25856352*z3 + 489984*z3^2 - 7248960*z4 + 
      49614336*z5 - 13603200*z6 + 54020736*z7) + 
    (T102*(Z11 - 3*Z12)^2*(19860315 + 25744312*z3 + 370432*z3^2 - 
       8002704*z4 + 48769776*z5 - 15929600*z6 + 55640088*z7))/18 + 
    (T200*(Z11 + Z12)^3*(25457687 + 30189252*z3 + 1951104*z3^2 - 7132284*z4 + 
       52132704*z5 - 14524800*z6 + 66017700*z7))/18 + 
    (T002*T200*(Z11 - 3*Z12)*(45031597 + 66088336*z3 + 1618912*z3^2 - 
       16852944*z4 + 108136992*z5 - 27366800*z6 + 120361248*z7))/9 + 
    (T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(50480273 + 65025096*z3 + 
       1662432*z3^2 - 21710520*z4 + 128261904*z5 - 46074000*z6 + 
       150409224*z7))/18 + ((Z11 - 3*Z12)*(Z11 + Z12)^4*
      (3623264*z3 + 51972*z3^2 + 3*(799268 - 460569*z4 + 2484522*z5 - 
         925550*z6 + 2677752*z7)))/24 + 
    T102*T200*((41111264*z3)/3 - 2014528*z3^2 + 
      4*(847455 - 1655448*z4 + 5475600*z5 - 1718600*z6 + 3690288*z7))), 
 T312*((-2*T011*T200*(125287081 + 67645440*z3^2 + 25331184*z4 + 
       108582336*z5 + 576*z3*(-223459 + 31152*z4 + 23400*z5) + 7073280*z6 - 
       13691136*z7))/15 + T011*(Z11 - 3*Z12)^2*(-303240523/180 + 
      (5568*z3^2)/5 - 376236*z4 + (3240272*z5)/5 + 
      (8*z3*(88267 + 38928*z4 + 14400*z5))/5 - 112192*z6 + (355856*z7)/3) + 
    (T011*(Z11 - 3*Z12)*(Z11 + Z12)*(-144270761 + 5017344*z3^2 - 
       32462928*z4 + 61184256*z5 + 384*z3*(10403 + 14148*z4 + 2700*z5) - 
       9053760*z6 + 9265824*z7))/15 + 
    (2*T002*T011*(-342515191 + 13517568*z3^2 - 55235952*z4 + 
       8640*z3*(3521 + 552*z4) + 97407936*z5 - 15189120*z6 + 28160256*z7))/
     15 + (T011*(Z11 + Z12)^2*(-264076101 + 385792*z3^2 - 59299152*z4 + 
       105727936*z5 + 32*z3*(383261 + 157392*z4 + 36000*z5) - 18755840*z6 + 
       38551232*z7))/20 + (8*T300*Y1*(-23068045 + 3371840*z3^2 + 
       1959552*z3z5 - 2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 
       14039640*z5 - 10249000*z6 + 5390900*z7 - 28073304*z8))/25 + 
    Y1*(Z11 + Z12)^3*(-205633073/96 - 561124*z3^2 + 242352*z3z5 - 
      (668997*z4)/2 - 3*z3*(722387 + 107304*z4 - 571200*z5) - 513740*z5 - 
      1843270*z6 + 1510648*z7 - 3472029*z8) + Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (-223643483/288 - (930388*z3^2)/5 + (2047248*z3z5)/25 - 
      (1052113*z4)/10 - (2541148*z5)/15 + z3*(-11495377/15 - (512776*z4)/5 + 
        579456*z5) - 664586*z6 + (1588672*z7)/3 - (29329671*z8)/25) - 
    (T102*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/15 - 
    (T200*Y1*(Z11 + Z12)*(313505287 + 41098752*z3^2 - 22146048*z3z5 - 
       7060464*z4 + 192*z3*(1272659 + 55176*z4 - 788400*z5) + 135569472*z5 + 
       257040000*z6 - 159725568*z7 + 317272896*z8))/60 - 
    (T200*Y1*(Z11 - 3*Z12)*(480002495 + 90000640*z3^2 - 34089984*z3z5 - 
       53723760*z4 + 5120*z3*(78901 + 3210*z4 - 45090*z5) + 218717760*z5 + 
       381702400*z6 - 210420800*z7 + 488386368*z8))/300 - 
    (Y1*(Z11 - 3*Z12)^3*(360197291 + 97745792*z3^2 - 35458560*z3z5 + 
       25328976*z4 + 32*z3*(11080835 + 1250616*z4 - 7832160*z5) + 
       79875072*z5 + 318219200*z6 - 240325312*z7 + 507993120*z8))/4320 - 
    (Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(1774918785 + 463872640*z3^2 - 
       199190016*z3z5 + 283595760*z4 + 480*z3*(3790509 + 554632*z4 - 
         2941920*z5) + 365955840*z5 + 1533515200*z6 - 1258919360*z7 + 
       2853673632*z8))/800 - (T002*Y1*(Z11 - 3*Z12)*
      (2373060605 + 585470400*z3^2 - 257167872*z3z5 + 335277360*z4 + 
       1920*z3*(1209209 + 170982*z4 - 947160*z5) + 508039200*z5 + 
       2087563200*z6 - 1626706560*z7 + 3684286944*z8))/450 - 
    (T002*Y1*(Z11 + Z12)*(2405343865 + 615927360*z3^2 - 260402688*z3z5 + 
       363962160*z4 + 1440*z3*(1539929 + 234648*z4 - 1279440*z5) + 
       475785120*z5 + 2011728000*z6 - 1760908320*z7 + 3730630176*z8))/150) + 
  T212*((-6*T200^2*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + T011*(Z11 + Z12)^3*(-8207639903/240 - (33334008*z3^2)/5 + 
      3392928*z3z5 - (36042207*z4)/5 - 
      (8*z3*(16582387 + 1895502*z4 - 10200240*z5))/5 + (67118392*z5)/5 - 
      35769612*z6 + (203156672*z7)/5 - 48608406*z8) + 
    (8*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8))/5 - 
    (18*T200*Y1*(Z11 + Z12)^2*(48279455 + 9742400*z3^2 - 4712256*z3z5 + 
       6356790*z4 + 10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 
       37245200*z6 - 26599000*z7 + 67509612*z8))/25 - 
    (36*T002^2*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
       400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
       32322160*z7 + 74565072*z8))/25 - 
    (2*T011*T200*(Z11 + Z12)*(291416665 + 122031040*z3^2 - 12918528*z3z5 + 
       17621232*z4 + 239530656*z5 - 24*z3*(-5243443 + 1226736*z4 + 
         528000*z5) + 117570880*z6 - 228215104*z7 + 185075856*z8))/5 - 
    (2*T011*T102*(321888967 + 75608896*z3^2 - 20030976*z3z5 + 21146544*z4 + 
       126958816*z5 - 32*z3*(-10205117 + 440604*z4 + 2732220*z5) + 
       179673280*z6 - 159543232*z7 + 286971552*z8))/5 - 
    (Y1*(Z11 + Z12)^4*(209761999 + 53851392*z3^2 - 23514624*z3z5 + 
       19158480*z4 + 96*z3*(2321753 + 316872*z4 - 1724760*z5) + 73699968*z5 + 
       187189920*z6 - 145586160*z7 + 336879648*z8))/64 - 
    (3*T102*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8))/10 - 
    (T200*Y1*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 25785216*z3z5 + 
       20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 9033120*z5) + 
       56784480*z5 + 224387600*z6 - 169249720*z7 + 369409032*z8))/75 - 
    (6*T002*Y1*(Z11 + Z12)^2*(257643175 + 63214200*z3^2 - 28296864*z3z5 + 
       31231980*z4 + 60*z3*(4289851 + 600972*z4 - 3327480*z5) + 71349420*z5 + 
       222070500*z6 - 177875370*z7 + 405391878*z8))/25 - 
    (2*T300*Y1*(Z11 - 3*Z12)*(471906635 + 94130240*z3^2 - 34401024*z3z5 + 
       56291280*z4 + 320*z3*(1305809 + 151851*z4 - 758160*z5) - 2488320*z5 + 
       304949600*z6 - 274766320*z7 + 492842448*z8))/25 - 
    (Y1*(Z11 - 3*Z12)^4*(348458261 + 94441472*z3^2 - 34960896*z3z5 + 
       20911920*z4 + 32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 
       98362368*z5 + 300401120*z6 - 213306064*z7 + 500863392*z8))/8640 - 
    (T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8))/25 - (2*T002*T200*Y1*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8))/25 - (8*T011*T300*(1651936835 + 750486240*z3^2 - 
       82301184*z3z5 + 150356160*z4 + 1227769200*z5 - 
       14400*z3*(-59972 + 14581*z4 + 6267*z5) + 147218400*z6 - 
       2372021280*z7 + 1179078768*z8))/75 - 
    (4*T011*T200*(Z11 - 3*Z12)*(2309930225 + 1266700320*z3^2 - 
       89486208*z3z5 + 78729480*z4 - 180*z3*(-4663909 + 1435760*z4 - 
         306480*z5) + 1492950960*z5 + 809798400*z6 - 2095436880*z7 + 
       1282014216*z8))/225 - (2*T300*Y1*(Z11 + Z12)*
      (1424434175 + 256057920*z3^2 - 111787776*z3z5 + 207392400*z4 + 
       960*z3*(1120984 + 160413*z4 - 827280*z5) + 237025920*z5 + 
       960991200*z6 - 827706480*z7 + 1601515152*z8))/25 - 
    (Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*(1040552143 + 269289984*z3^2 - 
       117075456*z3z5 + 121699152*z4 + 864*z3*(1255509 + 177160*z4 - 
         955720*z5) + 319737984*z5 + 915477600*z6 - 726802896*z7 + 
       1677268512*z8))/240 - (T002*Y1*(Z11 - 3*Z12)^2*
      (1596457625 + 370625520*z3^2 - 167914944*z3z5 + 183530520*z4 + 
       240*z3*(6650215 + 871722*z4 - 4936140*z5) + 452385000*z5 + 
       1379181000*z6 - 1009855140*z7 + 2405614788*z8))/225 - 
    (Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(1840625715 + 451099520*z3^2 - 
       200558592*z3z5 + 234644400*z4 + 1920*z3*(968653 + 135188*z4 - 
         737910*z5) + 523944000*z5 + 1562064800*z6 - 1218816880*z7 + 
       2873280384*z8))/800 - (T102*Y1*(Z11 - 3*Z12)*
      (4075686275 + 883762560*z3^2 - 366902784*z3z5 + 373571280*z4 + 
       1920*z3*(234639*z4 + 43*(50927 - 31320*z5)) + 1177617600*z5 + 
       3047256000*z6 - 2211403680*z7 + 5256391968*z8))/150 - 
    (Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(5722575385 + 1286778240*z3^2 - 
       590478336*z3z5 + 639409680*z4 + 3840*z3*(1456313 + 186969*z4 - 
         1083915*z5) + 1743109440*z5 + 4759812000*z6 - 3534078000*z7 + 
       8459422272*z8))/10800 - (T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6424710245 + 1582624320*z3^2 - 692312832*z3z5 + 829126800*z4 + 
       1440*z3*(4372385 + 615792*z4 - 3395880*z5) + 1635960480*z5 + 
       5416447200*z6 - 4426936560*z7 + 9918342864*z8))/150 - 
    (T011*(Z11 - 3*Z12)^3*(9600083879 + 1515560832*z3^2 - 744629760*z3z5 + 
       1775740176*z4 + 576*z3*(11132489 + 1716116*z4 - 10539840*z5) - 
       3814771968*z5 + 9155580480*z6 - 9230151744*z7 + 10667855520*z8))/
     6480 - (T002*T011*(Z11 - 3*Z12)*(14423576045 + 2906243200*z3^2 - 
       1200116736*z3z5 + 2182129200*z4 + 320*z3*(33543077 + 3961584*z4 - 
         23369400*z5) - 1341925760*z5 + 11207804800*z6 - 14624633920*z7 + 
       17193339072*z8))/150 - (T002*T011*(Z11 + Z12)*
      (13876790155 + 3271647360*z3^2 - 1215212544*z3z5 + 2086191120*z4 + 
       640*z3*(16368767 + 1763820*z4 - 9968760*z5) - 852552960*z5 + 
       10876771200*z6 - 14130419520*z7 + 17409607488*z8))/50 - 
    (T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*(16047125335 + 2322089600*z3^2 - 
       1375750656*z3z5 + 3250560720*z4 + 2880*z3*(4020969 + 619356*z4 - 
         3437440*z5) - 6132128640*z5 + 15121534400*z6 - 17505966080*z7 + 
       19709538912*z8))/1200 - (T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (14718430355 + 2512874880*z3^2 - 1394330112*z3z5 + 3097162320*z4 + 
       1920*z3*(6010301 + 885042*z4 - 4455360*z5) - 6547752960*z5 + 
       14728516800*z6 - 17392674240*z7 + 19975715424*z8))/400) + 
  T221*(T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-3045524633/60 - 
      (648613744*z3^2)/15 - (58257920*z3^3)/3 - (1290640896*z3z5)/25 + 
      (176486784*z4)/5 + (16*z3*(-19089058 + 561789*z4 - 20907264*z5))/3 - 
      (2997843512*z5)/15 + (321747592*z6)/3 - (5586510272*z7)/15 + 
      (7048017792*z8)/25 - (10798696384*z9)/27) + 
    T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-42010908337/720 - 26363640*z3^2 - 
      (39322112*z3^3)/3 - (892755936*z3z5)/25 + (116675537*z4)/5 - 
      (1829823776*z5)/15 - (8*z3*(52721379 + 731998*z4 + 34532060*z5))/5 + 
      64403148*z6 - (3643440848*z7)/15 + (4941854322*z8)/25 - 
      (7316082112*z9)/27) + T002*(Z11 + Z12)^3*(-2854271645/48 - 
      28309896*z3^2 - 13037056*z3^3 - (860135328*z3z5)/25 + 
      (126279183*z4)/5 - (669553968*z5)/5 - 
      (16*z3*(27706366 + 266637*z4 + 16432770*z5))/5 + 68313780*z6 - 
      (1289945408*z7)/5 + (4815872406*z8)/25 - (2431834688*z9)/9) + 
    (Z11 - 3*Z12)*(Z11 + Z12)^4*(-14569769107/2880 - (19855591*z3^2)/6 - 
      (4765984*z3^3)/3 - (109131786*z3z5)/25 + (62172229*z4)/20 + 
      z3*(-262635401/30 + (496116*z4)/5 - 7834248*z5) - (82413789*z5)/5 + 
      (57668735*z6)/6 - (980329601*z7)/30 + (4950739251*z8)/200 - 
      (873570188*z9)/27) + (Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (-4845187679/1440 - (11650813*z3^2)/5 - 1094080*z3^3 - 
      (74759508*z3z5)/25 + (20726531*z4)/10 - (165809168*z5)/15 + 
      (4*z3*(368667*z4 - 4*(5564921 + 5249955*z5)))/15 + 6327641*z6 - 
      (65283151*z7)/3 + (1671572739*z8)/100 - (200479208*z9)/9) + 
    (Z11 + Z12)^5*(-3067529219/960 - (20309997*z3^2)/10 - 994272*z3^3 - 
      (68095242*z3z5)/25 + (41671443*z4)/20 + 
      (3*z3*(-9361207 + 91452*z4 - 7973820*z5))/5 - (54622436*z5)/5 + 
      (12837663*z6)/2 - (213569117*z7)/10 + (3154214547*z8)/200 - 
      (60999580*z9)/3) + T202*(Z11 - 3*Z12)*(2981689531/270 + 
      (181154944*z3^2)/15 + (46075904*z3^3)/9 + (400495104*z3z5)/25 - 
      (149305816*z4)/15 + (559509152*z5)/9 + 
      z3*(863634032/45 - 1008640*z4 + 35735552*z5) - (106697536*z6)/3 + 
      (5325975344*z7)/45 - (2029955808*z8)/25 + (7838612992*z9)/81) - 
    (64*T002*T102*(4493223 + 73448964*z3^2 + 27593280*z3^3 + 76970736*z3z5 - 
       60500844*z4 - 36*z3*(-4738063 + 254862*z4 - 5732910*z5) + 
       295528581*z5 - 168197715*z6 + 614719170*z7 - 394801857*z8 + 
       516792440*z9))/45 - (64*T200*T300*(117447705 - 279803700*z3^2 + 
       84268800*z3^3 - 56251584*z3z5 - 321663960*z4 + 1370158200*z5 - 
       90*z3*(-2800537 + 250656*z4 + 3548880*z5) - 1000975050*z6 + 
       2980784970*z7 - 987047532*z8 + 1244135200*z9))/225 - 
    T300*(Z11 + Z12)^2*(561281206/3 + (930706048*z3^2)/5 + 74881024*z3^3 + 
      (5213251584*z3z5)/25 - (632627472*z4)/5 + (3748740832*z5)/5 + 
      z3*(401461816 - (56967168*z4)/5 + 481429248*z5) - 367170304*z6 + 
      (6900200672*z7)/5 - (25970093568*z8)/25 + (13707898112*z9)/9) - 
    (2*T200^2*(Z11 - 3*Z12)*(1149118055 + 967422720*z3^2 + 582451200*z3^3 + 
       2447718912*z3z5 - 2106331200*z4 + 6777012960*z5 - 
       5760*z3*(12799*z4 - 6*(50383 + 51580*z5)) - 7758096000*z6 + 
       19543422720*z7 - 16060931424*z8 + 8599244800*z9))/225 - 
    (2*T300*(Z11 - 3*Z12)^2*(1290105507 + 1248190848*z3^2 + 520704000*z3^3 + 
       1639305216*z3z5 - 1087524792*z4 - 540*z3*(-5160779 + 135280*z4 - 
         6000176*z5) + 5486424336*z5 - 3224617920*z6 + 11194042608*z7 - 
       8575854912*z8 + 10284869120*z9))/135 - 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(1344992437 + 1327045536*z3^2 + 
       554664960*z3^3 + 1557978624*z3z5 - 1015041384*z4 - 66963456*z3*z4 + 
       5813270256*z5 + 60*z3*(50537597 + 56476896*z5) - 3041902800*z6 + 
       10986799488*z7 - 8072591328*z8 + 11147854720*z9))/45 - 
    ((Z11 - 3*Z12)^5*(2697964611 + 2116255392*z3^2 + 878008320*z3^3 + 
       2740853376*z3z5 - 1975457808*z4 - 864*z3*(-4848053 + 149696*z4 - 
         4978720*z5) + 9284094144*z5 - 6696231840*z6 + 19056822624*z7 - 
       16222199832*z8 + 17602842880*z9))/233280 - 
    (2*T200^2*(Z11 + Z12)*(4207370475 + 3548856960*z3^2 + 1951027200*z3^3 + 
       7577058816*z3z5 - 6432393600*z4 - 17280*z3*(-411177 + 19673*z4 - 
         305280*z5) + 21707134560*z5 - 22857393600*z6 + 63465442560*z7 - 
       50348358432*z8 + 28804748800*z9))/225 - 
    (T002^2*(Z11 + Z12)*(22332725285 + 6407136000*z3^2 + 1555660800*z3^3 + 
       3668364288*z3z5 - 2936929680*z4 + 960*z3*(22313863 + 1002852*z4 - 
         859920*z5) + 18994304640*z5 - 2657188800*z6 + 24019990080*z7 - 
       18019526976*z8 + 33134694400*z9))/150 - 
    (8*T002*T200*(Z11 - 3*Z12)*(4562746917 + 4224371832*z3^2 + 
       1781038080*z3^3 + 4872519360*z3z5 - 2702358720*z4 - 
       18*z3*(-364419541 + 34823808*z4 - 648063360*z5) + 19390254696*z5 - 
       11835087660*z6 + 38871305046*z7 - 28033311060*z8 + 36213284480*z9))/
     405 - (T200*(Z11 - 3*Z12)^3*(8189029719 + 6982882560*z3^2 + 
       3189012480*z3^3 + 9325725696*z3z5 - 6891607008*z4 + 34799302944*z5 - 
       576*z3*(807087*z4 - 5*(5543731 + 5836716*z5)) - 22850363520*z6 + 
       70006517424*z7 - 54472061952*z8 + 64279834880*z9))/4860 - 
    (2*T102*T200*(4209266925 - 964445760*z3^2 + 4439347200*z3^3 + 
       15479589888*z3z5 - 11386368720*z4 - 34560*z3*(-690208 + 85006*z4 - 
         715995*z5) + 50449970880*z5 - 46695348000*z6 + 122085375840*z7 - 
       86867194176*z8 + 65542028800*z9))/225 - 
    (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*(13783831087 + 6361294720*z3^2 + 
       3358679040*z3^3 + 8986996224*z3z5 - 5440055088*z4 + 29996892160*z5 + 
       64*z3*(304050047 + 2210652*z4 + 238942200*z5) - 16485892160*z6 + 
       60103897536*z7 - 50653889568*z8 + 69901562880*z9))/720 - 
    (T002*(Z11 - 3*Z12)^3*(13333382697 + 6004369536*z3^2 + 3624837120*z3^3 + 
       9120066048*z3z5 - 5075838864*z4 - 192*z3*(-91359241 + 328068*z4 - 
         77838120*z5) + 31966090752*z5 - 18526342080*z6 + 64400818368*z7 - 
       54151380576*z8 + 74712755200*z9))/6480 - 
    (T200*(Z11 + Z12)^3*(14642684215 + 13026219840*z3^2 + 5686732800*z3^3 + 
       15056077824*z3z5 - 10209654720*z4 + 56339348640*z5 - 
       2880*z3*(355631*z4 - 52*(197939 + 215160*z5)) - 30382581600*z6 + 
       106625513280*z7 - 81955568448*z8 + 116198163200*z9))/300 - 
    (4*T002*T300*(16927114605 + 17869167360*z3^2 + 5880268800*z3^3 + 
       18832974336*z3z5 - 11020922640*z4 + 78022513440*z5 - 
       1440*z3*(2878272*z4 - 5*(4353425 + 8214192*z5)) - 52021058400*z6 + 
       173908072800*z7 - 104621909472*z8 + 125455097600*z9))/225 - 
    (T002^2*(Z11 - 3*Z12)*(70775026785 + 12642704640*z3^2 + 5807923200*z3^3 + 
       14091604992*z3z5 - 4762573200*z4 + 63573396480*z5 + 
       34560*z3*(1541162 + 106341*z4 + 200040*z5) - 12633364800*z6 + 
       59561133120*z7 - 72435259584*z8 + 132544537600*z9))/1350 - 
    (T102*(Z11 - 3*Z12)^2*(12056667285 + 15347862720*z3^2 + 8090265600*z3^3 + 
       22679761536*z3z5 - 19271833200*z4 - 251087040*z3*z4 + 96919321680*z5 + 
       900*z3*(48895177 + 48285648*z5) - 54760158000*z6 + 168081202800*z7 - 
       130793706072*z8 + 165761785600*z9))/2025 - 
    (T102*(Z11 + Z12)^2*(25827707085 + 37471403520*z3^2 + 15859353600*z3^3 + 
       43021746432*z3z5 - 37712090160*z4 - 360*z3*(-260809901 + 4290144*z4 - 
         230273760*z5) + 176712138720*z5 - 92615464800*z6 + 319118944320*z7 - 
       239534702064*z8 + 319166099200*z9))/450 - 
    (T102*(Z11 - 3*Z12)*(Z11 + Z12)*(24283947495 + 36067933440*z3^2 + 
       16102656000*z3^3 + 43438042368*z3z5 - 38074004640*z4 - 
       1080*z3*(-85595197 + 414528*z4 - 78547840*z5) + 185486382720*z5 - 
       98161862400*z6 + 326160470880*z7 - 247039749936*z8 + 331447955200*z9))/
     675 - (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(45096692305 + 
       35685941760*z3^2 + 17186457600*z3^3 + 46366774272*z3z5 - 
       33497799840*z4 - 960*z3*(-93085871 + 2584215*z4 - 98042640*z5) + 
       184160586720*z5 - 104919091200*z6 + 351008620080*z7 - 
       262543546944*z8 + 351316576000*z9))/2700 + 
    (T202*(Z11 + Z12)*(42546241515 + 56446629120*z3^2 + 21346099200*z3^3 + 
       63222488064*z3z5 - 40169548080*z4 - 1440*z3*(-58183639 + 3226896*z4 - 
         99095040*z5) + 231663176640*z5 - 128984860800*z6 + 467156535840*z7 - 
       318854449728*z8 + 400191155200*z9))/1350 - 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)*(71423728775 + 46678767840*z3^2 + 
       23663462400*z3^3 + 63041452416*z3z5 - 48145182480*z4 + 
       252312748800*z5 - 960*z3*(2984832*z4 - 5*(25642841 + 23927532*z5)) - 
       152708407200*z6 + 489328131360*z7 - 376262264232*z8 + 
       484335123200*z9))/388800 - (2*T002*T200*(Z11 + Z12)*
      (88013432265 + 89886100320*z3^2 + 36392601600*z3^3 + 96972754176*z3z5 - 
       54794573280*z4 - 360*z3*(-380367731 + 34383024*z4 - 673613280*z5) + 
       371023492320*z5 - 211668620400*z6 + 722498411880*z7 - 
       536338696752*z8 + 734548217600*z9))/675 - 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(218811573735 + 149192886240*z3^2 + 
       72377395200*z3^3 + 194463110016*z3z5 - 138539300400*z4 + 
       746635196160*z5 - 1440*z3*(4996812*z4 - 5*(53945191 + 51576792*z5)) - 
       426588386400*z6 + 1438741762560*z7 - 1104808513032*z8 + 
       1486788601600*z9))/194400) + 
  T121*(T002*T102*(Z11 + Z12)*(-34447429327/30 - (4402396416*z3^2)/5 - 
      388548608*z3^3 - (25508404224*z3z5)/25 + (3488766984*z4)/5 + 
      (32*z3*(-335924531 + 4138020*z4 - 309802560*z5))/5 - 
      (20306129856*z5)/5 + 2051918304*z6 - 7566999104*z7 + 
      (136583840448*z8)/25 - (71368681216*z9)/9) + 
    T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(-2422397317/9 - (888206848*z3^2)/5 - 
      (242722816*z3^3)/3 - (5460256512*z3z5)/25 + (732595376*z4)/5 + 
      (16*z3*(-142246771 + 1721424*z4 - 127766640*z5))/5 - 
      (2418613888*z5)/3 + 442894720*z6 - (7814501328*z7)/5 + 
      (30026849424*z8)/25 - (44542684928*z9)/27) + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-29469139691/144 - (749841872*z3^2)/5 - 
      (198595328*z3^3)/3 - (4410683712*z3z5)/25 + (562486659*z4)/5 + 
      (64*z3*(-83529974 + 1768323*z4 - 82166880*z5))/15 - (3284351092*z5)/5 + 
      350669568*z6 - (19063879022*z7)/15 + (23878488924*z8)/25 - 
      (36464104480*z9)/27) + T102*(Z11 + Z12)^3*(-15536150461/80 - 
      (732972192*z3^2)/5 - 65205504*z3^3 - (4373346816*z3z5)/25 + 
      (582826509*z4)/5 + (48*z3*(-36506903 + 866514*z4 - 35768640*z5))/5 - 
      (3265918884*z5)/5 + 352904280*z6 - 1267201554*z7 + 
      (23946991632*z8)/25 - 1327816672*z9) + T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-20816680633/360 - (196203104*z3^2)/5 - (57277952*z3^3)/3 - 
      (1322540064*z3z5)/25 + (190588502*z4)/5 + 
      (16*z3*(-96848870 + 1565949*z4 - 91928625*z5))/15 - (993715828*z5)/5 + 
      117609824*z6 - (5881301968*z7)/15 + (7525460478*z8)/25 - 
      (10496308672*z9)/27) + T002*(Z11 + Z12)^4*(-20935442113/480 - 
      (147898562*z3^2)/5 - 14524736*z3^3 - (1013326848*z3z5)/25 + 
      (312721293*z4)/10 + z3*(-404262209/5 + 1256832*z4 - 73649052*z5) - 
      (782403906*z5)/5 + 94241393*z6 - (3080751007*z7)/10 + 
      (5878036296*z8)/25 - (2663899096*z9)/9) + T002*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^2*(-65191862087/2160 - (103439228*z3^2)/5 - 
      (88010368*z3^3)/9 - (668346432*z3z5)/25 + (281955197*z4)/15 + 
      (2*z3*(-1191765871 + 21031536*z4 - 1141873860*z5))/45 - 
      (4512126788*z5)/45 + (173517826*z6)/3 - (8796811369*z7)/45 + 
      (3744082364*z8)/25 - (16131432368*z9)/81) + 
    T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-21848805743/720 - 
      (313779628*z3^2)/15 - (26278400*z3^3)/3 - (566590464*z3z5)/25 + 
      (67590643*z4)/5 + z3*(-240627563/5 + 1157440*z4 - 47093880*z5) - 
      (1251684854*z5)/15 + (119665402*z6)/3 - (2340804652*z7)/15 + 
      (2909426328*z8)/25 - (4820947648*z9)/27) + 
    T200*(Z11 + Z12)^4*(-57543425371/2880 - (227201911*z3^2)/15 - 
      (18711808*z3^3)/3 - (406264464*z3z5)/25 + (211230559*z4)/20 + 
      z3*(-2106762397/60 + 1042488*z4 - 33695022*z5) - (123491857*z5)/2 + 
      (182034593*z6)/6 - (342225569*z7)/3 + (2126141253*z8)/25 - 
      (3423360224*z9)/27) + T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-67098229903/4320 - (471316522*z3^2)/45 - (39598336*z3^3)/9 - 
      (284753616*z3z5)/25 + (213687143*z4)/30 + 
      (z3*(-2224479457 + 43732176*z4 - 2050355400*z5))/90 - 
      (388204025*z5)/9 + (187655155*z6)/9 - (3603417683*z7)/45 + 
      (1486879807*z8)/25 - (7279120736*z9)/81) + (Z11 - 3*Z12)*(Z11 + Z12)^5*
     (-2850084905/2304 - (17723083*z3^2)/20 - 470776*z3^3 - 
      (6700914*z3z5)/5 + (86872523*z4)/80 + 
      z3*(-40618873/16 + (132522*z4)/5 - 2384100*z5) - (650828783*z5)/120 + 
      (27619359*z6)/8 - (1286351521*z7)/120 + (320096079*z8)/40 - 
      (86384993*z9)/9) + (Z11 - 3*Z12)^2*(Z11 + Z12)^4*
     (-76127277647/69120 - (294576491*z3^2)/360 - (3645148*z3^3)/9 - 
      (28244007*z3z5)/25 + (411366533*z4)/480 + 
      z3*(-3125820341/1440 + (183843*z4)/5 - 2103266*z5) - 
      (1064545991*z5)/240 + (386540623*z6)/144 - (6244986883*z7)/720 + 
      (2609778849*z8)/400 - (1335565225*z9)/162) + 
    (Z11 + Z12)^6*(-363639507/512 - (3782937*z3^2)/8 - 261588*z3^3 - 
      (3744117*z3z5)/5 + (20454633*z4)/32 + 
      z3*(-46355391/32 + 11235*z4 - 1308756*z5) - (50225875*z5)/16 + 
      (32605785*z6)/16 - (99133445*z7)/16 + (365878899*z8)/80 - 
      (32115817*z9)/6) + (8*T200^3*(483442953 - 47189376*z3^2 + 
       10321920*z3^3 + 485968896*z3z5 + 315566712*z4 - 305134560*z5 + 
       72*z3*(1794901 + 370608*z4 + 19782720*z5) + 1022057280*z6 - 
       290399256*z7 - 400946112*z8 + 152391680*z9))/135 - 
    (32*T300^2*(154025511 - 39633408*z3^2 + 31852800*z3^3 + 112897152*z3z5 - 
       76894560*z4 + 581947968*z5 + 72*z3*(2642037 + 565352*z4 + 
         3727560*z5) - 195810480*z6 + 490290984*z7 - 327289464*z8 + 
       653404640*z9))/15 - (8*T200*T300*(Z11 - 3*Z12)*
      (761207277 + 76788288*z3^2 + 344171520*z3^3 + 1238172480*z3z5 - 
       1861185816*z4 + 6778823328*z5 + 216*z3*(11670377 + 1400146*z4 + 
         5242160*z5) - 4758362640*z6 + 11911773672*z7 - 7911508140*z8 + 
       7105212800*z9))/135 - (4*T002*T200*(Z11 - 3*Z12)^2*
      (1682785064 + 1328719884*z3^2 + 538871040*z3^3 + 1447586640*z3z5 - 
       1077239970*z4 + 5862937794*z5 + z3*(3312163101 - 32005224*z4 + 
         2608608960*z5) - 2945863110*z6 + 10679722935*z7 - 7739455635*z8 + 
       10930198240*z9))/135 - (8*T002^3*(2627099835 + 1805523840*z3^2 + 
       780595200*z3^3 + 2077933824*z3z5 - 1441236240*z4 - 
       9600*z3*(-479077 + 2754*z4 - 395316*z5) + 8112192480*z5 - 
       4141555200*z6 + 15173479440*z7 - 11158382448*z8 + 15864665600*z9))/
     75 + (16*T002*T202*(2409190665 + 2285890320*z3^2 + 888940800*z3^3 + 
       2298201984*z3z5 - 1565670420*z4 + 9677270160*z5 + 
       540*z3*(10368371 + 67344*z4 + 8386480*z5) - 4047750600*z6 + 
       17445759480*z7 - 11140593768*z8 + 18070277600*z9))/225 - 
    (16*T102*T300*(3624684455 + 1769003280*z3^2 + 920908800*z3^3 + 
       2526152832*z3z5 - 2850066000*z4 + 14000589720*z5 + 
       1080*z3*(5857389 + 320892*z4 + 3510500*z5) - 5956077600*z6 + 
       19161155520*z7 - 11914479864*z8 + 18647484800*z9))/75 - 
    (4*T300*(Z11 - 3*Z12)^3*(3428074365 + 2627343180*z3^2 + 1114531200*z3^3 + 
       3150227376*z3z5 - 2178605790*z4 - 180*z3*(-35091241 + 737210*z4 - 
         29670960*z5) + 10975247970*z5 - 6441421950*z6 + 23809335075*z7 - 
       17423087877*z8 + 22344054800*z9))/2025 - 
    (8*T200*T300*(Z11 + Z12)*(5111031115 + 1201557600*z3^2 + 
       1844812800*z3^3 + 6132521664*z3z5 - 9004591080*z4 + 33205136160*z5 + 
       120*z3*(121967407 + 11809134*z4 + 48993240*z5) - 22029516000*z6 + 
       64316798520*z7 - 40568989428*z8 + 38543145600*z9))/225 - 
    (T200^2*(Z11 - 3*Z12)^2*(3610597865 + 4057196160*z3^2 + 2261145600*z3^3 + 
       7888451328*z3z5 - 9430128720*z4 + 35361563040*z5 + 
       120*z3*(144531673 + 9434976*z4 + 65983440*z5) - 23507606400*z6 + 
       61816780320*z7 - 46195523856*z8 + 45030944000*z9))/1350 - 
    ((Z11 - 3*Z12)^6*(4046538495 + 5259178560*z3^2 + 2746828800*z3^3 + 
       7976157696*z3z5 - 7756078800*z4 - 1680*z3*(-9953087 + 5024*z4 - 
         5267520*z5) + 34280868320*z5 - 24132544800*z6 + 64473250080*z7 - 
       51890733792*z8 + 53549817600*z9))/9331200 - 
    (2*T102^2*(9342864765 + 7472208960*z3^2 + 3317529600*z3^3 + 
       9950294016*z3z5 - 8716876560*z4 + 44372916000*z5 + 
       4320*z3*(4344639 + 99540*z4 + 2797700*z5) - 25563211200*z6 + 
       71305158240*z7 - 52638584832*z8 + 61999772800*z9))/75 + 
    (8*T202*(Z11 - 3*Z12)^2*(10915404450 + 7837452540*z3^2 + 
       3297513600*z3^3 + 8768190384*z3z5 - 5820820245*z4 + 34523229870*z5 + 
       360*z3*(55891991 + 322335*z4 + 41935140*z5) - 16571256750*z6 + 
       65358193185*z7 - 46234917693*z8 + 67052202800*z9))/6075 + 
    (16*T202*(Z11 - 3*Z12)*(Z11 + Z12)*(11728932240 + 8410296780*z3^2 + 
       3431145600*z3^3 + 8831658096*z3z5 - 4999106295*z4 + 34324211250*z5 + 
       360*z3*(56586151 + 216198*z4 + 46086840*z5) - 15655148550*z6 + 
       63985017285*z7 - 44891905617*z8 + 70067201200*z9))/2025 - 
    (4*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(12245786975 + 9045711180*z3^2 + 
       3681360000*z3^3 + 9712513008*z3z5 - 5702106150*z4 - 
       60*z3*(-339183583 + 6428430*z4 - 314645520*z5) + 34240040970*z5 - 
       17193500550*z6 + 68955846195*z7 - 50627983041*z8 + 74212721200*z9))/
     675 - (4*T300*(Z11 + Z12)^3*(12427885425 + 9584216820*z3^2 + 
       3736425600*z3^3 + 9597905136*z3z5 - 4872779370*z4 - 
       180*z3*(-108756167 + 3019782*z4 - 113163240*z5) + 31852268010*z5 - 
       14439087450*z6 + 62219920275*z7 - 47254876497*z8 + 75407130800*z9))/
     225 - (16*T002*T200^2*(-6631162185 + 12931226640*z3^2 + 
       4829817600*z3^3 + 22564427904*z3z5 - 29238002460*z4 - 
       900*z3*(-51716807 + 2633328*z4 - 7658316*z5) + 78306841080*z5 - 
       64200605400*z6 + 174074083740*z7 - 141343685208*z8 + 87727210400*z9))/
     2025 - (T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(15006834235 + 
       15238224000*z3^2 + 7316582400*z3^3 + 22653893376*z3z5 - 
       25362792720*z4 + 104513288160*z5 + 120*z3*(467505961 + 21295872*z4 + 
         191170560*z5) - 63791395200*z6 + 197562404400*z7 - 138716025552*z8 + 
       145999424000*z9))/675 - (T200^2*(Z11 + Z12)^2*
      (16944682415 + 17740780800*z3^2 + 7791206400*z3^3 + 23542596864*z3z5 - 
       21941123760*z4 + 103463120160*z5 + 120*z3*(453535615 + 12710112*z4 + 
         210448800*z5) - 59047579200*z6 + 187273048800*z7 - 137993556528*z8 + 
       154451788800*z9))/450 + (T202*(Z11 + Z12)^2*
      (30273169485 + 22654997280*z3^2 + 9129139200*z3^3 + 23473079424*z3z5 - 
       12864794760*z4 - 480*z3*(-110851841 + 122310*z4 - 94773000*z5) + 
       89042080080*z5 - 40221997200*z6 + 166373775480*z7 - 118001459448*z8 + 
       186198467200*z9))/225 - (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (37184640945 + 29038770900*z3^2 + 11364220800*z3^3 + 29070331056*z3z5 - 
       15042547530*z4 - 180*z3*(-340147891 + 8141694*z4 - 336655320*z5) + 
       99811596690*z5 - 46488762450*z6 + 195532568235*z7 - 146197991637*z8 + 
       229366574800*z9))/675 + (2*T200*T202*(-5709112815 + 15823347840*z3^2 + 
       11379456000*z3^3 + 34272004608*z3z5 - 89909181360*z4 + 
       229658627520*z5 - 2880*z3*(-44826943 + 241416*z4 + 4823370*z5) - 
       164296987200*z6 + 435319564320*z7 - 267485387616*z8 + 
       241132601600*z9))/2025 - (2*T002*T300*(Z11 - 3*Z12)*
      (40424678601 + 35917326144*z3^2 + 12818626560*z3^3 + 33267469824*z3z5 - 
       21537661104*z4 - 288*z3*(-267007993 + 3761748*z4 - 233561520*z5) + 
       130714499520*z5 - 55631172960*z6 + 232449305760*z7 - 162878555808*z8 + 
       257445187840*z9))/135 - (T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (49851296249 + 35362628096*z3^2 + 15795302400*z3^3 + 42208985088*z3z5 - 
       28271909904*z4 + 161556225728*z5 - 
       64*z3*(23466096*z4 - 5*(271836629 + 253243344*z5)) - 86865825280*z6 + 
       310108447200*z7 - 230641572096*z8 + 321906455040*z9))/720 - 
    (2*T002^2*T200*(47064904545 + 48347420160*z3^2 + 18552729600*z3^3 + 
       49759888896*z3z5 - 39723142320*z4 - 480*z3*(-248815999 + 766584*z4 - 
         183899880*z5) + 198870019200*z5 - 104465342400*z6 + 
       392528109600*z7 - 258710200992*z8 + 363904678400*z9))/225 - 
    (T002^2*(Z11 + Z12)^2*(58714031235 + 40365498240*z3^2 + 
       18017280000*z3^3 + 48883689216*z3z5 - 34279281360*z4 - 
       240*z3*(-429373351 + 6102216*z4 - 377334960*z5) + 182018885760*z5 - 
       100675512000*z6 + 353292546000*z7 - 271110262032*z8 + 
       366906726400*z9))/150 - (T002*(Z11 - 3*Z12)^4*
      (58224542139 + 40944513600*z3^2 + 19953100800*z3^3 + 56949682176*z3z5 - 
       44606508624*z4 - 2592*z3*(-44023593 + 834048*z4 - 37125260*z5) + 
       217150567488*z5 - 135770101920*z6 + 429652099440*z7 - 
       333931963392*z8 + 403199701760*z9))/116640 - 
    (2*T002*T300*(Z11 + Z12)*(72781336725 + 60375760320*z3^2 + 
       21870028800*z3^3 + 54786958848*z3z5 - 32369664240*z4 - 
       480*z3*(-266196089 + 2171484*z4 - 247224480*z5) + 214692957120*z5 - 
       85702912800*z6 + 373838587680*z7 - 257185272096*z8 + 442837062400*z9))/
     75 - (T002*T200*(Z11 + Z12)^2*(69652973825 + 55846337760*z3^2 + 
       22111027200*z3^3 + 56610313344*z3z5 - 38056871040*z4 + 
       227385998480*z5 - 40*z3*(42382872*z4 - 5*(650464097 + 567473328*z5)) - 
       108396994800*z6 + 411231611160*z7 - 291710583288*z8 + 
       449622348800*z9))/150 - (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (74770050165 + 55509298400*z3^2 + 22366771200*z3^3 + 57194902656*z3z5 - 
       39321677040*z4 + 234485151440*z5 - 
       40*z3*(29475504*z4 - 5*(664788287 + 562629648*z5)) - 110905133200*z6 + 
       423561607080*z7 - 297092481912*z8 + 456692537600*z9))/225 - 
    ((Z11 - 3*Z12)^5*(Z11 + Z12)*(68461222025 + 53287174080*z3^2 + 
       27098265600*z3^3 + 78264838656*z3z5 - 66705513840*z4 - 
       240*z3*(-659320231 + 5395680*z4 - 532257600*z5) + 321991982880*z5 - 
       198146872800*z6 + 606700328160*z7 - 466867785312*z8 + 
       548811424000*z9))/4665600 - (T102*T200*(Z11 - 3*Z12)*
      (116941015263 + 86252297472*z3^2 + 40997191680*z3^3 + 
       120325824000*z3z5 - 133786424304*z4 + 571427902656*z5 + 
       1152*z3*(249388586 + 10014057*z4 + 112704660*z5) - 314278669440*z6 + 
       976232387520*z7 - 666071281440*z8 + 795380654080*z9))/810 - 
    (T002^2*(Z11 - 3*Z12)^2*(179872013205 + 119580497280*z3^2 + 
       54525542400*z3^3 + 147556069632*z3z5 - 101558165040*z4 - 
       720*z3*(-429873199 + 5130072*z4 - 375101280*z5) + 545757765120*z5 - 
       306778507200*z6 + 1069162153200*z7 - 819954263664*z8 + 
       1108217062400*z9))/4050 - (T200*(Z11 - 3*Z12)^4*
      (204217129695 + 206935122240*z3^2 + 81930240000*z3^3 + 
       221566980096*z3z5 - 185482874160*z4 + 906849102240*z5 - 
       2160*z3*(4029056*z4 - 5*(48188089 + 31476904*z5)) - 538646968800*z6 + 
       1729420980480*z7 - 1312186200192*z8 + 1643981158400*z9))/1166400 - 
    (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(294594811445 + 218684174400*z3^2 + 
       91083571200*z3^3 + 240772787712*z3z5 - 168164105040*z4 - 
       1200*z3*(-452641907 + 6640416*z4 - 366062136*z5) + 945329068320*z5 - 
       487058940000*z6 + 1764827257440*z7 - 1312222629024*z8 + 
       1849134796800*z9))/97200 - (T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (329097386415 + 221529288960*z3^2 + 105329664000*z3^3 + 
       286404947712*z3z5 - 209332509840*z4 - 
       5760*z3*(-101063207 + 1755765*z4 - 93191265*z5) + 1103648116320*z5 - 
       640142956800*z6 + 2133445250880*z7 - 1626505361424*z8 + 
       2147764940800*z9))/48600 - ((Z11 - 3*Z12)^3*(Z11 + Z12)^3*
      (415530611025 + 298287034560*z3^2 + 144469555200*z3^3 + 
       396802810368*z3z5 - 294462727920*z4 - 
       720*z3*(-1084400161 + 21666336*z4 - 1062470400*z5) + 
       1553104622880*z5 - 909337788000*z6 + 2993557160160*z7 - 
       2258211008736*z8 + 2948328659200*z9))/777600 - 
    (T002*T102*(Z11 - 3*Z12)*(516761960895 + 391810844160*z3^2 + 
       173473689600*z3^3 + 460976707584*z3z5 - 322178292720*z4 + 
       1851271165440*z5 - 5760*z3*(1599498*z4 - 5*(33698737 + 30186684*z5)) - 
       951994699200*z6 + 3466150848000*z7 - 2494499856768*z8 + 
       3543941440000*z9))/1350 - (T102*T200*(Z11 + Z12)*
      (637180100985 + 466097932800*z3^2 + 215324467200*z3^3 + 
       603024818688*z3z5 - 603363450960*z4 + 2823171036480*z5 + 
       2880*z3*(513607333 + 16573086*z4 + 248419560*z5) - 1493092396800*z6 + 
       4882250566080*z7 - 3282546391776*z8 + 4154351180800*z9))/1350 - 
    (T102*(Z11 - 3*Z12)^3*(670594860945 + 497449140480*z3^2 + 
       225147801600*z3^3 + 621099353088*z3z5 - 463934396880*z4 + 
       2407717304640*z5 - 2880*z3*(5846616*z4 - 5*(89198821 + 75459600*z5)) - 
       1379982268800*z6 + 4676896611360*z7 - 3507882883776*z8 + 
       4551317286400*z9))/97200 - ((Z11 - 3*Z12)^4*(Z11 + Z12)^2*
      (1246039223925 + 870227075520*z3^2 + 429511219200*z3^3 + 
       1188002225664*z3z5 - 932692374000*z4 - 
       720*z3*(-3327775973 + 52178592*z4 - 3101134080*z5) + 
       4793493486240*z5 - 2806264216800*z6 + 9054155956320*z7 - 
       6838431114528*z8 + 8787657401600*z9))/9331200) + 
  T321*(T200*(Z11 - 3*Z12)^2*(226435423/90 + (11980096*z3^2)/15 + 
      (8136704*z3^3)/9 + (68249472*z3z5)/25 - (36245936*z4)/15 + 
      (113907824*z5)/9 + (4*z3*(16938069 + 897408*z4 + 14259760*z5))/15 - 
      9109888*z6 + (364454176*z7)/15 - (440859144*z8)/25 + 
      (1523974912*z9)/81) + (Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (16843910981/4320 + (161795266*z3^2)/45 + (4640384*z3^3)/3 + 
      (104305776*z3z5)/25 - (82922917*z4)/30 + (221727667*z5)/15 + 
      z3*(710259079/90 - (4352552*z4)/15 + 8690524*z5) - (75239287*z6)/9 + 
      (1324884536*z7)/45 - (570957677*z8)/25 + (844346608*z9)/27) + 
    (Z11 + Z12)^4*(3331844333/576 + (15709943*z3^2)/3 + (6800320*z3^3)/3 + 
      (30924288*z3z5)/5 - (15968177*z4)/4 + (42806101*z5)/2 + 
      z3*(137053271/12 - 416736*z4 + 12529290*z5) - (72731885*z6)/6 + 
      (257305147*z7)/6 - (168547626*z8)/5 + (1231363880*z9)/27) + 
    (Z11 - 3*Z12)*(Z11 + Z12)^3*(1846113439/240 + (36811804*z3^2)/5 + 
      3075072*z3^3 + (207163296*z3z5)/25 - 5303345*z4 + (142165046*z5)/5 + 
      z3*(233282999/15 - (3113744*z4)/5 + 17355944*z5) - 15912730*z6 + 
      (171164336*z7)/3 - (1120709742*z8)/25 + (185476480*z9)/3) + 
    (8*T200^2*(-16192635 + 226149696*z3^2 + 5160960*z3^3 + 15116544*z3z5 - 
       68042376*z4 + 72*z3*(-1084723 + 462432*z4 - 3833280*z5) - 
       157174560*z5 - 471909600*z6 + 203502456*z7 - 589969008*z8 + 
       76195840*z9))/135 + T102*(Z11 - 3*Z12)*(4672001341/270 + 
      (67722368*z3^2)/5 + (74995712*z3^3)/9 + (602240256*z3z5)/25 - 
      (346662088*z4)/15 + (4650165856*z5)/45 + 
      (16*z3*(136745261 + 38772*z4 + 113815440*z5))/45 - 67643456*z6 + 
      (8276602304*z7)/45 - (3650312112*z8)/25 + (13755264256*z9)/81) + 
    T102*(Z11 + Z12)*(5064495323/90 + (228945152*z3^2)/5 + 
      (77264896*z3^3)/3 + (1801158912*z3z5)/25 - 66431768*z4 + 
      (1535863264*z5)/5 + z3*(2252693456/15 - 1674432*z4 + 133609984*z5) - 
      188389504*z6 + (2729124032*z7)/5 - (10689053424*z8)/25 + 
      (14299863296*z9)/27) + (64*T002*T200*(334821945 + 146350692*z3^2 + 
       85746240*z3^3 + 288590688*z3z5 - 239040531*z4 + 1419075090*z5 + 
       9*z3*(22437829 + 2668464*z4 + 22561380*z5) - 1125589230*z6 + 
       2944249839*z7 - 2208544866*z8 + 1907338360*z9))/405 + 
    (8*T300*(Z11 - 3*Z12)*(585746735 + 307747200*z3^2 + 180748800*z3^3 + 
       371500992*z3z5 - 420307920*z4 + 2408547120*z5 + 
       240*z3*(4810651 + 67839*z4 + 3676620*z5) - 1239403200*z6 + 
       3960866160*z7 - 2464940484*z8 + 4108785600*z9))/225 + 
    (2*T002^2*(2350102521 + 1272964608*z3^2 + 624476160*z3^3 + 
       1718558208*z3z5 - 1026140400*z4 - 96*z3*(-28409947 + 1636632*z4 - 
         38560320*z5) + 5848327296*z5 - 3740944320*z6 + 12037799520*z7 - 
       9732008736*z8 + 12691732480*z9))/45 + 
    (8*T300*(Z11 + Z12)*(2027374615 + 666240480*z3^2 + 559296000*z3^3 + 
       1158121152*z3z5 - 1251390960*z4 + 7981748400*z5 + 
       1200*z3*(3006529 + 70623*z4 + 2732376*z5) - 3733246800*z6 + 
       11716280880*z7 - 7036811604*z8 + 13116750400*z9))/225 - 
    (2*T202*(9767646825 + 5722686720*z3^2 + 2959257600*z3^3 + 
       6131344896*z3z5 - 9871085520*z4 + 41998017600*z5 + 
       7200*z3*(2357185 + 101952*z4 + 1396188*z5) - 27389750400*z6 + 
       68259428640*z7 - 48010322592*z8 + 73185036800*z9))/2025 + 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)*(11399594245 + 4118515200*z3^2 + 
       3913113600*z3^3 + 11420372736*z3z5 - 10082885760*z4 + 53579195040*z5 + 
       120*z3*(173888851 + 2750544*z4 + 151533120*z5) - 34347686400*z6 + 
       101062729680*z7 - 71783094672*z8 + 82706662400*z9))/675 + 
    (T200*(Z11 + Z12)^2*(11382217715 + 5789425920*z3^2 + 4013107200*z3^3 + 
       11414400768*z3z5 - 9790616160*z4 + 51427337760*z5 + 
       120*z3*(180211801 + 302496*z4 + 162319680*z5) - 31938600000*z6 + 
       96460628160*z7 - 70067601936*z8 + 84708729600*z9))/450 + 
    (4*T002*(Z11 - 3*Z12)^2*(14115112365 + 10908975780*z3^2 + 
       5221958400*z3^3 + 14634855792*z3z5 - 9069083730*z4 - 
       45*z3*(-532918541 + 26807544*z4 - 659599200*z5) + 50068607670*z5 - 
       31979198250*z6 + 106612080885*z7 - 83518702209*z8 + 105529876000*z9))/
     6075 + ((Z11 - 3*Z12)^4*(24487862815 + 19555765440*z3^2 + 
       9897062400*z3^3 + 29516534784*z3z5 - 21134885040*z4 - 
       240*z3*(-197086793 + 3249312*z4 - 202901640*z5) + 104929338720*z5 - 
       72974791200*z6 + 223069923360*z7 - 174690312768*z8 + 196880396800*z9))/
     388800 + ((Z11 - 3*Z12)^3*(Z11 + Z12)*(81752039495 + 68767508160*z3^2 + 
       32429260800*z3^3 + 90583391232*z3z5 - 62520945840*z4 - 
       240*z3*(-682214833 + 20641968*z4 - 730509960*z5) + 328424010720*z5 - 
       196849764000*z6 + 663758597280*z7 - 509782313664*z8 + 
       654332057600*z9))/97200 + (T002*(Z11 - 3*Z12)*(Z11 + Z12)*
      (116931685395 + 95848112160*z3^2 + 43158988800*z3^3 + 
       116973714816*z3z5 - 70655196240*z4 - 
       360*z3*(-562177115 + 29935872*z4 - 710934000*z5) + 392739660720*z5 - 
       233640471600*z6 + 817752025080*z7 - 645157942632*z8 + 
       872955232000*z9))/2025 + T002*(Z11 + Z12)^2*((358184304*z3^2)/5 + 
      31655936*z3^3 + z3*(444430276/3 - 7566432*z4 + 186348736*z5) + 
      (38931210195 + 38638021248*z3z5 - 23063843520*z4 + 128271159120*z5 - 
        74783919600*z6 + 263329720440*z7 - 210436851096*z8 + 287688204800*z9)/
       450)) + T112*(Y1*(Z11 - 3*Z12)^4*(Z11 + Z12)*
     (321875899/20736 + (50351*z3^2)/15 - (39627*z3z5)/25 + (329119*z4)/240 + 
      z3*(35938439/2160 + (89701*z4)/45 - 11218*z5) + (3209347*z5)/540 + 
      (76061*z6)/6 - (19523909*z7)/2160 + (9083389*z8)/400) + 
    Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(182394799/1920 + (1000678*z3^2)/45 - 
      (249318*z3z5)/25 + (343507*z4)/40 + z3*(3922853/40 + (195706*z4)/15 - 
        70368*z5) + (198071*z5)/6 + (1383319*z6)/18 - (4053065*z7)/72 + 
      (28574613*z8)/200) + Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (1502825299/5760 + (197296*z3^2)/3 - (714366*z3z5)/25 + (659817*z4)/40 + 
      z3*(11390233/40 + 37878*z4 - 201660*z5) + (616765*z5)/6 + 
      (676525*z6)/3 - (20228641*z7)/120 + (81874281*z8)/200) + 
    Y1*(Z11 - 3*Z12)*(Z11 + Z12)^4*(1356713687/3840 + (472137*z3^2)/5 - 
      (1005291*z3z5)/25 + (87063*z4)/80 + z3*(33875069/80 + (270423*z4)/5 - 
        284256*z5) + (3579557*z5)/20 + (1319673*z6)/4 - (3886545*z7)/16 + 
      (230435037*z8)/400) + T102*Y1*(Z11 - 3*Z12)^2*
     (695349631/180 + (2657032*z3^2)/3 - (9328608*z3z5)/25 + (2612428*z4)/5 + 
      (4*z3*(13391545 + 1678212*z4 - 9891720*z5))/15 + 724260*z5 + 
      (9548644*z6)/3 - (38046514*z7)/15 + (133645266*z8)/25) + 
    T002*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(1358711371/360 + 
      (13658768*z3^2)/15 - (10045728*z3z5)/25 + (2026938*z4)/5 + 
      (18*z3*(1077655 + 144336*z4 - 788000*z5))/5 + (17598704*z5)/15 + 
      (9417400*z6)/3 - 2406654*z7 + (143919006*z8)/25) + 
    T200*Y1*(Z11 + Z12)^3*(342221413/30 + (14010584*z3^2)/5 - 
      (30774816*z3z5)/25 + (8972604*z4)/5 + 
      (6*z3*(9226367 + 1353768*z4 - 7242720*z5))/5 + 2594900*z5 + 
      9171052*z6 - (36493748*z7)/5 + (440891982*z8)/25) + 
    (4*T200*T300*Y1*(30240485 + 4954336*z3^2 - 3110400*z3z5 - 3849648*z4 + 
       8*z3*(5985121 + 382632*z4 - 2766960*z5) + 17822880*z5 + 35232880*z6 - 
       14349464*z7 + 44560800*z8))/5 + 
    (36*T002*T102*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 7474320*z4 + 
       160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 42907600*z6 - 
       33641920*z7 + 74565072*z8))/25 + 
    (9*T002^2*Y1*(Z11 - 3*Z12)*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 + 
    (T002*Y1*(Z11 - 3*Z12)^3*(152563855 + 35131648*z3^2 - 15614208*z3z5 + 
       15331440*z4 + 48*z3*(3276545 + 403392*z4 - 2296800*z5) + 48177472*z5 + 
       127251520*z6 - 92154832*z7 + 223695216*z8))/360 + 
    (2*T200^2*Y1*(Z11 - 3*Z12)*(224083395 + 57632000*z3^2 - 18880128*z3z5 - 
       16349520*z4 + 40*z3*(7185199 + 346200*z4 - 3317760*z5) + 75920640*z5 + 
       240653600*z6 - 156173920*z7 + 270484056*z8))/75 + 
    (9*T002*Y1*(Z11 + Z12)^3*(234509045 + 61281920*z3^2 - 26604288*z3z5 + 
       14023920*z4 + 240*z3*(1119215 + 148272*z4 - 782880*z5) + 
       100846720*z5 + 210113600*z6 - 155356880*z7 + 381143376*z8))/200 + 
    (3*T002^2*Y1*(Z11 + Z12)*(433962425 + 106544640*z3^2 - 46842624*z3z5 + 
       46508400*z4 + 240*z3*(1852313 + 253176*z4 - 1378080*z5) + 
       134302080*z5 + 369336000*z6 - 285620400*z7 + 671085648*z8))/25 + 
    (T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(421842253 + 106781184*z3^2 - 
       46842624*z3z5 + 36391248*z4 + 48*z3*(9475483 + 1284528*z4 - 
         6890400*z5) + 154390080*z5 + 369408960*z6 - 279329328*z7 + 
       671085648*z8))/40 + (Y1*(Z11 - 3*Z12)^5*(471272925 + 105816320*z3^2 - 
       47091456*z3z5 + 20563440*z4 + 80*z3*(7237913 + 688944*z4 - 
         4147200*z5) + 178539840*z5 + 397121600*z6 - 287552080*z7 + 
       674650512*z8))/518400 + (4*T102*T200*Y1*(893948165 + 192335280*z3^2 - 
       80994816*z3z5 + 83741040*z4 + 60*z3*(18799339 + 851832*z4 - 
         9501840*z5) + 202662000*z5 + 865483800*z6 - 678626940*z7 + 
       1160363232*z8))/75 + (3*T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (820556455 + 195377280*z3^2 - 86552064*z3z5 + 136715040*z4 + 
       160*z3*(4747073 + 695784*z4 - 3820680*z5) + 153935680*z5 + 
       657120000*z6 - 525639440*z7 + 1239978528*z8))/200 + 
    (T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(1038670999 + 235341504*z3^2 - 
       102456576*z3z5 + 213241680*z4 + 96*z3*(9194627 + 1289640*z4 - 
         7541640*z5) + 38953824*z5 + 867149280*z6 - 759160272*z7 + 
       1467832752*z8))/30 + (3*T102*Y1*(Z11 + Z12)^2*
      (1076583355 + 254602080*z3^2 - 113187456*z3z5 + 140639760*z4 + 
       1440*z3*(714909 + 101446*z4 - 554940*z5) + 283047600*z5 + 
       892796400*z6 - 682797240*z7 + 1621567512*z8))/100 + 
    (T200^2*Y1*(Z11 + Z12)*(1620415955 + 251709120*z3^2 - 127339776*z3z5 + 
       55648800*z4 + 240*z3*(6665477 + 321504*z4 - 3704400*z5) + 
       604176960*z5 + 1588010400*z6 - 1195820880*z7 + 1824319152*z8))/75 + 
    (T300*Y1*(Z11 - 3*Z12)^2*(1715639235 + 411106880*z3^2 - 157572864*z3z5 + 
       262692240*z4 + 640*z3*(2376451 + 281985*z4 - 1740690*z5) - 
       77315040*z5 + 1491778400*z6 - 1249187920*z7 + 2257450128*z8))/300 - 
    (T202*Y1*(Z11 - 3*Z12)*(1847751075 + 410950400*z3^2 - 171445248*z3z5 + 
       330553680*z4 + 2880*z3*(539389 + 69548*z4 - 420960*z5) + 47188800*z5 + 
       1525539200*z6 - 1321217920*z7 + 2456191296*z8))/300 + 
    (3*T300*Y1*(Z11 + Z12)^2*(1685884935 + 386202560*z3^2 - 171507456*z3z5 + 
       333827280*z4 + 480*z3*(2795607 + 433220*z4 - 2516040*z5) + 
       154567200*z5 + 1324676000*z6 - 1099852720*z7 + 2457082512*z8))/100 + 
    (2*T002*T300*Y1*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 
       394039440*z4 + 480*z3*(3409957 + 470484*z4 - 2756160*z5) + 
       79566720*z5 + 1518705600*z6 - 1297317120*z7 + 2684342592*z8))/25 + 
    (T200*Y1*(Z11 - 3*Z12)^3*(2265889175 + 622658560*z3^2 - 226685952*z3z5 + 
       282413280*z4 + 320*z3*(7516015 + 858768*z4 - 5036580*z5) + 
       418291200*z5 + 2043150400*z6 - 1633166480*z7 + 3247591104*z8))/5400 + 
    (T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(3797963285 + 851280480*z3^2 - 
       382299264*z3z5 + 591388560*z4 + 120*z3*(29065691 + 3901656*z4 - 
         22507200*z5) + 740436240*z5 + 3105817200*z6 - 2492226240*z7 + 
       5476967928*z8))/900 - (T202*Y1*(Z11 + Z12)*
      (5473440635 + 1165056000*z3^2 - 520805376*z3z5 + 987014160*z4 + 
       8640*z3*(503931 + 72020*z4 - 425040*z5) + 362391360*z5 + 
       4316582400*z6 - 3655569600*z7 + 7461260352*z8))/300 + 
    (T002*T200*Y1*(Z11 + Z12)*(5599846325 + 1291353600*z3^2 - 
       562111488*z3z5 + 878430960*z4 + 1920*z3*(2623823 + 367536*z4 - 
         2068200*z5) + 949803840*z5 + 4341964800*z6 - 3661743360*z7 + 
       8053027776*z8))/50 + (T102*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6855449765 + 1562187840*z3^2 - 692312832*z3z5 + 989325360*z4 + 
       2880*z3*(2174819 + 302772*z4 - 1696860*z5) + 1391828640*z5 + 
       5549949600*z6 - 4377102480*z7 + 9918342864*z8))/300 + 
    (T002*T200*Y1*(Z11 - 3*Z12)*(17061956885 + 3863193600*z3^2 - 
       1686334464*z3z5 + 2584341360*z4 + 3840*z3*(4096396 + 533007*z4 - 
         3100680*z5) + 2955130560*z5 + 13777708800*z6 - 10816707840*z7 + 
       24159083328*z8))/450 + Y1*(Z11 + Z12)^5*((331899*z3^2)/5 + 
      z3*(24588057/80 + 38241*z4 - 198018*z5) + 
      (1561982815 - 178972416*z3z5 - 56896560*z4 + 899791680*z5 + 
        1487510400*z6 - 1069330800*z7 + 2564028432*z8)/6400) + 
    T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(16381017493/1440 + 
      (54516978*z3^2)/5 + 4640384*z3^3 + (312726816*z3z5)/25 - 
      (91449661*z4)/10 + (728061673*z5)/15 + 
      z3*(751520873/30 - (3589592*z4)/5 + 25315860*z5) - 26577515*z6 + 
      (1384485778*z7)/15 - (1710143682*z8)/25 + (844346608*z9)/9) + 
    T011*(Z11 + Z12)^4*(14302101637/960 + (73456309*z3^2)/5 + 6800320*z3^3 + 
      (95197032*z3z5)/5 - (290861967*z4)/20 + (733507023*z5)/10 + 
      z3*(138345509/4 - (5704704*z4)/5 + 37183086*z5) - (87006119*z6)/2 + 
      (284696251*z7)/2 - (1080744903*z8)/10 + (1231363880*z9)/9) + 
    (4*T011*T200^2*(101263929 + 735352704*z3^2 + 10321920*z3^3 + 
       30233088*z3z5 - 142828272*z4 + 288*z3*(1423211 + 333168*z4 - 
         2059740*z5) - 241096896*z5 - 651182400*z6 + 743854896*z7 - 
       1179938016*z8 + 152391680*z9))/45 + T011*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (14878643843/720 + (106695292*z3^2)/5 + 9225216*z3^3 + 
      (126188928*z3z5)/5 - (92715619*z4)/5 + (1437782894*z5)/15 + 
      z3*(714501239/15 - (8727952*z4)/5 + 51056856*z5) - 54344146*z6 + 
      (2779027504*z7)/15 - (699516336*z8)/5 + 185476480*z9) + 
    T002*T011*(Z11 - 3*Z12)^2*(2624132953/90 + (360239888*z3^2)/15 + 
      (92834816*z3^3)/9 + (703217088*z3z5)/25 - (312908392*z4)/15 + 
      (5053989416*z5)/45 + z3*(2610842788/45 - (6306016*z4)/5 + 
        53724416*z5) - (183945304*z6)/3 + (9607455196*z7)/45 - 
      (3845132676*z8)/25 + (16884780160*z9)/81) + T002*T011*(Z11 - 3*Z12)*
     (Z11 + Z12)*(7788584393/45 + (746174624*z3^2)/5 + (191817728*z3^3)/3 + 
      (856015488*z3z5)/5 - (603840272*z4)/5 + (3339643408*z5)/5 + 
      z3*(342048360 - (46630272*z4)/5 + 345177728*z5) - 360559344*z6 + 
      (3793473176*z7)/3 - (4629144216*z8)/5 + (34918209280*z9)/27) + 
    T002*T011*(Z11 + Z12)^2*(2473518589/10 + (1076555376*z3^2)/5 + 
      94967808*z3^3 + (6463433664*z3z5)/25 - (911111928*z4)/5 + 
      (4923221352*z5)/5 + z3*(2479027636/5 - 13798944*z4 + 512325696*z5) - 
      551007720*z6 + 1890338092*z7 - (35413253028*z8)/25 + 
      (5753764096*z9)/3) + (4*T002^2*T011*(4713253755 + 3527233920*z3^2 + 
       1561190400*z3^3 + 4202710272*z3z5 - 2964075120*z4 - 
       1200*z3*(-7254179 + 128304*z4 - 6708960*z5) + 16293205440*z5 - 
       8934465600*z6 + 31248706320*z7 - 22987850544*z8 + 31729331200*z9))/
     75 + (2*T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(13640321635 + 
       3997954080*z3^2 + 1956556800*z3^3 + 4977718272*z3z5 - 3798120960*z4 + 
       24186439200*z5 + 60*z3*(284090425 + 11013408*z4 + 99498720*z5) - 
       10179126000*z6 + 41252286000*z7 - 25397924544*z8 + 41353331200*z9))/
     225 + (2*T011*T300*(Z11 - 3*Z12)*(23983896995 + 3756576960*z3^2 + 
       2168985600*z3^3 + 3475623168*z3z5 + 523437840*z4 + 12685193280*z5 + 
       720*z3*(29438269 + 1794532*z4 + 2340960*z5) - 1061892000*z6 + 
       37483693200*z7 - 15505202736*z8 + 49305427200*z9))/225 + 
    (2*T011*T300*(Z11 + Z12)*(23184921365 + 3827434560*z3^2 + 
       2237184000*z3^3 + 3666518784*z3z5 - 179999280*z4 + 15112812480*z5 + 
       240*z3*(87355169 + 5196564*z4 + 21896160*z5) - 320844000*z6 + 
       34791654960*z7 - 14308444368*z8 + 52467001600*z9))/75 - 
    (2*T011*T202*(25117410375 + 7354915200*z3^2 + 2959257600*z3^3 + 
       5349763584*z3z5 - 4185378000*z4 + 24085932480*z5 + 
       4320*z3*(6734249 + 348336*z4 + 1078500*z5) - 10046692800*z6 + 
       63472315680*z7 - 36813084768*z8 + 73185036800*z9))/675 + 
    (T011*T200*(Z11 - 3*Z12)^2*(26570899015 + 7622982720*z3^2 + 
       3661516800*z3^3 + 9618103296*z3z5 - 7841170080*z4 + 46653901920*z5 + 
       360*z3*(92359601 + 4828816*z4 + 25661040*z5) - 22533652800*z6 + 
       80675310240*z7 - 50813376192*z8 + 76198745600*z9))/1350 + 
    (T011*(Z11 - 3*Z12)^3*(Z11 + Z12)*(17060754515 + 14640636480*z3^2 + 
       6485852160*z3^3 + 17833830912*z3z5 - 13595451696*z4 - 
       48*z3*(-763272079 + 15120144*z4 - 705749160*z5) + 71929076064*z5 - 
       39350920800*z6 + 134160842592*z7 - 97904281824*z8 + 130866411520*z9))/
     6480 + (2*T002*T011*T200*(116189985015 + 33571365120*z3^2 + 
       13719398400*z3^3 + 39565780992*z3z5 - 40351156560*z4 + 
       174523371840*z5 + 17280*z3*(8347196 + 411714*z4 + 681765*z5) - 
       101667988800*z6 + 400683660480*z7 - 258687955584*z8 + 
       305174137600*z9))/675 + (T011*T102*(Z11 - 3*Z12)*
      (169512393915 + 73259775360*z3^2 + 33748070400*z3^3 + 
       91543177728*z3z5 - 67887056880*z4 + 384005517120*z5 + 
       2880*z3*(84297601 + 646830*z4 + 49071600*z5) - 206447169600*z6 + 
       711642157920*z7 - 505109372256*z8 + 687763212800*z9))/1350 + 
    (T011*T102*(Z11 + Z12)*(160633379145 + 75870725760*z3^2 + 
       34769203200*z3^3 + 92219254272*z3z5 - 66257202960*z4 + 
       383267782080*z5 + 5760*z3*(434241*z4 + 68*(617959 + 395940*z5)) - 
       202707576000*z6 + 708983701920*z7 - 504956221344*z8 + 
       714993164800*z9))/450 + (4*T011*T200*(Z11 + Z12)^2*
      (1128352680*z3^2 + 501638400*z3^3 + 15*z3*(273525347 + 11656176*z4 + 
         118186560*z5) + 2*(1554002890 + 629710848*z3z5 - 466749405*z4 + 
         2946044310*z5 - 1308588300*z6 + 5017349310*z7 - 3180261096*z8 + 
         5294295600*z9)))/75 + T011*(Z11 - 3*Z12)^4*
     ((7644593*z3^2)/45 + (687296*z3^3)/9 - 
      (z3*(-247836803 + 1785568*z4 - 197540040*z5))/540 + 
      (72733823065 + 86420224512*z3z5 - 73135829520*z4 + 358223513760*z5 - 
        212161773600*z6 + 667328663520*z7 - 493564614624*z8 + 
        590641190400*z9)/388800))}


==> anc/rge/odd/T212_rge_1_6.m <==
{T112*(-8*T002 - (44*T200)/3) + 4*T312 + T212*((158*Z11)/3 - 10*Z12), 
 30*T303*Y1 - (16*T312*(46*Z11 - 3*Z12))/9 + 
  (8*T112*(183*T102 + 495*T300 + 104*T002*Z11 + 188*T200*Z11 - 6*T002*Z12 - 
     6*T200*Z12))/9 + T212*(-968*T002 - 296*T200 - (3074*Z11^2)/9 + 
    (16*Z11*Z12)/3 + 14*Z12^2), T303*Y1*(-882*Z11 + 90*Z12) + 
  (2*T312*(3150*T200 + 5597*Z11^2 - 28*Z11*Z12 - 195*Z12^2 + 3528*Z11^2*z3 - 
     48*Z11*Z12*z3 - 504*Z12^2*z3 + 126*T002*(61 + 48*z3)))/9 + 
  T212*(29734*T002*Z11 + 16248*T200*Z11 + (177793*Z11^3)/54 - 1006*T002*Z12 + 
    224*T200*Z12 - (6965*Z11^2*Z12)/18 + (257*Z11*Z12^2)/2 + (1481*Z12^3)/2 + 
    17472*T002*Z11*z3 + 6720*T200*Z11*z3 + (5824*Z11^3*z3)/3 - 
    192*T002*Z12*z3 - 192*T200*Z12*z3 - (64*Z11^2*Z12*z3)/3 - 
    64*Z11*Z12^2*z3 + 192*Z12^3*z3 + 112*T300*(311 + 144*z3) + 
    12*T102*(2119 + 672*z3)) - 
  (2*T112*(-834*T200^2 + 36*T002^2*(299 + 168*z3) + 
     12*(310*T202 + 24*T300*Z12*(5 + 6*z3) + T102*Z12*(-137 + 48*z3) + 
       12*T300*Z11*(361 + 252*z3) + T102*Z11*(1601 + 1008*z3)) + 
     T002*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       6*T200*(5903 + 3024*z3) + Z11^2*(5501 + 3528*z3)) + 
     T200*(4*Z11*Z12*(-79 + 60*z3) - 9*Z12^2*(115 + 104*z3) + 
       Z11^2*(10261 + 6552*z3))))/9, 
 T303*Y1*(24*T200*(545 + 156*z3) + 8*(Z11 - 3*Z12)^2*(139 + 19*z3 + 24*z4) + 
    6*T002*(5113 + 624*z3 + 1008*z4) + 
    (3*(Z11 + Z12)^2*(6299 + 720*z3 + 1296*z4))/2 + 
    (Z11 - 3*Z12)*(Z11 + Z12)*(19831/3 + 720*z3 + 1392*z4)) - 
  (2*T312*(3565224*T002*Z11 + 2022756*T200*Z11 + 805259*Z11^3 + 
     216*T002*Z12 + 53820*T200*Z12 - 11373*Z11^2*Z12 - 13971*Z11*Z12^2 + 
     45477*Z12^3 + 4325184*T002*Z11*z3 + 2097504*T200*Z11*z3 + 
     849752*Z11^3*z3 - 93312*T002*Z12*z3 + 223776*T200*Z12*z3 - 
     18216*Z11^2*Z12*z3 - 33624*Z11*Z12^2*z3 + 48168*Z12^3*z3 - 
     1215648*T002*Z11*z4 - 590976*T200*Z11*z4 - 213840*Z11^3*z4 + 
     54432*T002*Z12*z4 - 31104*T200*Z12*z4 + 4320*Z11^2*Z12*z4 - 
     28944*Z11*Z12^2*z4 + 5184*Z12^3*z4 + 6307200*T002*Z11*z5 + 
     2609280*T200*Z11*z5 + 1190560*Z11^3*z5 + 259200*T200*Z12*z5 - 
     23040*Z11^2*Z12*z5 - 84960*Z11*Z12^2*z5 + 43200*Z12^3*z5 + 
     324*T102*(3953 + 5848*z3 - 2016*z4 + 5840*z5) + 
     108*T300*(22009 + 19184*z3 + 22240*z5)))/81 + 
  (T112*(72*T202*(Z11 - 3*Z12)*(25819 + 900*z3 + 4680*z4) + 
     72*T202*(Z11 + Z12)*(72983 + 4572*z3 + 14976*z4) + 
     6912*T200*T300*(4249 + 1662*z3 - 1944*z4 + 3915*z5) + 
     243*T002*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) + 
     1944*T002^2*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) + 
     648*T002^2*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) + 
     3888*T002*T102*(11423 + 10864*z3 - 2352*z4 + 14600*z5) + 
     3*T002*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5) + 
     108*T200^2*(Z11 - 3*Z12)*(31405 + 30184*z3 - 12384*z4 + 37760*z5) + 
     432*T102*T200*(74309 + 61068*z3 - 37584*z4 + 64440*z5) + 
     27*T102*(Z11 - 3*Z12)^2*(51903 + 58256*z3 - 14208*z4 + 73280*z5) + 
     486*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(50605 + 58240*z3 - 13536*z4 + 
       80000*z5) + 2*T200*(Z11 - 3*Z12)^3*(55169 + 65892*z3 - 20250*z4 + 
       84240*z5) + 54*T200*(Z11 + Z12)^3*(58115 + 69216*z3 - 18018*z4 + 
       98280*z5) + 1296*T002*T300*(105961 + 65608*z3 - 13608*z4 + 
       116240*z5) + 18*T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (96959 + 126708*z3 - 36648*z4 + 169320*z5) + 6*T002*(Z11 - 3*Z12)^2*
      (Z11 + Z12)*(114955 + 124236*z3 - 29556*z4 + 169920*z5) + 
     9*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(129545 + 142920*z3 - 34956*z4 + 
       194400*z5) + 27*T300*(Z11 - 3*Z12)^2*(142969 + 159552*z3 - 47520*z4 + 
       219840*z5) + 108*T002*T200*(Z11 - 3*Z12)*(198011 + 191728*z3 - 
       39432*z4 + 255760*z5) + 9*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (366853 + 433344*z3 - 101268*z4 + 597840*z5) + 
     27*T102*(Z11 + Z12)^2*(404939 + 521232*z3 - 137088*z4 + 701760*z5) + 
     81*T300*(Z11 + Z12)^2*(454355 + 488832*z3 - 112896*z4 + 701760*z5) + 
     18*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(447901 + 536112*z3 - 121248*z4 + 
       720000*z5) + 36*T002*T200*(Z11 + Z12)*(1687231 + 1661328*z3 - 
       343080*z4 + 2477520*z5) + 108*T200^2*(Z11 + Z12)*
      (105672*z3 - 41184*z4 + 35*(3239 + 3648*z5))))/243 + 
  T212*((Z11 - 3*Z12)*(Z11 + Z12)^3*(-2289955/144 - (51967*z3)/3 + 4751*z4 - 
      23280*z5) + (Z11 - 3*Z12)^3*(Z11 + Z12)*(-2717111/1296 - 
      (53303*z3)/27 + 499*z4 - (72880*z5)/27) + 
    (Z11 - 3*Z12)^4*(-2012941/15552 - (54065*z3)/324 + (677*z4)/12 - 
      180*z5) + T200^2*(388564/3 - 158592*z3 + 69120*z4 + 12800*z5) - 
    24*T002^2*(27601 + 25632*z3 - 5712*z4 + 35040*z5) - 
    (8*T200*(Z11 - 3*Z12)^2*(67382 + 67398*z3 - 13959*z4 + 81420*z5))/27 - 
    (32*T102*(Z11 - 3*Z12)*(85331 + 64758*z3 - 12420*z4 + 90180*z5))/9 - 
    4*T002*(Z11 - 3*Z12)*(Z11 + Z12)*(67989 + 66412*z3 - 16332*z4 + 
      94720*z5) + (4*T202*(131525 + 116672*z3 - 4896*z4 + 146560*z5))/3 - 
    (4*T200*(Z11 + Z12)^2*(149399 + 122532*z3 - 18234*z4 + 174360*z5))/3 - 
    (8*T002*(Z11 - 3*Z12)^2*(154105 + 153543*z3 - 38637*z4 + 201540*z5))/27 - 
    (8*T002*(Z11 + Z12)^2*(148264 + 149043*z3 - 38763*z4 + 204900*z5))/3 - 
    (16*T300*(Z11 - 3*Z12)*(174913 + 173976*z3 - 29808*z4 + 210960*z5))/9 - 
    (16*T300*(Z11 + Z12)*(205427 + 146616*z3 - 17928*z4 + 233040*z5))/3 - 
    (8*T002*T200*(241891 + 281456*z3 - 40104*z4 + 237280*z5))/3 - 
    (8*T102*(Z11 + Z12)*(335309 + 260496*z3 - 44208*z4 + 375120*z5))/3 - 
    ((Z11 + Z12)^4*(829991 + 886288*z3 - 258288*z4 + 1163520*z5))/64 - 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^2*(7682539 + 7751568*z3 - 1857456*z4 + 
       10694400*z5))/864 - (8*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (122952*z3 - 20106*z4 + 25*(6889 + 7440*z5)))/9), 
 T303*Y1*((3*T002*(Z11 + Z12)*(-815195 - 378528*z3 + 95520*z3^2 - 181872*z4 + 
       6144*z5 - 438000*z6))/2 + 
    (3*T200*(Z11 + Z12)*(-929521 - 393216*z3 + 78336*z3^2 - 159696*z4 - 
       384*z5 - 374400*z6))/4 + T002*(Z11 - 3*Z12)*(-2557493/6 - 196112*z3 + 
      47760*z3^2 - 92808*z4 + 896*z5 - 219000*z6) + 
    T200*(Z11 - 3*Z12)*(-959591/4 - 111808*z3 + 18624*z3^2 - 30156*z4 + 
      4448*z5 - 81600*z6) + (Z11 - 3*Z12)*(Z11 + Z12)^2*
     (-12357427/96 - 61993*z3 + 15436*z3^2 - (60423*z4)/2 - 1362*z5 - 
      70550*z6) + (Z11 + Z12)^3*(-4010335/32 - 64227*z3 + 15012*z3^2 - 
      (57609*z4)/2 - 1998*z5 - 68850*z6) + 
    8*T300*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
      41700*z6) + 9*T102*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 
      8064*z5 - 29200*z6) + (Z11 - 3*Z12)^2*(Z11 + Z12)*
     (-1473979/32 - 21021*z3 + 5128*z3^2 - (20313*z4)/2 - 410*z5 - 
      23600*z6) + (Z11 - 3*Z12)^3*(-4283243/864 - (21355*z3)/9 + 
      (4504*z3^2)/9 - (5569*z4)/6 - (742*z5)/9 - (21200*z6)/9)) + 
  T312*(-2*T200^2*(47881 - 17264*z3 + 41472*z3^2 + 151248*z4 - 233472*z5 + 
      326400*z6) - (2*T002*T200*(-7461115 - 8374800*z3 + 173760*z3^2 + 
       5316336*z4 - 33760320*z5 + 14056800*z6 - 27010368*z7))/9 - 
    ((Z11 - 3*Z12)^4*(-6549530 - 9660051*z3 + 219804*z3^2 + 4342401*z4 - 
       21704268*z5 + 8967750*z6 - 22305780*z7))/5832 + 
    8*T002^2*(193261 + 349868*z3 + 24432*z3^2 - 146844*z4 + 762288*z5 - 
      306600*z6 + 885528*z7) + (5*(Z11 + Z12)^4*(495923 + 719469*z3 + 
       18684*z3^2 - 259119*z4 + 1467588*z5 - 535050*z6 + 1666980*z7))/24 + 
    T102*(Z11 - 3*Z12)*(11048021/18 + (9837008*z3)/9 + 34624*z3^2 - 
      462552*z4 + (6469184*z5)/3 - (2557600*z6)/3 + 2312016*z7) + 
    (32*T300*(Z11 + Z12)*(820430 + 1083162*z3 + 126216*z3^2 - 277398*z4 + 
       2012844*z5 - 539100*z6 + 2377431*z7))/9 + 
    T200*(Z11 + Z12)^2*(2895626/3 + 1410564*z3 + 84032*z3^2 - 473808*z4 + 
      2719920*z5 - 947200*z6 + 3206952*z7) + T002*(Z11 - 3*Z12)*(Z11 + Z12)*
     (6667583/6 + (15969928*z3)/9 + 115360*z3^2 - 646720*z4 + 
      (10883600*z5)/3 - (4058000*z6)/3 + 4362568*z7) + 
    (16*T300*(Z11 - 3*Z12)*(1480063 + 2182068*z3 + 195504*z3^2 - 591876*z4 + 
       3746904*z5 - 1137000*z6 + 4389714*z7))/27 - 
    (2*T202*(1604147 + 1790736*z3 + 273984*z3^2 - 869472*z4 + 5010816*z5 - 
       1711200*z6 + 4868640*z7))/9 + T002*(Z11 + Z12)^2*
     (3311047/2 + 2612412*z3 + 141008*z3^2 - 958332*z4 + 5386872*z5 - 
      2027800*z6 + 6419196*z7) + (4*T200*(Z11 - 3*Z12)^2*
      (2027111 + 2978145*z3 + 72696*z3^2 - 1218096*z4 + 6165588*z5 - 
       2355900*z6 + 6580602*z7))/81 + (8*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (2272877 + 3183867*z3 + 124560*z3^2 - 1125468*z4 + 6549396*z5 - 
       2246400*z6 + 7173306*z7))/27 + T102*(Z11 + Z12)*
     (3766665/2 + 3310352*z3 + 178368*z3^2 - 1305144*z4 + 6401856*z5 - 
      2464800*z6 + 7232400*z7) + ((Z11 - 3*Z12)*(Z11 + Z12)^3*
      (7278995 + 10641189*z3 + 439068*z3^2 - 3636999*z4 + 21176484*z5 - 
       7582650*z6 + 24898860*z7))/54 + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)*(7463369 + 10815285*z3 + 291132*z3^2 - 
       3915351*z4 + 22136844*z5 - 8073450*z6 + 25115832*z7))/486 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^2*(7507907 + 10963395*z3 + 536532*z3^2 - 
       3677625*z4 + 21534516*z5 - 7625550*z6 + 25592112*z7))/108 + 
    (T002*(Z11 - 3*Z12)^2*(9654213 + 15421016*z3 + 712416*z3^2 - 6088968*z4 + 
       33779856*z5 - 13050000*z6 + 38091816*z7))/54) + 
  T212*(-1/46656*((Z11 - 3*Z12)^5*(-15758057 - 37829538*z3 + 2544792*z3^2 + 
       16094934*z4 - 69554496*z5 + 29885100*z6 - 66552192*z7)) - 
    (T200^2*(Z11 - 3*Z12)*(1037471 - 44835792*z3 + 7812480*z3^2 + 
       26813088*z4 - 76521600*z5 + 35371200*z6 - 44791488*z7))/18 - 
    (16*T102*T200*(-1732123 - 5409984*z3 + 514212*z3^2 + 2664018*z4 - 
       8805084*z5 + 3032250*z6 - 6144012*z7))/3 - 
    (32*T200*T300*(106043 - 1032360*z3 + 193764*z3^2 + 1185192*z4 - 
       2388684*z5 + 1076250*z6 - 979020*z7))/3 + (Z11 - 3*Z12)*(Z11 + Z12)^4*
     (12287765/64 + (28607527*z3)/96 + (42241*z3^2)/8 - (3748767*z4)/32 + 
      622128*z5 - (3761975*z6)/16 + 669438*z7) + T200*(Z11 - 3*Z12)^2*
     (Z11 + Z12)*(238160363/216 + 1354740*z3 + (445756*z3^2)/9 - 
      (1101098*z4)/3 + (22451756*z5)/9 - (7011650*z6)/9 + 3002818*z7) + 
    T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*(162651013/72 + (27847783*z3)/9 + 
      (345308*z3^2)/3 - 1038979*z4 + (54358256*z5)/9 - (6369250*z6)/3 + 
      7053746*z7) + T200*(Z11 + Z12)^3*(73769647/24 + 3854380*z3 + 
      271372*z3^2 - 1001454*z4 + 6883628*z5 - 2088650*z6 + 8709750*z7) + 
    T200^2*(Z11 + Z12)*(4111955/6 + 7852648*z3 - 1531584*z3^2 - 3358512*z4 + 
      13974720*z5 - 6252000*z6 + 8791776*z7) + T200*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(248276299/72 + (11767396*z3)/3 + (717292*z3^2)/3 - 
      983114*z4 + (21741700*z5)/3 - (6381050*z6)/3 + 9291870*z7) + 
    T002*(Z11 + Z12)^3*(152046835/24 + 9183097*z3 + 292372*z3^2 - 
      3300585*z4 + 18088136*z5 - 6716150*z6 + 20669670*z7) + 
    T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(51574061/8 + (26996489*z3)/3 + 
      336508*z3^2 - 3097743*z4 + 17909280*z5 - 6475650*z6 + 20948382*z7) + 
    ((Z11 + Z12)^5*(8236861 + 12703426*z3 + 150248*z3^2 - 5175414*z4 + 
       26710240*z5 - 10240300*z6 + 27857088*z7))/64 + 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(11355125 + 13578928*z3 + 728336*z3^2 - 
       3060624*z4 + 24970960*z5 - 7149400*z6 + 31339224*z7))/3 + 
    T002^2*(Z11 - 3*Z12)*(32715538/3 + 14459624*z3 + 481984*z3^2 - 
      4575336*z4 + 27787424*z5 - 9552800*z6 + 32782176*z7) + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)*(43235405/3 + 16974848*z3 + 555648*z3^2 - 
      4540848*z4 + 32239264*z5 - 10104000*z6 + 38927952*z7) + 
    2*T002^2*(Z11 + Z12)*(16048529 + 21652324*z3 + 804000*z3^2 - 6837732*z4 + 
      41117616*z5 - 14214000*z6 + 48989808*z7) + 
    T102*(Z11 + Z12)^2*(245341135/12 + 25075320*z3 + 1042624*z3^2 - 
      6865404*z4 + 47324656*z5 - 15032000*z6 + 57756888*z7) + 
    (T200*(Z11 - 3*Z12)^3*(20553401 + 32710304*z3 + 335712*z3^2 - 
       10619376*z4 + 58606496*z5 - 20888400*z6 + 62988912*z7))/216 + 
    (8*T002*T300*(26712637 + 34522896*z3 + 2969376*z3^2 - 7012368*z4 + 
       53648880*z5 - 9757200*z6 + 67674096*z7))/3 - 
    (T202*(Z11 - 3*Z12)*(25741983 + 33266688*z3 + 283072*z3^2 - 7544064*z4 + 
       60471936*z5 - 16239200*z6 + 69939072*z7))/9 - 
    (T202*(Z11 + Z12)*(26530195 + 32415520*z3 + 666240*z3^2 - 6363072*z4 + 
       60403840*z5 - 15705600*z6 + 71632512*z7))/3 + 
    (2*T300*(Z11 - 3*Z12)^2*(30880789 + 39770136*z3 + 313296*z3^2 - 
       12635280*z4 + 76212672*z5 - 24339000*z6 + 86524200*z7))/27 + 
    (4*T002*T102*(32377163 + 42889992*z3 + 616896*z3^2 - 12032280*z4 + 
       80320464*z5 - 23342400*z6 + 88334064*z7))/3 + 
    (2*T300*(Z11 + Z12)^2*(34778167 + 38051664*z3 + 2576160*z3^2 - 
       8055720*z4 + 70500576*z5 - 18831600*z6 + 94906728*z7))/3 + 
    T002*T200*(Z11 + Z12)*(35825657 + (149725616*z3)/3 + 1314592*z3^2 - 
      13164000*z4 + (260786720*z5)/3 - 23758000*z6 + 97965504*z7) + 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)*(40100101 + 62710858*z3 + 563144*z3^2 - 
       23157390*z4 + 120217120*z5 - 45226300*z6 + 130479552*z7))/5184 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(61059344 + 88894983*z3 + 2923932*z3^2 - 
       31658949*z4 + 178794816*z5 - 64514850*z6 + 202154400*z7))/432 + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(66361595 + 91567533*z3 + 3668724*z3^2 - 
       31535703*z4 + 179900592*z5 - 64048950*z6 + 207531072*z7))/1296 + 
    (T102*(Z11 - 3*Z12)^2*(82893047 + 102353440*z3 + 1096768*z3^2 - 
       31091376*z4 + 192986688*z5 - 62924000*z6 + 222560352*z7))/36 + 
    (T002*T200*(Z11 - 3*Z12)*(108633875 + 151325424*z3 + 3021728*z3^2 - 
       43168416*z4 + 259938336*z5 - 74383600*z6 + 287292096*z7))/9 + 
    (T002*(Z11 - 3*Z12)^3*(155782549 + 221411688*z3 + 3863136*z3^2 - 
       80616168*z4 + 435234624*z5 - 161682000*z6 + 476512848*z7))/648) + 
  (T112*(108*T202*(Z11 - 3*Z12)*(Z11 + Z12)*(-15106525 - 6113136*z3 + 
       1757568*z3^2 - 3877488*z4 + 2447424*z5 - 7800000*z6) + 
     216*T202*(Z11 + Z12)^2*(-10529209 - 4413348*z3 + 957552*z3^2 - 
       2741184*z4 + 1657248*z5 - 5701800*z6) + 72*T202*(Z11 - 3*Z12)^2*
      (-3849911 - 1322244*z3 + 461712*z3^2 - 945792*z4 + 588192*z5 - 
       1786200*z6) + 1296*T200^3*(1407193 - 214896*z3 + 1130496*z3^2 + 
       1394640*z4 - 2477568*z5 + 3494400*z6) + 108*T102*T200*(Z11 - 3*Z12)*
      (-132316375 - 160687584*z3 + 1743744*z3^2 + 73797840*z4 - 
       320572032*z5 + 129777600*z6 - 334920096*z7) + 
     864*T002*T200^2*(-19662121 - 27139392*z3 + 4802976*z3^2 + 16084656*z4 - 
       80168928*z5 + 45824400*z6 - 56264544*z7) + 864*T200*T300*(Z11 - 3*Z12)*
      (-17654419 - 19296504*z3 + 838272*z3^2 + 10159488*z4 - 51655488*z5 + 
       21079200*z6 - 47659752*z7) + T200*(Z11 - 3*Z12)^4*
      (-9040586 - 16734699*z3 + 1262076*z3^2 + 7439193*z4 - 36334092*z5 + 
       14752950*z6 - 36594180*z7) + 72*T300*(Z11 - 3*Z12)^3*
      (-6503549 - 9268776*z3 + 39696*z3^2 + 3981816*z4 - 21863136*z5 + 
       8413800*z6 - 22623300*z7) + 7776*T102*T300*(-7503201 - 10697168*z3 + 
       1257376*z3^2 + 4025712*z4 - 16360416*z5 + 6898000*z6 - 19940256*z7) + 
     5832*T102*T200*(Z11 + Z12)*(-130689449/18 - 9088656*z3 + 6848*z3^2 + 
       3763224*z4 - (55545536*z5)/3 + 7183200*z6 - 19872048*z7) + 
     7776*T200*T300*(Z11 + Z12)*(-6789029 - 7166200*z3 + 79168*z3^2 + 
       3430272*z4 - 18565120*z5 + 7052800*z6 - 17304840*z7) - 
     864*T200*T202*(-2990303 - 4554144*z3 + 47520*z3^2 + 2379240*z4 - 
       10743744*z5 + 5518800*z6 - 15304464*z7) + 288*T200^2*(Z11 - 3*Z12)^2*
      (-2687129 - 3769857*z3 + 7224*z3^2 + 1655064*z4 - 7736340*z5 + 
       3063300*z6 - 8104698*z7) + 41472*T102^2*(-425483 - 496674*z3 + 
       25740*z3^2 + 201204*z4 - 919944*z5 + 400050*z6 - 912870*z7) - 
     93312*T002^3*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
       131400*z6 + 442764*z7) + 5184*T002*T202*(-133081 + 132712*z3 + 
       58656*z3^2 - 147024*z4 + 848976*z5 - 489600*z6 + 1217160*z7) - 
     38880*T300*(Z11 + Z12)^3*(351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 
       996024*z5 - 345900*z6 + 1237005*z7) - 62208*T300^2*
      (542473 + 957312*z3 + 108888*z3^2 - 245520*z4 + 1058424*z5 - 
       210900*z6 + 2000376*z7) - 5832*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (7073471/9 + (3588272*z3)/3 + 62320*z3^2 - 406056*z4 + 2377232*z5 - 
       839400*z6 + 2786532*z7) - 1215*T200*(Z11 + Z12)^4*
      (712155 + 1167269*z3 + 40860*z3^2 - 442647*z4 + 2457060*z5 - 
       925050*z6 + 2810052*z7) - 486*T002*(Z11 + Z12)^4*
      (909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 4025664*z5 - 
       1618650*z6 + 4167450*z7) - 7776*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (1771579 + 2712024*z3 + 203376*z3^2 - 840312*z4 + 5108436*z5 - 
       1761000*z6 + 6354369*z7) - 5832*T002^2*(Z11 + Z12)^2*
      (1645891 + 2698812*z3 + 129872*z3^2 - 1058952*z4 + 5703384*z5 - 
       2176600*z6 + 6419196*z7) - 3*T002*(Z11 - 3*Z12)^4*
      (2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 7492368*z5 - 
       2920900*z6 + 7435260*z7) - 20736*T002^2*T200*(2504084 + 3464525*z3 + 
       119292*z3^2 - 1113039*z4 + 6706056*z5 - 2209950*z6 + 7665462*z7) - 
     1728*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(3139321 + 3908931*z3 + 
       132432*z3^2 - 1538604*z4 + 8229396*z5 - 3007200*z6 + 8887914*z7) - 
     24*T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868 + 5637729*z3 + 
       217764*z3^2 - 2067147*z4 + 11302428*z5 - 4045950*z6 + 12557916*z7) - 
     36*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3747667 + 6024791*z3 + 
       133972*z3^2 - 2233941*z4 + 12396884*z5 - 4472750*z6 + 13780368*z7) - 
     1296*T200^2*(Z11 + Z12)^2*(5890031 + 7924098*z3 + 319776*z3^2 - 
       2930184*z4 + 15805080*z5 - 5750400*z6 + 18114516*z7) - 
     1296*T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 
       424464*z3^2 - 3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7) - 
     7776*T002*T102*(Z11 + Z12)*(5879053 + 8552816*z3 + 476736*z3^2 - 
       2838096*z4 + 16920432*z5 - 5794800*z6 + 20192508*z7) - 
     18*T102*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7) - 
     162*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 
       840704*z3^2 - 5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7) - 
     108*T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10720115 + 17874525*z3 + 
       1046460*z3^2 - 6289263*z4 + 36005316*z5 - 12907050*z6 + 42298956*z7) - 
     54*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(11430763 + 18262659*z3 + 
       1114068*z3^2 - 6279057*z4 + 36445284*z5 - 12785550*z6 + 42896952*z7) - 
     54*T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7) - 
     72*T002^2*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7) - 
     864*T002*T102*(Z11 - 3*Z12)*(18817301 + 26461680*z3 + 1170432*z3^2 - 
       8493552*z4 + 51011568*z5 - 16822800*z6 + 59360364*z7) - 
     162*T102*(Z11 + Z12)^3*(22011137 + 41909808*z3 + 2732160*z3^2 - 
       16829280*z4 + 87186336*z5 - 33273600*z6 + 98960400*z7) - 
     648*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(34648009 + 49324736*z3 + 
       2985184*z3^2 - 15271080*z4 + 96625104*z5 - 31245200*z6 + 
       116498088*z7) - 864*T002*T200*(Z11 + Z12)^2*(36659146 + 53306100*z3 + 
       3341856*z3^2 - 17130519*z4 + 106798818*z5 - 36787200*z6 + 
       130631697*z7) - 9*T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (38290681 + 65364372*z3 + 3511056*z3^2 - 25174332*z4 + 136516656*z5 - 
       50566200*z6 + 153552672*z7) - 72*T002*T200*(Z11 - 3*Z12)^2*
      (50737489 + 73273968*z3 + 2369568*z3^2 - 24241140*z4 + 145225464*z5 - 
       49995600*z6 + 163887948*z7) - 648*T002*T300*(Z11 - 3*Z12)*
      (69552493 + 77206816*z3 + 4019776*z3^2 - 21185232*z4 + 157709376*z5 - 
       54120800*z6 + 198428832*z7) - 54*T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (71625629 + 130532688*z3 + 9964032*z3^2 - 47625120*z4 + 261065184*z5 - 
       94209600*z6 + 305009712*z7) - 648*T002*T300*(Z11 + Z12)*
      (210112825 + 232713120*z3 + 15945408*z3^2 - 61939728*z4 + 
       454609344*z5 - 145677600*z6 + 607733280*z7)))/5832, 
 T303*Y1*((3*T200^2*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (Z11 - 3*Z12)^3*(Z11 + Z12)*(1144515077/4320 + (893596*z3^2)/15 - 
      (683424*z3z5)/25 + (296023*z4)/10 + 
      (8*z3*(1456313 + 186969*z4 - 1083915*z5))/45 + (3631478*z5)/45 + 
      (661085*z6)/3 - (2945065*z7)/18 + (9790998*z8)/25) + 
    (Z11 - 3*Z12)^2*(Z11 + Z12)^2*(368125143/320 + (1409686*z3^2)/5 - 
      (3133728*z3z5)/25 + (586611*z4)/4 + 
      (6*z3*(968653 + 135188*z4 - 737910*z5))/5 + 327465*z5 + 
      (1952581*z6)/2 - (15235211*z7)/20 + (44895006*z8)/25) + 
    (Z11 + Z12)^4*(209761999/128 + 420714*z3^2 - 183708*z3z5 + 
      (1197405*z4)/8 + z3*(6965259/4 + 237654*z4 - 1293570*z5) + 575781*z5 + 
      (5849685*z6)/4 - (9099135*z7)/8 + (10527489*z8)/4) - 
    (4*T202*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8))/5 + T102*(Z11 - 3*Z12)*
     (163027451/12 + (14729376*z3^2)/5 - (30575232*z3z5)/25 + 
      (6226188*z4)/5 + (32*z3*(234639*z4 + 43*(50927 - 31320*z5)))/5 + 
      3925392*z5 + 10157520*z6 - (36856728*z7)/5 + (438032664*z8)/25) + 
    (9*T200*(Z11 + Z12)^2*(48279455 + 9742400*z3^2 - 4712256*z3z5 + 
       6356790*z4 + 10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 
       37245200*z6 - 26599000*z7 + 67509612*z8))/25 + 
    (18*T002^2*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
       400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
       32322160*z7 + 74565072*z8))/25 + 
    (3*T102*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8))/20 + 
    (T200*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 25785216*z3z5 + 
       20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 9033120*z5) + 
       56784480*z5 + 224387600*z6 - 169249720*z7 + 369409032*z8))/150 + 
    (3*T002*(Z11 + Z12)^2*(257643175 + 63214200*z3^2 - 28296864*z3z5 + 
       31231980*z4 + 60*z3*(4289851 + 600972*z4 - 3327480*z5) + 71349420*z5 + 
       222070500*z6 - 177875370*z7 + 405391878*z8))/25 + 
    (T300*(Z11 - 3*Z12)*(471906635 + 94130240*z3^2 - 34401024*z3z5 + 
       56291280*z4 + 320*z3*(1305809 + 151851*z4 - 758160*z5) - 2488320*z5 + 
       304949600*z6 - 274766320*z7 + 492842448*z8))/25 + 
    ((Z11 - 3*Z12)^4*(348458261 + 94441472*z3^2 - 34960896*z3z5 + 
       20911920*z4 + 32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 
       98362368*z5 + 300401120*z6 - 213306064*z7 + 500863392*z8))/17280 + 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8))/50 + (T002*T200*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8))/25 + (T300*(Z11 + Z12)*(1424434175 + 256057920*z3^2 - 
       111787776*z3z5 + 207392400*z4 + 960*z3*(1120984 + 160413*z4 - 
         827280*z5) + 237025920*z5 + 960991200*z6 - 827706480*z7 + 
       1601515152*z8))/25 + ((Z11 - 3*Z12)*(Z11 + Z12)^3*
      (1040552143 + 269289984*z3^2 - 117075456*z3z5 + 121699152*z4 + 
       864*z3*(1255509 + 177160*z4 - 955720*z5) + 319737984*z5 + 
       915477600*z6 - 726802896*z7 + 1677268512*z8))/480 + 
    (T002*(Z11 - 3*Z12)^2*(1596457625 + 370625520*z3^2 - 167914944*z3z5 + 
       183530520*z4 + 240*z3*(6650215 + 871722*z4 - 4936140*z5) + 
       452385000*z5 + 1379181000*z6 - 1009855140*z7 + 2405614788*z8))/450 + 
    (T002*(Z11 - 3*Z12)*(Z11 + Z12)*(6424710245 + 1582624320*z3^2 - 
       692312832*z3z5 + 829126800*z4 + 1440*z3*(4372385 + 615792*z4 - 
         3395880*z5) + 1635960480*z5 + 5416447200*z6 - 4426936560*z7 + 
       9918342864*z8))/300) + 
  T312*(T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-24769265021/720 - 
      (156219952*z3^2)/5 - (43791104*z3^3)/3 - (1003467072*z3z5)/25 + 
      (412870079*z4)/15 - (6454720036*z5)/45 + 
      (16*z3*(7516566*z4 - 5*(39962065 + 46285698*z5)))/45 + 85899032*z6 - 
      (12862523762*z7)/45 + (5636465244*z8)/25 - (7991853856*z9)/27) + 
    T002*(Z11 + Z12)^3*(-2737643551/80 - (150203952*z3^2)/5 - 14415104*z3^3 - 
      39939264*z3z5 + (139518819*z4)/5 + 
      (8*z3*(-44172553 + 1436676*z4 - 49542300*z5))/5 - (723964348*z5)/5 + 
      88235688*z6 - 288408662*z7 + 226951812*z8 - (2632336864*z9)/9) + 
    T200*(Z11 + Z12)^3*(-1185787381/60 - (80367952*z3^2)/5 - 7320064*z3^3 - 
      (485174016*z3z5)/25 + 13582704*z4 + 
      (48*z3*(-3998908 + 120929*z4 - 4326880*z5))/5 - (368294952*z5)/5 + 
      40779064*z6 - (700452272*z7)/5 + (2679206832*z8)/25 - 
      (1351113152*z9)/9) + (Z11 - 3*Z12)*(Z11 + Z12)^4*
     (-3559433927/1728 - (149828759*z3^2)/90 - (7061728*z3^3)/9 - 
      2172870*z3z5 + (18344453*z4)/12 + z3*(-362620073/90 + (495948*z4)/5 - 
        4141144*z5) - (120368083*z5)/15 + (85998827*z6)/18 - 
      (1438270961*z7)/90 + (98312613*z8)/8 - (1287190868*z9)/81) + 
    (Z11 - 3*Z12)^2*(Z11 + Z12)^3*(-225720997/160 - (5801013*z3^2)/5 - 
      (1607168*z3^3)/3 - (36670308*z3z5)/25 + (30468221*z4)/30 - 
      (80856779*z5)/15 + (8*z3*(429906*z4 - 5*(3097883 + 3256626*z5)))/45 + 
      3133656*z6 - (191433409*z7)/18 + (820193039*z8)/100 - 
      (293450560*z9)/27) + (Z11 - 3*Z12)^3*(Z11 + Z12)^2*
     (-76628811/160 - (151748701*z3^2)/405 - (14564608*z3^3)/81 - 
      (36894332*z3z5)/75 + (31524113*z4)/90 + 
      (z3*(-377129159 + 9277992*z4 - 391374840*z5))/405 - 
      (753929623*z5)/405 + (87777514*z6)/81 - (977606383*z7)/270 + 
      (2498635243*z8)/900 - (2675208800*z9)/729) + 
    T202*(Z11 + Z12)*(48467371/2 + (302182144*z3^2)/15 + (77264896*z3^3)/9 + 
      (588476928*z3z5)/25 - (79844648*z4)/5 - 
      (32*z3*(-18177857 + 1217340*z4 - 24665680*z5))/15 + 
      (4018762912*z5)/45 - (159386752*z6)/3 + (8347839376*z7)/45 - 
      (3392399456*z8)/25 + (14299863296*z9)/81) - 
    (64*T200*T300*(66562065 - 255955140*z3^2 + 88444800*z3^3 + 
       470440224*z3z5 - 330292080*z4 - 90*z3*(-3556505 + 25824*z4 - 
         7204320*z5) + 1353575160*z5 - 1038397050*z6 + 3263970330*z7 - 
       2390743998*z8 + 1305789200*z9))/675 - 
    (2*T002*T102*(613769265 + 568507392*z3^2 + 312238080*z3^3 + 
       906121728*z3z5 - 693296496*z4 - 96*z3*(-15342491 + 737208*z4 - 
         19133280*z5) + 3338493408*z5 - 2310841440*z6 + 7139763072*z7 - 
       5537090016*z8 + 6345866240*z9))/15 - 
    (2*T200^2*(Z11 + Z12)*(828761505 + 1287365760*z3^2 + 686592000*z3^3 + 
       2833325568*z3z5 - 2162937600*z4 - 5760*z3*(-475361 + 23751*z4 - 
         236520*z5) + 7459593120*z5 - 8303889600*z6 + 22792622400*z7 - 
       18898357536*z8 + 10136768000*z9))/225 - 
    (2*T300*(Z11 - 3*Z12)^2*(1699142547 + 1532928960*z3^2 + 589708800*z3^3 + 
       1616474880*z3z5 - 1156710456*z4 - 36*z3*(-88490333 + 3974544*z4 - 
         90839280*z5) + 5959470672*z5 - 3510003600*z6 + 12232961928*z7 - 
       9034111440*z8 + 11776118080*z9))/405 - 
    ((Z11 + Z12)^5*(2061755735 + 1546470880*z3^2 + 771840000*z3^3 + 
       2157155712*z3z5 - 1594290960*z4 - 960*z3*(-4177163 + 72708*z4 - 
         4117620*z5) + 8273278080*z5 - 5058317600*z6 + 16420634080*z7 - 
       12471157224*z8 + 15696697600*z9))/1600 - 
    ((Z11 - 3*Z12)^5*(2963166819 + 2434089888*z3^2 + 1239275520*z3^3 + 
       3673475712*z3z5 - 2934725904*z4 - 288*z3*(-21244703 + 164232*z4 - 
         18222240*z5) + 13614262272*z5 - 9880063200*z6 + 28609815168*z7 - 
       22743505944*z8 + 24521611520*z9))/699840 - 
    (2*T200^2*(Z11 - 3*Z12)*(1788226845 + 2488343040*z3^2 + 1843200000*z3^3 + 
       8231735808*z3z5 - 6551496000*z4 + 20832752160*z5 + 
       5760*z3*(1102828 + 909*z4 + 762840*z5) - 25368019200*z6 + 
       63544150080*z7 - 54037557216*z8 + 27212800000*z9))/2025 - 
    (2*T102*T200*(1913686155 + 1395109440*z3^2 + 1951488000*z3^3 + 
       7948067328*z3z5 - 5186626560*z4 - 2160*z3*(-4174477 + 43920*z4 - 
         4539200*z5) + 21274957440*z5 - 21102530400*z6 + 52536889440*z7 - 
       45706143456*z8 + 28811552000*z9))/225 - 
    (T002^2*(Z11 + Z12)*(4611410451 + 4483140480*z3^2 + 2185666560*z3^3 + 
       6061796352*z3z5 - 4237887600*z4 - 288*z3*(-34767899 + 1634796*z4 - 
         44313360*z5) + 21732427872*z5 - 13619918880*z6 + 43582194432*z7 - 
       34733116224*z8 + 44421063680*z9))/45 - 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(9387483545 + 8010937440*z3^2 + 
       3131712000*z3^3 + 8262922752*z3z5 - 5396018760*z4 - 
       60*z3*(-283510537 + 11925504*z4 - 315451200*z5) + 31634018160*z5 - 
       16496352000*z6 + 59940211080*z7 - 43924343904*z8 + 63835524800*z9))/
     675 - (T200*(Z11 - 3*Z12)^3*(9609764571 + 7493907456*z3^2 + 
       3651379200*z3^3 + 10396325376*z3z5 - 8188773408*z4 - 
       576*z3*(-32732482 + 504897*z4 - 31490820*z5) + 40574202336*z5 - 
       27065240640*z6 + 81730494288*z7 - 62407016352*z8 + 73562137600*z9))/
     14580 - (8*T002*T300*(14879112075 + 7494266880*z3^2 + 4817894400*z3^3 + 
       12791768832*z3z5 - 7121108520*z4 - 3240*z3*(-7028023 + 327104*z4 - 
         11134720*z5) + 51683227920*z5 - 31253742000*z6 + 113135119920*z7 - 
       72394571664*z8 + 101438595200*z9))/675 - 
    (T102*(Z11 + Z12)^2*(18426439305 + 16494132480*z3^2 + 7772313600*z3^3 + 
       21270698496*z3z5 - 15990095520*z4 - 1920*z3*(-20633909 + 745470*z4 - 
         23134920*z5) + 80331205440*z5 - 48034718400*z6 + 155286157920*z7 - 
       121211383392*z8 + 158690310400*z9))/300 - 
    (2*T300*(Z11 + Z12)^2*(28714947705 + 23892266880*z3^2 + 9558028800*z3^3 + 
       24490543104*z3z5 - 15369163560*z4 - 180*z3*(-283083403 + 12768768*z4 - 
         333778560*z5) + 92673425520*z5 - 44828247600*z6 + 170890504920*z7 - 
       126344769408*z8 + 197470148800*z9))/675 - 
    (T002^2*(Z11 - 3*Z12)*(22807074735 + 22114535040*z3^2 + 
       10928332800*z3^3 + 30496352256*z3z5 - 21640834800*z4 - 
       480*z3*(-104481701 + 5017356*z4 - 133572240*z5) + 109790448480*z5 - 
       69870852000*z6 + 222074282880*z7 - 176349923712*z8 + 222105318400*z9))/
     675 - (T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(33862003341 + 
       26047979712*z3^2 + 12099962880*z3^3 + 32179451904*z3z5 - 
       22820016384*z4 - 576*z3*(-111111830 + 3205677*z4 - 119705280*z5) + 
       125937156960*z5 - 69312817440*z6 + 237153984768*z7 - 178230336768*z8 + 
       249770858240*z9))/1620 - (T102*(Z11 - 3*Z12)^2*
      (31914609495 + 26416882944*z3^2 + 13548718080*z3^3 + 38415803904*z3z5 - 
       30709960704*z4 - 1152*z3*(-60275275 + 1703052*z4 - 64424430*z5) + 
       149048889408*z5 - 95743874880*z6 + 290809986336*z7 - 225569808288*z8 + 
       273922845440*z9))/4860 - (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (54619027165 + 40272111360*z3^2 + 19733299200*z3^3 + 53741035008*z3z5 - 
       39862568160*z4 + 213938101920*z5 - 
       960*z3*(2688525*z4 - 8*(13606321 + 13961415*z5)) - 124814923200*z6 + 
       411392325840*z7 - 306756304416*z8 + 403810457600*z9))/8100 - 
    (T002*(Z11 - 3*Z12)^3*(69350735373 + 58676997888*z3^2 + 
       30424043520*z3^3 + 86588310528*z3z5 - 62022861648*z4 - 
       576*z3*(-252831221 + 8100288*z4 - 284361480*z5) + 320034497472*z5 - 
       206528106240*z6 + 649671882912*z7 - 508591348416*z8 + 
       616014906880*z9))/58320 - (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (74164145819 + 65784294144*z3^2 + 31599267840*z3^3 + 86990920704*z3z5 - 
       60533108208*z4 - 192*z3*(-799660003 + 29729808*z4 - 928491480*z5) + 
       316547201856*z5 - 191833678080*z6 + 632517574368*z7 - 
       494610401088*z8 + 642670999040*z9))/6480 - 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)*(87933676055 + 65313404640*z3^2 + 
       33815808000*z3^3 + 95274900864*z3z5 - 71226994320*z4 - 
       960*z3*(-181421971 + 3578508*z4 - 178831740*z5) + 365240224320*z5 - 
       225668440800*z6 + 722368142400*z7 - 554916481128*z8 + 
       685287699200*z9))/1166400 + 
    (T202*(Z11 - 3*Z12)*(96596012445 + 74881152000*z3^2 + 33748070400*z3^3 + 
       95067012096*z3z5 - 67166299440*z4 - 2880*z3*(-53435887 + 3127572*z4 - 
         70508160*z5) + 362045822400*z5 - 228391142400*z6 + 765469645920*z7 - 
       555593193792*z8 + 687763212800*z9))/12150 - 
    (T002*T200*(Z11 + Z12)*(98471635065 + 73918445184*z3^2 + 
       40131809280*z3^3 + 111897262080*z3z5 - 77337862992*z4 + 
       433948130496*z5 - 864*z3*(8819784*z4 - 7*(29808659 + 37686880*z5)) - 
       283346769600*z6 + 921692569824*z7 - 680895538560*z8 + 
       827899409920*z9))/810 - (T102*(Z11 - 3*Z12)*(Z11 + Z12)*
      (169148314695 + 146430063360*z3^2 + 69785856000*z3^3 + 
       191900109312*z3z5 - 148089336480*z4 - 
       2880*z3*(-124254169 + 4458456*z4 - 137936400*z5) + 744337206720*z5 - 
       447186657600*z6 + 1433812865760*z7 - 1105252509024*z8 + 
       1428922208000*z9))/4050 - (T002*T200*(Z11 - 3*Z12)*
      (488605408095 + 309828101760*z3^2 + 194497228800*z3^3 + 
       561541165056*z3z5 - 391817790000*z4 - 
       1440*z3*(-605112127 + 19149048*z4 - 757414080*z5) + 2213176714560*z5 - 
       1536228849600*z6 + 4780654475040*z7 - 3483110771712*z8 + 
       4011559283200*z9))/12150) + 
  (T112*(3499200*T202*(Z11 + Z12)^3*(13303356767/2160 + (4459208*z3^2)/3 - 
       700128*z3z5 + (15250361*z4)/15 + 
       (4*z3*(67881179 + 8733876*z4 - 45616320*z5))/45 - (2236424*z5)/9 + 
       (19234532*z6)/3 - (281426912*z7)/45 + 10030306*z8) + 
     60*T202*(Z11 - 3*Z12)^3*(14312147735 + 2885371776*z3^2 - 
       1382883840*z3z5 + 2146052304*z4 + 1152*z3*(11225229 + 1632910*z4 - 
         9289680*z5) - 1501295616*z5 + 14698359360*z6 - 13532527296*z7 + 
       19811731680*z8) + 324*T202*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (24946269975 + 5020127360*z3^2 - 2554965504*z3z5 + 4213082640*z4 + 
       3840*z3*(6009821 + 873783*z4 - 4717560*z5) - 2072165760*z5 + 
       24285022400*z6 - 24188280320*z7 + 36603429408*z8) + 
     972*T202*(Z11 - 3*Z12)*(Z11 + Z12)^2*(23467670355 + 5466175360*z3^2 - 
       2589470208*z3z5 + 4009770000*z4 + 320*z3*(72145943 + 10363428*z4 - 
         52279200*z5) - 2350100480*z5 + 23661745600*z6 - 23802099520*z7 + 
       37097757216*z8) - 3499200*T300*(Z11 + Z12)^4*
      (-3331844333/96 - 31419886*z3^2 - 13600640*z3^3 - (185545728*z3z5)/5 + 
       (47904531*z4)/2 + z3*(-137053271/2 + 2500416*z4 - 75175740*z5) - 
       128418303*z5 + 72731885*z6 - 257305147*z7 + (1011285756*z8)/5 - 
       (2462727760*z9)/9) + 3499200*T002*(Z11 + Z12)^5*
      (818427289/960 + (4033733*z3^2)/5 + 482400*z3^3 + (35423568*z3z5)/25 - 
       (23328159*z4)/20 + (57245811*z5)/10 + z3*(4384565/2 - (396288*z4)/5 + 
         2727612*z5) - 4014533*z6 + (115608851*z7)/10 - (219474711*z8)/25 + 
       9810436*z9) + 3499200*T200*(Z11 + Z12)^5*(4998422531/2880 + 
       (15456331*z3^2)/10 + 784352*z3^3 + (55719846*z3z5)/25 - 
       (32004949*z4)/20 + (123441074*z5)/15 + 
       z3*(18872053/5 - (471468*z4)/5 + 4222188*z5) - (10410249*z6)/2 + 
       (496522433*z7)/30 - (2573874261*z8)/200 + (142882612*z9)/9) + 
     3499200*T002*(Z11 - 3*Z12)*(Z11 + Z12)^4*(11975997343/8640 + 
       (64228711*z3^2)/45 + (7061728*z3^3)/9 + (56986704*z3z5)/25 - 
       (109152691*z4)/60 + (267490537*z5)/30 + 
       z3*(321537701/90 - (765376*z4)/5 + 4497892*z5) - (54779320*z6)/9 + 
       (161898053*z7)/9 - (345406083*z8)/25 + (1287190868*z9)/81) + 
     3499200*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(8593025399/4320 + 
       (28907491*z3^2)/15 + (2633344*z3^3)/3 + (60171252*z3z5)/25 - 
       (49951601*z4)/30 - (8*z3*(-24208561 + 921051*z4 - 27849570*z5))/45 + 
       (79218535*z5)/9 - (15547622*z6)/3 + (313167623*z7)/18 - 
       (1346197291*z8)/100 + (479393264*z9)/27) + 3499200*T200*(Z11 - 3*Z12)*
      (Z11 + Z12)^4*(24251970691/8640 + (250930367*z3^2)/90 + 
       (11653216*z3^3)/9 + (90210726*z3z5)/25 - (150822337*z4)/60 + 
       (65425557*z5)/5 + z3*(562589417/90 - 231420*z4 + 7200600*z5) - 
       (142659011*z6)/18 + (2354153681*z7)/90 - (4072953141*z8)/200 + 
       (2114432228*z9)/81) + 3499200*T102*(Z11 + Z12)^4*
      (2305075871/288 + (27925114*z3^2)/3 + (13600640*z3^3)/3 + 
       (64689408*z3z5)/5 - (19584107*z4)/2 + 47876552*z5 + 
       z3*(62116138/3 - 1107264*z4 + 26554200*z5) - (93242615*z6)/3 + 
       (578500871*z7)/6 - (377794116*z8)/5 + (2462727760*z9)/27) + 
     3499200*T102*(Z11 - 3*Z12)*(Z11 + Z12)^3*(12193467101/1080 + 
       (67695688*z3^2)/5 + 6150144*z3^3 + 17150400*z3z5 - (37577122*z4)/3 - 
       (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/45 + 
       (2816330296*z5)/45 - 38867340*z6 + (5644013318*z7)/45 - 97927924*z8 + 
       (370952960*z9)/3) + 3499200*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (5196285181/180 + (873437488*z3^2)/45 + (85150208*z3^3)/9 + 
       (629362176*z3z5)/25 - (93638592*z4)/5 - (7109584*z3*z4)/5 + 
       (4499076056*z5)/45 + (32*z3*(14244491 + 15004320*z5))/9 - 
       (511718440*z6)/9 + (1717962304*z7)/9 - (3552725952*z8)/25 + 
       (15868235968*z9)/81) + 3499200*T002^2*(Z11 + Z12)^3*
      (304321769/10 + (138034728*z3^2)/5 + 14415104*z3^3 + 
       (1024694496*z3z5)/25 - (154212516*z4)/5 - 
       (8*z3*(-42713509 + 1702914*z4 - 51267600*z5))/5 + (776634724*z5)/5 - 
       100890948*z6 + (1561001998*z7)/5 - (6049331442*z8)/25 + 
       (2632336864*z9)/9) + 414720*T200^2*T300*(-76745277 + 511842672*z3^2 + 
       92920320*z3^3 + 1264408704*z3z5 - 482165784*z4 + 584803584*z5 + 
       4608*z3*(28348 + 28299*z4 + 268920*z5) - 2306321640*z6 + 
       3674780208*z7 - 5928416568*z8 + 1371865280*z9) + 
     3499200*T102*T200*(Z11 + Z12)^2*(37398921331/180 + (431423872*z3^2)/3 + 
       (216191488*z3^3)/3 + (4900309632*z3z5)/25 - (734541784*z4)/5 - 
       (8*z3*(-717059227 + 15239688*z4 - 750325920*z5))/15 + 
       (2276737360*z5)/3 - (1369195376*z6)/3 + (4365670312*z7)/3 - 
       (27895103064*z8)/25 + (40244787392*z9)/27) + 
     746496*T300^2*(Z11 - 3*Z12)*(585746735 + 307747200*z3^2 + 
       180748800*z3^3 + 371500992*z3z5 - 420307920*z4 + 2408547120*z5 + 
       240*z3*(4810651 + 67839*z4 + 3676620*z5) - 1239403200*z6 + 
       3960866160*z7 - 2464940484*z8 + 4108785600*z9) + 
     51840*T200^3*(Z11 + Z12)*(-191177481 + 897715584*z3^2 + 455454720*z3^3 + 
       2069162496*z3z5 - 1320330240*z4 - 3456*z3*(-603729 + 31907*z4 - 
         99000*z5) + 4744413792*z5 - 5804043840*z6 + 15640543296*z7 - 
       13877700192*z8 + 6724282880*z9) + 10368*T200^3*(Z11 - 3*Z12)*
      (-510009265 + 553497600*z3^2 + 678297600*z3^3 + 3336297984*z3z5 - 
       2338833600*z4 + 7278726240*z5 + 5760*z3*(498232 + 26507*z4 + 
         143880*z5) - 9851827200*z6 + 24457304640*z7 - 21915694368*z8 + 
       10014310400*z9) + 110592*T102^2*(Z11 - 3*Z12)*
      (1857116790 + 1015169040*z3^2 + 527313600*z3^3 + 1481957856*z3z5 - 
       1214989335*z4 - 45*z3*(-72220267 + 511524*z4 - 57239640*z5) + 
       6080407560*z5 - 3724630200*z6 + 11511043785*z7 - 8631514062*z8 + 
       10746300200*z9) + 103680*T002^3*(Z11 - 3*Z12)*
      (1479243045 + 1182028320*z3^2 + 546416640*z3^3 + 1492027776*z3z5 - 
       1049526720*z4 + 5609421360*z5 - 240*z3*(310392*z4 - 
         5*(2381107 + 2455920*z5)) - 3242242800*z6 + 10976324760*z7 - 
       8347736232*z8 + 11105265920*z9) + 746496*T300^2*(Z11 + Z12)*
      (2027374615 + 666240480*z3^2 + 559296000*z3^3 + 1158121152*z3z5 - 
       1251390960*z4 + 7981748400*z5 + 1200*z3*(3006529 + 70623*z4 + 
         2732376*z5) - 3733246800*z6 + 11716280880*z7 - 7036811604*z8 + 
       13116750400*z9) + 5*T002*(Z11 - 3*Z12)^5*(2353004395 + 
       2569551552*z3^2 + 1239275520*z3^3 + 3657705984*z3z5 - 3333425904*z4 + 
       15785970912*z5 - 288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 
       10389395520*z6 + 29217843360*z7 - 22517582688*z8 + 24521611520*z9) + 
     19440*T200^2*(Z11 + Z12)^3*(4815012743 + 3469250880*z3^2 + 
       1678141440*z3^3 + 4457327616*z3z5 - 3250798272*z4 + 17240115360*z5 - 
       576*z3*(377099*z4 - 4*(3851129 + 4141320*z5)) - 9867661920*z6 + 
       32998640064*z7 - 25088640192*z8 + 34587523840*z9) - 
     13824*T102*T202*(2050755255 + 1834925040*z3^2 + 1479628800*z3^3 + 
       3286541952*z3z5 - 3701013660*z4 + 11894762520*z5 + 
       180*z3*(36797129 + 3300840*z4 + 34139880*z5) - 11078438400*z6 + 
       36716965200*z7 - 27169423704*z8 + 36592518400*z9) - 
     41472*T202*T300*(1720407235 + 2382971040*z3^2 + 1479628800*z3^3 + 
       3218517504*z3z5 - 5338912680*z4 + 20630771280*z5 + 
       360*z3*(19473625 + 1577368*z4 + 16141440*z5) - 14218934400*z6 + 
       36626742000*z7 - 26194879008*z8 + 36592518400*z9) + 
     5*T200*(Z11 - 3*Z12)^5*(3493571235 + 3069758880*z3^2 + 1961809920*z3^3 + 
       5538720384*z3z5 - 4853262096*z4 + 22274598528*z5 + 
       864*z3*(11548597 + 135160*z4 + 8264800*z5) - 16247725920*z6 + 
       47715800256*z7 - 35786118168*z8 + 38359148800*z9) + 
     82944*T102^2*(Z11 + Z12)*(7058390115 + 4209131520*z3^2 + 
       2173075200*z3^3 + 5978904192*z3z5 - 4712626980*z4 - 
       180*z3*(-71781409 + 475308*z4 - 62216760*z5) + 24063017760*z5 - 
       14650588800*z6 + 45860399820*z7 - 34642814184*z8 + 44687072800*z9) + 
     276480*T002^2*T200*(Z11 + Z12)*(6530495103 + 5268893454*z3^2 + 
       2383709760*z3^3 + 6357097728*z3z5 - 4260861414*z4 - 
       135*z3*(-90487445 + 2336592*z4 - 96977200*z5) + 24146297100*z5 - 
       13396066065*z6 + 45876983220*z7 - 34639387236*z8 + 48552374200*z9) + 
     62208*T002^3*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9) + 
     124416*T002^2*T102*(8028813435 + 6075973440*z3^2 + 2732083200*z3^3 + 
       7389874944*z3z5 - 5182917840*z4 - 4800*z3*(-3112577 + 60588*z4 - 
         2971620*z5) + 28277369280*z5 - 15716131200*z6 + 54559808640*z7 - 
       40732052688*z8 + 55526329600*z9) + 17496*T300*(Z11 - 3*Z12)*
      (Z11 + Z12)^3*(9230567195 + 8834832960*z3^2 + 3690086400*z3^3 + 
       9943838208*z3z5 - 6364014000*z4 - 80*z3*(-233282999 + 9341232*z4 - 
         260339160*z5) + 34119611040*z5 - 19095276000*z6 + 68465734400*z7 - 
       53794067616*z8 + 74190592000*z9) + 12960*T002^2*(Z11 - 3*Z12)*
      (Z11 + Z12)^2*(8700381543 + 7981397136*z3^2 + 3941199360*z3^3 + 
       11044195776*z3z5 - 8024551560*z4 - 240*z3*(-78730735 + 3159702*z4 - 
         93452064*z5) + 41046245352*z5 - 25769868840*z6 + 82335207900*z7 - 
       63835825572*z8 + 79918538560*z9) + 51840*T200*T300*(Z11 - 3*Z12)*
      (Z11 + Z12)*(12724767053 + 6776051904*z3^2 + 3887262720*z3^3 + 
       10535816448*z3z5 - 8464788432*z4 - 48*z3*(-433411097 + 8182152*z4 - 
         418092000*z5) + 46855257792*z5 - 28236623040*z6 + 88618693152*z7 - 
       63488704176*z8 + 81635208320*z9) + 240*T200^2*(Z11 - 3*Z12)^3*
      (12451234275 + 8515957248*z3^2 + 4576112640*z3^3 + 12537524736*z3z5 - 
       10783106208*z4 + 52124001120*z5 + 576*z3*(42760136 + 99483*z4 + 
         36105300*z5) - 35494994880*z6 + 105178448016*z7 - 78276925152*z8 + 
       92126743040*z9) + 2160*T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (14732739377 + 9888890112*z3^2 + 4965396480*z3^3 + 13697911296*z3z5 - 
       10518420960*z4 - 556251840*z3*z4 + 54698626464*z5 + 
       384*z3*(70189981 + 69494340*z5) - 32921317440*z6 + 106431947472*z7 - 
       79036363872*z8 + 101759644160*z9) - 2880*T200*T202*(Z11 - 3*Z12)*
      (11231018949 + 9750091392*z3^2 + 5977589760*z3^3 + 15942915072*z3z5 - 
       12615402240*z4 - 144*z3*(-184122761 + 10435080*z4 - 233338320*z5) + 
       54848571264*z5 - 43840344960*z6 + 140603110704*z7 - 106621510464*z8 + 
       127942833920*z9) + 10368*T102*T200^2*(1544415525 + 22282142400*z3^2 + 
       8891136000*z3^3 + 41178087936*z3z5 - 29588863680*z4 + 80812644480*z5 + 
       720*z3*(66857449 + 7259472*z4 + 36783360*z5) - 112137012000*z6 + 
       247020890400*z7 - 261219663072*z8 + 131267744000*z9) - 
     8640*T200*T202*(Z11 + Z12)*(12525500757 + 11080455552*z3^2 + 
       6161541120*z3^3 + 16387329024*z3z5 - 12042748224*z4 - 
       144*z3*(-178704289 + 13078440*z4 - 259817760*z5) + 57708604800*z5 - 
       43182829440*z6 + 138000180240*z7 - 107286545088*z8 + 
       134459718400*z9) + 103680*T002*T200*T300*(24854301581 + 
       8281248192*z3^2 + 6456268800*z3^3 + 18328591872*z3z5 - 
       12886832736*z4 + 81495004608*z5 + 144*z3*(181828219 + 2921816*z4 + 
         196167120*z5) - 54323491680*z6 + 164569444416*z7 - 120072785184*z8 + 
       136757628160*z9) + 54*T300*(Z11 - 3*Z12)^4*
      (24487862815 + 19555765440*z3^2 + 9897062400*z3^3 + 29516534784*z3z5 - 
       21134885040*z4 - 240*z3*(-197086793 + 3249312*z4 - 202901640*z5) + 
       104929338720*z5 - 72974791200*z6 + 223069923360*z7 - 174690312768*z8 + 
       196880396800*z9) + 15*T200*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (24190714123 + 20516535648*z3^2 + 10824099840*z3^3 + 31948359552*z3z5 - 
       23478123600*z4 - 192*z3*(-287837503 + 4765860*z4 - 297219900*z5) + 
       118219035072*z5 - 74317701600*z6 + 237689632896*z7 - 182444982984*z8 + 
       217438570240*z9) - 576*T002*T202*(Z11 - 3*Z12)*
      (-5778080235 + 27599065920*z3^2 + 16874035200*z3^3 + 49943195136*z3z5 - 
       27636243120*z4 - 1440*z3*(-24550471 + 4710132*z4 - 81435960*z5) + 
       118932360480*z5 - 108908899200*z6 + 337323178080*z7 - 
       312318739872*z8 + 343881606400*z9) - 1728*T002*T202*(Z11 + Z12)*
      (-10281450735 + 27154163520*z3^2 + 17384601600*z3^3 + 
       50715320832*z3z5 - 27703246320*z4 - 4320*z3*(-7245657 + 1690716*z4 - 
         28650160*z5) + 118519074720*z5 - 111421958400*z6 + 341223884640*z7 - 
       318461069664*z8 + 357496582400*z9) + 1728*T200*T300*(Z11 - 3*Z12)^2*
      (55740948375 + 30727929600*z3^2 + 18261734400*z3^3 + 48877385472*z3z5 - 
       42310026000*z4 + 222831195840*z5 + 10800*z3*(8769675 + 7048*z4 + 
         7361680*z5) - 151492888800*z6 + 438315888240*z7 - 313763788944*z8 + 
       376182396800*z9) + 96*T002^2*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9) + 1728*T002*T102*(Z11 - 3*Z12)^2*
      (51992092005 + 43858163520*z3^2 + 19570521600*z3^3 + 53852470272*z3z5 - 
       38768934960*z4 - 5760*z3*(-18063857 + 519633*z4 - 18233235*z5) + 
       203761579680*z5 - 116981888400*z6 + 399357757080*z7 - 
       299793135744*z8 + 395547521600*z9) + 25920*T002*T300*(Z11 - 3*Z12)*
      (Z11 + Z12)*(58323995297 + 46026620736*z3^2 + 19768965120*z3^3 + 
       52411463424*z3z5 - 29904316992*z4 - 768*z3*(-130006261 + 4265226*z4 - 
         143141205*z5) + 172155076512*z5 - 93322498080*z6 + 355554882576*z7 - 
       279043012368*z8 + 400250512640*z9) + 864*T002^2*(Z11 - 3*Z12)^2*
      (Z11 + Z12)*(47574771155 + 40820194800*z3^2 + 19749542400*z3^3 + 
       54506758464*z3z5 - 39679358040*z4 - 240*z3*(-411530963 + 13336686*z4 - 
         458222400*z5) + 208901155320*z5 - 125971032600*z6 + 
       408029930820*z7 - 311100419628*z8 + 401669374400*z9) + 
     15552*T002*T102*(Z11 + Z12)^2*(47129611065 + 43863399360*z3^2 + 
       20074406400*z3^3 + 55052193024*z3z5 - 37850825520*z4 - 
       1920*z3*(-50937727 + 2063367*z4 - 59504775*z5) + 198541003680*z5 - 
       117819190800*z6 + 396984289560*z7 - 307951972848*z8 + 
       406705937600*z9) + 10368*T002*T102*(Z11 - 3*Z12)*(Z11 + Z12)*
      (50611131785 + 45270388800*z3^2 + 20201817600*z3^3 + 54603631872*z3z5 - 
       37522547280*z4 - 480*z3*(-212421157 + 7409088*z4 - 235872180*z5) + 
       201327703200*z5 - 115262146800*z6 + 396364736520*z7 - 
       301723279344*z8 + 410061928000*z9) + 2160*T002*T200*(Z11 - 3*Z12)^2*
      (Z11 + Z12)*(58161225133 + 50575725984*z3^2 + 22608092160*z3^3 + 
       61111739520*z3z5 - 41569180560*z4 - 48*z3*(-2412772459 + 76991148*z4 - 
         2593873800*z5) + 226733784720*z5 - 127881679920*z6 + 
       445265214456*z7 - 336283264440*z8 + 457912996480*z9) + 
     6*T102*(Z11 - 3*Z12)^4*(62099889295 + 62630009280*z3^2 + 
       29691187200*z3^3 + 87993464832*z3z5 - 74080298160*z4 - 
       2880*z3*(-55610637 + 1287520*z4 - 53571900*z5) + 353792332800*z5 - 
       226556388000*z6 + 679561275600*z7 - 516103467264*z8 + 
       590641190400*z9) + 72*T102*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (70543311805 + 69478127040*z3^2 + 32429260800*z3^3 + 90940589568*z3z5 - 
       69453570960*z4 - 960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 
       354224084160*z5 - 211409613600*z6 + 682145344080*z7 - 
       514899675936*z8 + 654332057600*z9) + 216*T300*(Z11 - 3*Z12)^3*
      (Z11 + Z12)*(81752039495 + 68767508160*z3^2 + 32429260800*z3^3 + 
       90583391232*z3z5 - 62520945840*z4 - 240*z3*(-682214833 + 20641968*z4 - 
         730509960*z5) + 328424010720*z5 - 196849764000*z6 + 
       663758597280*z7 - 509782313664*z8 + 654332057600*z9) + 
     324*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(67321007555 + 74473901760*z3^2 + 
       33410764800*z3^3 + 91870350336*z3z5 - 67262641200*z4 + 
       343339428480*z5 - 1920*z3*(3965784*z4 - 1795*(47321 + 56574*z5)) - 
       205812218400*z6 + 675206012880*z7 - 518380903872*z8 + 
       675477286400*z9) + 972*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (84219554905 + 77661727680*z3^2 + 33410764800*z3^3 + 90120190464*z3z5 - 
       59704500240*z4 - 240*z3*(-710259079 + 26115312*z4 - 782147160*z5) + 
       319287840480*z5 - 180574288800*z6 + 635944577280*z7 - 
       493307432928*z8 + 675477286400*z9) + 3*T002*(Z11 - 3*Z12)^4*
      (Z11 + Z12)*(76154936635 + 66340678080*z3^2 + 33815808000*z3^3 + 
       95758723584*z3z5 - 77827411440*z4 - 2400*z3*(-73896709 + 2276568*z4 - 
         76813608*z5) + 396565468320*z5 - 242196086400*z6 + 745127622720*z7 - 
       561847913568*z8 + 685287699200*z9) + 54*T002*(Z11 - 3*Z12)^2*
      (Z11 + Z12)^3*(68051622715 + 67806224640*z3^2 + 34714828800*z3^3 + 
       98341081344*z3z5 - 74931588720*z4 - 960*z3*(-169803377 + 7066326*z4 - 
         207601740*z5) + 379220704320*z5 - 243993520800*z6 + 
       753954307440*z7 - 578642447088*z8 + 704281344000*z9) + 
     720*T102*T200*(Z11 - 3*Z12)^2*(111987260427 + 70097398272*z3^2 + 
       36489369600*z3^3 + 103157162496*z3z5 - 86214734208*z4 - 
       288*z3*(-718391947 + 7170288*z4 - 637840440*z5) + 411128345664*z5 - 
       264883798080*z6 + 806052278880*z7 - 605350068192*z8 + 
       739426668800*z9) + 20736*T002^2*T300*(156034263105 + 
       85129626240*z3^2 + 37737216000*z3^3 + 96801495552*z3z5 - 
       54437011200*z4 - 720*z3*(-280631933 + 2261520*z4 - 271838160*z5) + 
       354753506880*z5 - 170581896000*z6 + 652207836960*z7 - 
       495092702304*z8 + 774005152000*z9) + 4320*T102*T200*(Z11 - 3*Z12)*
      (Z11 + Z12)*(119050558863 + 75671792640*z3^2 + 38380861440*z3^3 + 
       105496929792*z3z5 - 82413599904*z4 - 
       288*z3*(-732727039 + 17079264*z4 - 721087200*z5) + 419766888384*z5 - 
       250052086080*z6 + 806538133152*z7 - 604825566624*z8 + 
       790690950400*z9) + 5184*T102*T300*(Z11 - 3*Z12)*
      (131676125975 + 66162988800*z3^2 + 42424012800*z3^3 + 
       112703851008*z3z5 - 100265898960*z4 + 481264027200*z5 + 
       2880*z3*(93277135 + 1895554*z4 + 62054520*z5) - 289913673600*z6 + 
       901354821120*z7 - 671113701216*z8 + 884984921600*z9) + 
     15552*T102*T300*(Z11 + Z12)*(136117052465 + 73330575360*z3^2 + 
       43717939200*z3^3 + 113270109696*z3z5 - 98052510960*z4 + 
       483307419840*z5 + 960*z3*(285424853 + 2909178*z4 + 218306400*z5) - 
       267653913600*z6 + 883373575680*z7 - 653660844192*z8 + 
       924861171200*z9) + 4608*T002^2*T200*(Z11 - 3*Z12)*
      (133262317215 + 105125951160*z3^2 + 46861228800*z3^3 + 
       126242364672*z3z5 - 88830657720*z4 - 
       180*z3*(-1404162893 + 32886936*z4 - 1393623720*z5) + 482526136800*z5 - 
       269239043700*z6 + 934190300520*z7 - 692665232544*z8 + 
       950623703200*z9) + 5184*T200*T300*(Z11 + Z12)^2*
      (190537464765 + 111694890240*z3^2 + 59769676800*z3^3 + 
       155834337024*z3z5 - 123394054320*z4 - 
       720*z3*(-444029171 + 11578512*z4 - 443254080*z5) + 681499918080*z5 - 
       391190248800*z6 + 1272470622480*z7 - 921215349648*z8 + 
       1261804553600*z9) + 864*T002*T300*(Z11 - 3*Z12)^2*
      (285427662145 + 213165518400*z3^2 + 95345510400*z3^3 + 
       261549865728*z3z5 - 154908545760*z4 - 
       5760*z3*(-82911865 + 2482073*z4 - 87048360*z5) + 869644758240*z5 - 
       511660116000*z6 + 1856765654640*z7 - 1446247432656*z8 + 
       1924000377600*z9) + 48*T002*T200*(Z11 - 3*Z12)^3*
      (269435696995 + 229656276000*z3^2 + 105160780800*z3^3 + 
       301541678208*z3z5 - 218125574640*z4 - 
       720*z3*(-778487557 + 17734852*z4 - 768309720*z5) + 1126838673360*z5 - 
       685419274800*z6 + 2263360152600*z7 - 1716476940216*z8 + 
       2117520924800*z9) + 6*T002*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
      (229071941145 + 208111518720*z3^2 + 104865177600*z3^3 + 
       292259218176*z3z5 - 224370179280*z4 - 
       5760*z3*(-90152419 + 3096459*z4 - 103451790*z5) + 1156688496000*z5 - 
       711361821600*z6 + 2236599468720*z7 - 1696032479952*z8 + 
       2140167040000*z9) + 1296*T002*T200*(Z11 + Z12)^3*
      (267410064175 + 245398393440*z3^2 + 113059814400*z3^3 + 
       308793015936*z3z5 - 203806532880*z4 - 
       240*z3*(-2280119279 + 83481564*z4 - 2672679240*z5) + 
       1104519850320*z5 - 644876946000*z6 + 2183368430760*z7 - 
       1706652162072*z8 + 2288070185600*z9) + 3456*T002*T102*T200*
      (471982412475 + 282296756160*z3^2 + 144969062400*z3^3 + 
       436245917184*z3z5 - 363192262560*z4 - 
       720*z3*(-1200165877 + 26677656*z4 - 900617400*z5) + 1709233410240*z5 - 
       1100366517600*z6 + 3469392233280*z7 - 2684714100768*z8 + 
       2943607328000*z9) + 576*T002*T200^2*(Z11 - 3*Z12)*
      (518760842925 + 226970251200*z3^2 + 160321996800*z3^3 + 
       493590993408*z3z5 - 400085492400*z4 + 2001429843840*z5 - 
       5760*z3*(741099*z4 - 2*(78938278 + 62197875*z5)) - 1418589180000*z6 + 
       4270448676240*z7 - 3187179765216*z8 + 3283552966400*z9) + 
     6*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(400312900815 + 357168615840*z3^2 + 
       169840742400*z3^3 + 471744756864*z3z5 - 335750155920*z4 - 
       1440*z3*(-591935567 + 17840352*z4 - 658356600*z5) + 1763705579040*z5 - 
       1042817529600*z6 + 3457405836720*z7 - 2647729886328*z8 + 
       3446923916800*z9) + 1728*T002*T200^2*(Z11 + Z12)*
      (540233818455 + 276738114240*z3^2 + 167776819200*z3^3 + 
       493003749888*z3z5 - 381979884240*z4 + 2030480098560*z5 - 
       5760*z3*(3770811*z4 - 20*(8117789 + 6396669*z5)) - 1327440780000*z6 + 
       4263177844080*z7 - 3167801662176*z8 + 3453514528000*z9) + 
     2592*T002*T300*(Z11 + Z12)^2*(866898081225 + 693954624960*z3^2 + 
       294645196800*z3^3 + 780117122304*z3z5 - 443073153600*z4 - 
       5760*z3*(-254286850 + 8797869*z4 - 287437170*z5) + 2530137693600*z5 - 
       1353216319200*z6 + 5170476557520*z7 - 4102279762608*z8 + 
       5968268281600*z9) + 432*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (847147397295 + 781388595360*z3^2 + 344427955200*z3^3 + 
       924352933248*z3z5 - 608521824720*z4 - 
       720*z3*(-2371589323 + 85497612*z4 - 2713070520*z5) + 
       3328136907120*z5 - 1875106047600*z6 + 6542536678200*z7 - 
       5029021648296*z8 + 6978306339200*z9)))/3499200 + 
  T212*(T002*T102*(Z11 + Z12)*(-8119487353/3 - (9664217088*z3^2)/5 - 
      854362112*z3^3 - (56224806912*z3z5)/25 + 1520475888*z4 + 
      (384*z3*(-62485769 + 775851*z4 - 56945780*z5))/5 - (44268711168*z5)/5 + 
      4529279808*z6 - 16582281056*z7 + (302434343424*z8)/25 - 
      (157037225728*z9)/9) + T002^2*(Z11 + Z12)^2*(-19248116911/20 - 
      736470480*z3^2 - 335198208*z3^3 - (22933656576*z3z5)/25 + 
      645020556*z4 + (16*z3*(-562487081 + 13247658*z4 - 553144260*z5))/5 - 
      3393605256*z5 + 1950885528*z6 - (33254628112*z7)/5 + 
      (128299911552*z8)/25 - (20430033152*z9)/3) + 
    T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(-19846998097/30 - (2465940064*z3^2)/5 - 
      (677263360*z3^3)/3 - 612845568*z3z5 + (2095385112*z4)/5 + 
      (32*z3*(-188345173 + 4124250*z4 - 187055300*z5))/5 - 
      (34042638928*z5)/15 + 1284672944*z6 - (66346201792*z7)/15 + 
      3397057920*z8 - (124003579136*z9)/27) + T102*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(-299547821723/720 - 299395768*z3^2 - (397190656*z3^3)/3 - 
      (8809431264*z3z5)/25 + (1103407791*z4)/5 + 
      z3*(-10705635772/15 + 14496640*z4 - 700533280*z5) - (6445186896*z5)/5 + 
      686941684*z6 - (7551083180*z7)/3 + (47585975778*z8)/25 - 
      (72928208960*z9)/27) + T102*(Z11 + Z12)^3*(-95135908763/240 - 
      (1465721832*z3^2)/5 - 130411008*z3^3 - (8735042592*z3z5)/25 + 
      228118245*z4 + (4*z3*(-874426679 + 21597744*z4 - 863570520*z5))/5 - 
      1283383936*z5 + 692556492*z6 - 2512735748*z7 + (47727065934*z8)/25 - 
      2655633344*z9) + T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-2580521389/20 - 98264084*z3^2 - (142231552*z3^3)/3 - 
      (3293169552*z3z5)/25 + (477057896*z4)/5 + 
      (8*z3*(-154582846 + 3754722*z4 - 157642025*z5))/5 - (1475737234*z5)/3 + 
      295641142*z6 - (4873898989*z7)/5 + (18794125479*z8)/25 - 
      (26000482304*z9)/27) + T002*(Z11 + Z12)^4*(-46638489943/480 - 
      (363893519*z3^2)/5 - 35849792*z3^3 - (2514702348*z3z5)/25 + 
      (774755859*z4)/10 + (2*z3*(-478388494 + 10795554*z4 - 470196405*z5))/
       5 - (3852681117*z5)/10 + (473331709*z6)/2 - (3050897851*z7)/4 + 
      (58523044509*z8)/100 - (6559162072*z9)/9) + 
    T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(-146491338217/2160 - 
      (154287506*z3^2)/3 - (217784192*z3^3)/9 - (1658395128*z3z5)/25 + 
      (707238331*z4)/15 - (11180729101*z5)/45 + 
      (2*z3*(68545464*z4 - 5*(573474241 + 582404790*z5)))/45 + 145248285*z6 - 
      (43730941219*z7)/90 + (18653788337*z8)/50 - (39861984208*z9)/81) + 
    T200*(Z11 + Z12)^4*(-21136724689/480 - (174959528*z3^2)/5 - 
      14741312*z3^3 - (972792828*z3z5)/25 + 25299453*z4 + 
      z3*(-398113577/5 + 2755080*z4 - 81461682*z5) - (720278703*z5)/5 + 
      74331926*z6 - (1361043773*z7)/5 + (20703426849*z8)/100 - 
      (2692694776*z9)/9) + T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-72062939861/2160 - (72579148*z3^2)/3 - (93117824*z3^3)/9 - 
      (677543544*z3z5)/25 + (258128884*z4)/15 - (4528808216*z5)/45 + 
      (2*z3*(10741892*z4 - 5*(84086989 + 82906034*z5)))/15 + 
      (153324934*z6)/3 - (952332721*z7)/5 + (7196324801*z8)/50 - 
      (17091281296*z9)/81) + (Z11 - 3*Z12)*(Z11 + Z12)^5*
     (-54987539761/23040 - (17543137*z3^2)/10 - 941552*z3^3 - 
      (134440371*z3z5)/50 + (348910337*z4)/160 + 
      z3*(-797674067/160 + (657069*z4)/10 - 4832595*z5) - 
      (1300400203*z5)/120 + (13988451*z6)/2 - (10329562253*z7)/480 + 
      (12900595797*z8)/800 - (172769986*z9)/9) + 
    (Z11 - 3*Z12)^2*(Z11 + Z12)^4*(-58819707043/27648 - 
      (291478223*z3^2)/180 - (7290296*z3^3)/9 - (226706571*z3z5)/100 + 
      (1651863791*z4)/960 + z3*(-2454398467/576 + (1679373*z4)/20 - 
        (8525123*z5)/2) - (2126115937*z5)/240 + (391600549*z6)/72 - 
      (50139332231*z7)/2880 + (21051182397*z8)/1600 - (1335565225*z9)/81) + 
    (Z11 + Z12)^6*(-7060323711/5120 - (9387279*z3^2)/10 - 523176*z3^3 - 
      (150121161*z3z5)/100 + (411141951*z4)/320 + 
      (3*z3*(-304909191 + 3006736*z4 - 282183520*z5))/320 - 
      (502276987*z5)/80 + (8243691*z6)/2 - (3980049113*z7)/320 + 
      (14716869327*z8)/1600 - (32115817*z9)/3) + T200*(Z11 - 3*Z12)^4*
     (-1046936027/2592 - (5999524*z3^2)/15 - (13441088*z3^3)/81 - 
      (11448204*z3z5)/25 + (50668541*z4)/135 + 
      (z3*(-399863153 + 7425936*z4 - 292833450*z5))/405 - 
      (736624453*z5)/405 + (10193372*z6)/9 - (1440501512*z7)/405 + 
      (2456369413*z8)/900 - (2424127192*z9)/729) + 
    (32*T200^3*(72104349 - 29088000*z3^2 + 1290240*z3^3 + 79735104*z3z5 + 
       53851608*z4 - 36*z3*(-729643 + 1776*z4 - 7233120*z5) - 28058184*z5 + 
       210429000*z6 - 59595696*z7 - 17660268*z8 + 19048960*z9))/45 + 
    T202*(Z11 - 3*Z12)^2*(4496368705/162 + (899872784*z3^2)/45 + 
      (234489856*z3^3)/27 + (584716608*z3z5)/25 - (688215248*z4)/45 + 
      (2411881168*z5)/27 + z3*(6764941876/135 - (295424*z4)/3 + 
        (125214400*z5)/3) - (413076056*z6)/9 + (23484165196*z7)/135 - 
      (3150106316*z8)/25 + (42913409792*z9)/243) - 
    T300*(Z11 + Z12)^3*(1273810103/3 + (1678488832*z3^2)/5 + 132850688*z3^3 + 
      (8582606208*z3z5)/25 - 175130640*z4 - 
      (64*z3*(-53067913 + 1701375*z4 - 57610725*z5))/5 + (5621635536*z5)/5 - 
      524744320*z6 + (11101187072*z7)/5 - (42736914216*z8)/25 + 
      (24130281856*z9)/9) - (16*T102^2*(540718467 + 383142084*z3^2 + 
       165876480*z3^3 + 496882512*z3z5 - 425655486*z4 + 2254066260*z5 + 
       24*z3*(41433481 + 242721*z4 + 26248860*z5) - 1254763110*z6 + 
       3545877810*z7 - 2622872259*z8 + 3099988640*z9))/15 - 
    (8*T002^3*(466410415 + 347412480*z3^2 + 156119040*z3^3 + 421832448*z3z5 - 
       294613200*z4 - 160*z3*(-5372959 + 91368*z4 - 5046480*z5) + 
       1610360160*z5 - 884846400*z6 + 3093844080*z7 - 2321154576*z8 + 
       3172933120*z9))/5 - (64*T300^2*(702716115 - 211606020*z3^2 + 
       159264000*z3^3 + 566690256*z3z5 - 376875000*z4 + 2932526760*z5 + 
       180*z3*(5106969 + 1040542*z4 + 7550700*z5) - 994562550*z6 + 
       2491227810*z7 - 1668029787*z8 + 3267023200*z9))/75 - 
    (T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(4535768385 + 3716370400*z3^2 + 
       2060697600*z3^3 + 6343346304*z3z5 - 6671203080*z4 + 29045610720*z5 + 
       240*z3*(59386957 + 2190192*z4 + 31075560*z5) - 18309830000*z6 + 
       55464617640*z7 - 39377854008*z8 + 41633945600*z9))/75 - 
    (8*T102*T300*(14911232395 + 7457374080*z3^2 + 3683635200*z3^3 + 
       10177114752*z3z5 - 11124039240*z4 + 56505317040*z5 + 
       720*z3*(34681385 + 1136764*z4 + 22765020*z5) - 24492380400*z6 + 
       75037003920*z7 - 48696631704*z8 + 74589939200*z9))/75 - 
    (8*T200*T300*(Z11 - 3*Z12)*(9358015905 + 1461084480*z3^2 + 
       3983961600*z3^3 + 13576849344*z3z5 - 19313240400*z4 + 74970277200*z5 + 
       720*z3*(37989301 + 3980025*z4 + 20457720*z5) - 52006600800*z6 + 
       131653818900*z7 - 87664918788*z8 + 83378484800*z9))/675 - 
    (8*T200*T300*(Z11 + Z12)*(12124394715 + 2749312800*z3^2 + 
       4248921600*z3^3 + 13513863744*z3z5 - 18765118800*z4 + 74291049360*z5 + 
       2160*z3*(14598091 + 1237781*z4 + 7353180*z5) - 48516375600*z6 + 
       141147633420*z7 - 89474183388*z8 + 90203041600*z9))/225 + 
    (4*T202*(Z11 + Z12)^2*(14582318010 + 10912153860*z3^2 + 4564569600*z3^3 + 
       11904606288*z3z5 - 6405303690*z4 + 43627704540*z5 + 
       z3*(25013375715 - 253776240*z4 + 23855058000*z5) - 21142005750*z6 + 
       83934963105*z7 - 61408516851*z8 + 93099233600*z9))/225 - 
    (T200^2*(Z11 + Z12)^2*(14705182285 + 13422563040*z3^2 + 6531840000*z3^3 + 
       19628915328*z3z5 - 17661941640*z4 + 85389325920*z5 + 
       240*z3*(175329439 + 3410304*z4 + 101610360*z5) - 50916606000*z6 + 
       157896035880*z7 - 117200399256*z8 + 131204102400*z9))/150 - 
    (T300*(Z11 - 3*Z12)^3*(26428564245 + 20873092320*z3^2 + 8916249600*z3^3 + 
       25327790208*z3z5 - 17571328560*z4 - 1440*z3*(-34220047 + 761843*z4 - 
         30264690*z5) + 87563234640*z5 - 52584300000*z6 + 190986784200*z7 - 
       141189415416*z8 + 178752438400*z9))/2025 + 
    (2*T200*T202*(6690704505 + 15321536640*z3^2 + 8572723200*z3^3 + 
       25351999488*z3z5 - 59518778400*z4 + 168488838720*z5 - 
       17280*z3*(-4676767 + 12904*z4 + 37725*z5) - 121933944000*z6 + 
       315248938560*z7 - 200920248576*z8 + 185150080000*z9))/675 - 
    ((Z11 - 3*Z12)^6*(16773022335 + 20750672640*z3^2 + 10987315200*z3^3 + 
       31980213504*z3z5 - 31272121200*z4 - 240*z3*(-270925139 + 510608*z4 - 
         150069600*z5) + 137199444800*z5 - 97612137600*z6 + 259101109200*z7 - 
       208645762608*z8 + 214199270400*z9))/18662400 + 
    (8*T202*(Z11 - 3*Z12)*(Z11 + Z12)*(44958994680 + 32483711700*z3^2 + 
       13724582400*z3^3 + 35824113648*z3z5 - 20049056550*z4 - 
       45*z3*(-1710356639 + 8217000*z4 - 1548100080*z5) + 134632456920*z5 - 
       65833609050*z6 + 258387572025*z7 - 186694732521*z8 + 280268804800*z9))/
     2025 - (4*T002*T200^2*(-8315933475 + 46156556160*z3^2 + 
       15320908800*z3^3 + 68880367872*z3z5 - 84809311200*z4 + 
       233404774560*z5 - 8640*z3*(665348*z4 - 3*(5130343 + 790265*z5)) - 
       216171504000*z6 + 558259935120*z7 - 461523016944*z8 + 
       287087459200*z9))/675 - (T200^2*(Z11 - 3*Z12)^2*
      (31989543915 + 26404417440*z3^2 + 17228390400*z3^3 + 58697011584*z3z5 - 
       65355760440*z4 + 262177181280*z5 + 720*z3*(163952575 + 9884688*z4 + 
         91018080*z5) - 180822243600*z6 + 472168775160*z7 - 353031916968*z8 + 
       346384409600*z9))/4050 - (T002*T300*(Z11 + Z12)*
      (63346633223 + 48399487104*z3^2 + 18390896640*z3^3 + 45910914048*z3z5 - 
       26409867984*z4 - 192*z3*(-551012765 + 5889456*z4 - 525919200*z5) + 
       174859064832*z5 - 72094208640*z6 + 315273259968*z7 - 220278591936*z8 + 
       375256450560*z9))/15 - (T002^2*(Z11 - 3*Z12)^2*
      (59242780545 + 43840438464*z3^2 + 20110233600*z3^3 + 54959357952*z3z5 - 
       38887190928*z4 - 192*z3*(-571473593 + 11347290*z4 - 541924920*z5) + 
       205507702752*z5 - 118425795360*z6 + 403498127616*z7 - 
       307749106944*z8 + 408089751040*z9))/540 - 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(70688305887 + 52376966208*z3^2 + 
       22241525760*z3^3 + 58231571328*z3z5 - 35327866176*z4 - 
       288*z3*(-409726493 + 12326688*z4 - 425985510*z5) + 209890359936*z5 - 
       105517743840*z6 + 400412079216*z7 - 304498191816*z8 + 
       452447344640*z9))/1080 - (T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (93473565865 + 71653671360*z3^2 + 29450880000*z3^3 + 78129245952*z3z5 - 
       46290477600*z4 - 480*z3*(-332011483 + 7271721*z4 - 320543130*z5) + 
       272532059040*z5 - 140451584400*z6 + 553535612880*z7 - 
       411171917904*z8 + 593701769600*z9))/675 - 
    (T002*T102*(Z11 - 3*Z12)*(122604985431 + 85671164160*z3^2 + 
       38069544960*z3^3 + 101478541824*z3z5 - 70399810800*z4 - 
       576*z3*(-377345557 + 3494322*z4 - 329270400*z5) + 403396285248*z5 - 
       209826132480*z6 + 758538044640*z7 - 551257329888*z8 + 
       777564609280*z9))/135 + 
    (2*T002*T202*(141717739365 + 111740981760*z3^2 + 45628416000*z3^3 + 
       117977969664*z3z5 - 78081611040*z4 + 472554342720*z5 + 
       25920*z3*(10713109 + 72*z4 + 9162930*z5) - 218207088000*z6 + 
       910025282880*z7 - 604720168128*z8 + 940558361600*z9))/675 - 
    (T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*(185896832385 + 136101139560*z3^2 + 
       64825804800*z3^3 + 177565325472*z3z5 - 131473632600*z4 - 
       360*z3*(-972935099 + 20970576*z4 - 940780470*z5) + 685822838940*z5 - 
       402131072700*z6 + 1325858126490*z7 - 1010066790294*z8 + 
       1319256992000*z9))/12150 - 
    (4*T002^2*T200*(189262829655 + 165200826240*z3^2 + 67201459200*z3^3 + 
       184588740864*z3z5 - 149982265440*z4 - 4320*z3*(-99336503 + 447660*z4 - 
         73501470*z5) + 722926552320*z5 - 409397284800*z6 + 
       1482074993520*z7 - 1016243292528*z8 + 1339489097600*z9))/675 - 
    (T102*T200*(Z11 - 3*Z12)*(219645153285 + 160739291520*z3^2 + 
       73953331200*z3^3 + 218514495744*z3z5 - 235505227680*z4 + 
       1029628687680*z5 + 2160*z3*(229768393 + 5217724*z4 + 123828720*z5) - 
       579233491200*z6 + 1743669959760*z7 - 1233189234288*z8 + 
       1440261625600*z9))/675 - (T102*T200*(Z11 + Z12)*
      (234456742965 + 169482297600*z3^2 + 77569689600*z3^3 + 
       219091661568*z3z5 - 212458200480*z4 + 1018439300160*z5 + 
       720*z3*(709087147 + 11577708*z4 + 405460560*z5) - 548735976000*z6 + 
       1746270468720*z7 - 1217216342736*z8 + 1503949254400*z9))/225 - 
    (T002*T200*(Z11 + Z12)^2*(244938788565 + 191592605520*z3^2 + 
       79475328000*z3^3 + 206423836992*z3z5 - 139672959120*z4 + 
       811567874280*z5 - 240*z3*(29808342*z4 - 
         5*(378602981 + 348576204*z5)) - 407827776600*z6 + 1497045215460*z7 - 
       1087633275084*z8 + 1619774243200*z9))/225 - 
    (T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(284342086425 + 229600723680*z3^2 + 
       90913766400*z3^3 + 233935734528*z3z5 - 122430899520*z4 - 
       2880*z3*(-166392167 + 4623888*z4 - 171419025*z5) + 792637296480*z5 - 
       379859634000*z6 + 1569665734200*z7 - 1189255298256*z8 + 
       1834932598400*z9))/675 - (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (322155708765 + 249567022080*z3^2 + 107298201600*z3^3 + 
       287543385216*z3z5 - 201592355040*z4 - 
       1440*z3*(-423431371 + 8339028*z4 - 373092870*z5) + 1106368990560*z5 - 
       597498897600*z6 + 2107014341760*z7 - 1588301109432*z8 + 
       2176300825600*z9))/48600 - ((Z11 - 3*Z12)^5*(Z11 + Z12)*
      (266474384765 + 210283119360*z3^2 + 108393062400*z3^3 + 
       313937793792*z3z5 - 268499733840*z4 + 1287323534400*z5 - 
       240*z3*(27625968*z4 - 5*(518042957 + 431614752*z5)) - 
       802851724800*z6 + 2438537709360*z7 - 1880056002384*z8 + 
       2195245696000*z9))/9331200 - (T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (509287934105 + 352909251200*z3^2 + 157953024000*z3^3 + 
       421505468928*z3z5 - 277635146640*z4 + 1588862272640*z5 - 
       640*z3*(21517722*z4 - 7*(194538319 + 179801700*z5)) - 
       850839409600*z6 + 3071882212800*z7 - 2298043637856*z8 + 
       3219064550400*z9))/3600 - (T002*T200*(Z11 - 3*Z12)^2*
      (718169165355 + 541223149680*z3^2 + 231358233600*z3^3 + 
       628542680256*z3z5 - 469510722000*z4 - 
       720*z3*(-1923904919 + 20732382*z4 - 1580576580*z5) + 
       2511201912120*z5 - 1335366340200*z6 + 4675020677820*z7 - 
       3429032166612*z8 + 4699885225600*z9))/6075 - 
    (T002*(Z11 - 3*Z12)^4*(656967571665 + 500962664160*z3^2 + 
       244067788800*z3^3 + 702305831808*z3z5 - 560746231920*z4 + 
       2710657630800*z5 - 8640*z3*(3148442*z4 - 3*(52913219 + 46301365*z5)) - 
       1710570445200*z6 + 5330120838840*z7 - 4125205465416*z8 + 
       4917958803200*z9))/583200 - (T002*T300*(Z11 - 3*Z12)*
      (887631249615 + 724197928320*z3^2 + 269386444800*z3^3 + 
       694712070144*z3z5 - 435170134800*z4 - 
       2880*z3*(-555396341 + 8597784*z4 - 490084200*z5) + 2649810412800*z5 - 
       1173067257600*z6 + 4910086249920*z7 - 3472504639488*z8 + 
       5444736320000*z9))/675 - (T102*(Z11 - 3*Z12)^3*
      (1390122153165 + 993838515840*z3^2 + 450295603200*z3^3 + 
       1240468701696*z3z5 - 913737678480*z4 - 
       5760*z3*(-446227553 + 5196750*z4 - 373225140*z5) + 4742037567360*z5 - 
       2709424900800*z6 + 9293912596800*z7 - 6990981050592*z8 + 
       9102634572800*z9))/97200 - (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (1567349003955 + 1138446309600*z3^2 + 480978892800*z3^3 + 
       1248765351552*z3z5 - 867439538640*z4 - 
       1440*z3*(-1940987161 + 23311494*z4 - 1718366220*z5) + 
       5022353669040*z5 - 2499185617200*z6 + 9252426451320*z7 - 
       6631707766104*z8 + 9837780870400*z9))/2025 - 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^3*(1600469487285 + 1181233336320*z3^2 + 
       577878220800*z3^3 + 1592402934528*z3z5 - 1184936538960*z4 - 
       720*z3*(-4263116491 + 96334800*z4 - 4303108320*z5) + 
       6207810667200*z5 - 3685903977600*z6 + 12019362067440*z7 - 
       9107222248656*z8 + 11793314636800*z9))/1555200 - 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)^2*(4793107058805 + 3443956853760*z3^2 + 
       1718044876800*z3^3 + 4766949086976*z3z5 - 3753111635280*z4 - 
       3600*z3*(-2619385831 + 47710608*z4 - 2512413024*z5) + 
       19167184123200*z5 - 11375226720000*z6 + 36369454100400*z7 - 
       27567763348752*z8 + 35150629606400*z9))/18662400)}


==> anc/rge/odd/T221_rge_1_6.m <==
{24*T011*T112 + T121*(16*T002 - (20*T200)/3) - 4*T321 - 6*T212*Y1 + 
  (4*T221*(29*Z11 - 9*Z12))/3, -10*T312*Y1 + T212*(-172*T011 + 20*Y1*Z11) + 
  (16*T321*(46*Z11 - 3*Z12))/9 + T112*(-20*T200*Y1 - (832*T011*Z11)/3 + 
    16*T011*Z12) + (8*T121*(183*T102 - 495*T300 - 208*T002*Z11 + 4*T200*Z11 + 
     12*T002*Z12 + 6*T200*Z12))/9 - 
  (4*T221*(1998*T002 + 459*T200 + 532*Z11^2 - 24*Z11*Z12 - 72*Z12^2))/9, 
 T312*(916*T011 + 6*Y1*(49*Z11 - 5*Z12)) + 
  T212*(-1026*T002*Y1 - 216*T200*Y1 + 4428*T011*Z11 - (723*Y1*Z11^2)/2 - 
    596*T011*Z12 - 21*Y1*Z11*Z12 - (99*Y1*Z12^2)/2 + 4032*T011*Z11*z3 + 
    192*T011*Z12*z3) - (2*T321*(3150*T200 + 5597*Z11^2 - 28*Z11*Z12 - 
     195*Z12^2 + 3528*Z11^2*z3 - 48*Z11*Z12*z3 - 504*Z12^2*z3 + 
     288*T002*(41 + 21*z3)))/9 + T221*(26628*T002*Z11 + (40660*T200*Z11)/3 + 
    (59074*Z11^3)/27 - 1620*T002*Z12 + 836*T200*Z12 - (3878*Z11^2*Z12)/9 - 
    (502*Z11*Z12^2)/3 + 562*Z12^3 + 16128*T002*Z11*z3 + 5376*T200*Z11*z3 + 
    (3920*Z11^3*z3)/3 - (80*Z11^2*Z12*z3)/3 - 176*Z11*Z12^2*z3 + 
    48*Z12^3*z3 + 24*T102*(691 + 168*z3) + 16*T300*(1387 + 504*z3)) + 
  T112*(12*Y1*(288*T300 + 49*T200*Z11 - 5*T200*Z12) + 
    24*T002*T011*(299 + 168*z3) + 
    (2*T011*(10398*T200 + 3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)))/3) + 
  (2*T121*(7134*T200^2 + 72*T002^2*(299 + 168*z3) + 
     T200*(3*Z12^2*(215 - 24*z3) - 4*Z11*Z12*(-65 + 84*z3) + 
       Z11^2*(933 + 504*z3)) + 2*T002*(3*Z12^2*(127 - 168*z3) - 
       2*Z11*Z12*(413 + 24*z3) - 6*T200*(-929 + 504*z3) + 
       Z11^2*(5501 + 3528*z3)) + 
     6*(67*T202 + 24*T300*(2*Z12*(5 + 6*z3) + Z11*(361 + 252*z3)) - 
       2*T102*(Z12*(-137 + 48*z3) + Z11*(1601 + 1008*z3)))))/9, 
 T312*((-323936*T011*Z11)/9 - (103025*Y1*Z11^2)/18 + 560*T011*Z12 + 
    (2987*Y1*Z11*Z12)/9 + (749*Y1*Z12^2)/6 - 5568*T011*Z11*z3 - 
    (1952*Y1*Z11^2*z3)/3 - 576*T011*Z12*z3 + 64*Y1*Z11*Z12*z3 - 
    96*Y1*Z12^2*z3 - 8*T200*Y1*(545 + 156*z3) - 8064*T011*Z11*z4 - 
    1176*Y1*Z11^2*z4 - 384*T011*Z12*z4 + 16*Y1*Z11*Z12*z4 + 168*Y1*Z12^2*z4 - 
    2*T002*Y1*(5113 + 624*z3 + 1008*z4)) + 
  T112*(-16*T200^2*Y1*(545 + 156*z3) + T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (-39662/9 - 480*z3 - 928*z4) - (16*T200*Y1*(Z11 - 3*Z12)^2*
      (139 + 19*z3 + 24*z4))/3 - 24*T300*Y1*(Z11 - 3*Z12)*
     (1209 + 184*z3 + 240*z4) - 64*T300*Y1*(Z11 + Z12)*
     (1327 + 135*z3 + 288*z4) - 4*T002*T200*Y1*(5113 + 624*z3 + 1008*z4) - 
    T200*Y1*(Z11 + Z12)^2*(6299 + 720*z3 + 1296*z4) + 
    8*T011*T300*(-82377 + 2560*z3 - 12096*z4 - 22240*z5) - 
    40*T011*T200*(Z11 + Z12)*(5129 + 2496*z3 + 144*z4 + 3744*z5) - 
    24*T011*T102*(9825 + 4768*z3 + 5840*z5) - 3*T011*(Z11 + Z12)^3*
     (6971 + 9208*z3 - 2832*z4 + 12240*z5) - 24*T002*T011*(Z11 + Z12)*
     (9473 + 10504*z3 - 2772*z4 + 14600*z5) - 8*T002*T011*(Z11 - 3*Z12)*
     (10253 + 10648*z3 - 2604*z4 + 14600*z5) - 
    (8*T011*T200*(Z11 - 3*Z12)*(29809 + 10232*z3 + 1080*z4 + 16320*z5))/3 - 
    (T011*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5))/27 - 
    (2*T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*(96959 + 126708*z3 - 36648*z4 + 
       169320*z5))/9 - (2*T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (114955 + 124236*z3 - 29556*z4 + 169920*z5))/27) + 
  (T321*(648*T102*(3953 + 5848*z3 - 2016*z4 + 5840*z5) + 
     162*(Z11 + Z12)^3*(4175 + 4384*z3 - 1122*z4 + 6120*z5) + 
     2*(Z11 - 3*Z12)^3*(11831 + 12284*z3 - 3942*z4 + 16960*z5) + 
     216*T300*(22009 + 19184*z3 + 22240*z5) + 108*T200*(Z11 + Z12)*
      (28343 + 30168*z3 - 8352*z4 + 37440*z5) + 9*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (25787 + 27256*z3 - 6804*z4 + 37760*z5) + 36*T002*(Z11 - 3*Z12)*
      (70075 + 64176*z3 - 13320*z4 + 87600*z5) + 108*T002*(Z11 + Z12)*
      (69659 + 62880*z3 - 12024*z4 + 87600*z5) + 12*T200*(Z11 - 3*Z12)*
      (82039 + 78072*z3 - 23328*z4 + 97920*z5) + 
     3*(Z11 - 3*Z12)*(Z11 + Z12)^2*(226141 + 239808*z3 - 58932*z4 + 
       338640*z5)))/81 + 
  (T121*(-36*T202*(Z11 - 3*Z12)*(10045 + 6624*z3 + 3600*z4) - 
     36*T202*(Z11 + Z12)*(35303 + 20016*z3 + 11520*z4) + 
     108*T002*T200*(Z11 - 3*Z12)*(-79871 + 7600*z3 - 10632*z4 - 17360*z5) - 
     6912*T200*T300*(2039 + 2286*z3 - 1944*z4 + 2055*z5) + 
     1728*T102*T200*(9683 + 2109*z3 - 4860*z4 + 2970*z5) + 
     1944*T002*T102*(-6629 + 7424*z3 - 4704*z4 + 11680*z5) - 
     54*T200*(Z11 + Z12)^3*(17035 + 9696*z3 - 2178*z4 + 11880*z5) - 
     486*T002*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) - 
     3888*T002^2*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) - 
     1296*T002^2*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) - 
     2*T200*(Z11 - 3*Z12)^3*(15817 + 7812*z3 - 3402*z4 + 17520*z5) - 
     9*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(25177 + 20616*z3 - 5868*z4 + 
       32160*z5) - 6*T002*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 
       33920*z5) + 27*T102*(Z11 - 3*Z12)^2*(51903 + 58256*z3 - 14208*z4 + 
       73280*z5) - 9*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (85429 + 46272*z3 - 16596*z4 + 79440*z5) - 486*T300*(Z11 - 3*Z12)*
      (Z11 + Z12)*(50605 + 58240*z3 - 13536*z4 + 80000*z5) - 
     36*T200^2*(Z11 - 3*Z12)*(69863 + 65592*z3 - 9504*z4 + 82560*z5) - 
     108*T200^2*(Z11 + Z12)*(56693 + 75336*z3 - 8928*z4 + 96960*z5) - 
     36*T002*T200*(Z11 + Z12)*(588923 + 86112*z3 + 82584*z4 + 110160*z5) - 
     36*T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(96959 + 126708*z3 - 36648*z4 + 
       169320*z5) - 12*T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (114955 + 124236*z3 - 29556*z4 + 169920*z5) - 
     27*T300*(Z11 - 3*Z12)^2*(142969 + 159552*z3 - 47520*z4 + 219840*z5) - 
     648*T002*T300*(261103 + 139600*z3 - 15120*z4 + 254720*z5) + 
     27*T102*(Z11 + Z12)^2*(404939 + 521232*z3 - 137088*z4 + 701760*z5) - 
     81*T300*(Z11 + Z12)^2*(454355 + 488832*z3 - 112896*z4 + 701760*z5) + 
     18*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(447901 + 536112*z3 - 121248*z4 + 
       720000*z5)))/243 + T212*(34278*T102*Y1 + 64588*T300*Y1 + 
    (39566*T200*Y1*Z11)/3 + (253199*Y1*Z11^3)/54 - 2838*T200*Y1*Z12 - 
    (4909*Y1*Z11^2*Z12)/18 + (8501*Y1*Z11*Z12^2)/6 + (1657*Y1*Z12^3)/2 + 
    2016*T102*Y1*z3 - 192*T300*Y1*z3 - 1472*T200*Y1*Z11*z3 + 
    (7904*Y1*Z11^3*z3)/9 + 960*T200*Y1*Z12*z3 + 544*Y1*Z11^2*Z12*z3 + 
    96*Y1*Z11*Z12^2*z3 - 96*Y1*Z12^3*z3 + 6048*T102*Y1*z4 + 
    12096*T300*Y1*z4 + 2016*T200*Y1*Z11*z4 + 952*Y1*Z11^3*z4 - 
    288*T200*Y1*Z12*z4 + 8*Y1*Z11^2*Z12*z4 + 168*Y1*Z11*Z12^2*z4 + 
    216*Y1*Z12^3*z4 + 8*T002*Y1*(6*Z12*(-25 + 12*z3) + 
      Z11*(4963 + 696*z3 + 1008*z4)) - 12*T002*T011*
     (7713 + 16336*z3 - 5712*z4 + 23360*z5) - 
    (4*T011*(-8*Z11*Z12*(4192 + 1296*z3 + 1251*z4 - 180*z5) - 
       9*Z12^2*(1137 + 752*z3 + 684*z4 + 3280*z5) + 
       3*T200*(23999 + 36528*z3 - 20736*z4 + 9600*z5) + 
       Z11^2*(206051 + 338736*z3 - 102924*z4 + 470640*z5)))/9) + 
  T221*(T200^2*(90508 - 101568*z3 + 48384*z4) - 
    72*T002^2*(8471 + 8528*z3 - 2016*z4 + 11680*z5) - 
    (2*T200*(3*Z12^2*(-86075 + 9168*z3 - 7416*z4 - 39840*z5) + 
       2*Z11*Z12*(-44531 - 912*z3 + 20664*z4 + 3360*z5) + 
       3*Z11^2*(463237 + 368592*z3 - 57528*z4 + 518240*z5)))/9 - 
    (4*(53756568*T300*Z11 + 1587055*Z11^4 + 5541048*T300*Z12 - 
       152985*Z11^3*Z12 + 279675*Z11^2*Z12^2 + 648189*Z11*Z12^3 - 
       49734*Z12^4 + 33872256*T300*Z11*z3 + 1678698*Z11^4*z3 - 
       4634496*T300*Z12*z3 - 8568*Z11^3*Z12*z3 + 44172*Z11^2*Z12^2*z3 + 
       148392*Z11*Z12^3*z3 + 100602*Z12^4*z3 - 2309472*T300*Z11*z4 - 
       460242*Z11^4*z4 + 2216160*T300*Z12*z4 - 114912*Z11^3*Z12*z4 - 
       114372*Z11^2*Z12^2*z4 + 136080*Z11*Z12^3*z4 + 16038*Z12^4*z4 + 
       50803200*T300*Z11*z5 + 2273100*Z11^4*z5 + 3576960*T300*Z12*z5 - 
       74880*Z11^3*Z12*z5 - 137160*Z11^2*Z12^2*z5 + 427680*Z11*Z12^3*z5 + 
       43740*Z12^4*z5 - 81*T202*(89863 + 67424*z3 + 6624*z4 + 76480*z5) + 
       108*T102*(18*Z12*(-521 + 404*z3 + 330*z4 + 1200*z5) + 
         Z11*(448423 + 328632*z3 - 56916*z4 + 480240*z5))))/243 - 
    (4*T002*(9*T200*(415403 + 481360*z3 - 70128*z4 + 344000*z5) + 
       2*(-72*Z11*Z12*(2103 + 850*z3 + 447*z4 + 1060*z5) - 
         9*Z12^2*(6121 + 24*z3 + 3852*z4 + 24720*z5) + 
         Z11^2*(2068291 + 2138952*z3 - 547884*z4 + 2979120*z5))))/27), 
 T312*((-8*T300*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
       41700*z6))/3 + Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (1473979/96 + 7007*z3 - (5128*z3^2)/3 + (6771*z4)/2 + (410*z5)/3 + 
      (23600*z6)/3) + Y1*(Z11 + Z12)^3*(4010335/96 + 21409*z3 - 5004*z3^2 + 
      (19203*z4)/2 + 666*z5 + 22950*z6) + Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (12357427/288 + (61993*z3)/3 - (15436*z3^2)/3 + (20141*z4)/2 + 454*z5 + 
      (70550*z6)/3) + T200*Y1*(Z11 - 3*Z12)*(959591/12 + (111808*z3)/3 - 
      6208*z3^2 + 10052*z4 - (4448*z5)/3 + 27200*z6) + 
    3*T102*Y1*(77311 + 45600*z3 - 6368*z3^2 + 14784*z4 + 8064*z5 + 
      29200*z6) + T011*T200*(325406 - 6176*z3 - 67072*z3^2 + 45312*z4 - 
      91648*z5 + 32000*z6) + (2*T011*(Z11 - 3*Z12)^2*
      (77211 + 46402*z3 - 10864*z3^2 + 20484*z4 + 1728*z5 + 45800*z6))/3 + 
    T002*Y1*(Z11 - 3*Z12)*(2557493/18 + (196112*z3)/3 - 15920*z3^2 + 
      30936*z4 - (896*z5)/3 + 73000*z6) + T200*Y1*(Z11 + Z12)*
     (929521/4 + 98304*z3 - 19584*z3^2 + 39924*z4 + 96*z5 + 93600*z6) + 
    T011*(Z11 - 3*Z12)*(Z11 + Z12)*(2909297/9 + (610952*z3)/3 - 40576*z3^2 + 
      83936*z4 + (60224*z5)/3 + 200000*z6) + T002*Y1*(Z11 + Z12)*
     (815195/2 + 189264*z3 - 47760*z3^2 + 90936*z4 - 3072*z5 + 219000*z6) + 
    T011*(Z11 + Z12)^2*(1402865/3 + 293164*z3 - 61216*z3^2 + 118296*z4 + 
      36608*z5 + 292400*z6) + T002*T011*(2673194/3 + 718752*z3 - 
      152832*z3^2 + 249984*z4 + 129792*z5 + 700800*z6) + 
    (Y1*(Z11 - 3*Z12)^3*(4283243 + 2050080*z3 - 432384*z3^2 + 801936*z4 + 
       71232*z5 + 2035200*z6))/2592) + 
  T212*((Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(-4290577 - 2226372*z3 + 
       496752*z3^2 - 896580*z4 - 134208*z5 - 2267400*z6))/288 + 
    T300*Y1*(Z11 + Z12)*(-2356633 - 594528*z3 + 237024*z3^2 - 540720*z4 + 
      205248*z5 - 1126800*z6) + (3*T102*Y1*(Z11 + Z12)*
      (-885503 - 356064*z3 + 95520*z3^2 - 195696*z4 + 15936*z5 - 438000*z6))/
     2 + T002*T200*Y1*(-2561702/3 - 316576*z3 + 76416*z3^2 - 203616*z4 + 
      14464*z5 - 350400*z6) + (Y1*(Z11 - 3*Z12)^4*(-625273 - 405750*z3 + 
       67080*z3^2 - 163854*z4 - 47712*z5 - 303900*z6))/2592 + 
    T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(-412651 - 208380*z3 + 47760*z3^2 - 
      88668*z4 - 7296*z5 - 219000*z6) + T102*Y1*(Z11 - 3*Z12)*
     (-2778677/6 - 182672*z3 + 47760*z3^2 - 105192*z4 + 17504*z5 - 
      219000*z6) + 3*T002*Y1*(Z11 + Z12)^2*(-202151 - 112434*z3 + 
      23880*z3^2 - 42426*z4 - 7920*z5 - 109500*z6) + 
    T200*Y1*(Z11 + Z12)^2*(-648415/4 - 45924*z3 + 16728*z3^2 - 36792*z4 - 
      7416*z5 - 74100*z6) + (3*Y1*(Z11 + Z12)^4*(-119975 - 80313*z3 + 
       14028*z3^2 - 20373*z4 - 5712*z5 - 64650*z6))/16 + 
    T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(-1775579/12 - 18616*z3 + 12960*z3^2 - 
      30684*z4 + 4688*z5 - 61200*z6) + 12*T002^2*Y1*
     (-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 43800*z6) + 
    T002*Y1*(Z11 - 3*Z12)^2*(-652973/9 - (104098*z3)/3 + 7960*z3^2 - 
      15726*z4 - (4016*z5)/3 - 36500*z6) + Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-2529707/96 - (65315*z3)/4 + 3105*z3^2 - (19905*z4)/4 - 990*z5 - 
      (28575*z6)/2) + T200*Y1*(Z11 - 3*Z12)^2*(-167807/9 - 6700*z3 + 
      (5816*z3^2)/3 - 7524*z4 + 2376*z5 - (24100*z6)/3) + 
    Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(-3099467/864 - (61235*z3)/36 + 393*z3^2 - 
      (8891*z4)/12 - (1382*z5)/9 - (3575*z6)/2) + 
    T200^2*Y1*(147595 - 125328*z3 - 1920*z3^2 - 97920*z4 + 45312*z5 + 
      24000*z6) + T202*Y1*(1133065/3 + 121232*z3 - 38208*z3^2 + 94032*z4 - 
      43904*z5 + 175200*z6) - T300*Y1*(Z11 - 3*Z12)*
     (2143775/3 + 287168*z3 - 73760*z3^2 + 213456*z4 - 111040*z5 + 
      338800*z6) - 8*T011*T300*(-337549 - 501344*z3 + 99376*z3^2 + 56856*z4 - 
      513456*z5 + 57400*z6 - 1333584*z7) + T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (20043917/72 + (1727404*z3)/3 + (135568*z3^2)/3 - 238642*z4 + 
      (3657640*z5)/3 - (1412600*z6)/3 + 1393266*z7) + 
    T011*T200*(Z11 - 3*Z12)*(7674919/9 + (3666944*z3)/3 - 158848*z3^2 - 
      609344*z4 + (6874496*z5)/3 - 918400*z6 + 1933344*z7) + 
    8*T002*T011*(Z11 + Z12)*(563581 + 1346144*z3 + 138948*z3^2 - 654930*z4 + 
      3163932*z5 - 1341150*z6 + 3692052*z7) + T011*(Z11 + Z12)^3*
     (16103267/24 + 1603520*z3 + 144728*z3^2 - 753438*z4 + 3624880*z5 - 
      1524100*z6 + 4123350*z7) + T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (54257711/72 + 1668688*z3 + (507496*z3^2)/3 - 716450*z4 + 
      (10841560*z5)/3 - (4348700*z6)/3 + 4236246*z7) + 
    T011*T200*(Z11 + Z12)*(7501121/3 + 3745856*z3 - 515712*z3^2 - 
      1740384*z4 + 7322880*z5 - 2803200*z6 + 6279840*z7) + 
    T011*T102*(6408706/3 + 5001504*z3 - 159936*z3^2 - 2600640*z4 + 
      10183104*z5 - 4792800*z6 + 9737280*z7) + 
    (4*T002*T011*(Z11 - 3*Z12)*(3590903 + 8391696*z3 + 833112*z3^2 - 
       4000644*z4 + 19307592*z5 - 7874100*z6 + 21877128*z7))/9 + 
    (T011*(Z11 - 3*Z12)^3*(6627317 + 13442144*z3 + 496640*z3^2 - 6131280*z4 + 
       29585280*z5 - 11622400*z6 + 30164400*z7))/216) + 
  T112*(-(T300*Y1*(Z11 + Z12)^2*(-3211765/2 - 703704*z3 + 192864*z3^2 - 
       387864*z4 - 4896*z5 - 877200*z6)) - 8*T002*T300*Y1*
     (-507389 - 206976*z3 + 57312*z3^2 - 110160*z4 + 14592*z5 - 262800*z6) - 
    3*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(-374733 - 172560*z3 + 43648*z3^2 - 
      89136*z4 + 7360*z5 - 200000*z6) - 
    (8*T200*T300*Y1*(-547975 - 336288*z3 + 27696*z3^2 + 13320*z4 + 10752*z5 - 
       119400*z6))/3 - T300*Y1*(Z11 - 3*Z12)^2*(-1130527/6 - 89224*z3 + 
      19424*z3^2 - 36312*z4 + 4832*z5 - 91600*z6) + 
    T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(1473979/48 + 14014*z3 - 
      (10256*z3^2)/3 + 6771*z4 + (820*z5)/3 + (47200*z6)/3) + 
    6*T102*T200*Y1*(77311 + 45600*z3 - 6368*z3^2 + 14784*z4 + 8064*z5 + 
      29200*z6) + T200*Y1*(Z11 + Z12)^3*(4010335/48 + 42818*z3 - 10008*z3^2 + 
      19203*z4 + 1332*z5 + 45900*z6) + T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (12357427/144 + (123986*z3)/3 - (30872*z3^2)/3 + 20141*z4 + 908*z5 + 
      (141100*z6)/3) + T200^2*Y1*(Z11 - 3*Z12)*(959591/6 + (223616*z3)/3 - 
      12416*z3^2 + 20104*z4 - (8896*z5)/3 + 54400*z6) + 
    T002*T200*Y1*(Z11 - 3*Z12)*(2557493/9 + (392224*z3)/3 - 31840*z3^2 + 
      61872*z4 - (1792*z5)/3 + 146000*z6) + T200^2*Y1*(Z11 + Z12)*
     (929521/2 + 196608*z3 - 39168*z3^2 + 79848*z4 + 192*z5 + 187200*z6) + 
    T002*T200*Y1*(Z11 + Z12)*(815195 + 378528*z3 - 95520*z3^2 + 181872*z4 - 
      6144*z5 + 438000*z6) - (4*T011*T200^2*(-72533 - 1219056*z3 + 
       69696*z3^2 + 91512*z4 - 1651200*z5 + 1504800*z6))/3 + 
    (T200*Y1*(Z11 - 3*Z12)^3*(4283243 + 2050080*z3 - 432384*z3^2 + 
       801936*z4 + 71232*z5 + 2035200*z6))/1296 - 
    (T011*T300*(Z11 + Z12)*(-67840543 - 30197568*z3 + 3116160*z3^2 - 
       8148816*z4 - 32109312*z5 - 7099200*z6 - 76077792*z7))/3 - 
    (T011*T300*(Z11 - 3*Z12)*(-23443987 - 10721344*z3 + 1322624*z3^2 - 
       3624528*z4 - 9743616*z5 - 1614400*z6 - 23411808*z7))/3 - 
    (8*T011*T102*(Z11 - 3*Z12)*(-3951167 - 3915528*z3 + 32976*z3^2 + 
       669600*z4 - 6154776*z5 + 1522800*z6 - 7803054*z7))/9 + 
    (8*T011*T202*(-927835 - 687632*z3 + 41328*z3^2 - 76392*z4 - 737664*z5 - 
       79800*z6 - 1217160*z7))/3 + 48*T002^2*T011*(139341 + 195136*z3 + 
      7440*z3^2 - 64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) + 
    T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(38290681/216 + (1815677*z3)/6 + 
      (146294*z3^2)/9 - (699287*z4)/6 + (5688194*z5)/9 - (2106925*z6)/9 + 
      710892*z7) + 24*T011*T102*(Z11 + Z12)*(399443 + 425128*z3 + 
      10704*z3^2 - 81360*z4 + 703272*z5 - 181200*z6 + 904050*z7) + 
    T011*T200*(Z11 - 3*Z12)^2*(27158143/54 + (4633856*z3)/9 - 
      (29456*z3^2)/9 - 61344*z4 + (6857392*z5)/9 - (1658600*z6)/9 + 
      974904*z7) + (T011*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 
       816615*z4 + 4025664*z5 - 1618650*z6 + 4167450*z7))/4 + 
    T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(56609317/18 + (9121952*z3)/3 + 
      19584*z3^2 - 413048*z4 + 4783296*z5 - 945600*z6 + 6376272*z7) + 
    3*T002*T011*(Z11 + Z12)^2*(1645891 + 2698812*z3 + 129872*z3^2 - 
      1058952*z4 + 5703384*z5 - 2176600*z6 + 6419196*z7) + 
    (T011*(Z11 - 3*Z12)^4*(2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 
       7492368*z5 - 2920900*z6 + 7435260*z7))/648 + 
    T011*T200*(Z11 + Z12)^2*(8215185/2 + 4441592*z3 + 221136*z3^2 - 
      741648*z4 + 7217136*z5 - 1699800*z6 + 9620856*z7) + 
    (T011*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868 + 5637729*z3 + 217764*z3^2 - 
       2067147*z4 + 11302428*z5 - 4045950*z6 + 12557916*z7))/81 + 
    T002*T011*T200*(32401646/3 + (34480736*z3)/3 - 460032*z3^2 - 2099328*z4 + 
      17974400*z5 - 3366400*z6 + 18006912*z7) + 
    (2*T002*T011*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 
       424464*z3^2 - 3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7))/
     3 + (T011*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7))/
     36 + (T002*T011*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7))/27) + 
  T321*(T200^2*(95762 - 34528*z3 + 82944*z3^2 + 302496*z4 - 466944*z5 + 
      652800*z6) + ((Z11 - 3*Z12)^4*(-6549530 - 9660051*z3 + 219804*z3^2 + 
       4342401*z4 - 21704268*z5 + 8967750*z6 - 22305780*z7))/5832 + 
    (4*T002*T200*(-4462721 - 4173504*z3 + 237792*z3^2 + 2556216*z4 - 
       16673952*z5 + 6956400*z6 - 13505184*z7))/9 + 
    T102*(Z11 + Z12)*(-3766665/2 - 3310352*z3 - 178368*z3^2 + 1305144*z4 - 
      6401856*z5 + 2464800*z6 - 7232400*z7) + 
    T002^2*(-7311458/3 - 3517696*z3 - 42624*z3^2 + 924768*z4 - 6228096*z5 + 
      1752000*z6 - 7084224*z7) + T002*(Z11 + Z12)^2*
     (-12738871/6 - 2905576*z3 - 79792*z3^2 + 840036*z4 - 5423480*z5 + 
      1735400*z6 - 6419196*z7) + T200*(Z11 + Z12)^2*
     (-2895626/3 - 1410564*z3 - 84032*z3^2 + 473808*z4 - 2719920*z5 + 
      947200*z6 - 3206952*z7) - (5*(Z11 + Z12)^4*(495923 + 719469*z3 + 
       18684*z3^2 - 259119*z4 + 1467588*z5 - 535050*z6 + 1666980*z7))/24 - 
    (32*T300*(Z11 + Z12)*(820430 + 1083162*z3 + 126216*z3^2 - 277398*z4 + 
       2012844*z5 - 539100*z6 + 2377431*z7))/9 - 
    (16*T300*(Z11 - 3*Z12)*(1480063 + 2182068*z3 + 195504*z3^2 - 591876*z4 + 
       3746904*z5 - 1137000*z6 + 4389714*z7))/27 + 
    (2*T202*(1604147 + 1790736*z3 + 273984*z3^2 - 869472*z4 + 5010816*z5 - 
       1711200*z6 + 4868640*z7))/9 - 
    (4*T200*(Z11 - 3*Z12)^2*(2027111 + 2978145*z3 + 72696*z3^2 - 1218096*z4 + 
       6165588*z5 - 2355900*z6 + 6580602*z7))/81 - 
    (8*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(2272877 + 3183867*z3 + 124560*z3^2 - 
       1125468*z4 + 6549396*z5 - 2246400*z6 + 7173306*z7))/27 - 
    ((Z11 - 3*Z12)*(Z11 + Z12)^3*(7278995 + 10641189*z3 + 439068*z3^2 - 
       3636999*z4 + 21176484*z5 - 7582650*z6 + 24898860*z7))/54 - 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)*(7463369 + 10815285*z3 + 291132*z3^2 - 
       3915351*z4 + 22136844*z5 - 8073450*z6 + 25115832*z7))/486 - 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^2*(7507907 + 10963395*z3 + 536532*z3^2 - 
       3677625*z4 + 21534516*z5 - 7625550*z6 + 25592112*z7))/108 - 
    (T002*(Z11 - 3*Z12)^2*(12433809 + 17091488*z3 + 321312*z3^2 - 
       5351544*z4 + 33842064*z5 - 11401200*z6 + 38091816*z7))/54 - 
    (T102*(Z11 - 3*Z12)*(11048021 + 19674016*z3 + 623232*z3^2 - 8325936*z4 + 
       38815104*z5 - 15345600*z6 + 41616288*z7))/18 - 
    (T002*(Z11 - 3*Z12)*(Z11 + Z12)*(25821343 + 35605568*z3 + 1346112*z3^2 - 
       10130112*z4 + 65662944*z5 - 20748000*z6 + 78526224*z7))/18) + 
  T221*(-1/3*(T200^2*(Z11 - 3*Z12)*(-5729600*z3 + 1252864*z3^2 + 
       5*(-44697 + 662976*z4 - 2160512*z5 + 964160*z6 - 1326528*z7))) + 
    (T202*(Z11 - 3*Z12)*(-35804515 - 41974464*z3 + 835456*z3^2 + 6691632*z4 - 
       71006592*z5 + 14987200*z6 - 81539136*z7))/18 - 
    (2*T300*(Z11 - 3*Z12)^2*(-19154801 - 22030740*z3 + 218256*z3^2 + 
       5829048*z4 - 39846792*z5 + 11560200*z6 - 46310292*z7))/27 - 
    (T200*(Z11 - 3*Z12)^3*(-8817341 - 12926088*z3 + 16160*z3^2 + 4213416*z4 - 
       24311264*z5 + 8570000*z6 - 25891992*z7))/108 - 
    ((Z11 - 3*Z12)^5*(-4420655 - 12552822*z3 + 970008*z3^2 + 5123430*z4 - 
       22529784*z5 + 9534300*z6 - 21257964*z7))/23328 + 
    T202*(Z11 + Z12)*(-36745597/6 - 6957920*z3 + 70592*z3^2 + 941784*z4 - 
      (36459712*z5)/3 + 2466400*z6 - 14032032*z7) - 
    (8*T200*T300*(-3833 - 3711744*z3 + 299088*z3^2 + 2922624*z4 - 
       6161424*z5 + 2334600*z6 - 3958416*z7))/3 + 
    16*T002*T102*(2036949 + 2664932*z3 + 3936*z3^2 - 780588*z4 + 5012280*z5 - 
      1489200*z6 + 5313168*z7) + T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (69226525/36 + (24332102*z3)/9 + (330536*z3^2)/3 - 918482*z4 + 
      (47690264*z5)/9 - 1859700*z6 + 6168120*z7) + 
    T200*(Z11 + Z12)^3*(10235423/4 + 3218994*z3 + 223200*z3^2 - 839610*z4 + 
      5767776*z5 - 1735200*z6 + 7226226*z7) + T200^2*(Z11 + Z12)*
     (886727 + 6257856*z3 - 1400832*z3^2 - 2671488*z4 + 11822976*z5 - 
      5083200*z6 + 7535808*z7) + T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (101816233/36 + (9823570*z3)/3 + 195424*z3^2 - 827334*z4 + 
      (17961664*z5)/3 - 1748000*z6 + 7577262*z7) + 
    12*T002^2*(Z11 + Z12)*(2420755 + 3439524*z3 + 158112*z3^2 - 1147212*z4 + 
      6677856*z5 - 2365200*z6 + 7969752*z7) + 4*T300*(Z11 + Z12)^2*
     (3564307 + 3525238*z3 + 182536*z3^2 - 600540*z4 + 6274748*z5 - 
      1414700*z6 + 8522766*z7) + 
    ((Z11 + Z12)^5*(2566515 + 3994206*z3 + 49928*z3^2 - 1621614*z4 + 
       8344888*z5 - 3258700*z6 + 8853516*z7))/32 + 
    (8*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(3688721 + 4145539*z3 + 122484*z3^2 - 
       1113678*z4 + 7965486*z5 - 2531550*z6 + 9690093*z7))/3 + 
    T002*(Z11 + Z12)^3*(20676457/4 + 7849122*z3 + 324792*z3^2 - 2892654*z4 + 
      15584184*z5 - 5901300*z6 + 18003384*z7) + 
    T102*T200*(16970518/3 + 21302112*z3 - 1415360*z3^2 - 10016544*z4 + 
      32440256*z5 - 9970400*z6 + 21252672*z7) + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(7254334 + 9864881*z3 + 399980*z3^2 - 
       3401697*z4 + 19381540*z5 - 6911650*z6 + 22371930*z7))/216 + 
    (8*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(10723349 + 11125422*z3 + 434280*z3^2 - 
       2007036*z4 + 19721196*z5 - 4886700*z6 + 25219026*z7))/9 + 
    T002^2*(Z11 - 3*Z12)*(90100460/9 + (41730128*z3)/3 + 578176*z3^2 - 
      4628496*z4 + 27220352*z5 - 9460800*z6 + 31879008*z7) + 
    (T102*(Z11 - 3*Z12)^2*(14153383 + 16559396*z3 + 167728*z3^2 - 
       5027880*z4 + 31367304*z5 - 10305800*z6 + 36594180*z7))/9 + 
    T102*(Z11 + Z12)^2*(41068234/3 + 16425444*z3 + 731248*z3^2 - 4494984*z4 + 
      31052776*z5 - 10027400*z6 + 38499300*z7) + 
    (8*T002*T300*(19423439 + 23139744*z3 + 1308288*z3^2 - 3194064*z4 + 
       30558624*z5 - 1896000*z6 + 39795840*z7))/3 + 
    ((Z11 - 3*Z12)*(Z11 + Z12)^4*(11792209 + 18657130*z3 + 356568*z3^2 - 
       7311546*z4 + 38823240*z5 - 14847300*z6 + 42373044*z7))/96 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(19789013 + 28948269*z3 + 977628*z3^2 - 
       10250757*z4 + 58098804*z5 - 20999850*z6 + 66073266*z7))/216 + 
    T002*T200*(Z11 + Z12)*(94142785/3 + 42874864*z3 + 143456*z3^2 - 
      11365680*z4 + (222934112*z5)/3 - 19403600*z6 + 79869216*z7) + 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)*(38800505 + 61130034*z3 + 436728*z3^2 - 
       22400514*z4 + 116102664*z5 - 43797300*z6 + 125817300*z7))/7776 + 
    (T002*(Z11 - 3*Z12)^3*(66390421 + 96102600*z3 + 1707552*z3^2 - 
       35599032*z4 + 189844320*z5 - 70369200*z6 + 203805504*z7))/324 + 
    (T002*T200*(Z11 - 3*Z12)*(94851215 + 128757552*z3 + 149024*z3^2 - 
       36729168*z4 + 217431264*z5 - 60377200*z6 + 230096160*z7))/9 + 
    (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(98658247 + 120613560*z3 + 
       4338336*z3^2 - 32695992*z4 + 221427360*z5 - 68622000*z6 + 
       264758760*z7))/108 + (T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (194763373 + 283122456*z3 + 13575072*z3^2 - 98784648*z4 + 
       564875616*z5 - 206070000*z6 + 667554048*z7))/36) + 
  (T121*(1296*T200^3*(545335 + 95856*z3 + 384000*z3^2 - 1327824*z4 + 
       1724928*z5 - 2380800*z6) - 72*T202*(Z11 - 3*Z12)^2*
      (-319483 - 1183464*z3 + 124944*z3^2 - 160344*z4 - 681504*z5 - 
       687000*z6) - 1728*T202*(Z11 + Z12)^2*(-262072 - 437760*z3 + 
       86910*z3^2 - 56601*z4 - 330708*z5 - 274125*z6) + 
     108*T202*(Z11 - 3*Z12)*(Z11 + Z12)*(2349257 + 4884000*z3 - 433536*z3^2 + 
       655056*z4 + 3531456*z5 + 3000000*z6) + 324*T102*T200*(Z11 + Z12)*
      (-62889479 - 44423136*z3 + 6544512*z3^2 + 20752848*z4 - 102806400*z5 + 
       40564800*z6 - 97330464*z7) + 108*T102*T200*(Z11 - 3*Z12)*
      (-66028249 - 42643488*z3 + 5483136*z3^2 + 23842224*z4 - 87681408*z5 + 
       37704000*z6 - 85222368*z7) - 36*T002*T200*(Z11 - 3*Z12)^2*
      (-37924729 - 29387568*z3 + 994848*z3^2 - 2010744*z4 - 35661264*z5 + 
       8163600*z6 - 58709448*z7) - 2592*T200*T300*(Z11 + Z12)*
      (-11569871 - 20616552*z3 + 3134400*z3^2 + 9982080*z4 - 52543872*z5 + 
       19651200*z6 - 42642936*z7) - 864*T200*T300*(Z11 - 3*Z12)*
      (-10588339 - 17336952*z3 + 2782848*z3^2 + 10118016*z4 - 46970304*z5 + 
       18976800*z6 - 39658248*z7) - 324*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (-27318797 - 19961952*z3 + 1464896*z3^2 + 174624*z4 - 23452320*z5 + 
       3226400*z6 - 38829168*z7) - 72*T300*(Z11 - 3*Z12)^3*
      (-6503549 - 9268776*z3 + 39696*z3^2 + 3981816*z4 - 21863136*z5 + 
       8413800*z6 - 22623300*z7) - 1296*T002^2*T200*
      (-22451917 - 21479200*z3 + 2219712*z3^2 + 2211120*z4 - 28472640*z5 + 
       1864800*z6 - 22141728*z7) + 1296*T002*T202*(-7656553 - 4486352*z3 + 
       42816*z3^2 - 379872*z4 - 4872000*z5 + 237600*z6 - 9737280*z7) - 
     7776*T102*T300*(1122993 - 7646224*z3 + 457376*z3^2 + 4360272*z4 - 
       12706272*z5 + 7106000*z6 - 9271584*z7) - 108*T200*(Z11 - 3*Z12)*
      (Z11 + Z12)^3*(-3837875 - 3407853*z3 + 168324*z3^2 + 984735*z4 - 
       6347652*z5 + 2258250*z6 - 7498764*z7) - 
     432*T200*T202*(-748705 + 1719504*z3 + 2644416*z3^2 - 1070064*z4 + 
       9814656*z5 + 338400*z6 - 1397088*z7) + 
     41472*T102^2*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 919944*z5 + 
       400050*z6 - 912870*z7) - 1215*T200*(Z11 + Z12)^4*
      (-279691 - 271669*z3 + 3492*z3^2 + 75591*z4 - 478116*z5 + 145050*z6 - 
       523908*z7) + 186624*T002^3*(139341 + 195136*z3 + 7440*z3^2 - 
       64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) + 
     38880*T300*(Z11 + Z12)^3*(351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 
       996024*z5 - 345900*z6 + 1237005*z7) + 5184*T200^2*(Z11 - 3*Z12)*
      (Z11 + Z12)*(468811 + 819601*z3 + 38896*z3^2 - 237444*z4 + 1623132*z5 - 
       495200*z6 + 1819566*z7) + 62208*T300^2*(542473 + 957312*z3 + 
       108888*z3^2 - 245520*z4 + 1058424*z5 - 210900*z6 + 2000376*z7) - 
     7776*T002*T102*(Z11 + Z12)*(-1310921 + 900512*z3 + 284064*z3^2 - 
       1373616*z4 + 4261536*z5 - 2533200*z6 + 3919608*z7) + 
     972*T002*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 
       4025664*z5 - 1618650*z6 + 4167450*z7) + 288*T200^2*(Z11 - 3*Z12)^2*
      (1367093 + 2186433*z3 + 152616*z3^2 - 781128*z4 + 4594836*z5 - 
       1648500*z6 + 5056506*z7) + 7776*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (1771579 + 2712024*z3 + 203376*z3^2 - 840312*z4 + 5108436*z5 - 
       1761000*z6 + 6354369*z7) + 11664*T002^2*(Z11 + Z12)^2*
      (1645891 + 2698812*z3 + 129872*z3^2 - 1058952*z4 + 5703384*z5 - 
       2176600*z6 + 6419196*z7) + 6*T002*(Z11 - 3*Z12)^4*
      (2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 7492368*z5 - 
       2920900*z6 + 7435260*z7) + T200*(Z11 - 3*Z12)^4*
      (4058474 + 2585403*z3 + 822468*z3^2 - 1245609*z4 + 7074444*z5 - 
       3182550*z6 + 8017380*z7) + 12*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (3683737 + 3556197*z3 + 180348*z3^2 - 1128879*z4 + 7083036*z5 - 
       2728650*z6 + 8890560*z7) + 1296*T200^2*(Z11 + Z12)^2*
      (2796847 + 4770978*z3 + 436512*z3^2 - 1334088*z4 + 8674200*z5 - 
       2774400*z6 + 10748052*z7) - 864*T002*T102*(Z11 - 3*Z12)*
      (-4889701 + 2968512*z3 + 1368288*z3^2 - 4475952*z4 + 14082912*z5 - 
       7686000*z6 + 12542040*z7) + 48*T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (3546868 + 5637729*z3 + 217764*z3^2 - 2067147*z4 + 11302428*z5 - 
       4045950*z6 + 12557916*z7) + 2592*T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (5314225 + 8278988*z3 + 424464*z3^2 - 3041352*z4 + 17034264*z5 - 
       6235800*z6 + 19631556*z7) + 864*T002*T200^2*(3374021 + 8956512*z3 + 
       3654432*z3^2 - 687960*z4 + 35972832*z5 - 9889200*z6 + 24766560*z7) + 
     648*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(7073471 + 10764816*z3 + 
       560880*z3^2 - 3654504*z4 + 21395088*z5 - 7554600*z6 + 25078788*z7) - 
     18*T102*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7) - 
     162*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 
       840704*z3^2 - 5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7) + 
     108*T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7) + 
     2592*T002*T300*(Z11 - 3*Z12)*(21142949 + 22721192*z3 + 674288*z3^2 - 
       4629504*z4 + 42024528*z5 - 13126600*z6 + 55460160*z7) + 
     144*T002^2*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7) - 
     162*T102*(Z11 + Z12)^3*(22011137 + 41909808*z3 + 2732160*z3^2 - 
       16829280*z4 + 87186336*z5 - 33273600*z6 + 98960400*z7) + 
     18*T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(38290681 + 65364372*z3 + 
       3511056*z3^2 - 25174332*z4 + 136516656*z5 - 50566200*z6 + 
       153552672*z7) + 108*T002*T200*(Z11 + Z12)^2*(107333365 + 95537664*z3 + 
       435360*z3^2 - 6504696*z4 + 117116976*z5 - 16494000*z6 + 
       167745816*z7) + 2592*T002*T300*(Z11 + Z12)*(63860735 + 67498152*z3 + 
       3207312*z3^2 - 14119920*z4 + 122310960*z5 - 34644600*z6 + 
       170952768*z7) - 54*T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (71625629 + 130532688*z3 + 9964032*z3^2 - 47625120*z4 + 261065184*z5 - 
       94209600*z6 + 305009712*z7) + 162*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (1221377*z3 - 13668*z3^2 + 3*(398339 - 119577*z4 + 735972*z5 - 
         273950*z6 + 920808*z7))))/5832, 
 (T312*(-51840*T200^2*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7) + 
     1728*T011*T200*(Z11 - 3*Z12)*(-1206993945 + 40071680*z3^2 + 
       68179968*z3z5 - 125583600*z4 - 640*z3*(137544*z4 + 
         115*(10541 - 8856*z5)) + 64344640*z5 - 810304000*z6 + 666935040*z7 - 
       976772736*z8) + 13824*T011*T300*(-1007652895 + 181409280*z3^2 + 
       47029248*z3z5 - 168675840*z4 - 240*z3*(1699345 + 25392*z4 - 
         1928880*z5) + 573021120*z5 - 251227200*z6 + 83337600*z7 - 
       673759296*z8) + 8640*T011*T200*(Z11 + Z12)*
      (-703039745 + 19908096*z3^2 + 44292096*z3z5 - 79383600*z4 - 
       8640*z3*(60739 + 4816*z4 - 46080*z5) - 34179264*z5 - 513753600*z6 + 
       429322752*z7 - 634545792*z8) + 259200*Y1*(Z11 + Z12)^4*
      (-209761999/384 - 140238*z3^2 + 61236*z3z5 - (399135*z4)/8 - 
       191927*z5 + z3*(-2321753/4 - 79218*z4 + 431190*z5) - (1949895*z6)/4 + 
       (3033045*z7)/8 - (3509163*z8)/4) + 69120*T202*Y1*
      (10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8) - 69120*T011*(Z11 + Z12)^3*
      (26540192 + 8388528*z3^2 - 3635280*z3z5 + 2427219*z4 + 
       3*z3*(11572135 + 1647624*z4 - 8405280*z5) + 13984068*z5 + 
       27417480*z6 - 19567560*z7 + 52080435*z8) - 31104*T200*Y1*(Z11 + Z12)^2*
      (48279455 + 9742400*z3^2 - 4712256*z3z5 + 6356790*z4 + 
       10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 37245200*z6 - 
       26599000*z7 + 67509612*z8) - 62208*T002^2*Y1*
      (49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
       400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
       32322160*z7 + 74565072*z8) - 103680*T011*T102*
      (71853987 + 10795008*z3^2 - 5723136*z3z5 + 5342016*z4 + 
       16*z3*(3667687 + 513072*z4 - 3056400*z5) + 1433280*z5 + 48557760*z6 - 
       40674304*z7 + 81991872*z8) - 640*T011*(Z11 - 3*Z12)^3*
      (98167997 + 28537728*z3^2 - 13296960*z3z5 + 7714836*z4 + 
       12*z3*(11317969 + 1549704*z4 - 8039520*z5) + 48197424*z5 + 
       115474560*z6 - 89632824*z7 + 190497420*z8) - 
     4608*T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*(139049135 + 42156840*z3^2 - 
       18425232*z3z5 + 15039405*z4 + 15*z3*(11976377 + 1637064*z4 - 
         8557920*z5) + 63436920*z5 + 143179500*z6 - 104411160*z7 + 
       263967039*z8) - 13824*T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (136706875 + 46145320*z3^2 - 18674064*z3z5 + 14259495*z4 + 
       5*z3*(36084137 + 5053176*z4 - 25547040*z5) + 65588320*z5 + 
       139581700*z6 - 100147270*z7 + 267531903*z8) - 
     12960*T102*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8) - 
     576*T200*Y1*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 25785216*z3z5 + 
       20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 9033120*z5) + 
       56784480*z5 + 224387600*z6 - 169249720*z7 + 369409032*z8) - 
     10368*T002*Y1*(Z11 + Z12)^2*(257643175 + 63214200*z3^2 - 28296864*z3z5 + 
       31231980*z4 + 60*z3*(4289851 + 600972*z4 - 3327480*z5) + 71349420*z5 + 
       222070500*z6 - 177875370*z7 + 405391878*z8) - 
     3456*T300*Y1*(Z11 - 3*Z12)*(471906635 + 94130240*z3^2 - 34401024*z3z5 + 
       56291280*z4 + 320*z3*(1305809 + 151851*z4 - 758160*z5) - 2488320*z5 + 
       304949600*z6 - 274766320*z7 + 492842448*z8) - 
     5*Y1*(Z11 - 3*Z12)^4*(348458261 + 94441472*z3^2 - 34960896*z3z5 + 
       20911920*z4 + 32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 
       98362368*z5 + 300401120*z6 - 213306064*z7 + 500863392*z8) - 
     1728*T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8) - 3456*T002*T200*Y1*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8) - 3456*T300*Y1*(Z11 + Z12)*
      (1424434175 + 256057920*z3^2 - 111787776*z3z5 + 207392400*z4 + 
       960*z3*(1120984 + 160413*z4 - 827280*z5) + 237025920*z5 + 
       960991200*z6 - 827706480*z7 + 1601515152*z8) - 
     180*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*(1040552143 + 269289984*z3^2 - 
       117075456*z3z5 + 121699152*z4 + 864*z3*(1255509 + 177160*z4 - 
         955720*z5) + 319737984*z5 + 915477600*z6 - 726802896*z7 + 
       1677268512*z8) - 192*T002*Y1*(Z11 - 3*Z12)^2*
      (1596457625 + 370625520*z3^2 - 167914944*z3z5 + 183530520*z4 + 
       240*z3*(6650215 + 871722*z4 - 4936140*z5) + 452385000*z5 + 
       1379181000*z6 - 1009855140*z7 + 2405614788*z8) - 
     54*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(1840625715 + 451099520*z3^2 - 
       200558592*z3z5 + 234644400*z4 + 1920*z3*(968653 + 135188*z4 - 
         737910*z5) + 523944000*z5 + 1562064800*z6 - 1218816880*z7 + 
       2873280384*z8) - 288*T102*Y1*(Z11 - 3*Z12)*
      (4075686275 + 883762560*z3^2 - 366902784*z3z5 + 373571280*z4 + 
       1920*z3*(234639*z4 + 43*(50927 - 31320*z5)) + 1177617600*z5 + 
       3047256000*z6 - 2211403680*z7 + 5256391968*z8) - 
     4*Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(5722575385 + 1286778240*z3^2 - 
       590478336*z3z5 + 639409680*z4 + 3840*z3*(1456313 + 186969*z4 - 
         1083915*z5) + 1743109440*z5 + 4759812000*z6 - 3534078000*z7 + 
       8459422272*z8) - 288*T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6424710245 + 1582624320*z3^2 - 692312832*z3z5 + 829126800*z4 + 
       1440*z3*(4372385 + 615792*z4 - 3395880*z5) + 1635960480*z5 + 
       5416447200*z6 - 4426936560*z7 + 9918342864*z8) - 
     576*T002*T011*(Z11 - 3*Z12)*(6896479865 + 2379283200*z3^2 - 
       1028671488*z3z5 + 474775920*z4 + 1920*z3*(4933801 + 735984*z4 - 
         3727080*z5) + 4276169280*z5 + 7715894400*z6 - 5475438720*z7 + 
       14737147776*z8) - 1728*T002*T011*(Z11 + Z12)*
      (7090729795 + 2351335680*z3^2 - 1041610752*z3z5 + 513352080*z4 + 
       2880*z3*(3227165 + 481776*z4 - 2507040*z5) + 4408048320*z5 + 
       7445750400*z6 - 5091423360*z7 + 14922520704*z8)))/259200 + 
  T212*((4*T200*T300*Y1*(-33341935 + 51746400*z3^2 + 124416*z3z5 - 
       40132080*z4 - 23202720*z5 - 120*z3*(-962543 + 6792*z4 + 55440*z5) + 
       94172400*z6 - 28620120*z7 - 1782432*z8))/25 + 
    Y1*(Z11 - 3*Z12)^4*(Z11 + Z12)*(321875899/20736 + (50351*z3^2)/15 - 
      (39627*z3z5)/25 + (329119*z4)/240 + z3*(35938439/2160 + (89701*z4)/45 - 
        11218*z5) + (3209347*z5)/540 + (76061*z6)/6 - (19523909*z7)/2160 + 
      (9083389*z8)/400) + Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
     (182394799/1920 + (1000678*z3^2)/45 - (249318*z3z5)/25 + 
      (343507*z4)/40 + z3*(3922853/40 + (195706*z4)/15 - 70368*z5) + 
      (198071*z5)/6 + (1383319*z6)/18 - (4053065*z7)/72 + 
      (28574613*z8)/200) + Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (1502825299/5760 + (197296*z3^2)/3 - (714366*z3z5)/25 + (659817*z4)/40 + 
      z3*(11390233/40 + 37878*z4 - 201660*z5) + (616765*z5)/6 + 
      (676525*z6)/3 - (20228641*z7)/120 + (81874281*z8)/200) + 
    Y1*(Z11 - 3*Z12)*(Z11 + Z12)^4*(1356713687/3840 + (472137*z3^2)/5 - 
      (1005291*z3z5)/25 + (87063*z4)/80 + z3*(33875069/80 + (270423*z4)/5 - 
        284256*z5) + (3579557*z5)/20 + (1319673*z6)/4 - (3886545*z7)/16 + 
      (230435037*z8)/400) + T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (400967899/360 + (1007784*z3^2)/5 - (2430432*z3z5)/25 + (1181266*z4)/5 + 
      z3*(4049958/5 + 110000*z4 - 683136*z5) + (2176012*z5)/15 + 792564*z6 - 
      (9763664*z7)/15 + (34819314*z8)/25) + 
    (16*T200^2*Y1*(Z11 + Z12)*(1101865 + 962820*z3^2 - 346032*z3z5 + 
       1894815*z4 + 15*z3*(524947 + 33600*z4 - 183600*z5) - 1534800*z5 + 
       6308550*z6 - 8274855*z7 + 4957389*z8))/25 + 
    T102*Y1*(Z11 - 3*Z12)^2*(695349631/180 + (2657032*z3^2)/3 - 
      (9328608*z3z5)/25 + (2612428*z4)/5 + 
      (4*z3*(13391545 + 1678212*z4 - 9891720*z5))/15 + 724260*z5 + 
      (9548644*z6)/3 - (38046514*z7)/15 + (133645266*z8)/25) + 
    T002*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(1358711371/360 + 
      (13658768*z3^2)/15 - (10045728*z3z5)/25 + (2026938*z4)/5 + 
      (18*z3*(1077655 + 144336*z4 - 788000*z5))/5 + (17598704*z5)/15 + 
      (9417400*z6)/3 - 2406654*z7 + (143919006*z8)/25) + 
    (2*T200*Y1*(Z11 - 3*Z12)^3*(29056420 + 8370600*z3^2 - 3087072*z3z5 + 
       9735525*z4 + 150*z3*(263413 + 31128*z4 - 149400*z5) + 1182240*z5 + 
       28253400*z6 - 26971245*z7 + 44226594*z8))/675 + 
    (T200^2*Y1*(Z11 - 3*Z12)*(-31835705 + 25263360*z3^2 - 3670272*z3z5 + 
       21024720*z4 + 1200*z3*(142369 + 9384*z4 - 28800*z5) - 66876480*z5 + 
       99604800*z6 - 101927040*z7 + 52581744*z8))/75 + 
    (36*T002*T102*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 7474320*z4 + 
       160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 42907600*z6 - 
       33641920*z7 + 74565072*z8))/25 + 
    (9*T002^2*Y1*(Z11 - 3*Z12)*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 + 
    (8*T102*T200*Y1*(72401675 + 20384520*z3^2 - 6345216*z3z5 + 6791040*z4 + 
       30*z3*(2779709 + 128808*z4 - 1522800*z5) + 8006040*z5 + 82814100*z6 - 
       71494770*z7 + 90904032*z8))/25 + (T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (171687645 + 30564800*z3^2 - 15116544*z3z5 + 31637340*z4 + 
       480*z3*(239141 + 35288*z4 - 219690*z5) + 23962800*z5 + 109461200*z6 - 
       79499740*z7 + 216565488*z8))/50 + 
    (T002*Y1*(Z11 - 3*Z12)^3*(152563855 + 35131648*z3^2 - 15614208*z3z5 + 
       15331440*z4 + 48*z3*(3276545 + 403392*z4 - 2296800*z5) + 48177472*z5 + 
       127251520*z6 - 92154832*z7 + 223695216*z8))/360 + 
    (9*T002*Y1*(Z11 + Z12)^3*(234509045 + 61281920*z3^2 - 26604288*z3z5 + 
       14023920*z4 + 240*z3*(1119215 + 148272*z4 - 782880*z5) + 
       100846720*z5 + 210113600*z6 - 155356880*z7 + 381143376*z8))/200 + 
    (3*T002^2*Y1*(Z11 + Z12)*(433962425 + 106544640*z3^2 - 46842624*z3z5 + 
       46508400*z4 + 240*z3*(1852313 + 253176*z4 - 1378080*z5) + 
       134302080*z5 + 369336000*z6 - 285620400*z7 + 671085648*z8))/25 + 
    (T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(421842253 + 106781184*z3^2 - 
       46842624*z3z5 + 36391248*z4 + 48*z3*(9475483 + 1284528*z4 - 
         6890400*z5) + 154390080*z5 + 369408960*z6 - 279329328*z7 + 
       671085648*z8))/40 + (Y1*(Z11 - 3*Z12)^5*(471272925 + 105816320*z3^2 - 
       47091456*z3z5 + 20563440*z4 + 80*z3*(7237913 + 688944*z4 - 
         4147200*z5) + 178539840*z5 + 397121600*z6 - 287552080*z7 + 
       674650512*z8))/518400 + (T200*Y1*(Z11 + Z12)^3*
      (567867145 + 111524160*z3^2 - 52316928*z3z5 + 91305360*z4 + 
       720*z3*(667499 + 93576*z4 - 510240*z5) + 107988000*z5 + 359594400*z6 - 
       251231520*z7 + 749512656*z8))/200 + 
    (T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(1038670999 + 235341504*z3^2 - 
       102456576*z3z5 + 213241680*z4 + 96*z3*(9194627 + 1289640*z4 - 
         7541640*z5) + 38953824*z5 + 867149280*z6 - 759160272*z7 + 
       1467832752*z8))/30 + (3*T102*Y1*(Z11 + Z12)^2*
      (1076583355 + 254602080*z3^2 - 113187456*z3z5 + 140639760*z4 + 
       1440*z3*(714909 + 101446*z4 - 554940*z5) + 283047600*z5 + 
       892796400*z6 - 682797240*z7 + 1621567512*z8))/100 + 
    (T300*Y1*(Z11 - 3*Z12)^2*(1715639235 + 411106880*z3^2 - 157572864*z3z5 + 
       262692240*z4 + 640*z3*(2376451 + 281985*z4 - 1740690*z5) - 
       77315040*z5 + 1491778400*z6 - 1249187920*z7 + 2257450128*z8))/300 - 
    (T202*Y1*(Z11 - 3*Z12)*(1847751075 + 410950400*z3^2 - 171445248*z3z5 + 
       330553680*z4 + 2880*z3*(539389 + 69548*z4 - 420960*z5) + 47188800*z5 + 
       1525539200*z6 - 1321217920*z7 + 2456191296*z8))/300 + 
    (3*T300*Y1*(Z11 + Z12)^2*(1685884935 + 386202560*z3^2 - 171507456*z3z5 + 
       333827280*z4 + 480*z3*(2795607 + 433220*z4 - 2516040*z5) + 
       154567200*z5 + 1324676000*z6 - 1099852720*z7 + 2457082512*z8))/100 + 
    (2*T002*T300*Y1*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 
       394039440*z4 + 480*z3*(3409957 + 470484*z4 - 2756160*z5) + 
       79566720*z5 + 1518705600*z6 - 1297317120*z7 + 2684342592*z8))/25 + 
    (T002*T200*Y1*(Z11 - 3*Z12)*(2523238155 + 507104000*z3^2 - 
       219220992*z3z5 + 414410640*z4 + 11520*z3*(186442 + 21227*z4 - 
         134040*z5) + 307657920*z5 + 1809152000*z6 - 1436627200*z7 + 
       3140645184*z8))/150 - (T202*Y1*(Z11 + Z12)*
      (5473440635 + 1165056000*z3^2 - 520805376*z3z5 + 987014160*z4 + 
       8640*z3*(503931 + 72020*z4 - 425040*z5) + 362391360*z5 + 
       4316582400*z6 - 3655569600*z7 + 7461260352*z8))/300 + 
    (T002*T200*Y1*(Z11 + Z12)*(7178163515 + 1410351360*z3^2 - 
       644723712*z3z5 + 1179444240*z4 + 241920*z3*(25807 + 3164*z4 - 
         18780*z5) + 946271040*z5 + 4978982400*z6 - 3941596800*z7 + 
       9236562624*z8))/150 + (T102*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6855449765 + 1562187840*z3^2 - 692312832*z3z5 + 989325360*z4 + 
       2880*z3*(2174819 + 302772*z4 - 1696860*z5) + 1391828640*z5 + 
       5549949600*z6 - 4377102480*z7 + 9918342864*z8))/300 + 
    Y1*(Z11 + Z12)^5*((331899*z3^2)/5 + z3*(24588057/80 + 38241*z4 - 
        198018*z5) + (1561982815 - 178972416*z3z5 - 56896560*z4 + 
        899791680*z5 + 1487510400*z6 - 1069330800*z7 + 2564028432*z8)/6400) + 
    T002*T011*(Z11 + Z12)^2*(-258086357/2 - (928584144*z3^2)/5 - 
      94967808*z3^3 - (6802996032*z3z5)/25 + (968651736*z4)/5 + 
      (4*z3*(-460067569 + 40154616*z4 - 760896240*z5))/5 - 
      (4695435672*z5)/5 + 659078136*z6 - (9851408468*z7)/5 + 
      (40277955564*z8)/25 - (5753764096*z9)/3) + 
    T011*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-9508290359/720 - (96391772*z3^2)/5 - 
      9225216*z3^3 - (131067072*z3z5)/5 + (95169991*z4)/5 + 
      (z3*(-574275593 + 46571376*z4 - 869755320*z5))/15 - 
      (1378547402*z5)/15 + 62257874*z6 - (2864985814*z7)/15 + 
      (769402524*z8)/5 - 185476480*z9) + T011*(Z11 + Z12)^4*
     (-8748657073/960 - (66169261*z3^2)/5 - 6800320*z3^3 - 
      (98871192*z3z5)/5 + (296661243*z4)/20 + 
      z3*(-110119043/4 + (10904256*z4)/5 - 42479514*z5) - (702789537*z5)/10 + 
      (99479111*z6)/2 - 146902310*z7 + (1186019793*z8)/10 - 
      (1231363880*z9)/9) + T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-10547385529/1440 - (29351398*z3^2)/3 - 4640384*z3^3 - 
      (325261728*z3z5)/25 + (95391009*z4)/10 + 
      z3*(-202512749/10 + (6985832*z4)/5 - 28844316*z5) - (234173093*z5)/5 + 
      (91777637*z6)/3 - (1428872609*z7)/15 + (1889723706*z8)/25 - 
      (844346608*z9)/9) - (4*T011*T200^2*(-75564045 + 450246528*z3^2 + 
       10321920*z3^3 + 30233088*z3z5 - 273380832*z4 + 
       144*z3*(1993831 + 223680*z4 - 3838680*z5) - 83612160*z5 - 
       866871360*z6 + 1009962000*z7 - 1179938016*z8 + 152391680*z9))/45 - 
    (2*T011*T300*(Z11 - 3*Z12)*(1362831187 + 379471680*z3^2 + 
       433797120*z3^3 + 818968320*z3z5 - 771401088*z4 + 3737871360*z5 + 
       576*z3*(5092685 + 489451*z4 + 1988160*z5) - 1383389280*z6 + 
       8149322736*z7 - 4875273360*z8 + 9861085440*z9))/45 - 
    (2*T011*T300*(Z11 + Z12)*(1377977989 + 386051520*z3^2 + 447436800*z3^3 + 
       867449088*z3z5 - 800962560*z4 + 3839871360*z5 + 
       96*z3*(30557257 + 2665566*z4 + 19469280*z5) - 1268639520*z6 + 
       7692677712*z7 - 4783507056*z8 + 10493400320*z9))/15 - 
    (2*T011*T200*(Z11 - 3*Z12)^2*(3034516585 + 1301778000*z3^2 + 
       915379200*z3^3 + 2636592768*z3z5 - 2723410800*z4 + 12264274440*z5 + 
       90*z3*(65231679 + 2151184*z4 + 44777040*z5) - 7812716400*z6 + 
       21869421480*z7 - 16028025336*z8 + 19049686400*z9))/675 - 
    (4*T002^2*T011*(1914400815 + 2892245760*z3^2 + 1561190400*z3^3 + 
       4483766016*z3z5 - 3330765360*z4 - 1200*z3*(-5011433 + 426384*z4 - 
         8362656*z5) + 15632262720*z5 - 11260396800*z6 + 32994102960*z7 - 
       27014364432*z8 + 31729331200*z9))/75 + 
    (2*T011*T202*(7270902405 + 4844511360*z3^2 + 2959257600*z3^3 + 
       6122386944*z3z5 - 8945910000*z4 + 29399757120*z5 + 
       4320*z3*(4634155 + 311472*z4 + 2172540*z5) - 19626465600*z6 + 
       70725068640*z7 - 47881987488*z8 + 73185036800*z9))/675 - 
    (T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(12199542425 + 5593135680*z3^2 + 
       3913113600*z3^3 + 10967311872*z3z5 - 10471983840*z4 + 49250791680*z5 + 
       120*z3*(201887431 + 3125952*z4 + 158207520*z5) - 29323173600*z6 + 
       89588470560*z7 - 65292368544*z8 + 82706662400*z9))/225 - 
    (T011*T200*(Z11 + Z12)^2*(10855034635 + 6432525120*z3^2 + 
       4013107200*z3^3 + 11093220864*z3z5 - 10047759120*z4 + 47519724960*z5 + 
       360*z3*(64501791 + 566288*z4 + 59003520*z5) - 29466628800*z6 + 
       87374673120*z7 - 65466253728*z8 + 84708729600*z9))/150 - 
    (T011*T102*(Z11 - 3*Z12)*(13639711041 + 11336372352*z3^2 + 
       6749614080*z3^3 + 19629485568*z3z5 - 17526315600*z4 - 
       576*z3*(-60142933 + 1669878*z4 - 65407680*z5) + 78857330112*z5 - 
       54061099200*z6 + 152354289312*z7 - 119944885536*z8 + 137552642560*z9))/
     270 - (T002*T011*(Z11 - 3*Z12)^2*(12708666837 + 16779248928*z3^2 + 
       8355133440*z3^3 + 23993221248*z3z5 - 18146391984*z4 - 
       72*z3*(-490610845 + 36281448*z4 - 724305600*z5) + 87534942768*z5 - 
       59670105840*z6 + 180541999080*z7 - 141902725176*z8 + 168847801600*z9))/
     810 - (2*T002*T011*T200*(32399366805 + 24972249600*z3^2 + 
       13719398400*z3^3 + 43852161024*z3z5 - 55506165840*z4 + 
       182842378560*z5 + 12960*z3*(7410071 + 211896*z4 + 3300500*z5) - 
       154168689600*z6 + 448198061760*z7 - 320096302848*z8 + 
       305174137600*z9))/675 - (T011*(Z11 - 3*Z12)^4*
      (51465955525 + 59210735040*z3^2 + 29691187200*z3^3 + 89566705152*z3z5 - 
       75024766800*z4 - 720*z3*(-197048293 + 8514592*z4 - 231035160*z5) + 
       349361151840*z5 - 240951002400*z6 + 691793887680*z7 - 
       538642319904*z8 + 590641190400*z9))/388800 - 
    (T011*(Z11 - 3*Z12)^3*(Z11 + Z12)*(55782851035 + 65753071680*z3^2 + 
       32429260800*z3^3 + 92712024576*z3z5 - 70929883440*z4 - 
       240*z3*(-617900905 + 35251344*z4 - 812209080*z5) + 348802788000*z5 - 
       226064623200*z6 + 693486475200*z7 - 540277942752*z8 + 
       654332057600*z9))/32400 - (T011*T102*(Z11 + Z12)*
      (65235104535 + 58821482880*z3^2 + 34769203200*z3^3 + 99105679872*z3z5 - 
       84546860400*z4 - 5760*z3*(-29760197 + 909549*z4 - 35292840*z5) + 
       386748786240*z5 - 266111265600*z6 + 758549092320*z7 - 
       603613832544*z8 + 714993164800*z9))/450 - 
    (T002*T011*(Z11 - 3*Z12)*(Z11 + Z12)*(62582281095 + 86805799200*z3^2 + 
       43158988800*z3^3 + 121792906368*z3z5 - 87378585840*z4 - 
       1080*z3*(-159812757 + 13439184*z4 - 256331120*z5) + 430965046800*z5 - 
       292299289200*z6 + 889237338120*z7 - 714199554936*z8 + 
       872955232000*z9))/675) + 
  T321*((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(76628811/160 + (151748701*z3^2)/405 + 
      (14564608*z3^3)/81 + (36894332*z3z5)/75 - (31524113*z4)/90 - 
      (z3*(-377129159 + 9277992*z4 - 391374840*z5))/405 + 
      (753929623*z5)/405 - (87777514*z6)/81 + (977606383*z7)/270 - 
      (2498635243*z8)/900 + (2675208800*z9)/729) + 
    (Z11 + Z12)^5*(412351147/320 + (9665443*z3^2)/10 + 482400*z3^3 + 
      (33705558*z3z5)/25 - (19928637*z4)/20 - 
      (3*z3*(-4177163 + 72708*z4 - 4117620*z5))/5 + (25853994*z5)/5 - 
      (6322897*z6)/2 + (102628963*z7)/10 - (1558894653*z8)/200 + 
      9810436*z9) + (Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (225720997/160 + (5801013*z3^2)/5 + (1607168*z3^3)/3 + 
      (36670308*z3z5)/25 - (30468221*z4)/30 + (80856779*z5)/15 - 
      (8*z3*(429906*z4 - 5*(3097883 + 3256626*z5)))/45 - 3133656*z6 + 
      (191433409*z7)/18 - (820193039*z8)/100 + (293450560*z9)/27) + 
    (Z11 - 3*Z12)*(Z11 + Z12)^4*(3559433927/1728 + (149828759*z3^2)/90 + 
      (7061728*z3^3)/9 + 2172870*z3z5 - (18344453*z4)/12 + 
      (120368083*z5)/15 + z3*(362620073/90 - (495948*z4)/5 + 4141144*z5) - 
      (85998827*z6)/18 + (1438270961*z7)/90 - (98312613*z8)/8 + 
      (1287190868*z9)/81) + T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (90182606171/6480 + (490560848*z3^2)/45 + (43887872*z3^3)/9 + 
      (327424128*z3z5)/25 - (408337283*z4)/45 - 
      (16*z3*(-226861849 + 3749058*z4 - 212867550*z5))/135 + 
      (1349396396*z5)/27 - (81175648*z6)/3 + (12926862682*z7)/135 - 
      (1790900456*z8)/25 + (8033387488*z9)/81) + 
    T200*(Z11 + Z12)^3*(1185787381/60 + (80367952*z3^2)/5 + 7320064*z3^3 + 
      (485174016*z3z5)/25 - 13582704*z4 - 
      (48*z3*(-3998908 + 120929*z4 - 4326880*z5))/5 + (368294952*z5)/5 - 
      40779064*z6 + (700452272*z7)/5 - (2679206832*z8)/25 + 
      (1351113152*z9)/9) + T002*(Z11 + Z12)^3*(9911502941/240 + 
      (161388656*z3^2)/5 + 14415104*z3^3 + 38969856*z3z5 - (136282527*z4)/5 - 
      (12*z3*(-33305747 + 408576*z4 - 30226440*z5))/5 + (742609772*z5)/5 - 
      80924360*z6 + 283190646*z7 - 213063696*z8 + (2632336864*z9)/9) + 
    T002^2*(Z11 - 3*Z12)*(4420239271/90 + (570743552*z3^2)/15 + 
      (48570368*z3^3)/3 + (1072346112*z3z5)/25 - (155027192*z4)/5 + 
      (516465344*z5)/3 + z3*(4290704224/45 - (2138496*z4)/5 + 79082496*z5) - 
      (259097824*z6)/3 + 316831296*z7 - (5712748224*z8)/25 + 
      (8884212736*z9)/27) + T102*(Z11 + Z12)^2*(1228429287/20 + 
      (274902208*z3^2)/5 + 25907712*z3^3 + (1772558208*z3z5)/25 - 
      (266501592*z4)/5 + (1338853424*z5)/5 + 
      z3*(660285088/5 - 4771008*z4 + 148063488*z5) - 160115728*z6 + 
      (2588102632*z7)/5 - (10100948616*z8)/25 + (1586903104*z9)/3) + 
    T002^2*(Z11 + Z12)*(4492419593/30 + (576504576*z3^2)/5 + 48570368*z3^3 + 
      (3194062848*z3z5)/25 - (453764664*z4)/5 - 
      (64*z3*(-22224697 + 94734*z4 - 18396120*z5))/5 + (2561649152*z5)/5 - 
      253026528*z6 + (4672751936*z7)/5 - (16809088896*z8)/25 + 
      (8884212736*z9)/9) + (64*T200*T300*(66562065 - 255955140*z3^2 + 
       88444800*z3^3 + 470440224*z3z5 - 330292080*z4 - 
       90*z3*(-3556505 + 25824*z4 - 7204320*z5) + 1353575160*z5 - 
       1038397050*z6 + 3263970330*z7 - 2390743998*z8 + 1305789200*z9))/675 + 
    (4*T002*T102*(414665613 + 300446208*z3^2 + 156119040*z3^3 + 
       444476160*z3z5 - 338635224*z4 - 24*z3*(-34352669 + 961344*z4 - 
         35210160*z5) + 1671396624*z5 - 1082584080*z6 + 3508870080*z7 - 
       2645557200*z8 + 3172933120*z9))/15 + 
    (2*T200^2*(Z11 + Z12)*(828761505 + 1287365760*z3^2 + 686592000*z3^3 + 
       2833325568*z3z5 - 2162937600*z4 - 5760*z3*(-475361 + 23751*z4 - 
         236520*z5) + 7459593120*z5 - 8303889600*z6 + 22792622400*z7 - 
       18898357536*z8 + 10136768000*z9))/225 + 
    (2*T300*(Z11 - 3*Z12)^2*(1699142547 + 1532928960*z3^2 + 589708800*z3^3 + 
       1616474880*z3z5 - 1156710456*z4 - 36*z3*(-88490333 + 3974544*z4 - 
         90839280*z5) + 5959470672*z5 - 3510003600*z6 + 12232961928*z7 - 
       9034111440*z8 + 11776118080*z9))/405 + 
    ((Z11 - 3*Z12)^5*(2963166819 + 2434089888*z3^2 + 1239275520*z3^3 + 
       3673475712*z3z5 - 2934725904*z4 - 288*z3*(-21244703 + 164232*z4 - 
         18222240*z5) + 13614262272*z5 - 9880063200*z6 + 28609815168*z7 - 
       22743505944*z8 + 24521611520*z9))/699840 + 
    (2*T200^2*(Z11 - 3*Z12)*(1788226845 + 2488343040*z3^2 + 1843200000*z3^3 + 
       8231735808*z3z5 - 6551496000*z4 + 20832752160*z5 + 
       5760*z3*(1102828 + 909*z4 + 762840*z5) - 25368019200*z6 + 
       63544150080*z7 - 54037557216*z8 + 27212800000*z9))/2025 + 
    (2*T102*T200*(1913686155 + 1395109440*z3^2 + 1951488000*z3^3 + 
       7948067328*z3z5 - 5186626560*z4 - 2160*z3*(-4174477 + 43920*z4 - 
         4539200*z5) + 21274957440*z5 - 21102530400*z6 + 52536889440*z7 - 
       45706143456*z8 + 28811552000*z9))/225 + 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(9387483545 + 8010937440*z3^2 + 
       3131712000*z3^3 + 8262922752*z3z5 - 5396018760*z4 - 
       60*z3*(-283510537 + 11925504*z4 - 315451200*z5) + 31634018160*z5 - 
       16496352000*z6 + 59940211080*z7 - 43924343904*z8 + 63835524800*z9))/
     675 + (T200*(Z11 - 3*Z12)^3*(9609764571 + 7493907456*z3^2 + 
       3651379200*z3^3 + 10396325376*z3z5 - 8188773408*z4 - 
       576*z3*(-32732482 + 504897*z4 - 31490820*z5) + 40574202336*z5 - 
       27065240640*z6 + 81730494288*z7 - 62407016352*z8 + 73562137600*z9))/
     14580 + (2*T300*(Z11 + Z12)^2*(28714947705 + 23892266880*z3^2 + 
       9558028800*z3^3 + 24490543104*z3z5 - 15369163560*z4 - 
       180*z3*(-283083403 + 12768768*z4 - 333778560*z5) + 92673425520*z5 - 
       44828247600*z6 + 170890504920*z7 - 126344769408*z8 + 197470148800*z9))/
     675 + (4*T002*T300*(38827100205 + 13355850240*z3^2 + 9635788800*z3^3 + 
       25160274432*z3z5 - 12724134480*z4 - 4320*z3*(-11391707 + 477960*z4 - 
         15737640*z5) + 98209265760*z5 - 60246439200*z6 + 225520201440*z7 - 
       138725309664*z8 + 202877190400*z9))/675 + 
    (2*T002*T200*(Z11 + Z12)*(29363427045 + 18345231648*z3^2 + 
       10032952320*z3^3 + 27675343872*z3z5 - 18798626448*z4 - 
       216*z3*(-225060143 + 7519464*z4 - 251366560*z5) + 108717742656*z5 - 
       67368855600*z6 + 227525213880*z7 - 165940700544*z8 + 206974852480*z9))/
     405 + (T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(33862003341 + 
       26047979712*z3^2 + 12099962880*z3^3 + 32179451904*z3z5 - 
       22820016384*z4 - 576*z3*(-111111830 + 3205677*z4 - 119705280*z5) + 
       125937156960*z5 - 69312817440*z6 + 237153984768*z7 - 178230336768*z8 + 
       249770858240*z9))/1620 + (T102*(Z11 - 3*Z12)^2*
      (31914609495 + 26416882944*z3^2 + 13548718080*z3^3 + 38415803904*z3z5 - 
       30709960704*z4 - 1152*z3*(-60275275 + 1703052*z4 - 64424430*z5) + 
       149048889408*z5 - 95743874880*z6 + 290809986336*z7 - 225569808288*z8 + 
       273922845440*z9))/4860 + (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (54619027165 + 40272111360*z3^2 + 19733299200*z3^3 + 53741035008*z3z5 - 
       39862568160*z4 + 213938101920*z5 - 
       960*z3*(2688525*z4 - 8*(13606321 + 13961415*z5)) - 124814923200*z6 + 
       411392325840*z7 - 306756304416*z8 + 403810457600*z9))/8100 + 
    (4*T002*T200*(Z11 - 3*Z12)*(73296489705 + 38322786960*z3^2 + 
       24312153600*z3^3 + 69502323456*z3z5 - 47705689800*z4 - 
       180*z3*(-648751867 + 14197464*z4 - 720750240*z5) + 275995599840*z5 - 
       183824278200*z6 + 590829092100*z7 - 425499022512*z8 + 
       501444910400*z9))/6075 + (T002*(Z11 - 3*Z12)^3*
      (83486926941 + 62786430720*z3^2 + 30424043520*z3^3 + 84673548288*z3z5 - 
       60911925264*z4 + 326974926528*z5 - 
       4608*z3*(431397*z4 - 7*(5121163 + 4647195*z5)) - 189899769600*z6 + 
       636764756256*z7 - 481159719936*z8 + 616014906880*z9))/58320 + 
    (T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(90056427063 + 72802960128*z3^2 + 
       31529594880*z3^3 + 84548302848*z3z5 - 57810597552*z4 - 
       192*z3*(-907493711 + 14906736*z4 - 849072840*z5) + 317382336192*z5 - 
       169462097280*z6 + 605864175072*z7 - 456170921856*z8 + 
       639348308480*z9))/2160 + ((Z11 - 3*Z12)^4*(Z11 + Z12)*
      (87933676055 + 65313404640*z3^2 + 33815808000*z3^3 + 95274900864*z3z5 - 
       71226994320*z4 - 960*z3*(-181421971 + 3578508*z4 - 178831740*z5) + 
       365240224320*z5 - 225668440800*z6 + 722368142400*z7 - 
       554916481128*z8 + 685287699200*z9))/1166400 - 
    (T202*(Z11 - 3*Z12)*(96596012445 + 74881152000*z3^2 + 33748070400*z3^3 + 
       95067012096*z3z5 - 67166299440*z4 - 2880*z3*(-53435887 + 3127572*z4 - 
         70508160*z5) + 362045822400*z5 - 228391142400*z6 + 765469645920*z7 - 
       555593193792*z8 + 687763212800*z9))/12150 - 
    (T202*(Z11 + Z12)*(98146426275 + 81589178880*z3^2 + 34769203200*z3^3 + 
       95333262336*z3z5 - 64674164880*z4 - 8640*z3*(-18177857 + 1217340*z4 - 
         24665680*z5) + 361688662080*z5 - 215172115200*z6 + 751305543840*z7 - 
       549568711872*z8 + 714993164800*z9))/4050 + 
    (T102*(Z11 - 3*Z12)*(Z11 + Z12)*(169148314695 + 146430063360*z3^2 + 
       69785856000*z3^3 + 191900109312*z3z5 - 148089336480*z4 - 
       2880*z3*(-124254169 + 4458456*z4 - 137936400*z5) + 744337206720*z5 - 
       447186657600*z6 + 1433812865760*z7 - 1105252509024*z8 + 
       1428922208000*z9))/4050) + 
  T112*((-2*T200^3*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (96*T300^2*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 
       2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 
       10249000*z6 + 5390900*z7 - 28073304*z8))/25 + 
    T200*Y1*(Z11 + Z12)^4*(-209761999/192 - 280476*z3^2 + 122472*z3z5 - 
      (399135*z4)/4 - 383854*z5 + z3*(-2321753/2 - 158436*z4 + 862380*z5) - 
      (1949895*z6)/2 + (3033045*z7)/4 - (3509163*z8)/2) + 
    (8*T200*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8))/15 - T300*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (223643483/24 + (11164656*z3^2)/5 - (24566976*z3z5)/25 + 
      (6312678*z4)/5 + (4*z3*(11495377 + 1538328*z4 - 8691840*z5))/5 + 
      (10164592*z5)/5 + 7975032*z6 - 6354688*z7 + (351956052*z8)/25) - 
    T300*Y1*(Z11 + Z12)^3*(205633073/8 + 6733488*z3^2 - 2908224*z3z5 + 
      4013982*z4 + 36*z3*(722387 + 107304*z4 - 571200*z5) + 6164880*z5 + 
      22119240*z6 - 18127776*z7 + 41664348*z8) - 
    (6*T200^2*Y1*(Z11 + Z12)^2*(48279455 + 9742400*z3^2 - 4712256*z3z5 + 
       6356790*z4 + 10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 
       37245200*z6 - 26599000*z7 + 67509612*z8))/25 - 
    (12*T002^2*T200*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 - 
    (4*T102*T300*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/5 - 
    (T102*T200*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8))/10 - 
    (T200^2*Y1*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 25785216*z3z5 + 
       20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 9033120*z5) + 
       56784480*z5 + 224387600*z6 - 169249720*z7 + 369409032*z8))/225 - 
    (2*T002*T200*Y1*(Z11 + Z12)^2*(257643175 + 63214200*z3^2 - 
       28296864*z3z5 + 31231980*z4 + 60*z3*(4289851 + 600972*z4 - 
         3327480*z5) + 71349420*z5 + 222070500*z6 - 177875370*z7 + 
       405391878*z8))/25 - (T200*T300*Y1*(Z11 - 3*Z12)*
      (476764151 + 91652480*z3^2 - 34214400*z3z5 - 9717744*z4 + 
       128*z3*(3199433 + 228891*z4 - 1840320*z5) + 130235328*z5 + 
       351001280*z6 - 236159008*z7 + 490168800*z8))/15 - 
    (T200*Y1*(Z11 - 3*Z12)^4*(348458261 + 94441472*z3^2 - 34960896*z3z5 + 
       20911920*z4 + 32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 
       98362368*z5 + 300401120*z6 - 213306064*z7 + 500863392*z8))/25920 - 
    (T300*Y1*(Z11 - 3*Z12)^3*(360197291 + 97745792*z3^2 - 35458560*z3z5 + 
       25328976*z4 + 32*z3*(11080835 + 1250616*z4 - 7832160*z5) + 
       79875072*z5 + 318219200*z6 - 240325312*z7 + 507993120*z8))/360 - 
    (T200^2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8))/75 - (2*T002*T200^2*Y1*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8))/75 - (T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*
      (1040552143 + 269289984*z3^2 - 117075456*z3z5 + 121699152*z4 + 
       864*z3*(1255509 + 177160*z4 - 955720*z5) + 319737984*z5 + 
       915477600*z6 - 726802896*z7 + 1677268512*z8))/720 - 
    (T002*T200*Y1*(Z11 - 3*Z12)^2*(1596457625 + 370625520*z3^2 - 
       167914944*z3z5 + 183530520*z4 + 240*z3*(6650215 + 871722*z4 - 
         4936140*z5) + 452385000*z5 + 1379181000*z6 - 1009855140*z7 + 
       2405614788*z8))/675 - (3*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (1774918785 + 463872640*z3^2 - 199190016*z3z5 + 283595760*z4 + 
       480*z3*(3790509 + 554632*z4 - 2941920*z5) + 365955840*z5 + 
       1533515200*z6 - 1258919360*z7 + 2853673632*z8))/200 - 
    (T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(1840625715 + 451099520*z3^2 - 
       200558592*z3z5 + 234644400*z4 + 1920*z3*(968653 + 135188*z4 - 
         737910*z5) + 523944000*z5 + 1562064800*z6 - 1218816880*z7 + 
       2873280384*z8))/2400 - (2*T002*T300*Y1*(Z11 - 3*Z12)*
      (2373060605 + 585470400*z3^2 - 257167872*z3z5 + 335277360*z4 + 
       1920*z3*(1209209 + 170982*z4 - 947160*z5) + 508039200*z5 + 
       2087563200*z6 - 1626706560*z7 + 3684286944*z8))/75 - 
    (2*T002*T300*Y1*(Z11 + Z12)*(2405343865 + 615927360*z3^2 - 
       260402688*z3z5 + 363962160*z4 + 1440*z3*(1539929 + 234648*z4 - 
         1279440*z5) + 475785120*z5 + 2011728000*z6 - 1760908320*z7 + 
       3730630176*z8))/25 - (T102*T200*Y1*(Z11 - 3*Z12)*
      (4075686275 + 883762560*z3^2 - 366902784*z3z5 + 373571280*z4 + 
       1920*z3*(234639*z4 + 43*(50927 - 31320*z5)) + 1177617600*z5 + 
       3047256000*z6 - 2211403680*z7 + 5256391968*z8))/450 - 
    (T200*T300*Y1*(Z11 + Z12)*(7551447655 + 1128597120*z3^2 - 
       555766272*z3z5 + 308877840*z4 + 960*z3*(6059945 + 486354*z4 - 
         4019760*z5) + 2507593920*z5 + 5777582400*z6 - 4051296480*z7 + 
       7962123744*z8))/75 - (T200*Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (5722575385 + 1286778240*z3^2 - 590478336*z3z5 + 639409680*z4 + 
       3840*z3*(1456313 + 186969*z4 - 1083915*z5) + 1743109440*z5 + 
       4759812000*z6 - 3534078000*z7 + 8459422272*z8))/32400 - 
    (T002*T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(6424710245 + 1582624320*z3^2 - 
       692312832*z3z5 + 829126800*z4 + 1440*z3*(4372385 + 615792*z4 - 
         3395880*z5) + 1635960480*z5 + 5416447200*z6 - 4426936560*z7 + 
       9918342864*z8))/450 + T002^2*T011*(Z11 - 3*Z12)*
     (-394464812/3 - 105069184*z3^2 - 48570368*z3^3 - (663123456*z3z5)/5 + 
      93291264*z4 - 498615232*z5 + 
      (64*z3*(310392*z4 - 5*(2381107 + 2455920*z5)))/3 + 288199360*z6 - 
      975673312*z7 + (3710104992*z8)/5 - (8884212736*z9)/9) + 
    T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-11385943049/144 - 55019384*z3^2 - 
      (67222016*z3^3)/3 - (1404427104*z3z5)/25 + 33889989*z4 + 
      (16*z3*(-41529907 + 225223*z4 - 35974580*z5))/5 - (3164995232*z5)/15 + 
      91849428*z6 - (1945417432*z7)/5 + (7028470458*z8)/25 - 
      (12488542912*z9)/27) + T011*T200*(Z11 + Z12)^3*
     (-16690743437/240 - 52265432*z3^2 - 21960192*z3^3 - 
      (1400382432*z3z5)/25 + 34793499*z4 + 
      (72*z3*(-8552065 + 180054*z4 - 8299400*z5))/5 - (1067786808*z5)/5 + 
      99417796*z6 - (1976111124*z7)/5 + (7247668914*z8)/25 - 
      (1351113152*z9)/3) + T011*(Z11 - 3*Z12)*(Z11 + Z12)^4*
     (-11975997343/2880 - (64228711*z3^2)/15 - (7061728*z3^3)/3 - 
      (170960112*z3z5)/25 + (109152691*z4)/20 + 
      z3*(-321537701/30 + (2296128*z4)/5 - 13493676*z5) - (267490537*z5)/10 + 
      (54779320*z6)/3 - (161898053*z7)/3 + (1036218249*z8)/25 - 
      (1287190868*z9)/27) + T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (-13610324543/4320 - (47087656*z3^2)/15 - 1607168*z3^3 - 
      (113820696*z3z5)/25 + (104071651*z4)/30 + 
      (2*z3*(-169803377 + 7066326*z4 - 207601740*z5))/45 - 
      (790043134*z5)/45 + (33887989*z6)/3 - (3141476281*z7)/90 + 
      (1339450109*z8)/50 - (293450560*z9)/9) + T011*(Z11 + Z12)^5*
     (-818427289/320 - (12101199*z3^2)/5 - 1447200*z3^3 - 
      (106270704*z3z5)/25 + (69984477*z4)/20 - (171737433*z5)/10 + 
      (3*z3*(792576*z4 - 5*(4384565 + 5455224*z5)))/10 + 12043599*z6 - 
      (346826553*z7)/10 + (658424133*z8)/25 - 29431308*z9) - 
    16*T002*T011*T102*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 
      20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
      48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
      104872968*z8 + 158646656*z9) - (16*T011*T200^2*(Z11 - 3*Z12)*
      (234542715 + 161813592*z3^2 + 46080000*z3^3 + 185232096*z3z5 - 
       127629756*z4 + 668145204*z5 + 9*z3*(45031607 + 250128*z4 + 
         1050480*z5) - 370767240*z6 + 1253119644*z7 - 1056369762*z8 + 
       680320000*z9))/135 - (32*T011*T200*T300*(2045356845 + 
       1037854440*z3^2 + 176889600*z3^3 + 862638336*z3z5 - 489986010*z4 - 
       90*z3*(-10279217 + 495096*z4 - 15449400*z5) + 3074982660*z5 - 
       978789600*z6 + 4783328640*z7 - 3660561072*z8 + 2611578400*z9))/225 + 
    (16*T011*T202*(Z11 + Z12)*(1050904863 + 655719840*z3^2 + 217307520*z3^3 + 
       506995200*z3z5 - 200066274*z4 + 1681485048*z5 + 
       36*z3*(41759495 + 1395738*z4 + 21724800*z5) - 362132640*z6 + 
       3184069896*z7 - 2162081160*z8 + 4468707280*z9))/135 - 
    (4*T011*T102*(Z11 + Z12)^2*(1574998605 + 1148858880*z3^2 + 
       485769600*z3^3 + 1271075328*z3z5 - 804530880*z4 - 
       30*z3*(-91697131 + 1437408*z4 - 83808240*z5) + 4521762360*z5 - 
       2255229300*z6 + 8953150470*z7 - 6739862256*z8 + 9918144400*z9))/25 - 
    (2*T011*T200^2*(Z11 + Z12)*(3592148855 + 2084170560*z3^2 + 
       686592000*z3^3 + 2517744384*z3z5 - 1426762080*z4 + 9694504800*z5 - 
       1080*z3*(-5004237 + 130864*z4 + 358720*z5) - 4432252800*z6 + 
       17387494080*z7 - 14377218768*z8 + 10136768000*z9))/75 + 
    (32*T011*T202*(Z11 - 3*Z12)*(2817567855 + 1605747960*z3^2 + 
       527313600*z3^3 + 1247301504*z3z5 - 490005315*z4 + 4129264260*z5 + 
       270*z3*(14616059 + 611226*z4 + 5950680*z5) - 742257900*z6 + 
       7714776600*z7 - 5269735908*z8 + 10746300200*z9))/2025 - 
    (T011*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/233280 - 
    (2*T011*T102*T200*(10282556775 + 5492579520*z3^2 + 1951488000*z3^3 + 
       6952614912*z3z5 - 4197044880*z4 + 27032527200*z5 - 
       480*z3*(1487556*z4 - 5*(6238039 + 2650572*z5)) - 10351190400*z6 + 
       37466086080*z7 - 31444905024*z8 + 28811552000*z9))/75 - 
    (8*T011*T102*(Z11 - 3*Z12)^2*(8145202185 + 5124247920*z3^2 + 
       2116987200*z3^3 + 5576721696*z3z5 - 3587274000*z4 + 20627232300*z5 + 
       45*z3*(295404365 + 292608*z4 + 210842640*z5) - 9700915050*z6 + 
       39297848715*z7 - 29145855942*z8 + 42800444600*z9))/2025 - 
    (4*T002^2*T011*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     75 - (T002*T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (8700381543 + 7981397136*z3^2 + 3941199360*z3^3 + 11044195776*z3z5 - 
       8024551560*z4 - 240*z3*(-78730735 + 3159702*z4 - 93452064*z5) + 
       41046245352*z5 - 25769868840*z6 + 82335207900*z7 - 63835825572*z8 + 
       79918538560*z9))/90 - (8*T011*T102*(Z11 - 3*Z12)*(Z11 + Z12)*
      (15531967965 + 10510369920*z3^2 + 4361616000*z3^3 + 11283349248*z3z5 - 
       7029782640*z4 - 450*z3*(-57859031 + 146880*z4 - 47077584*z5) + 
       40768664040*z5 - 19487004300*z6 + 79427452050*z7 - 58900706496*z8 + 
       89307638000*z9))/675 - (8*T002*T011*T300*(40553008425 + 
       13314818880*z3^2 + 4817894400*z3^3 + 9733188096*z3z5 - 1644728760*z4 + 
       41406032160*z5 + 360*z3*(106369571 + 6962112*z4 + 40476240*z5) - 
       436190400*z6 + 53986217760*z7 - 28576154592*z8 + 101438595200*z9))/
     225 - (T002*T011*(Z11 + Z12)^3*(13694479605 + 12423125520*z3^2 + 
       6486796800*z3^3 + 18444500928*z3z5 - 13879126440*z4 - 
       720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 69897125160*z5 - 
       45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 131616843200*z9))/
     150 - (T011*T300*(Z11 + Z12)^2*(47487368997 + 22718377728*z3^2 + 
       7646423040*z3^3 + 16926547968*z3z5 - 2382639840*z4 + 38542057344*z5 + 
       144*z3*(363082133 + 12850704*z4 + 202642080*z5) - 408337920*z6 + 
       84026551392*z7 - 62883288576*z8 + 157976119040*z9))/90 - 
    (T011*T300*(Z11 - 3*Z12)^2*(86877511375 + 38603865600*z3^2 + 
       11794176000*z3^3 + 27392173056*z3z5 - 3708182880*z4 + 58048554240*z5 + 
       720*z3*(127198767 + 5549552*z4 + 36269280*z5) + 1824566400*z6 + 
       149050738080*z7 - 109948197312*z8 + 235522361600*z9))/1350 - 
    (T011*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(83725342675 + 37533757440*z3^2 + 
       12526848000*z3^3 + 28109887488*z3z5 - 2367865440*z4 + 64282895040*z5 + 
       240*z3*(390572767 + 17489376*z4 + 156679680*z5) + 2298129600*z6 + 
       140602514400*z7 - 104899176576*z8 + 255342099200*z9))/225 - 
    (T002*T011*(Z11 - 3*Z12)^3*(48561269535 + 39496916880*z3^2 + 
       19015027200*z3^3 + 53371244736*z3z5 - 41047196040*z4 - 
       720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 212247632520*z5 - 
       127899865800*z6 + 407613173580*z7 - 307175669172*z8 + 
       385009316800*z9))/12150 - (T002*T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (47574771155 + 40820194800*z3^2 + 19749542400*z3^3 + 54506758464*z3z5 - 
       39679358040*z4 - 240*z3*(-411530963 + 13336686*z4 - 458222400*z5) + 
       208901155320*z5 - 125971032600*z6 + 408029930820*z7 - 
       311100419628*z8 + 401669374400*z9))/1350 - 
    (T011*(Z11 - 3*Z12)^4*(Z11 + Z12)*(76154936635 + 66340678080*z3^2 + 
       33815808000*z3^3 + 95758723584*z3z5 - 77827411440*z4 - 
       2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 396565468320*z5 - 
       242196086400*z6 + 745127622720*z7 - 561847913568*z8 + 
       685287699200*z9))/388800 - (T002*T011*T200*(Z11 + Z12)*
      (162183757779 + 98861827968*z3^2 + 40131809280*z3^3 + 
       99597993984*z3z5 - 68518689264*z4 + 454264274304*z5 + 
       576*z3*(450555929 + 5333148*z4 + 310224480*z5) - 196348890240*z6 + 
       761734849536*z7 - 504691440768*z8 + 827899409920*z9))/270 - 
    (T011*T200*(Z11 - 3*Z12)^3*(269041879995 + 195139059840*z3^2 + 
       73027584000*z3^3 + 192645361152*z3z5 - 128097782640*z4 + 
       753682775040*z5 + 2880*z3*(169500389 + 595116*z4 + 105021360*z5) - 
       354943483200*z6 + 1403478074880*z7 - 1029216681504*z8 + 
       1471242752000*z9))/97200 - (T011*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (298409177885 + 195817987200*z3^2 + 78933196800*z3^3 + 
       199952229888*z3z5 - 122707803600*z4 - 960*z3*(-513066791 + 766044*z4 - 
         384357840*z5) + 772139863680*z5 - 328673140800*z6 + 
       1410682249920*z7 - 1011958754976*z8 + 1615241830400*z9))/10800 - 
    (T011*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(229071941145 + 208111518720*z3^2 + 
       104865177600*z3^3 + 292259218176*z3z5 - 224370179280*z4 - 
       5760*z3*(-90152419 + 3096459*z4 - 103451790*z5) + 1156688496000*z5 - 
       711361821600*z6 + 2236599468720*z7 - 1696032479952*z8 + 
       2140167040000*z9))/194400 - (T002*T011*T200*(Z11 - 3*Z12)*
      (868084781625 + 480475347840*z3^2 + 194497228800*z3^3 + 
       491570601984*z3z5 - 355544551440*z4 + 2259969200640*z5 + 
       17280*z3*(78370291 + 1415898*z4 + 46165260*z5) - 944636803200*z6 + 
       3789608204160*z7 - 2480685274368*z8 + 4011559283200*z9))/4050) + 
  (T121*(-1620*T202*(Z11 - 3*Z12)^2*(Z11 + Z12)*(350232789 + 614797184*z3^2 - 
       196535808*z3z5 - 265103376*z4 + 192*z3*(11889847 + 1416060*z4 - 
         6803520*z5) + 2850410880*z5 + 641088320*z6 + 828267520*z7 + 
       2815648416*z8) - 4860*T202*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (556009929 + 678745216*z3^2 - 199190016*z3z5 - 254389392*z4 + 
       256*z3*(9026617 + 1199025*z4 - 6090480*z5) + 2988611584*z5 + 
       627588160*z6 + 914764736*z7 + 2853673632*z8) - 
     60*T202*(Z11 - 3*Z12)^3*(-175956167 + 1224061056*z3^2 - 531878400*z3z5 - 
       1035115920*z4 + 576*z3*(11503449 + 1383292*z4 - 5539200*z5) + 
       8441724672*z5 + 1929977280*z6 + 625400640*z7 + 7619896800*z8) - 
     1620*T202*(Z11 + Z12)^3*(1983793825 + 1621162368*z3^2 - 581644800*z3z5 - 
       797973840*z4 + 768*z3*(9067009 + 1523685*z4 - 7507800*z5) + 
       8591564928*z5 + 1943605440*z6 + 2237577216*z7 + 8332869600*z8) + 
     3499200*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-93498763249/2160 - 
       (946783664*z3^2)/45 - (81714944*z3^3)/9 - (558420096*z3z5)/25 + 
       (41439545*z4)/3 - (1304925428*z5)/15 - 
       (4*z3*(240656643 + 5752352*z4 + 144480760*z5))/15 + (289376264*z6)/9 - 
       (765153158*z7)/5 + (2779729192*z8)/25 - (15633688480*z9)/81) + 
     3499200*T200^2*(Z11 + Z12)^3*(-2299711543/180 - (64367824*z3^2)/5 - 
       5317120*z3^3 - (351274752*z3z5)/25 + (45527088*z4)/5 + 
       (16*z3*(-8588932 + 348475*z4 - 9396000*z5))/5 - (773093432*z5)/15 + 
       26737784*z6 - (290565392*z7)/3 + (1873880304*z8)/25 - 
       (972850112*z9)/9) + 3499200*T002*(Z11 - 3*Z12)*(Z11 + Z12)^4*
      (-11975997343/4320 - (128457422*z3^2)/45 - (14123456*z3^3)/9 - 
       (113973408*z3z5)/25 + (109152691*z4)/30 + 
       z3*(-321537701/45 + (1530752*z4)/5 - 8995784*z5) - (267490537*z5)/15 + 
       (109558640*z6)/9 - (323796106*z7)/9 + (690812166*z8)/25 - 
       (2574381736*z9)/81) + 3499200*T002*(Z11 + Z12)^5*
      (-818427289/480 - (8067466*z3^2)/5 - 964800*z3^3 - (70847136*z3z5)/25 + 
       (23328159*z4)/10 + z3*(-4384565 + (792576*z4)/5 - 5455224*z5) - 
       (57245811*z5)/5 + 8029066*z6 - (115608851*z7)/5 + (438949422*z8)/25 - 
       19620872*z9) + 3499200*T200*(Z11 + Z12)^5*(-484779623/576 - 
       (774911*z3^2)/2 - 180448*z3^3 - (2338254*z3z5)/5 + (1570465*z4)/4 - 
       (6336578*z5)/3 - z3*(1238185 + 7044*z4 + 718956*z5) + (2235545*z6)/2 - 
       (23850269*z7)/6 + (108783009*z8)/40 - (33705236*z9)/9) + 
     3499200*T200*T202*(Z11 + Z12)*(-1591501373/270 + (122358656*z3^2)/9 + 
       (17606656*z3^3)/9 + (202300416*z3z5)/25 - (24243992*z4)/5 - 
       (16*z3*(1953719 + 1086120*z4 - 14699040*z5))/9 + (1574189728*z5)/45 - 
       (150828160*z6)/9 + 44584656*z7 - (690960832*z8)/25 + 
       (1707782912*z9)/81) + 3499200*T102*(Z11 + Z12)^4*
      (2305075871/288 + (27925114*z3^2)/3 + (13600640*z3^3)/3 + 
       (64689408*z3z5)/5 - (19584107*z4)/2 + 47876552*z5 + 
       z3*(62116138/3 - 1107264*z4 + 26554200*z5) - (93242615*z6)/3 + 
       (578500871*z7)/6 - (377794116*z8)/5 + (2462727760*z9)/27) + 
     3499200*T102*(Z11 - 3*Z12)*(Z11 + Z12)^3*(12193467101/1080 + 
       (67695688*z3^2)/5 + 6150144*z3^3 + 17150400*z3z5 - (37577122*z4)/3 - 
       (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/45 + 
       (2816330296*z5)/45 - 38867340*z6 + (5644013318*z7)/45 - 97927924*z8 + 
       (370952960*z9)/3) - 3499200*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (16843910981/720 + (323590532*z3^2)/15 + 9280768*z3^3 + 
       (625834656*z3z5)/25 - (82922917*z4)/5 + (443455334*z5)/5 + 
       z3*(710259079/15 - (8705104*z4)/5 + 52143144*z5) - (150478574*z6)/3 + 
       (2649769072*z7)/15 - (3425746062*z8)/25 + (1688693216*z9)/9) - 
     3499200*T300*(Z11 + Z12)^4*(3331844333/96 + 31419886*z3^2 + 
       13600640*z3^3 + (185545728*z3z5)/5 - (47904531*z4)/2 + 128418303*z5 + 
       z3*(137053271/2 - 2500416*z4 + 75175740*z5) - 72731885*z6 + 
       257305147*z7 - (1011285756*z8)/5 + (2462727760*z9)/9) - 
     3499200*T300*(Z11 - 3*Z12)*(Z11 + Z12)^3*(1846113439/40 + 
       (220870824*z3^2)/5 + 18450432*z3^3 + (1242979776*z3z5)/25 - 
       31820070*z4 - (2*z3*(-233282999 + 9341232*z4 - 260339160*z5))/5 + 
       (852990276*z5)/5 - 95476380*z6 + 342328672*z7 - (6724258452*z8)/25 + 
       370952960*z9) + 3499200*T102*T200*(Z11 + Z12)^2*
      (3057438833/36 + (507706112*z3^2)/15 + (60745216*z3^3)/3 + 
       (1355193216*z3z5)/25 - 40307720*z4 + (3350566256*z5)/15 + 
       (8*z3*(221845411 + 2651592*z4 + 195087840*z5))/15 - (408501008*z6)/3 + 
       (6299735768*z7)/15 - (7693205832*z8)/25 + (11680531520*z9)/27) - 
     248832*T200^2*T300*(143481285 + 725878800*z3^2 + 132595200*z3^3 - 
       701675136*z3z5 - 757593000*z4 + 1063115520*z5 + 
       69120*z3*(1583*z4 - 5*(420 + 8959*z5)) - 3644285400*z6 + 
       4614311760*z7 - 2394313128*z8 + 1957620800*z9) - 
     15*T200*(Z11 - 3*Z12)^5*(810920801 + 599473632*z3^2 + 172247040*z3^3 + 
       602743680*z3z5 - 338729904*z4 + 1651308672*z5 - 
       96*z3*(733944*z4 - 65*(120671 + 179232*z5)) - 1170800160*z6 + 
       3167943360*z7 - 3233631240*z8 + 3561358080*z9) - 
     746496*T300^2*(Z11 - 3*Z12)*(585746735 + 307747200*z3^2 + 
       180748800*z3^3 + 371500992*z3z5 - 420307920*z4 + 2408547120*z5 + 
       240*z3*(4810651 + 67839*z4 + 3676620*z5) - 1239403200*z6 + 
       3960866160*z7 - 2464940484*z8 + 4108785600*z9) + 
     276480*T002*T102*T200*(357945975 - 243748584*z3^2 + 99682560*z3^3 + 
       48405600*z3z5 - 783524961*z4 + 9*z3*(86412691 + 26637840*z4 - 
         26732160*z5) + 974524446*z5 - 2461964850*z6 + 6625898496*z7 - 
       4258592010*z8 + 5653894240*z9) + 51840*T002*T102*(Z11 - 3*Z12)*
      (Z11 + Z12)*(-2303348015 + 645781824*z3^2 + 551070720*z3^3 + 
       1894046976*z3z5 - 1880683344*z4 - 24*z3*(18200837 + 27433152*z4 - 
         237324960*z5) + 7650609408*z5 - 7462825920*z6 + 15730985664*z7 - 
       13224090672*z8 + 10566275200*z9) + 110592*T102^2*(Z11 - 3*Z12)*
      (1857116790 + 1015169040*z3^2 + 527313600*z3^3 + 1481957856*z3z5 - 
       1214989335*z4 - 45*z3*(-72220267 + 511524*z4 - 57239640*z5) + 
       6080407560*z5 - 3724630200*z6 + 11511043785*z7 - 8631514062*z8 + 
       10746300200*z9) - 207360*T002^3*(Z11 - 3*Z12)*
      (1479243045 + 1182028320*z3^2 + 546416640*z3^3 + 1492027776*z3z5 - 
       1049526720*z4 + 5609421360*z5 - 240*z3*(310392*z4 - 
         5*(2381107 + 2455920*z5)) - 3242242800*z6 + 10976324760*z7 - 
       8347736232*z8 + 11105265920*z9) - 746496*T300^2*(Z11 + Z12)*
      (2027374615 + 666240480*z3^2 + 559296000*z3^3 + 1158121152*z3z5 - 
       1251390960*z4 + 7981748400*z5 + 1200*z3*(3006529 + 70623*z4 + 
         2732376*z5) - 3733246800*z6 + 11716280880*z7 - 7036811604*z8 + 
       13116750400*z9) - 124416*T002^2*T102*(6116145015 + 2522727360*z3^2 + 
       780595200*z3^3 + 1750035456*z3z5 - 923574960*z4 + 8666536320*z5 + 
       2400*z3*(3251099 + 173664*z4 + 582768*z5) - 1139968800*z6 + 
       12755403360*z7 - 6460782912*z8 + 15864665600*z9) - 
     720*T200^2*(Z11 - 3*Z12)^3*(2256098289 + 2157285888*z3^2 + 
       908881920*z3^3 + 2751708672*z3z5 - 1864813536*z4 - 
       576*z3*(-7568276 + 369759*z4 - 8958780*z5) + 9674801184*z5 - 
       6211828800*z6 + 19427513520*z7 - 15512369184*z8 + 18332510720*z9) + 
     1440*T200*T202*(Z11 - 3*Z12)*(-3376934829 + 11101439232*z3^2 + 
       1544048640*z3^3 + 7245490176*z3z5 - 3670169616*z4 - 
       288*z3*(14018953 + 7026792*z4 - 85358160*z5) + 36163569600*z5 - 
       16802691840*z6 + 35785984608*z7 - 24817974912*z8 + 19219617280*z9) - 
     3456*T200^3*(Z11 - 3*Z12)*(5106481485 + 3316193280*z3^2 + 
       1651507200*z3^3 + 6454577664*z3z5 - 6086491200*z4 + 19829325600*z5 - 
       5760*z3*(77703*z4 - 40*(17774 + 27351*z5)) - 21180556800*z6 + 
       53716386240*z7 - 42328031328*z8 + 24382668800*z9) - 
     10*T002*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 
       1239275520*z3^3 + 3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9) - 
     10368*T200^3*(Z11 + Z12)*(5928456435 + 3235616640*z3^2 + 
       1842278400*z3^3 + 6654140928*z3z5 - 6375974400*z4 - 
       17280*z3*(-346993 + 15595*z4 - 374040*z5) + 21035489760*z5 - 
       20803118400*z6 + 58553017920*z7 - 44001644256*z8 + 27199193600*z9) - 
     10368*T102*T200^2*(9937701405 - 13911485760*z3^2 + 2817792000*z3^3 + 
       6510316032*z3z5 - 1530895680*z4 - 720*z3*(-8283137 + 8050032*z4 - 
         44922240*z5) + 46837100160*z5 - 14478170400*z6 + 68200446240*z7 - 
       13017197664*z8 + 41601568000*z9) + 82944*T102^2*(Z11 + Z12)*
      (7058390115 + 4209131520*z3^2 + 2173075200*z3^3 + 5978904192*z3z5 - 
       4712626980*z4 - 180*z3*(-71781409 + 475308*z4 - 62216760*z5) + 
       24063017760*z5 - 14650588800*z6 + 45860399820*z7 - 34642814184*z8 + 
       44687072800*z9) + 15552*T002*T102*(Z11 + Z12)^2*
      (-9570338715 + 2504479680*z3^2 + 2586700800*z3^3 + 9293481216*z3z5 - 
       8887713840*z4 - 120*z3*(10270547 + 20077200*z4 - 197802240*z5) + 
       35757558720*z5 - 36630936000*z6 + 74670872640*z7 - 65316931632*z8 + 
       49652739200*z9) + 1728*T002*T102*(Z11 - 3*Z12)^2*
      (-13169525475 + 2864180160*z3^2 + 2634624000*z3^3 + 9238696704*z3z5 - 
       10070742960*z4 - 1080*z3*(2127551 + 2868912*z4 - 26963040*z5) + 
       38743721280*z5 - 39374568000*z6 + 84974967360*z7 - 66626288208*z8 + 
       53143964800*z9) - 124416*T002^3*(Z11 + Z12)*
      (6974483085 + 5799587040*z3^2 + 2732083200*z3^3 + 7506981504*z3z5 - 
       5290777440*z4 - 3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 
       27893598480*z5 - 16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 
       55526329600*z9) + 20736*T202*T300*(7025603125 + 8312114880*z3^2 + 
       2959257600*z3^3 + 6248918016*z3z5 - 10582428240*z4 + 47891682720*z5 + 
       5760*z3*(2821505 + 48187*z4 + 2196120*z5) - 28602676800*z6 + 
       64015411680*z7 - 49694720832*z8 + 73185036800*z9) - 
     27648*T002*T200^2*(Z11 + Z12)*(9131274690 + 12837457620*z3^2 + 
       4372387200*z3^3 + 12652547328*z3z5 - 5109661440*z4 - 
       225*z3*(-71692127 + 6670440*z4 - 106065120*z5) + 41422738320*z5 - 
       20539669950*z6 + 80263105335*z7 - 63315365256*z8 + 77085499600*z9) - 
     25920*T002^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*(8700381543 + 7981397136*z3^2 + 
       3941199360*z3^3 + 11044195776*z3z5 - 8024551560*z4 - 
       240*z3*(-78730735 + 3159702*z4 - 93452064*z5) + 41046245352*z5 - 
       25769868840*z6 + 82335207900*z7 - 63835825572*z8 + 79918538560*z9) - 
     162*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(17979542195 + 8493965280*z3^2 + 
       4183142400*z3^3 + 11378330496*z3z5 - 7909085520*z4 + 42743039520*z5 + 
       3840*z3*(6770269 + 61239*z4 + 4716690*z5) - 23431060800*z6 + 
       83639034000*z7 - 63544777992*z8 + 86006284800*z9) - 
     77760*T102*T300*(Z11 + Z12)*(3163561445 + 10059961344*z3^2 + 
       5164093440*z3^3 + 16251010560*z3z5 - 16262652528*z4 - 
       384*z3*(-68477585 + 3809259*z4 - 78735840*z5) + 69211748544*z5 - 
       48199549440*z6 + 118070680320*z7 - 100151385120*z8 + 
       101025031680*z9) - 5184*T200*T300*(Z11 - 3*Z12)^2*
      (13126488925 + 6446135040*z3^2 + 5167180800*z3^3 + 16596866304*z3z5 - 
       13180866480*z4 + 67969780800*z5 + 240*z3*(109387829 + 3996408*z4 + 
         108751920*z5) - 46692487200*z6 + 132253038480*z7 - 98477842608*z8 + 
       105510812800*z9) - 15552*T002^2*(Z11 + Z12)^3*
      (13694479605 + 12423125520*z3^2 + 6486796800*z3^3 + 18444500928*z3z5 - 
       13879126440*z4 - 720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 
       69897125160*z5 - 45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 
       131616843200*z9) - 3456*T102*T202*(37303885755 + 11711678400*z3^2 + 
       5918515200*z3^3 + 10828297728*z3z5 - 12640538160*z4 + 48159528480*z5 + 
       5760*z3*(8725789 + 989811*z4 + 829035*z5) - 24647860800*z6 + 
       130394767680*z7 - 75470986656*z8 + 146370073600*z9) - 
     30*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(31662226275 + 15973528608*z3^2 + 
       7977922560*z3^3 + 20407178880*z3z5 - 14560469712*z4 - 
       288*z3*(-162322751 + 715632*z4 - 124393080*z5) + 81522347040*z5 - 
       44235734400*z6 + 153170747568*z7 - 118100277720*z8 + 
       166682032640*z9) + 720*T102*T200*(Z11 - 3*Z12)^2*
      (48158041437 + 17263632384*z3^2 + 9391933440*z3^3 + 26325554688*z3z5 - 
       24794812800*z4 + 113030566848*z5 + 288*z3*(236189747 + 6454128*z4 + 
         122445000*z5) - 73396048320*z6 + 224432306208*z7 - 154210451616*z8 + 
       191580977920*z9) - 54*T300*(Z11 - 3*Z12)^4*
      (24487862815 + 19555765440*z3^2 + 9897062400*z3^3 + 29516534784*z3z5 - 
       21134885040*z4 - 240*z3*(-197086793 + 3249312*z4 - 202901640*z5) + 
       104929338720*z5 - 72974791200*z6 + 223069923360*z7 - 174690312768*z8 + 
       196880396800*z9) - 3*T200*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (54913781495 + 28044131040*z3^2 + 13511116800*z3^3 + 30808003968*z3z5 - 
       25063370640*z4 - 960*z3*(-75006439 + 2391156*z4 - 60443580*z5) + 
       139385273280*z5 - 79748373600*z6 + 256288120320*z7 - 197608047336*z8 + 
       283382547200*z9) + 4320*T002*T202*(Z11 + Z12)*
      (66709506249 + 39390226560*z3^2 + 13907681280*z3^3 + 34010108928*z3z5 - 
       10897165008*z4 + 90211473792*z5 + 27648*z3*(2951803 + 9138*z4 + 
         2335175*z5) - 30403002240*z6 + 196674842304*z7 - 160756975296*z8 + 
       285997265920*z9) - 432*T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (35574357445 + 31099772160*z3^2 + 14639616000*z3^3 + 38992513536*z3z5 - 
       27133031520*z4 - 960*z3*(-77321174 + 2479905*z4 - 84393960*z5) + 
       154383071520*z5 - 85023259200*z6 + 290624914320*z7 - 218330789472*z8 + 
       298822694400*z9) - 10368*T200*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
      (42323664385 + 22874581440*z3^2 + 16569216000*z3^3 + 48894845184*z3z5 - 
       39757447440*z4 + 213734953920*z5 + 240*z3*(371765993 + 4508280*z4 + 
         351958560*z5) - 130888411200*z6 + 403043756640*z7 - 
       288952422768*z8 + 343406032000*z9) - 192*T002^2*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9) - 20736*T002*T200*T300*
      (57649015205 + 42047285760*z3^2 + 18674380800*z3^3 + 72576456192*z3z5 - 
       59142324240*z4 - 1440*z3*(-56766153 + 3174976*z4 - 67898580*z5) + 
       297844270560*z5 - 238986799200*z6 + 690349700160*z7 - 
       483802183584*z8 + 394992396800*z9) - 1728*T002^2*(Z11 - 3*Z12)^2*
      (Z11 + Z12)*(47574771155 + 40820194800*z3^2 + 19749542400*z3^3 + 
       54506758464*z3z5 - 39679358040*z4 - 240*z3*(-411530963 + 13336686*z4 - 
         458222400*z5) + 208901155320*z5 - 125971032600*z6 + 
       408029930820*z7 - 311100419628*z8 + 401669374400*z9) - 
     1620*T002*T200*(Z11 + Z12)^3*(84121391347 + 46350832896*z3^2 + 
       19259412480*z3^3 + 46496249856*z3z5 - 32652991152*z4 + 
       203173217472*z5 + 192*z3*(695527159 + 2592480*z4 + 455346360*z5) - 
       80019054720*z6 + 352910680800*z7 - 241308692352*z8 + 
       405867015680*z9) - 5184*T102*T300*(Z11 - 3*Z12)*
      (8483914255 + 43547247360*z3^2 + 25072128000*z3^3 + 82421991936*z3z5 - 
       86931628560*z4 - 5760*z3*(-21734063 + 928391*z4 - 25880460*z5) + 
       355765826880*z5 - 257998320000*z6 + 588433593600*z7 - 
       511587423072*z8 + 490541504000*z9) - 20736*T002*T300*(Z11 - 3*Z12)*
      (Z11 + Z12)*(87344145545 + 67142495760*z3^2 + 27842918400*z3^3 + 
       72541801152*z3z5 - 39433194360*z4 - 60*z3*(-2473669007 + 46679616*z4 - 
         2447716560*z5) + 234017860920*z5 - 116486009400*z6 + 
       480011193900*z7 - 375028559604*z8 + 564148665600*z9) + 
     6*T102*(Z11 - 3*Z12)^4*(62099889295 + 62630009280*z3^2 + 
       29691187200*z3^3 + 87993464832*z3z5 - 74080298160*z4 - 
       2880*z3*(-55610637 + 1287520*z4 - 53571900*z5) + 353792332800*z5 - 
       226556388000*z6 + 679561275600*z7 - 516103467264*z8 + 
       590641190400*z9) - 1152*T002*T200^2*(Z11 - 3*Z12)*
      (69357659985 + 99681818400*z3^2 + 33676416000*z3^3 + 
       100658640384*z3z5 - 41812860960*z4 - 
       360*z3*(-352496269 + 30118152*z4 - 529116480*z5) + 346405708800*z5 - 
       192296041200*z6 + 706225971240*z7 - 528258617568*z8 + 
       608918358400*z9) + 72*T102*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (70543311805 + 69478127040*z3^2 + 32429260800*z3^3 + 90940589568*z3z5 - 
       69453570960*z4 - 960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 
       354224084160*z5 - 211409613600*z6 + 682145344080*z7 - 
       514899675936*z8 + 654332057600*z9) - 216*T300*(Z11 - 3*Z12)^3*
      (Z11 + Z12)*(81752039495 + 68767508160*z3^2 + 32429260800*z3^3 + 
       90583391232*z3z5 - 62520945840*z4 - 240*z3*(-682214833 + 20641968*z4 - 
         730509960*z5) + 328424010720*z5 - 196849764000*z6 + 
       663758597280*z7 - 509782313664*z8 + 654332057600*z9) + 
     324*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(67321007555 + 74473901760*z3^2 + 
       33410764800*z3^3 + 91870350336*z3z5 - 67262641200*z4 + 
       343339428480*z5 - 1920*z3*(3965784*z4 - 1795*(47321 + 56574*z5)) - 
       205812218400*z6 + 675206012880*z7 - 518380903872*z8 + 
       675477286400*z9) - 6*T002*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (76154936635 + 66340678080*z3^2 + 33815808000*z3^3 + 95758723584*z3z5 - 
       77827411440*z4 - 2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 
       396565468320*z5 - 242196086400*z6 + 745127622720*z7 - 
       561847913568*z8 + 685287699200*z9) - 108*T002*(Z11 - 3*Z12)^2*
      (Z11 + Z12)^3*(68051622715 + 67806224640*z3^2 + 34714828800*z3^3 + 
       98341081344*z3z5 - 74931588720*z4 - 960*z3*(-169803377 + 7066326*z4 - 
         207601740*z5) + 379220704320*z5 - 243993520800*z6 + 
       753954307440*z7 - 578642447088*z8 + 704281344000*z9) - 
     324*T002*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(157881496395 + 
       77927461120*z3^2 + 33543475200*z3^3 + 82510368768*z3z5 - 
       47356960560*z4 + 315738638400*z5 + 12800*z3*(18143698 + 380835*z4 + 
         10404567*z5) - 115574201600*z6 + 550639401440*z7 - 418771662336*z8 + 
       704725184000*z9) - 27*T200*(Z11 - 3*Z12)*(Z11 + Z12)^4*
      (170135528685 + 70167097440*z3^2 + 35571456000*z3^3 + 
       95555500416*z3z5 - 70463936880*z4 + 384130036800*z5 + 
       1440*z3*(162650729 + 2973672*z4 + 97351920*z5) - 211238229600*z6 + 
       752239067040*z7 - 546055025832*z8 + 735919212800*z9) - 
     432*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*(104787200265 + 
       103261049280*z3^2 + 44364441600*z3^3 + 117881174016*z3z5 - 
       76505644800*z4 - 2880*z3*(-79778750 + 2412213*z4 - 89367360*z5) + 
       449537879520*z5 - 232581578400*z6 + 825373774080*z7 - 
       631220159232*z8 + 910884985600*z9) - 4320*T002^2*T200*(Z11 + Z12)*
      (234610362981 + 120769360128*z3^2 + 46521999360*z3^3 + 
       110164396032*z3z5 - 85424890896*z4 + 599797211904*z5 + 
       3456*z3*(103363049 + 3603666*z4 + 45609320*z5) - 222015522240*z6 + 
       918036622080*z7 - 547545723264*z8 + 975504573440*z9) - 
     20736*T002^2*T300*(206313912765 + 112975845120*z3^2 + 47373004800*z3^3 + 
       116267871744*z3z5 - 62697704400*z4 + 446332285440*z5 + 
       5760*z3*(48850523 + 662094*z4 + 39039300*z5) - 172821297600*z6 + 
       762714695520*z7 - 552245011488*z8 + 976882342400*z9) - 
     5184*T200*T300*(Z11 + Z12)^2*(129202244925 + 88083843840*z3^2 + 
       50698368000*z3^3 + 147587049216*z3z5 - 114313690800*z4 + 
       614885863680*z5 - 720*z3*(282768*z4 - 5*(75937927 + 75496704*z5)) - 
       363017541600*z6 + 1147382704080*z7 - 845380562832*z8 + 
       1052833174400*z9) - 1728*T002*T300*(Z11 - 3*Z12)^2*
      (172506763225 + 125893712160*z3^2 + 53569843200*z3^3 + 
       144471019392*z3z5 - 82355875920*z4 - 
       360*z3*(-793671299 + 12905624*z4 - 733174560*z5) + 469095896880*z5 - 
       255826530000*z6 + 1003869007560*z7 - 778097814984*z8 + 
       1079761369600*z9) + 864*T102*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (256956164925 + 85498836480*z3^2 + 52332595200*z3^3 + 
       143684430336*z3z5 - 115889326560*z4 + 610160028480*z5 + 
       4320*z3*(78570121 + 251520*z4 + 56447200*z5) - 355887115200*z6 + 
       1165064934240*z7 - 813622815072*z8 + 1095610336000*z9) + 
     288*T002*T202*(Z11 - 3*Z12)*(366324232275 + 188864830080*z3^2 + 
       67496140800*z3^3 + 167369628672*z3z5 - 51627484080*z4 + 
       439497446400*z5 + 2880*z3*(149730173 + 2464488*z4 + 92763720*z5) - 
       133024867200*z6 + 954427596480*z7 - 785054804544*z8 + 
       1375526425600*z9) - 10368*T002*T300*(Z11 + Z12)^2*
      (258258594735 + 201912669360*z3^2 + 83219328000*z3^3 + 
       216187465536*z3z5 - 117749280960*z4 + 687848630760*z5 - 
       180*z3*(55643544*z4 - 5*(480395213 + 500514288*z5)) - 
       340080521400*z6 + 1400254536780*z7 - 1104174051372*z8 + 
       1689537219200*z9) - 12*T002*T200*(Z11 - 3*Z12)^3*
      (422890205735 + 253562054400*z3^2 + 102680064000*z3^3 + 
       237652475904*z3z5 - 132019665840*z4 + 954038606400*z5 + 
       11520*z3*(58919013 + 829906*z4 + 28869330*z5) - 388434412800*z6 + 
       1653712443360*z7 - 1307655767808*z8 + 2103793625600*z9) - 
     12*T002*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(229071941145 + 
       208111518720*z3^2 + 104865177600*z3^3 + 292259218176*z3z5 - 
       224370179280*z4 - 5760*z3*(-90152419 + 3096459*z4 - 103451790*z5) + 
       1156688496000*z5 - 711361821600*z6 + 2236599468720*z7 - 
       1696032479952*z8 + 2140167040000*z9) - 288*T002^2*T200*(Z11 - 3*Z12)*
      (1293111959895 + 555534086400*z3^2 + 227132006400*z3^3 + 
       552702652416*z3z5 - 424413183600*z4 + 3011945558400*z5 + 
       2880*z3*(633392551 + 28268964*z4 + 238784400*z5) - 1041436382400*z6 + 
       4416453987840*z7 - 2708009356032*z8 + 4820490060800*z9)))/3499200 + 
  T221*((-8*T200^3*(-24485453 + 12036096*z3^2 - 44748288*z3z5 - 19925640*z4 + 
       72*z3*(-148933 + 20528*z4 - 1742400*z5) + 3235488*z5 - 77258880*z6 + 
       26534040*z7 + 38498976*z8))/5 + T002*T200*(Z11 + Z12)^2*
     (-28245924283/30 - (3537333552*z3^2)/5 - 295002112*z3^3 - 
      (19035991872*z3z5)/25 + (2668953104*z4)/5 + 
      (4*z3*(-2180384223 + 20199288*z4 - 1880127280*z5))/5 - 
      (15422602888*z5)/5 + 1535695672*z6 - (16884918308*z7)/3 + 
      (100317539244*z8)/25 - (54316115456*z9)/9) + 
    T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-37656844837/360 - (433716096*z3^2)/5 - 
      (123811840*z3^3)/3 - (2873482848*z3z5)/25 + (411292614*z4)/5 + 
      (2*z3*(-1561179997 + 50580816*z4 - 1698961560*z5))/15 - 
      (1260034616*z5)/3 + 255293376*z6 - (12587035978*z7)/15 + 
      (16373357946*z8)/25 - (22567163264*z9)/27) + 
    T002*(Z11 + Z12)^4*(-2460679479/32 - (313350876*z3^2)/5 - 30651264*z3^3 - 
      (2163211272*z3z5)/25 + (131361021*z4)/2 + 
      z3*(-1572413511/10 + 4815288*z4 - 166146660*z5) - (1613350692*z5)/5 + 
      201531186*z6 - (6455779677*z7)/10 + (25158423663*z8)/50 - 
      621059376*z9) + T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-120460804519/2160 - (224796112*z3^2)/5 - (188537600*z3^3)/9 - 
      (1436298576*z3z5)/25 + 40722843*z4 + 
      (z3*(-1620860951 + 47266432*z4 - 1717166760*z5))/15 - 
      (9595179284*z5)/45 + (376960040*z6)/3 - (18847264609*z7)/45 + 
      (8076154027*z8)/25 - (34461448288*z9)/81) + 
    T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-38459083979/720 - (201704356*z3^2)/5 - 
      (50599424*z3^3)/3 - (1098794304*z3z5)/25 + (135756491*z4)/5 + 
      z3*(-1360424363/15 + (13555616*z4)/5 - 92240872*z5) - 
      (2392963282*z5)/15 + 80455606*z6 - (4572756866*z7)/15 + 
      (5767383108*z8)/25 - (9256058944*z9)/27) + 
    T200*(Z11 + Z12)^4*(-11601767151/320 - (146308521*z3^2)/5 - 
      12215424*z3^3 - (802733328*z3z5)/25 + (83638179*z4)/4 + 
      (3*z3*(-440747479 + 15259104*z4 - 445180440*z5))/20 - 
      (1190540283*z5)/10 + (122760915*z6)/2 - (450991665*z7)/2 + 
      (4277461581*z8)/25 - (743262416*z9)/3) + T200*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^2*(-39508264033/1440 - (300870814*z3^2)/15 - 
      (76117504*z3^3)/9 - (552586608*z3z5)/25 + (141914549*z4)/10 + 
      (z3*(-1391026481 + 35224464*z4 - 1348934600*z5))/30 - 
      (3706669003*z5)/45 + (125797997*z6)/3 - (1408224370*z7)/9 + 
      (2937685541*z8)/25 - (13959504320*z9)/81) + (Z11 - 3*Z12)*(Z11 + Z12)^5*
     (-8621980621/5760 - (22896277*z3^2)/20 - 611792*z3^3 - 
      (43914987*z3z5)/25 + (5592065*z4)/4 + 
      z3*(-127446539/40 + (228189*z4)/5 - 3173418*z5) - (826869829*z5)/120 + 
      (35753923*z6)/8 - (663043613*z7)/48 + (4195228509*z8)/400 - 
      (111990754*z9)/9) + (Z11 - 3*Z12)^2*(Z11 + Z12)^4*
     (-46550164237/34560 - (378933761*z3^2)/360 - (4721320*z3^3)/9 - 
      (73515087*z3z5)/50 + (132398303*z4)/120 + 
      z3*(-1968027103/720 + (562449*z4)/10 - 2774115*z5) - 
      (453329927*z5)/80 + (501519583*z6)/144 - (16098633263*z7)/1440 + 
      (6808251609*z8)/800 - (863903465*z9)/81) + 
    (Z11 - 3*Z12)^3*(Z11 + Z12)^3*(-5716104953/8640 - (44052467*z3^2)/90 - 
      (6459040*z3^3)/27 - (16455698*z3z5)/25 + (43903613*z4)/90 + 
      (z3*(-683967859 + 15835608*z4 - 693840720*z5))/540 - 
      (459435473*z5)/180 + (6066221*z6)/4 - (1781642789*z7)/360 + 
      (752703343*z8)/200 - (1186002692*z9)/243) + 
    T200*(Z11 - 3*Z12)^4*(-8830663063/25920 - (8489539*z3^2)/27 - 
      (11016320*z3^3)/81 - (27665696*z3z5)/75 + (32314321*z4)/108 + 
      (z3*(-1286406301 + 18198912*z4 - 914712840*z5))/1620 - 
      (133621127*z5)/90 + (50100293*z6)/54 - (795721169*z7)/270 + 
      (55532864*z8)/25 - (1984744048*z9)/729) + T202*(Z11 + Z12)^2*
     (10740319441/60 + 122605824*z3^2 + 49491968*z3^3 + 
      (3154892544*z3z5)/25 - (330453064*z4)/5 + (2440088624*z5)/5 + 
      (4*z3*(371158641 + 2071200*z4 + 299049920*z5))/5 - 212963216*z6 + 
      (2705054776*z7)/3 - (15752353488*z8)/25 + (9142113280*z9)/9) - 
    T300*(Z11 + Z12)^3*(1293937384/5 + (937746192*z3^2)/5 + 72434176*z3^3 + 
      (4585484736*z3z5)/25 - 90225384*z4 + 614168424*z5 + 
      z3*(1946970832/5 - 9193824*z4 + 387954816*z5) - 264127464*z6 + 
      (5944538364*z7)/5 - (22244118372*z8)/25 + (13199930048*z9)/9) - 
    (6*T002^2*(Z11 + Z12)^2*(708231843 + 585009504*z3^2 + 267402240*z3^3 + 
       736045056*z3z5 - 515272392*z4 - 36*z3*(-38196793 + 1211896*z4 - 
         40602480*z5) + 2677541520*z5 - 1580053680*z6 + 5295435408*z7 - 
       4134773952*z8 + 5422399360*z9))/5 - 
    (32*T300^2*(2831054265 - 342858960*z3^2 + 486144000*z3^3 + 
       2702890944*z3z5 - 1208269440*z4 + 9127742400*z5 + 
       360*z3*(8726629 + 2050404*z4 + 16333200*z5) - 3003388200*z6 + 
       6952321080*z7 - 7087090788*z8 + 9924377600*z9))/225 - 
    (16*T102*T300*(2664317817 + 1599199200*z3^2 + 623301120*z3^3 + 
       1761948288*z3z5 - 1915615440*z4 + 10393101504*z5 + 
       216*z3*(19930575 + 829432*z4 + 13199640*z5) - 3673743120*z6 + 
       12049402608*z7 - 7197483096*z8 + 12233122240*z9))/45 - 
    (8*T002^3*(2146731345 + 1704934080*z3^2 + 780595200*z3^3 + 
       2124776448*z3z5 - 1505418480*z4 - 10800*z3*(-383367 + 8928*z4 - 
         385024*z5) + 8043982560*z5 - 4591850400*z6 + 15617090880*z7 - 
       11829468096*z8 + 15864665600*z9))/25 - 
    (4*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(2903407576 + 1994006700*z3^2 + 
       799943040*z3^3 + 2090374128*z3z5 - 1170574614*z4 + 7338513882*z5 + 
       z3*(4548270108 - 59649912*z4 + 3945720960*z5) - 3489533550*z6 + 
       14725492539*z7 - 10708217361*z8 + 16154891280*z9))/135 + 
    (2*T200*T202*(998083533 + 2500391808*z3^2 + 1194485760*z3^3 + 
       2851490304*z3z5 - 8357939424*z4 + 23719799808*z5 - 
       144*z3*(-83332963 + 960864*z4 + 1914840*z5) - 15683509440*z6 + 
       41480868960*z7 - 23627580768*z8 + 26443078400*z9))/135 - 
    (T200^2*(Z11 + Z12)^2*(4572659105 + 3619778880*z3^2 + 1853798400*z3^3 + 
       5706215424*z3z5 - 4957263360*z4 + 24692504160*z5 + 
       360*z3*(32808005 + 826864*z4 + 19879040*z5) - 14486892000*z6 + 
       45336032640*z7 - 33266274048*z8 + 37407340800*z9))/50 - 
    (4*T102^2*(6449068785 + 5167287840*z3^2 + 2146636800*z3^3 + 
       6671403648*z3z5 - 5362651440*z4 - 480*z3*(-25539469 + 21798*z4 - 
         18097020*z5) + 29722284480*z5 - 16328108400*z6 + 45250751760*z7 - 
       33580284696*z8 + 38202774400*z9))/75 - 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(8792798838 + 6352348932*z3^2 + 
       2474536320*z3^3 + 6240912624*z3z5 - 3083526738*z4 - 
       180*z3*(-76046045 + 1392558*z4 - 71033016*z5) + 21560724090*z5 - 
       9490389930*z6 + 41949587871*z7 - 30900595473*z8 + 50097931280*z9))/
     135 - (T200^2*(Z11 - 3*Z12)^2*(6043791441 + 3932809920*z3^2 + 
       2958704640*z3^3 + 10069982208*z3z5 - 10408563072*z4 + 44599214880*z5 + 
       648*z3*(30273681 + 2281904*z4 + 17073040*z5) - 30473765280*z6 + 
       81194962176*z7 - 60066950976*z8 + 59526778880*z9))/810 - 
    ((Z11 - 3*Z12)^6*(3531517929 + 5979236832*z3^2 + 3130398720*z3^3 + 
       8825044608*z3z5 - 8947294560*z4 + 39560794128*z5 + 
       144*z3*(133815337 + 113928*z4 + 64504080*z5) - 27959979600*z6 + 
       74223868680*z7 - 58957597656*z8 + 60748025600*z9))/8398080 - 
    (8*T200*T300*(Z11 - 3*Z12)*(7411760235 + 2411449920*z3^2 + 
       2901196800*z3^3 + 8997158592*z3z5 - 12923834040*z4 + 51702598080*z5 + 
       360*z3*(59724331 + 6082098*z4 + 31518720*z5) - 32189000400*z6 + 
       86575974120*z7 - 55742301684*z8 + 61593843200*z9))/675 - 
    (16*T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(8350144285 + 6658772400*z3^2 + 
       3049286400*z3^3 + 8300851488*z3z5 - 5693967990*z4 - 
       45*z3*(-349506287 + 10256952*z4 - 370658000*z5) + 30553918260*z5 - 
       17643591900*z6 + 59826256590*z7 - 46180393326*z8 + 61949391200*z9))/
     225 - (8*T200*T300*(Z11 + Z12)*(9526809225 + 2758655520*z3^2 + 
       3072153600*z3^3 + 9026054208*z3z5 - 12511112040*z4 + 52483910400*z5 + 
       360*z3*(66404797 + 6149982*z4 + 35252520*z5) - 30340195200*z6 + 
       91504975320*z7 - 56037730716*z8 + 66382201600*z9))/225 - 
    (4*T300*(Z11 - 3*Z12)^3*(11963134350 + 8610521940*z3^2 + 
       3632572800*z3^3 + 9946526544*z3z5 - 6809591970*z4 - 
       180*z3*(-118327793 + 1777650*z4 - 90090720*z5) + 35137764990*z5 - 
       19617475050*z6 + 76330774125*z7 - 54746127963*z8 + 72833603600*z9))/
     6075 - (2*T002*T102*(Z11 + Z12)*(15443283675 + 10592363808*z3^2 + 
       4801536000*z3^3 + 12648752640*z3z5 - 8770192848*z4 - 
       192*z3*(-141743089 + 1453320*z4 - 127001700*z5) + 50721848352*z5 - 
       26363555280*z6 + 94372536960*z7 - 68798708640*z8 + 98359843840*z9))/
     15 - (T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(12624562875 + 8680086720*z3^2 + 
       5307955200*z3^3 + 16715787264*z3z5 - 16345163520*z4 + 75687427680*z5 + 
       120*z3*(297726019 + 13366224*z4 + 163563360*z5) - 46651744800*z6 + 
       142108260240*z7 - 100784132928*z8 + 107648057600*z9))/225 - 
    (8*T002*T200^2*(-2372427825 + 18731057760*z3^2 + 5532249600*z3^3 + 
       26151123456*z3z5 - 34072625160*z4 - 360*z3*(-146431687 + 4010208*z4 - 
         18224460*z5) + 92566646640*z5 - 89246005200*z6 + 218272982040*z7 - 
       179073662112*z8 + 109728142400*z9))/675 - 
    ((Z11 + Z12)^6*(16363880055 + 11364519840*z3^2 + 6312499200*z3^3 + 
       18222247296*z3z5 - 15334325280*z4 - 720*z3*(-47381967 + 499592*z4 - 
         44655600*z5) + 73955649840*z5 - 48856306800*z6 + 148340010840*z7 - 
       111341970792*z8 + 128882656000*z9))/19200 + 
    (8*T002*T202*(27241989165 + 19003363200*z3^2 + 7463347200*z3^3 + 
       18300225024*z3z5 - 13628008620*z4 + 82076216400*z5 + 
       180*z3*(293354383 + 7450704*z4 + 185004720*z5) - 33597291600*z6 + 
       154609557120*z7 - 92514620448*z8 + 158247856000*z9))/675 - 
    (2*T002*T102*(Z11 - 3*Z12)*(26222725155 + 17273181280*z3^2 + 
       7869542400*z3^3 + 21071619072*z3z5 - 14978310480*z4 - 
       12800*z3*(-3560890 + 24840*z4 - 3014919*z5) + 85328682400*z5 - 
       45026778800*z6 + 159502369600*z7 - 115619684544*z8 + 161059596800*z9))/
     75 - ((Z11 - 3*Z12)^5*(Z11 + Z12)*(40977735745 + 34401192480*z3^2 + 
       17284147200*z3^3 + 50912966016*z3z5 - 42791813280*z4 - 
       240*z3*(-417650057 + 3695256*z4 - 347077680*z5) + 205470617520*z5 - 
       127903345200*z6 + 388152163320*z7 - 301743257832*z8 + 
       348643795200*z9))/2332800 - 
    (T102*(Z11 - 3*Z12)^3*(79527632305 + 55210862880*z3^2 + 
       24847948800*z3^3 + 68368323456*z3z5 - 49505695920*z4 - 
       480*z3*(-294842161 + 3568758*z4 - 244808640*z5) + 257631766320*z5 - 
       148387597200*z6 + 511007083800*z7 - 386060883912*z8 + 
       501880003200*z9))/8100 + (T202*(Z11 - 3*Z12)^2*
      (94208112789 + 60555209472*z3^2 + 25497907200*z3^3 + 67252571136*z3z5 - 
       42453091872*z4 + 267240588480*z5 + 720*z3*(222829375 + 2977056*z4 + 
         154072512*z5) - 122545500480*z6 + 503315215200*z7 - 
       351069152832*z8 + 520572592640*z9))/4860 - 
    (T102*(Z11 + Z12)^3*(79784860225 + 58402859040*z3^2 + 26149708800*z3^3 + 
       69936317568*z3z5 - 45150942960*z4 - 480*z3*(-288511411 + 8006802*z4 - 
         291580200*z5) + 253211376720*z5 - 137581088400*z6 + 
       498766391880*z7 - 383670522936*z8 + 533456316800*z9))/300 + 
    (T202*(Z11 - 3*Z12)*(Z11 + Z12)*(100885049115 + 64759438080*z3^2 + 
       26655068160*z3^3 + 68142394368*z3z5 - 36475807680*z4 + 
       269344727424*z5 + 144*z3*(1134400937 + 13343472*z4 + 855579360*z5) - 
       118473897600*z6 + 498287794464*z7 - 343582191936*z8 + 
       547678082560*z9))/810 - (2*T002*T300*(Z11 + Z12)*
      (115095461575 + 74681979840*z3^2 + 27913420800*z3^3 + 
       65802046464*z3z5 - 39348343440*z4 + 279897308160*z5 + 
       1920*z3*(95203211 + 1431918*z4 + 71392740*z5) - 94159173600*z6 + 
       474252953280*z7 - 297409105728*z8 + 579532185600*z9))/75 - 
    (T102*T200*(Z11 + Z12)*(110238087345 + 86830183680*z3^2 + 
       37144166400*z3^3 + 106266567168*z3z5 - 103155159600*z4 + 
       496181044800*z5 + 28800*z3*(8603578 + 169893*z4 + 4732404*z5) - 
       261027840000*z6 + 839140524480*z7 - 572311655136*z8 + 
       701576089600*z9))/150 - (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (106761335949 + 81447824448*z3^2 + 35100426240*z3^3 + 
       94674728448*z3z5 - 65439167760*z4 - 432*z3*(-462191573 + 8722880*z4 - 
         404855560*z5) + 361847780064*z5 - 195740955360*z6 + 
       693959193216*z7 - 520758805536*z8 + 711437393920*z9))/19440 - 
    (2*T002^2*(Z11 - 3*Z12)^2*(100220474115 + 78498203040*z3^2 + 
       35856230400*z3^3 + 98597067264*z3z5 - 70556932440*z4 - 
       4916622240*z3*z4 + 368296281360*z5 + 
       900*z3*(212896795 + 211286304*z5) - 216224636400*z6 + 
       727683812640*z7 - 554082272928*z8 + 726359552000*z9))/2025 - 
    (T002*(Z11 - 3*Z12)^4*(108572043123 + 86365736064*z3^2 + 
       41259479040*z3^3 + 120217893120*z3z5 - 96758746128*z4 - 
       144*z3*(-1612005431 + 34389264*z4 - 1435297320*z5) + 464239775232*z5 - 
       295245547200*z6 + 910263718800*z7 - 704064305520*z8 + 
       827885719040*z9))/116640 - (T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (123259746543 + 93975235200*z3^2 + 44432916480*z3^3 + 
       122242265856*z3z5 - 90692107920*z4 - 5961019392*z3*z4 + 
       471038610816*z5 + 720*z3*(329993905 + 326615352*z5) - 
       277949920320*z6 + 912346558128*z7 - 694753870032*z8 + 
       901693690880*z9))/9720 - (4*T002*T200*(Z11 - 3*Z12)^2*
      (157219576395 + 109787194260*z3^2 + 47503814400*z3^3 + 
       129259596528*z3z5 - 99245724930*z4 - 
       45*z3*(-6588470485 + 16149528*z4 - 5018394240*z5) + 532113369750*z5 - 
       279758014650*z6 + 975691684665*z7 - 703462951881*z8 + 
       968077796000*z9))/6075 - (T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (262887717085 + 174362278560*z3^2 + 78965683200*z3^3 + 
       210623338368*z3z5 - 136320168240*z4 - 
       2880*z3*(-150325957 + 2411697*z4 - 139345720*z5) + 785657043120*z5 - 
       424010787600*z6 + 1530217859640*z7 - 1151585331336*z8 + 
       1610959664000*z9))/2700 - (2*T002*T300*(Z11 - 3*Z12)*
      (327354137895 + 223946038080*z3^2 + 81438105600*z3^3 + 
       198709272576*z3z5 - 127846224720*z4 + 837199019520*z5 + 
       5760*z3*(95440049 + 857118*z4 + 64843920*z5) - 299022055200*z6 + 
       1454490054720*z7 - 937686730752*z8 + 1670197068800*z9))/675 - 
    (T102*T200*(Z11 - 3*Z12)*(300942571245 + 252659980800*z3^2 + 
       105572966400*z3^3 + 316617196032*z3z5 - 338248148400*z4 + 
       1486417550400*z5 + 5760*z3*(124351370 + 3085077*z4 + 65782800*z5) - 
       813920630400*z6 + 2467630560960*z7 - 1724311844064*z8 + 
       2001845632000*z9))/1350 - 
    (2*T002^2*T200*(333472851405 + 282372433920*z3^2 + 110653747200*z3^3 + 
       306729358848*z3z5 - 273748500720*z4 + 1229634437760*z5 + 
       1440*z3*(535043113 + 3284712*z4 + 328667400*z5) - 713666059200*z6 + 
       2599534216800*z7 - 1723007150496*z8 + 2222648384000*z9))/675 - 
    (T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(767491564755 + 532998390240*z3^2 + 
       239235609600*z3^3 + 635835464064*z3z5 - 392732027280*z4 - 
       2880*z3*(-443660843 + 9435561*z4 - 441297900*z5) + 2303260625520*z5 - 
       1238116417200*z6 + 4519338872760*z7 - 3449747530728*z8 + 
       4895264739200*z9))/2700 - ((Z11 - 3*Z12)^4*(Z11 + Z12)^2*
      (772871487915 + 556182773280*z3^2 + 275338598400*z3^3 + 
       766585855872*z3z5 - 600622642080*z4 - 
       720*z3*(-2100913003 + 37812648*z4 - 2021780400*z5) + 
       3058746770160*z5 - 1815733278000*z6 + 5807870491320*z7 - 
       4418921532744*z8 + 5623098592000*z9))/4665600 - 
    (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(1361689331655 + 931799412000*z3^2 + 
       397268121600*z3^3 + 1027514325888*z3z5 - 742640402160*z4 - 
       360*z3*(-6694807843 + 35492112*z4 - 5449164720*z5) + 
       4277257216560*z5 - 2103272607600*z6 + 7805906839800*z7 - 
       5470119952776*z8 + 8151671225600*z9))/2025)}


==> anc/rge/odd/T303_rge_1_6.m <==
{T303*(76*Z11 - 12*Z12), 
 (-4*T303*(1194*T002 + 438*T200 + 379*Z11^2 - 6*Z11*Z12 - 9*Z12^2))/3, 
 T303*(47716*T002*Z11 + 26708*T200*Z11 + (43840*Z11^3)/9 - 1684*T002*Z12 + 
   236*T200*Z12 - (1604*Z11^2*Z12)/3 + 276*Z11*Z12^2 + 1080*Z12^3 + 
   28224*T002*Z11*z3 + 12096*T200*Z11*z3 + 2912*Z11^3*z3 - 192*T002*Z12*z3 - 
   192*T200*Z12*z3 - 32*Z11^2*Z12*z3 - 96*Z11*Z12^2*z3 + 288*Z12^3*z3 + 
   48*T300*(1063 + 504*z3) + 24*T102*(1447 + 504*z3)), 
 T303*(264200*T202 - (5007344*T102*Z11)/3 - (6208928*T300*Z11)/3 - 
   (4790549*Z11^4)/81 + (51440*T102*Z12)/3 - 245600*T300*Z12 + 
   (78568*Z11^3*Z12)/27 - (127666*Z11^2*Z12^2)/9 - (79264*Z11*Z12^3)/3 + 
   1167*Z12^4 + 227584*T202*z3 - 1382656*T102*Z11*z3 - 1635328*T300*Z11*z3 - 
   (1711264*Z11^4*z3)/27 - 768*T102*Z12*z3 + 221184*T300*Z12*z3 - 
   2752*Z11^3*Z12*z3 - (27136*Z11^2*Z12^2*z3)/3 - 9536*Z11*Z12^3*z3 - 
   4128*Z12^4*z3 - 12672*T202*z4 + 267840*T102*Z11*z4 + 231552*T300*Z11*z4 + 
   17384*Z11^4*z4 - 19776*T102*Z12*z4 - 93312*T300*Z12*z4 + 
   4256*Z11^3*Z12*z4 + 4976*Z11^2*Z12^2*z4 - 3168*Z11*Z12^3*z4 + 
   360*Z12^4*z4 - (8*T200^2*(-66893 + 86688*z3 - 44064*z4 - 4800*z5))/3 + 
   293120*T202*z5 - 1981440*T102*Z11*z5 - 2426880*T300*Z11*z5 - 
   (765680*Z11^4*z5)/9 - 57600*T102*Z12*z5 - 176640*T300*Z12*z5 + 
   (7360*Z11^3*Z12*z5)/9 - (13280*Z11^2*Z12^2*z5)/3 - 23360*Z11*Z12^3*z5 - 
   2160*Z12^4*z5 - 24*T002^2*(44803 + 42688*z3 - 9744*z4 + 58400*z5) - 
   (16*T002*(9*Z12^2*(-869 + 812*z3 - 1080*z4 - 5360*z5) - 
      2*Z11*Z12*(13259 + 4356*z3 + 3636*z4 + 9720*z5) + 
      36*Z11^2*(17607 + 17831*z3 - 4536*z4 + 24720*z5) + 
      6*T200*(103589 + 114120*z3 - 19656*z4 + 102720*z5)))/9 - 
   (4*T200*(Z12^2*(-89527 + 10032*z3 - 9648*z4 - 57120*z5) - 
      2*Z11*Z12*(14495 + 8496*z3 - 7488*z4 + 5760*z5) + 
      Z11^2*(461925 + 383792*z3 - 66960*z4 + 553120*z5)))/3), 
 T303*(-1/9*(T200^2*(Z11 - 3*Z12)*(-2242399 - 36208080*z3 + 6637440*z3^2 + 
      22575168*z4 - 68870976*z5 + 31857600*z6 - 42293664*z7)) - 
   ((Z11 - 3*Z12)^5*(-3937679 - 9406278*z3 + 626136*z3^2 + 4050342*z4 - 
      17394024*z5 + 7503900*z6 - 16638048*z7))/7776 - 
   (8*T200*T300*(3527 - 6952896*z3 + 1033248*z3^2 + 7250400*z4 - 
      15418176*z5 + 6697200*z6 - 7874496*z7))/3 + 
   16*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(1393131 + 1690661*z3 + 93604*z3^2 - 
     387978*z4 + 3118610*z5 - 906350*z6 + 3917403*z7) + 
   T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(65617039/36 + (6960050*z3)/3 + 
     (277544*z3^2)/3 - 657658*z4 + (13010248*z5)/3 - (4175500*z6)/3 + 
     5200860*z7) + (3*(Z11 + Z12)^5*(2038567 + 3166726*z3 + 40104*z3^2 - 
      1301334*z4 + 6683016*z5 - 2569500*z6 + 6964272*z7))/32 + 
   16*T002^2*(Z11 + Z12)*(3224896 + 4433501*z3 + 176532*z3^2 - 1428237*z4 + 
     8507700*z5 - 2959350*z6 + 10108602*z7) + 8*T300*(Z11 + Z12)^2*
    (4281551 + 4723545*z3 + 329580*z3^2 - 1019790*z4 + 8800818*z5 - 
     2394450*z6 + 11863341*z7) + T200*(Z11 + Z12)^3*
    (61490669/12 + 6610186*z3 + 471976*z3^2 - 1787910*z4 + 11977688*z5 - 
     3754700*z6 + 15126300*z7) + T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
    (68137811/12 + 6756170*z3 + 434952*z3^2 - 1771074*z4 + 12566528*z5 - 
     3822300*z6 + 16055928*z7) + T200^2*(Z11 + Z12)*
    (6474277/3 + 12956368*z3 - 2568192*z3^2 - 5911488*z4 + 25217856*z5 - 
     11222400*z6 + 16327584*z7) + ((Z11 - 3*Z12)*(Z11 + Z12)^4*
     (9090693 + 14240666*z3 + 268632*z3^2 - 5655258*z4 + 29878104*z5 - 
      11345700*z6 + 32133024*z7))/32 + 
   ((Z11 - 3*Z12)^4*(Z11 + Z12)*(9899147 + 15624718*z3 + 153992*z3^2 - 
      5820222*z4 + 30082600*z5 - 11358700*z6 + 32619888*z7))/864 + 
   T002*(Z11 + Z12)^3*(118892921/12 + 14630050*z3 + 500392*z3^2 - 
     5314110*z4 + 28969376*z5 - 10784300*z6 + 33066180*z7) + 
   T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(363206003/36 + 14385154*z3 + 
     (1741976*z3^2)/3 - 4989346*z4 + (86078696*z5)/3 - (31174900*z6)/3 + 
     33540696*z7) + (16*T002*T102*(11890391 + 16168848*z3 + 280584*z3^2 - 
      4851468*z4 + 31097520*z5 - 9580500*z6 + 34038144*z7))/3 + 
   8*T002*T300*(13939571 + 17171440*z3 + 1487968*z3^2 - 3511248*z4 + 
     26946048*z5 - 5078000*z6 + 34503840*z7) - 
   (T202*(Z11 - 3*Z12)*(12752117 + 16285152*z3 + 198080*z3^2 - 3845616*z4 + 
      30193728*z5 - 8394400*z6 + 34969536*z7))/3 - 
   T202*(Z11 + Z12)*(13124775 + 15833888*z3 + 389952*z3^2 - 3249936*z4 + 
     30122816*z5 - 8152800*z6 + 35816256*z7) + 
   (2*T300*(Z11 - 3*Z12)^2*(15160835 + 19789236*z3 + 180912*z3^2 - 
      6372072*z4 + 38120808*z5 - 12294600*z6 + 43262100*z7))/9 + 
   ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(15061604 + 22123569*z3 + 753852*z3^2 - 
      7955433*z4 + 44714364*z5 - 16226250*z6 + 50538600*z7))/72 + 
   ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(16360241 + 22815291*z3 + 937620*z3^2 - 
      7927227*z4 + 45001572*z5 - 16102350*z6 + 51882768*z7))/216 + 
   T102*T200*(41305912/3 + 45105088*z3 - 4624256*z3^2 - 22679040*z4 + 
     75209216*z5 - 27137600*z6 + 54020736*z7) + 
   T102*(Z11 - 3*Z12)*(Z11 + Z12)*(60807206/3 + 25025192*z3 + 976864*z3^2 - 
     7123632*z4 + 48588432*z5 - 15789200*z6 + 58391928*z7) + 
   (8*T002^2*(Z11 - 3*Z12)*(19725317 + 26740338*z3 + 967896*z3^2 - 
      8611650*z4 + 51755112*z5 - 17842500*z6 + 60789204*z7))/9 + 
   (4*T102*(Z11 + Z12)^2*(21652405 + 27682515*z3 + 1290108*z3^2 - 
      8052498*z4 + 53477742*z5 - 17612250*z6 + 64976499*z7))/3 + 
   (T102*(Z11 - 3*Z12)^2*(29056253 + 37817556*z3 + 629328*z3^2 - 
      12121416*z4 + 72727752*z5 - 24459000*z6 + 83460132*z7))/9 + 
   (T002*(Z11 - 3*Z12)^3*(40759439 + 58949288*z3 + 1026464*z3^2 - 
      21641160*z4 + 116327712*z5 - 43121200*z6 + 126669312*z7))/108 + 
   (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*(42513047 + 59369384*z3 + 2307104*z3^2 - 
      20051256*z4 + 116089024*z5 - 40860400*z6 + 135327024*z7))/12 + 
   (T200*(Z11 - 3*Z12)^3*(51983693 + 82445400*z3 + 803424*z3^2 - 
      28070136*z4 + 153818688*z5 - 55813200*z6 + 164348352*z7))/324 + 
   T002*T200*(Z11 + Z12)*(179180230/3 + 81794368*z3 + 2303616*z3^2 - 
     22447584*z4 + 145371904*z5 - 41688000*z6 + 164856384*z7) + 
   (2*T002*T200*(Z11 - 3*Z12)*(90662509 + 123575328*z3 + 2657472*z3^2 - 
      36729648*z4 + 218146560*z5 - 65344800*z6 + 241696224*z7))/9), 
 (T303*(388800*T002*(Z11 + Z12)^4*(-72341537773/480 - (579888476*z3^2)/5 - 
      57174848*z3^3 - (4016077848*z3z5)/25 + (247358085*z4)/2 + 
      (z3*(-1509291767 + 36898056*z4 - 1512540360*z5))/5 - 
      (3070277211*z5)/5 + 379090316*z6 - (6086869124*z7)/5 + 
      (46766971917*z8)/50 - (10454425048*z9)/9) + 388800*T002*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^2*(-25310090483/240 - (1232557376*z3^2)/15 - 
      (115852672*z3^3)/3 - (2648443824*z3z5)/25 + 75501431*z4 + 
      (2*z3*(-504775171 + 12895488*z4 - 520241560*z5))/5 - 
      (1983259046*z5)/5 + (697971884*z6)/3 - (2328941990*z7)/3 + 
      (14909705973*z8)/25 - (21197512016*z9)/27) + 
    388800*T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-2598020303/24 - 
      (417190504*z3^2)/5 - 35503616*z3^3 - (2336478912*z3z5)/25 + 
      (286035954*z4)/5 + (2*z3*(-464868709 + 15098856*z4 - 493635840*z5))/5 - 
      333673204*z5 + 171427492*z6 - (3212524928*z7)/5 + (12308421924*z8)/25 - 
      (6490235968*z9)/9) + 388800*T200*(Z11 + Z12)^4*
     (-35459415427/480 - (300368324*z3^2)/5 - 25512128*z3^3 - 
      (1693942632*z3z5)/25 + (440294223*z4)/10 + 
      z3*(-1355538301/10 + 4884408*z4 - 141757632*z5) - (1238843016*z5)/5 + 
      130446734*z6 - (4732265107*z7)/10 + (18136620603*z8)/50 - 
      (4654724104*z9)/9) + 388800*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-13222080029/240 - (622617728*z3^2)/15 - (53519488*z3^3)/3 - 
      (1174639248*z3z5)/25 + 30058377*z4 + 
      z3*(-1429369717/15 + (13343808*z4)/5 - 96450176*z5) - 
      (2593926436*z5)/15 + (269177912*z6)/3 - (4954485277*z7)/15 + 
      (6280402671*z8)/25 - (9812160560*z9)/27) + 
    138240*T200^3*(210542343 - 146178720*z3^2 + 2580480*z3^3 + 
      235426176*z3z5 + 174152376*z4 - 72*z3*(-1340923 + 142392*z4 - 
        11808000*z5) - 35181216*z5 + 750024720*z6 - 223899984*z7 + 
      94511448*z8 + 38097920*z9) - 497664*T300^2*
     (680245635 - 216085680*z3^2 + 159264000*z3^3 + 567425088*z3z5 - 
      374342400*z4 + 2940122400*z5 + 360*z3*(2523967 + 505244*z4 + 
        3791280*z5) - 999732600*z6 + 2504485440*z7 - 1678557276*z8 + 
      3267023200*z9) - 2*(Z11 - 3*Z12)^6*(265135080 + 322739460*z3^2 + 
      171676800*z3^3 + 500084496*z3z5 - 489917550*z4 - 
      150*z3*(-6708451 + 15848*z4 - 3773232*z5) + 2144137010*z5 - 
      1530824850*z6 + 4054747065*z7 - 3265729767*z8 + 3346863600*z9) - 
    486*(Z11 + Z12)^6*(1638164430 + 1123670940*z3^2 + 627811200*z3^3 + 
      1802879856*z3z5 - 1544343930*z4 - 90*z3*(-37941701 + 401256*z4 - 
        35397200*z5) + 7534245990*z5 - 4964663550*z6 + 14943573315*z7 - 
      11058080337*z8 + 12846326800*z9) - 27648*T200*T300*(Z11 - 3*Z12)*
     (2777872605 + 576911520*z3^2 + 1131552000*z3^3 + 3679556544*z3z5 - 
      5096912580*z4 + 20545346520*z5 + 900*z3*(8437825 + 790356*z4 + 
        4897176*z5) - 13989933000*z6 + 35938561320*z7 - 23861186388*z8 + 
      23926210400*z9) - 82944*T200*T300*(Z11 + Z12)*
     (3527522155 + 827218080*z3^2 + 1202054400*z3^3 + 3675554496*z3z5 - 
      4962839580*z4 + 20559785160*z5 + 60*z3*(144543053 + 11152404*z4 + 
        81015000*z5) - 13122747000*z6 + 38282458200*z7 - 24236031492*z8 + 
      25829948000*z9) - 51840*T300*(Z11 + Z12)^3*
     (4711999125 + 3757570920*z3^2 + 1494570240*z3^3 + 3869843040*z3z5 - 
      1977255684*z4 - 72*z3*(-105262379 + 3530406*z4 - 115907520*z5) + 
      12617937540*z5 - 5945953140*z6 + 25007571846*z7 - 19341498330*z8 + 
      30162852320*z9) - 62208*T102^2*(4847713015 + 3674170720*z3^2 + 
      1658764800*z3^3 + 5016795264*z3z5 - 4275460080*z4 + 22341333760*z5 + 
      320*z3*(29106764 + 128907*z4 + 20637090*z5) - 12918822800*z6 + 
      35793035840*z7 - 26915961528*z8 + 30999886400*z9) + 
    25920*T202*(Z11 + Z12)^2*(5759024973 + 4309482240*z3^2 + 
      1825827840*z3^3 + 4784251392*z3z5 - 2558508984*z4 - 
      24*z3*(-408050339 + 5476392*z4 - 403748400*z5) + 17331970416*z5 - 
      8594269920*z6 + 33673728624*z7 - 24884445024*z8 + 37239693440*z9) - 
    1152*T300*(Z11 - 3*Z12)^3*(6524138505 + 5206135320*z3^2 + 
      2229062400*z3^3 + 6342445152*z3z5 - 4404705660*z4 - 
      360*z3*(-33929649 + 770054*z4 - 30462600*z5) + 21870912900*z5 - 
      13233818700*z6 + 47789371350*z7 - 35447746554*z8 + 44688109600*z9) - 
    6912*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(6503049245 + 4647913200*z3^2 + 
      2807424000*z3^3 + 8578892736*z3z5 - 8733479040*z4 + 39323908320*z5 + 
      60*z3*(307385557 + 10050264*z4 + 179847120*z5) - 25011102600*z6 + 
      75155286900*z7 - 53489036772*z8 + 57176521600*z9) + 
    9216*T202*(Z11 - 3*Z12)*(Z11 + Z12)*(11076687480 + 8024471640*z3^2 + 
      3431145600*z3^3 + 8997485184*z3z5 - 5016650085*z4 - 
      45*z3*(-419222477 + 3315528*z4 - 393135120*z5) + 33436081890*z5 - 
      16726153500*z6 + 64800851580*z7 - 47267608968*z8 + 70067201200*z9) - 
    41472*T002^3*(11365212615 + 8616850560*z3^2 + 3902976000*z3^3 + 
      10577039616*z3z5 - 7397159760*z4 - 4800*z3*(-4414805 + 85860*z4 - 
        4255848*z5) + 40198612320*z5 - 22403836800*z6 + 77641842960*z7 - 
      58476254832*z8 + 79323328000*z9) - 5184*T102*(Z11 - 3*Z12)^2*
     (Z11 + Z12)*(15024541895 + 10875814440*z3^2 + 4936032000*z3^3 + 
      13251943008*z3z5 - 8826300540*z4 - 80*z3*(-331610302 + 6610617*z4 - 
        321753480*z5) + 49757079220*z5 - 27348214500*z6 + 96786251830*z7 - 
      72958500666*z8 + 100595767200*z9) - 576*T200^2*(Z11 - 3*Z12)^2*
     (10556148045 + 7311978720*z3^2 + 5222476800*z3^3 + 17464180608*z3z5 - 
      18701256240*z4 + 78254699040*z5 + 360*z3*(93682139 + 5466000*z4 + 
        56811360*z5) - 54669452400*z6 + 142881639480*z7 - 106482740616*z8 + 
      105645788800*z9) - 41472*T102*T300*(20921159045 + 10626255360*z3^2 + 
      5525452800*z3^3 + 15384225024*z3z5 - 16698302640*z4 + 83781685440*z5 + 
      720*z3*(50591163 + 1602472*z4 + 35123880*z5) - 37219824000*z6 + 
      114123718080*z7 - 74743382448*z8 + 111884908800*z9) - 
    5184*T200^2*(Z11 + Z12)^2*(13778104835 + 11430670560*z3^2 + 
      5902156800*z3^3 + 17607549312*z3z5 - 15636857040*z4 + 76716695520*z5 + 
      120*z3*(305104909 + 4752672*z4 + 195199200*z5) - 46398442800*z6 + 
      142760632440*z7 - 105879406824*z8 + 119580259200*z9) - 
    (Z11 - 3*Z12)^5*(Z11 + Z12)*(16501096895 + 13082995440*z3^2 + 
      6774566400*z3^3 + 19639412928*z3z5 - 16816185000*z4 - 
      120*z3*(-321815759 + 3705048*z4 - 270969360*z5) + 80444295960*z5 - 
      50392071000*z6 + 152653115100*z7 - 117765684756*z8 + 137202856000*z9) - 
    81*(Z11 - 3*Z12)*(Z11 + Z12)^5*(16973798015 + 12587871600*z3^2 + 
      6779174400*z3^3 + 19379673792*z3z5 - 15722268840*z4 - 
      360*z3*(-99096617 + 1398792*z4 - 97081200*z5) + 77998864920*z5 - 
      50572949400*z6 + 155137184220*z7 - 116395620084*z8 + 138215988800*z9) - 
    384*T102*(Z11 - 3*Z12)^3*(20475501950 + 15286400820*z3^2 + 
      7035868800*z3^3 + 19489661424*z3z5 - 14481011070*z4 - 602661960*z3*z4 + 
      74308118850*z5 + 7200*z3*(5439661 + 4780092*z5) - 43502096250*z6 + 
      146347717275*z7 - 110771844273*z8 + 142228665200*z9) - 
    30*(Z11 - 3*Z12)^3*(Z11 + Z12)^3*(19748981271 + 14715771696*z3^2 + 
      7223477760*z3^3 + 19926668736*z3z5 - 14841230184*z4 - 
      72*z3*(-529786055 + 12444744*z4 - 540106320*z5) + 77578434072*z5 - 
      46276103160*z6 + 150430081788*z7 - 114150187332*z8 + 147416432960*z9) - 
    3456*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(22993997305 + 17854083000*z3^2 + 
      7362720000*z3^3 + 19568073312*z3z5 - 11628755100*z4 - 
      120*z3*(-329620783 + 7552818*z4 - 322509000*z5) + 68017325700*z5 - 
      35354861100*z6 + 138541306830*z7 - 103305317274*z8 + 148425442400*z9) - 
    10368*T102*(Z11 + Z12)^3*(21164957225 + 16238530980*z3^2 + 
      7335619200*z3^3 + 19772342352*z3z5 - 13007986110*z4 - 
      120*z3*(-319401437 + 9147081*z4 - 329579460*z5) + 72262791510*z5 - 
      40049186850*z6 + 142458797865*z7 - 109083525579*z8 + 149379375600*z9) + 
    2304*T200*T202*(9270164445 + 13638093120*z3^2 + 7169356800*z3^3 + 
      20661889536*z3z5 - 46179095760*z4 + 137212070400*z5 + 
      720*z3*(86286421 + 21168*z4 + 4637160*z5) - 99116071200*z6 + 
      254072249280*z7 - 164341071072*z8 + 157158819200*z9) - 
    4608*T002*T200^2*(569133915 + 39487080960*z3^2 + 13244313600*z3^3 + 
      57685291776*z3z5 - 68504516640*z4 - 720*z3*(-145334647 + 5344992*z4 - 
        25827840*z5) + 200121215040*z5 - 188378956800*z6 + 481467210480*z7 - 
      396741158352*z8 + 254033830400*z9) - 1920*T002*T200*(Z11 - 3*Z12)^2*
     (39663248955 + 29563754112*z3^2 + 12886917120*z3^3 + 35168639616*z3z5 - 
      26046486144*z4 - 144*z3*(-525499783 + 6694224*z4 - 445650120*z5) + 
      138911648400*z5 - 75613137120*z6 + 261804651696*z7 - 193301237592*z8 + 
      261815142400*z9) - 18432*T002^2*T200*(40694258925 + 33428469600*z3^2 + 
      13907174400*z3^3 + 38428354368*z3z5 - 31009483800*z4 - 
      4320*z3*(-20242333 + 130041*z4 - 15347460*z5) + 148926316320*z5 - 
      86269204800*z6 + 308205164880*z7 - 214676418636*z8 + 278538646400*z9) - 
    11520*T002*T102*(Z11 - 3*Z12)*(45138139083 + 32386406256*z3^2 + 
      14697930240*z3^3 + 39484879488*z3z5 - 27636427152*z4 - 
      72*z3*(-1138851781 + 14739876*z4 - 1038584160*z5) + 155718296784*z5 - 
      83634954840*z6 + 295905793752*z7 - 217134669816*z8 + 300183768640*z9) - 
    10368*T002*T200*(Z11 + Z12)^2*(67477286915 + 52588999680*z3^2 + 
      22151116800*z3^3 + 57875202432*z3z5 - 38965422240*z4 + 
      224365388400*z5 - 720*z3*(3117472*z4 - 5*(34575935 + 32790248*z5)) - 
      115075336800*z6 + 418151312400*z7 - 307153183464*z8 + 
      451493177600*z9) - 3456*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (69990934845 + 57174393960*z3^2 + 22728441600*z3^3 + 58598357472*z3z5 - 
      30781934820*z4 - 1800*z3*(-66065963 + 1923294*z4 - 68979792*z5) + 
      197671367700*z5 - 95627369700*z6 + 392866865910*z7 - 298953104994*z8 + 
      458733149600*z9) - 18*(Z11 - 3*Z12)^2*(Z11 + Z12)^4*
     (68116017990 + 52280184060*z3^2 + 26245065600*z3^3 + 73534416624*z3z5 - 
      55822376610*z4 - 90*z3*(-1524361999 + 31480488*z4 - 1541245680*z5) + 
      286891729470*z5 - 176979235950*z6 + 564740376975*z7 - 427453866873*z8 + 
      534226090000*z9) + 192*T202*(Z11 - 3*Z12)^2*
     (83301472425 + 60088677120*z3^2 + 26380108800*z3^3 + 71342249472*z3z5 - 
      46417185000*z4 - 360*z3*(-414699847 + 1967400*z4 - 357726960*z5) + 
      269720228880*z5 - 141694207200*z6 + 530236440720*z7 - 387024109344*z8 + 
      536417622400*z9) - 2*(Z11 - 3*Z12)^4*(Z11 + Z12)^2*
     (73897246560 + 53619370380*z3^2 + 26844451200*z3^3 + 74561392944*z3z5 - 
      58758734610*z4 + 299451888270*z5 - 
      90*z3*(31062408*z4 - 127*(12820411 + 12415920*z5)) - 178520052150*z6 + 
      569068711335*z7 - 431861088213*z8 + 549228587600*z9) - 
    1080*T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*(72082089371 + 56623516992*z3^2 + 
      27262218240*z3^3 + 75798706176*z3z5 - 54973964880*z4 - 
      384*z3*(-366899668 + 9698217*z4 - 380997450*z5) + 282629396544*z5 - 
      170522085600*z6 + 560690207184*z7 - 432904182912*z8 + 
      553395412480*z9) - 6912*T002*T300*(Z11 - 3*Z12)*
     (114251309435 + 90768549600*z3^2 + 34215552000*z3^3 + 88062453504*z3z5 - 
      54580304880*z4 - 720*z3*(-281261563 + 4477940*z4 - 248868960*z5) + 
      332706319200*z5 - 149151898800*z6 + 624639953520*z7 - 443018643408*z8 + 
      692918396800*z9) - 20736*T002*T300*(Z11 + Z12)*
     (121975914695 + 90810837600*z3^2 + 35042227200*z3^3 + 87383805696*z3z5 - 
      49839837840*z4 - 240*z3*(-835829441 + 9607428*z4 - 804613920*z5) + 
      329801183520*z5 - 137384065200*z6 + 601263856080*z7 - 422103843792*z8 + 
      716722595200*z9) + 2304*T002*T202*(112807451385 + 84310297920*z3^2 + 
      34961126400*z3^3 + 90399545856*z3z5 - 59293566000*z4 + 
      356427100800*z5 - 6480*z3*(67056*z4 - 5*(6496813 + 5653048*z5)) - 
      169634080800*z6 + 700676169120*z7 - 471033042912*z8 + 
      723715030400*z9) - 5184*T002^2*(Z11 + Z12)^2*
     (115003861215 + 90287822880*z3^2 + 41271091200*z3^3 + 
      113160094848*z3z5 - 79613442720*z4 - 5626609920*z3*z4 + 
      418031345520*z5 + 840*z3*(260082139 + 262177440*z5) - 242295073200*z6 + 
      820992570360*z7 - 634244338296*z8 + 838048294400*z9) - 
    1728*T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(132892740735 + 99571719240*z3^2 + 
      44683948800*z3^3 + 119657920032*z3z5 - 75736955340*z4 - 
      720*z3*(-325679407 + 8030199*z4 - 334960500*z5) + 435954132540*z5 - 
      238507895700*z6 + 856487670930*z7 - 652877503614*z8 + 
      911602612000*z9) - 2*T200*(Z11 - 3*Z12)^4*(135248147175 + 
      130796357760*z3^2 + 55810713600*z3^3 + 155872905984*z3z5 - 
      125579028240*z4 + 608482627200*z5 - 
      720*z3*(8428272*z4 - 7*(63646921 + 49367040*z5)) - 387066571200*z6 + 
      1206179583120*z7 - 929799042768*z8 + 1117311174400*z9) - 
    1152*T102*T200*(Z11 - 3*Z12)*(162900150585 + 121771892160*z3^2 + 
      59683507200*z3^3 + 177045896448*z3z5 - 188033158080*z4 + 
      817452266400*z5 + 720*z3*(538841135 + 11137236*z4 + 314859240*z5) - 
      475972502400*z6 + 1411553603520*z7 - 1012630832496*z8 + 
      1166166620800*z9) - 3456*T102*T200*(Z11 + Z12)*
     (174575270445 + 130300672320*z3^2 + 62523417600*z3^3 + 
      177526142208*z3z5 - 170444442240*z4 + 806953091040*z5 + 
      3600*z3*(110697019 + 1526364*z4 + 68864520*z5) - 450796118400*z6 + 
      1411091225280*z7 - 1000099964016*z8 + 1217336086400*z9) - 
    24*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(179296677185 + 141391903680*z3^2 + 
      61756416000*z3^3 + 166664024064*z3z5 - 116787710160*z4 - 
      240*z3*(-1430226367 + 31262760*z4 - 1309071360*z5) + 634761817440*z5 - 
      349964402400*z6 + 1221164784480*z7 - 925127353728*z8 + 
      1251733427200*z9) - 2304*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
     (214891603485 + 156096420480*z3^2 + 66984652800*z3^3 + 
      174979191168*z3z5 - 120969931680*z4 - 
      720*z3*(-531922207 + 7789680*z4 - 485196480*z5) + 693923386320*z5 - 
      352822125600*z6 + 1292545872000*z7 - 936228428136*z8 + 
      1369857011200*z9) - 6912*T002*T102*(Z11 + Z12)*
     (224280456825 + 164237321520*z3^2 + 74259878400*z3^3 + 
      196984835712*z3z5 - 134151873840*z4 - 
      1080*z3*(-376998797 + 6003348*z4 - 358944560*z5) + 768561162480*z5 - 
      406359941400*z6 + 1455759641160*z7 - 1073226712824*z8 + 
      1516911064000*z9) - 192*T002^2*(Z11 - 3*Z12)^2*
     (354384847485 + 269013039840*z3^2 + 123563980800*z3^3 + 
      338417149824*z3z5 - 240874849440*z4 - 
      360*z3*(-1856021173 + 40259088*z4 - 1792598400*z5) + 1268428888080*z5 - 
      734804211600*z6 + 2491654880520*z7 - 1898141170248*z8 + 
      2506564601600*z9) - 1152*T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*
     (355717557795 + 272947946400*z3^2 + 125077939200*z3^3 + 
      339957295488*z3z5 - 233426802240*z4 - 
      1080*z3*(-611133921 + 14775576*z4 - 620454560*z5) + 1259824689360*z5 - 
      717677269200*z6 + 2458100241000*z7 - 1887651628776*z8 + 
      2543305916800*z9) - 2*T002*(Z11 - 3*Z12)^4*
     (340937477545 + 265734253440*z3^2 + 129456691200*z3^3 + 
      373287750912*z3z5 - 299486640240*z4 - 
      1440*z3*(-502887849 + 10091624*z4 - 444240600*z5) + 1445187474720*z5 - 
      914096793600*z6 + 2837327060160*z7 - 2193583704624*z8 + 
      2606639699200*z9) - 24*T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
     (386025757555 + 289093275840*z3^2 + 137758924800*z3^3 + 
      378039218688*z3z5 - 280818850320*z4 - 
      960*z3*(-770808685 + 17459046*z4 - 754397940*z5) + 1460978198400*z5 - 
      858968541600*z6 + 2824473253680*z7 - 2151342986976*z8 + 
      2802096998400*z9)))/388800}


==> anc/rge/odd/T312_rge_1_6.m <==
{24*(2*T002 + T200)*T212 + 24*T112*(T102 + 3*T300) + 18*T303*Y1 + 
  T312*(62*Z11 - 14*Z12), -60*T303*Y1*Z11 - 
  (4*T112*(244*T002*T200 + 110*T200^2 + 115*T202 + 208*T102*Z11 + 
     1104*T300*Z11 - 12*T102*Z12 - 72*T300*Z12))/3 - 
  (2*T312*(6030*T002 + 1554*T200 + 1801*Z11^2 - 60*Z11*Z12 - 135*Z12^2))/9 - 
  (4*T212*(21*T102 + 990*T300 + 8*(52*T002*Z11 + 46*T200*Z11 - 3*T002*Z12 - 
       3*T200*Z12)))/3, 
 (9*T303*Y1*(684*T002 + 528*T200 + 241*Z11^2 + 14*Z11*Z12 + 33*Z12^2))/2 + 
  T312*(40182*T002*Z11 + (60488*T200*Z11)/3 + (203395*Z11^3)/54 - 
    1702*T002*Z12 + (2224*T200*Z12)/3 - (10415*Z11^2*Z12)/18 - 
    (119*Z11*Z12^2)/6 + (1803*Z12^3)/2 + 22848*T002*Z11*z3 + 
    8064*T200*Z11*z3 + (6832*Z11^3*z3)/3 - 192*T002*Z12*z3 - 
    128*T200*Z12*z3 - (112*Z11^2*Z12*z3)/3 - 208*Z11*Z12^2*z3 + 
    144*Z12^3*z3 + 24*T102*(1193 + 336*z3) + 16*T300*(2399 + 1008*z3)) + 
  (4*T212*(3150*T200^2 + 36*T002^2*(299 + 168*z3) + 
     3*(67*T202 + 48*T300*Z12*(5 + 6*z3) + T102*Z12*(-173 + 48*z3) + 
       7*T102*Z11*(17 + 144*z3) + 24*T300*Z11*(361 + 252*z3)) + 
     T002*(3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       48*T200*(397 + 126*z3) + Z11^2*(5501 + 3528*z3)) + 
     T200*(-4*Z11*Z12*(7 + 12*z3) - 3*Z12^2*(65 + 168*z3) + 
       Z11^2*(5597 + 3528*z3))))/3 + 
  (2*T112*(T102*(7650*T200 + 3*Z12^2*(127 - 168*z3) - 
       2*Z11*Z12*(413 + 24*z3) + Z11^2*(5501 + 3528*z3)) + 
     4*T002*(126*T300*(131 + 72*z3) + 9*T102*(299 + 168*z3) + 
       2*T200*(1601*Z11 - 137*Z12 + 1008*Z11*z3 + 48*Z12*z3)) + 
     2*(9450*T200*T300 + 8*T200^2*(2*Z12*(5 + 6*z3) + Z11*(361 + 252*z3)) + 
       T202*(Z12*(-101 + 48*z3) + Z11*(3083 + 1008*z3)) + 
       3*T300*(-4*Z11*Z12*(7 + 12*z3) - 3*Z12^2*(65 + 168*z3) + 
         Z11^2*(5597 + 3528*z3)))))/3, 
 -1/18*(T303*Y1*(2144016*T002*Z11 + 1737684*T200*Z11 + 253199*Z11^3 - 
     64800*T002*Z12 - 172332*T200*Z12 - 14727*Z11^2*Z12 + 76509*Z11*Z12^2 + 
     44739*Z12^3 + 300672*T002*Z11*z3 + 38016*T200*Z11*z3 + 47424*Z11^3*z3 + 
     31104*T002*Z12*z3 + 10368*T200*Z12*z3 + 29376*Z11^2*Z12*z3 + 
     5184*Z11*Z12^2*z3 - 5184*Z12^3*z3 - 
     216*T300*(-16147 + 48*z3 - 3024*z4) + 435456*T002*Z11*z4 + 
     326592*T200*Z11*z4 + 51408*Z11^3*z4 - 5184*T200*Z12*z4 + 
     432*Z11^2*Z12*z4 + 9072*Z11*Z12^2*z4 + 11664*Z12^3*z4 + 
     324*T102*(5713 + 336*z3 + 1008*z4))) + 
  T212*((-4*T202*(Z11 - 3*Z12)*(10045 + 6624*z3 + 3600*z4))/9 - 
    (4*T202*(Z11 + Z12)*(35303 + 20016*z3 + 11520*z4))/9 + 
    T102*(Z11 + Z12)^2*(-61931/6 - 77152*z3 + 34512*z4 - 116960*z5) + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)*(-97081/9 - 53088*z3 + 21824*z4 - 
      80000*z5) - 12*T200*(Z11 + Z12)^3*(4175 + 4384*z3 - 1122*z4 + 
      6120*z5) - 6*T002*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) - 
    48*T002^2*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) - 
    16*T002^2*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) - 
    (4*T200*(Z11 - 3*Z12)^3*(11831 + 12284*z3 - 3942*z4 + 16960*z5))/27 - 
    (2*T002*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5))/27 - 
    8*T200^2*(Z11 + Z12)*(28343 + 30168*z3 - 8352*z4 + 37440*z5) - 
    (2*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(25787 + 27256*z3 - 6804*z4 + 
       37760*z5))/3 - (64*T002*T200*(Z11 - 3*Z12)*(42239 + 30210*z3 - 
       5715*z4 + 45090*z5))/9 - 12*T002*T102*(36397 + 34160*z3 - 7728*z4 + 
      46720*z5) - 8*T200*T300*(55545 + 40240*z3 - 20736*z4 + 54080*z5) - 
    (T102*(Z11 - 3*Z12)^2*(10871 + 54656*z3 - 21120*z4 + 73280*z5))/6 - 
    T300*(Z11 - 3*Z12)^2*(142969/3 + 53184*z3 - 15840*z4 + 73280*z5) - 
    6*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(50605 + 58240*z3 - 13536*z4 + 
      80000*z5) - (8*T200^2*(Z11 - 3*Z12)*(82039 + 78072*z3 - 23328*z4 + 
       97920*z5))/9 - (64*T002*T200*(Z11 + Z12)*(116549 + 93888*z3 - 
       16803*z4 + 140670*z5))/9 - (4*T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (96959 + 126708*z3 - 36648*z4 + 169320*z5))/9 - 
    (4*T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*(114955 + 124236*z3 - 29556*z4 + 
       169920*z5))/27 - (4*T102*T200*(51557 + 277296*z3 - 93312*z4 + 
       219840*z5))/3 - 8*T002*T300*(261103 + 139600*z3 - 15120*z4 + 
      254720*z5) - (2*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (226141 + 239808*z3 - 58932*z4 + 338640*z5))/9 - 
    T300*(Z11 + Z12)^2*(454355 + 488832*z3 - 112896*z4 + 701760*z5)) + 
  T312*(T002*(Z11 + Z12)^2*(-3093733/6 - 511832*z3 + 130440*z4 - 702880*z5) + 
    T002*(Z11 - 3*Z12)*(Z11 + Z12)*(-3230351/9 - 345136*z3 + 81904*z4 - 
      491520*z5) + T002*(Z11 - 3*Z12)^2*(-1090067/18 - 58840*z3 + 14408*z4 - 
      (228640*z5)/3) + T200*(Z11 - 3*Z12)^2*(-1357607/54 - (217088*z3)/9 + 
      5016*z4 - (89600*z5)/3) + (Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-866915/48 - 20151*z3 + 5625*z4 - 27300*z5) + 
    (Z11 + Z12)^4*(-929621/64 - (62923*z3)/4 + (18753*z4)/4 - 20805*z5) - 
    (32*T200^2*(-42079 + 48510*z3 - 22032*z4 - 2400*z5))/9 + 
    (32*T202*(19561 + 15180*z3 + 252*z4 + 18720*z5))/3 - 
    8*T102*(Z11 - 3*Z12)*(43631 + 32724*z3 - 6240*z4 + 45520*z5) - 
    (16*T300*(Z11 - 3*Z12)*(64401 + 58744*z3 - 8784*z4 + 71600*z5))/3 - 
    12*T002^2*(77517 + 68944*z3 - 14448*z4 + 93440*z5) - 
    (16*T002*T200*(165259 + 175512*z3 - 25056*z4 + 135360*z5))/3 - 
    (16*T102*(Z11 + Z12)*(192691 + 149418*z3 - 24912*z4 + 215640*z5))/3 - 
    (16*T300*(Z11 + Z12)*(225841 + 147816*z3 - 13896*z4 + 236880*z5))/3 - 
    ((Z11 - 3*Z12)^4*(754765 + 997552*z3 - 338832*z4 + 1075520*z5))/5184 - 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)*(1704113 + 1227360*z3 - 201456*z4 + 
       1818240*z5))/9 - ((Z11 - 3*Z12)^3*(Z11 + Z12)*
      (3103381 + 2945520*z3 - 757584*z4 + 4011840*z5))/1296 - 
    (T200*(Z11 + Z12)^2*(4472453 + 3694848*z3 - 550512*z4 + 5214720*z5))/18 - 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^2*(8771185 + 8970672*z3 - 2164176*z4 + 
       12413760*z5))/864) - 
  (2*T112*(324*T102^2*(9825 + 4768*z3 + 5840*z5) + 
     T102*(2870976*T200*Z11 + 701449*Z11^3 - 434592*T200*Z12 - 
       138299*Z11^2*Z12 + 96327*Z11*Z12^2 + 85419*Z12^3 + 
       1565856*T200*Z11*z3 + 890672*Z11^3*z3 + 227232*T200*Z12*z3 - 
       3024*Z11^2*Z12*z3 - 47664*Z11*Z12^2*z3 - 10800*Z12^3*z3 - 
       101088*T200*Z11*z4 - 257688*Z11^3*z4 - 49248*T200*Z12*z4 - 
       54936*Z11^2*Z12*z4 + 22680*Z11*Z12^2*z4 + 43416*Z12^3*z4 + 
       2609280*T200*Z11*z5 + 1190560*Z11^3*z5 + 259200*T200*Z12*z5 - 
       23040*Z11^2*Z12*z5 - 84960*Z11*Z12^2*z5 + 43200*Z12^3*z5 + 
       108*T300*(120335 + 113648*z3 - 24192*z4 + 127360*z5) + 
       432*T002*(-9*Z12*(65 + 12*z3 + 14*z4) + 2*Z11*(4834 + 5270*z3 - 
           1365*z4 + 7300*z5))) + 2*(7130916*T300^2 + 515011*T202*Z11^2 + 
       2415777*T300*Z11^3 - 47504*T202*Z11*Z12 - 34119*T300*Z11^2*Z12 - 
       4905*T202*Z12^2 - 41913*T300*Z11*Z12^2 + 136431*T300*Z12^3 + 
       6215616*T300^2*z3 + 389136*T202*Z11^2*z3 + 2549256*T300*Z11^3*z3 - 
       1728*T202*Z11*Z12*z3 - 54648*T300*Z11^2*Z12*z3 - 19728*T202*Z12^2*z3 - 
       100872*T300*Z11*Z12^2*z3 + 144504*T300*Z12^3*z3 - 
       39420*T202*Z11^2*z4 - 641520*T300*Z11^3*z4 - 10872*T202*Z11*Z12*z4 + 
       12960*T300*Z11^2*Z12*z4 - 15228*T202*Z12^2*z4 - 
       86832*T300*Z11*Z12^2*z4 + 15552*T300*Z12^3*z4 + 7205760*T300^2*z5 + 
       470640*T202*Z11^2*z5 + 3571680*T300*Z11^3*z5 + 1440*T202*Z11*Z12*z5 - 
       69120*T300*Z11^2*Z12*z5 - 29520*T202*Z12^2*z5 - 
       254880*T300*Z11*Z12^2*z5 + 129600*T300*Z12^3*z5 + 
       6*T200^3*(11527 + 1872*z3 - 20736*z4 + 9600*z5) + 
       108*T002^2*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
       T200^2*(-6*Z11*Z12*(-1939 + 5040*z3 - 3960*z4 - 480*z5) - 
         3*Z12^2*(6907 + 20208*z3 + 2952*z4 + 19680*z5) + 
         Z11^2*(604231 + 668592*z3 - 157464*z4 + 941280*z5)) + 
       3*T200*(T202*(153911 + 8880*z3 - 20736*z4 + 9600*z5) + 
         12*T300*(3*Z12*(1495 + 6216*z3 - 864*z4 + 7200*z5) + 
           Z11*(168563 + 174792*z3 - 49248*z4 + 217440*z5))) + 
       T002*(6*T200^2*(225901 + 198480*z3 - 80784*z4 + 229440*z5) + 
         4*T200*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
           9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
           Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5)) + 
         9*(T202*(86835 + 56496*z3 - 5040*z4 + 70080*z5) + 
           8*T300*(-4*Z12*(880 + 747*z3 - 639*z4) + 9*Z11*(20735 + 19588*z3 - 
               4956*z4 + 29200*z5)))))))/27, 
 T303*Y1*(-1133065*T202 + 5374102*T102*Z11 + 9213674*T300*Z11 + 
    (87574403*Z11^4)/432 - 183252*T102*Z12 + 638574*T300*Z12 - 
    (64997*Z11^3*Z12)/18 + (1776115*Z11^2*Z12^2)/24 + 95680*Z11*Z12^3 + 
    (9789*Z12^4)/16 - 363696*T202*z3 + 2150304*T102*Z11*z3 + 
    2645088*T300*Z11*z3 + (1106336*Z11^4*z3)/9 - 41760*T102*Z12*z3 - 
    800928*T300*Z12*z3 + 41480*Z11^3*Z12*z3 + 47968*Z11^2*Z12^2*z3 + 
    16392*Z11*Z12^3*z3 + 7200*Z12^4*z3 + 114624*T202*z3^2 - 
    573120*T102*Z11*z3^2 - 932352*T300*Z11*z3^2 - (212732*Z11^4*z3^2)/9 - 
    47232*T300*Z12*z3^2 - (1504*Z11^3*Z12*z3^2)/3 - 6520*Z11^2*Z12^2*z3^2 - 
    10752*Z11*Z12^3*z3^2 - 972*Z12^4*z3^2 - 282096*T202*z4 + 
    1196208*T102*Z11*z4 + 2262528*T300*Z11*z4 + (114421*Z11^4*z4)/3 - 
    66096*T102*Z12*z4 - 298944*T300*Z12*z4 - 11576*Z11^3*Z12*z4 + 
    10758*Z11^2*Z12^2*z4 + 18000*Z11*Z12^3*z4 + 6075*Z12^4*z4 + 
    131712*T202*z5 - 124224*T102*Z11*z5 - 948864*T300*Z11*z5 + 
    (72872*Z11^4*z5)/9 + 85824*T102*Z12*z5 + 383616*T300*Z12*z5 + 
    2912*Z11^3*Z12*z5 + 9936*Z11^2*Z12^2*z5 - 96*Z11*Z12^3*z5 - 
    1080*Z12^4*z5 - 36*T002^2*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 
      384*z5 - 43800*z6) + T200^2*(-100357 + 652368*z3 + 1920*z3^2 + 
      220608*z4 - 123648*z5 - 24000*z6) - 525600*T202*z6 + 
    2628000*T102*Z11*z6 + 4396800*T300*Z11*z6 + (977050*Z11^4*z6)/9 + 
    331200*T300*Z12*z6 + (11600*Z11^3*Z12*z6)/3 + 29300*Z11^2*Z12^2*z6 + 
    48000*Z11*Z12^3*z6 + 4050*Z12^4*z6 + 
    T200*(2*Z12^2*(-188707 + 63984*z3 + 13344*z3^2 - 3204*z4 + 7056*z5 - 
        80400*z6) + Z11*Z12*(-334361 - 38400*z3 + 8640*z3^2 - 87264*z4 + 
        156864*z5 - 64800*z6) + Z11^2*(2445393 + 869024*z3 - 266496*z3^2 + 
        570792*z4 - 9952*z5 + 1214400*z6)) + 
    (T002*(9*Z12^2*(21473 + 24456*z3 + 2808*z4 + 13920*z5) + 
       6*Z11*Z12*(-71567 + 74472*z3 - 25704*z4 + 37344*z5) - 
       6*T200*(-2295629 - 888816*z3 + 229248*z3^2 - 525744*z4 + 50880*z5 - 
         1051200*z6) + Z11^2*(9824909 + 5223432*z3 - 1146240*z3^2 + 
         2085048*z4 + 291552*z5 + 5256000*z6)))/3) + 
  T212*((-8*T202*(Z11 + Z12)^2*(-262072 - 437760*z3 + 86910*z3^2 - 56601*z4 - 
       330708*z5 - 274125*z6))/9 + T202*(Z11 - 3*Z12)*(Z11 + Z12)*
     (2349257/18 + (814000*z3)/3 - (72256*z3^2)/3 + 36392*z4 + 196192*z5 + 
      (500000*z6)/3) - 12*T200^3*(47881 - 17264*z3 + 41472*z3^2 + 151248*z4 - 
      233472*z5 + 326400*z6) + (T202*(Z11 - 3*Z12)^2*
      (319483 + 1183464*z3 - 124944*z3^2 + 160344*z4 + 681504*z5 + 
       687000*z6))/27 - (4*T200*T300*(Z11 + Z12)*(-22531919 - 29722872*z3 + 
       676224*z3^2 + 12355632*z4 - 70222368*z5 + 24717600*z6 - 66298176*z7))/
     3 - (4*T200*T300*(Z11 - 3*Z12)*(-20041631 - 27045000*z3 + 1028544*z3^2 + 
       12506256*z4 - 64300512*z5 + 24576000*z6 - 61217856*z7))/9 - 
    (T300*(Z11 - 3*Z12)^3*(-6503549 - 9268776*z3 + 39696*z3^2 + 3981816*z4 - 
       21863136*z5 + 8413800*z6 - 22623300*z7))/27 - 
    (T200*(Z11 - 3*Z12)^4*(-6549530 - 9660051*z3 + 219804*z3^2 + 4342401*z4 - 
       21704268*z5 + 8967750*z6 - 22305780*z7))/972 - 
    4*T102*T300*(-902301 - 10654288*z3 + 1053632*z3^2 + 4701408*z4 - 
      15787008*z5 + 7450400*z6 - 17273088*z7) + 
    (2*T002*T202*(-7656553 - 4486352*z3 + 42816*z3^2 - 379872*z4 - 
       4872000*z5 + 237600*z6 - 9737280*z7))/3 + 
    96*T002^3*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + 20*T300*(Z11 + Z12)^3*
     (351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 996024*z5 - 345900*z6 + 
      1237005*z7) + T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (856053/8 + 482520*z3 + (196528*z3^2)/3 - 278822*z4 + 1215968*z5 - 
      (1695800*z6)/3 + 1393266*z7) + 
    (5*T200*(Z11 + Z12)^4*(495923 + 719469*z3 + 18684*z3^2 - 259119*z4 + 
       1467588*z5 - 535050*z6 + 1666980*z7))/4 + 
    32*T300^2*(542473 + 957312*z3 + 108888*z3^2 - 245520*z4 + 1058424*z5 - 
      210900*z6 + 2000376*z7) + T102*(Z11 + Z12)^3*(4287527/24 + 1318076*z3 + 
      206504*z3^2 - 857874*z4 + 3609112*z5 - 1799500*z6 + 4123350*z7) + 
    (T002*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 
       4025664*z5 - 1618650*z6 + 4167450*z7))/2 + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(19521875/72 + 1380156*z3 + 
      (692152*z3^2)/3 - 826430*z4 + (10769248*z5)/3 - (5195300*z6)/3 + 
      4236246*z7) + 4*T200^2*(Z11 + Z12)^2*(1447813 + 2115846*z3 + 
      126048*z3^2 - 710712*z4 + 4079880*z5 - 1420800*z6 + 4810428*z7) + 
    4*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(1771579 + 2712024*z3 + 203376*z3^2 - 
      840312*z4 + 5108436*z5 - 1761000*z6 + 6354369*z7) + 
    6*T002^2*(Z11 + Z12)^2*(1645891 + 2698812*z3 + 129872*z3^2 - 1058952*z4 + 
      5703384*z5 - 2176600*z6 + 6419196*z7) + 
    (8*T200^2*(Z11 - 3*Z12)^2*(2027111 + 2978145*z3 + 72696*z3^2 - 
       1218096*z4 + 6165588*z5 - 2355900*z6 + 6580602*z7))/27 + 
    (16*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(2272877 + 3183867*z3 + 
       124560*z3^2 - 1125468*z4 + 6549396*z5 - 2246400*z6 + 7173306*z7))/9 + 
    (T002*(Z11 - 3*Z12)^4*(2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 
       7492368*z5 - 2920900*z6 + 7435260*z7))/324 + 
    T102^2*(-8004794/3 + 4408800*z3 + 69312*z3^2 - 3509568*z4 + 10923840*z5 - 
      5844000*z6 + 9737280*z7) + (2*T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (3546868 + 5637729*z3 + 217764*z3^2 - 2067147*z4 + 11302428*z5 - 
       4045950*z6 + 12557916*z7))/81 - 
    (4*T200*T202*(4867939 + 6101856*z3 + 1846272*z3^2 - 2847672*z4 + 
       15474048*z5 - 5193600*z6 + 14605920*z7))/9 + 
    T102*T200*(Z11 - 3*Z12)*(23250799/9 + 7870848*z3 + 123392*z3^2 - 
      3694400*z4 + (46301696*z5)/3 - 6360000*z6 + 15805440*z7) + 
    4*T002*T102*(Z11 + Z12)*(4692407 + 7176352*z3 + 549624*z3^2 - 
      2555964*z4 + 14722056*z5 - 5513700*z6 + 18232704*z7) + 
    (4*T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 424464*z3^2 - 
       3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7))/3 + 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(7278995 + 10641189*z3 + 439068*z3^2 - 
       3636999*z4 + 21176484*z5 - 7582650*z6 + 24898860*z7))/9 + 
    (T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(7073471 + 10764816*z3 + 560880*z3^2 - 
       3654504*z4 + 21395088*z5 - 7554600*z6 + 25078788*z7))/3 + 
    (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(7463369 + 10815285*z3 + 291132*z3^2 - 
       3915351*z4 + 22136844*z5 - 8073450*z6 + 25115832*z7))/81 + 
    (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(7507907 + 10963395*z3 + 
       536532*z3^2 - 3677625*z4 + 21534516*z5 - 7625550*z6 + 25592112*z7))/
     18 + (8*T002*T102*(Z11 - 3*Z12)*(7831205 + 11103288*z3 + 565524*z3^2 - 
       3762990*z4 + 21919932*z5 - 7968150*z6 + 26544672*z7))/9 + 
    (T102*(Z11 - 3*Z12)^3*(2943469 + 11278016*z3 + 1025792*z3^2 - 
       7020912*z4 + 29713344*z5 - 13657600*z6 + 30164400*z7))/216 + 
    (8*T002*T200^2*(12196933 + 16935120*z3 + 403680*z3^2 - 8386344*z4 + 
       55829472*z5 - 25587600*z6 + 40515552*z7))/9 + 
    (4*T002*T200*(Z11 - 3*Z12)^2*(14565353 + 18342432*z3 + 454824*z3^2 - 
       5290686*z4 + 35295780*z5 - 12206700*z6 + 41730066*z7))/27 + 
    T102*T200*(Z11 + Z12)*(25924841/3 + 23408384*z3 + 789504*z3^2 - 
      10503072*z4 + 46268544*z5 - 18715200*z6 + 49674240*z7) + 
    (T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7))/
     18 + (4*T002*T300*(Z11 - 3*Z12)*(21142949 + 22721192*z3 + 674288*z3^2 - 
       4629504*z4 + 42024528*z5 - 13126600*z6 + 55460160*z7))/3 + 
    (2*T002^2*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7))/27 + 
    (4*T002^2*T200*(24728689 + 29899040*z3 + 248064*z3^2 - 8291664*z4 + 
       53569344*z5 - 15912000*z6 + 58889376*z7))/3 + 
    (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(40028967 + 49777664*z3 + 
       2095040*z3^2 - 13833984*z4 + 92944672*z5 - 29821600*z6 + 
       116783856*z7))/3 + (4*T002*T200*(Z11 + Z12)^2*
      (41889743 + 54822924*z3 + 2970888*z3^2 - 15968970*z4 + 104041788*z5 - 
       34805100*z6 + 129952998*z7))/9 + 
    (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(38290681 + 65364372*z3 + 
       3511056*z3^2 - 25174332*z4 + 136516656*z5 - 50566200*z6 + 
       153552672*z7))/108 + (4*T002*T300*(Z11 + Z12)*
      (63860735 + 67498152*z3 + 3207312*z3^2 - 14119920*z4 + 122310960*z5 - 
       34644600*z6 + 170952768*z7))/3) + 
  T112*(T102*T202*(12967666/9 + (685856*z3)/3 - 95936*z3^2 - 464640*z4 + 
      933440*z5 - 1109600*z6) - (4*T002*T200^2*(Z11 - 3*Z12)*
      (-23773795 - 28693128*z3 + 429264*z3^2 + 10771344*z4 - 57019344*z5 + 
       20730600*z6 - 61154352*z7))/27 - 
    (T202*(Z11 - 3*Z12)^3*(-13995013 - 17770400*z3 + 561664*z3^2 + 
       4352016*z4 - 29329152*z5 + 7552000*z6 - 30164400*z7))/648 - 
    (T200^2*(Z11 - 3*Z12)^3*(-6503549 - 9268776*z3 + 39696*z3^2 + 
       3981816*z4 - 21863136*z5 + 8413800*z6 - 22623300*z7))/243 - 
    (T300*(Z11 - 3*Z12)^4*(-6549530 - 9660051*z3 + 219804*z3^2 + 4342401*z4 - 
       21704268*z5 + 8967750*z6 - 22305780*z7))/324 - 
    (T200*T202*(Z11 - 3*Z12)*(-30174259 - 13806240*z3 + 2770560*z3^2 + 
       1344672*z4 - 17918592*z5 + 2390400*z6 - 17400096*z7))/27 - 
    (4*T200^2*T300*(-461423 - 9056880*z3 + 2488128*z3^2 + 14215248*z4 - 
       27378624*z5 + 28125600*z6 - 16003008*z7))/9 - 
    (4*T200^3*(Z11 - 3*Z12)*(-2733709 - 3196152*z3 + 864192*z3^2 + 
       2590416*z4 - 11441760*z5 + 5160000*z6 - 8700048*z7))/27 - 
    (8*T102^2*(Z11 - 3*Z12)*(-3951167 - 3915528*z3 + 32976*z3^2 + 669600*z4 - 
       6154776*z5 + 1522800*z6 - 7803054*z7))/9 - 
    (16*T002*T202*(Z11 + Z12)*(-895826 - 981808*z3 + 2166*z3^2 + 192573*z4 - 
       1604502*z5 + 342075*z6 - 1846026*z7))/3 - 
    (32*T102*T200^2*(-80974 - 535694*z3 + 31860*z3^2 + 194643*z4 - 
       829140*z5 + 485850*z6 - 608580*z7))/3 + 
    48*T002^2*T102*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + T202*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (14907599/72 + (762364*z3)/3 + (13648*z3^2)/9 - (158282*z4)/3 + 
      408568*z5 - (846200*z6)/9 + 464422*z7) + T102*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^2*(38290681/216 + (1815677*z3)/6 + (146294*z3^2)/9 - 
      (699287*z4)/6 + (5688194*z5)/9 - (2106925*z6)/9 + 710892*z7) + 
    24*T102^2*(Z11 + Z12)*(399443 + 425128*z3 + 10704*z3^2 - 81360*z4 + 
      703272*z5 - 181200*z6 + 904050*z7) + T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (7073471/27 + (3588272*z3)/9 + (62320*z3^2)/3 - 135352*z4 + 
      (2377232*z5)/3 - 279800*z6 + 928844*z7) + 
    (20*T200^2*(Z11 + Z12)^3*(351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 
       996024*z5 - 345900*z6 + 1237005*z7))/9 + T202*(Z11 + Z12)^3*
     (39734747/72 + (2174408*z3)/3 + (21176*z3^2)/3 - 181522*z4 + 
      (3656416*z5)/3 - (973300*z6)/3 + 1374450*z7) + 
    T202*(Z11 - 3*Z12)*(Z11 + Z12)^2*(123729383/216 + 748584*z3 + 
      (138184*z3^2)/9 - (496490*z4)/3 + (10986184*z5)/9 - (2655500*z6)/9 + 
      1412082*z7) + (15*T300*(Z11 + Z12)^4*(495923 + 719469*z3 + 18684*z3^2 - 
       259119*z4 + 1467588*z5 - 535050*z6 + 1666980*z7))/4 + 
    T200*T202*(Z11 + Z12)*(27198437/9 + (5325344*z3)/3 - 328576*z3^2 - 
      108288*z4 + 2224896*z5 - 185600*z6 + 2093280*z7) + 
    64*T300^2*(Z11 + Z12)*(820430 + 1083162*z3 + 126216*z3^2 - 277398*z4 + 
      2012844*z5 - 539100*z6 + 2377431*z7) + T002*T202*(Z11 - 3*Z12)*
     (44228900/27 + (16114880*z3)/9 - 3936*z3^2 - 341744*z4 + 2886112*z5 - 
      (1747600*z6)/3 + 3241056*z7) + 
    (T102*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 
       4025664*z5 - 1618650*z6 + 4167450*z7))/4 + 
    T200^3*(Z11 + Z12)*(12540052/9 + (5507680*z3)/3 - 399360*z3^2 - 
      1172928*z4 + 5632128*z5 - 2384000*z6 + 4186560*z7) + 
    (32*T300^2*(Z11 - 3*Z12)*(1480063 + 2182068*z3 + 195504*z3^2 - 
       591876*z4 + 3746904*z5 - 1137000*z6 + 4389714*z7))/3 + 
    12*T200*T300*(Z11 + Z12)^2*(1447813 + 2115846*z3 + 126048*z3^2 - 
      710712*z4 + 4079880*z5 - 1420800*z6 + 4810428*z7) + 
    (64*T002*T200*T300*(2226532 + 1938160*z3 + 116908*z3^2 - 997485*z4 + 
       6591516*z5 - 2610650*z6 + 5731236*z7))/3 + 
    (4*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*(1771579 + 2712024*z3 + 
       203376*z3^2 - 840312*z4 + 5108436*z5 - 1761000*z6 + 6354369*z7))/9 + 
    T102*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(44972129/18 + (7900048*z3)/3 + 
      100736*z3^2 - 580920*z4 + (14229440*z5)/3 - 1345600*z6 + 6376272*z7) + 
    3*T002*T102*(Z11 + Z12)^2*(1645891 + 2698812*z3 + 129872*z3^2 - 
      1058952*z4 + 5703384*z5 - 2176600*z6 + 6419196*z7) + 
    (8*T200*T300*(Z11 - 3*Z12)^2*(2027111 + 2978145*z3 + 72696*z3^2 - 
       1218096*z4 + 6165588*z5 - 2355900*z6 + 6580602*z7))/9 + 
    (16*T200*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(2272877 + 3183867*z3 + 
       124560*z3^2 - 1125468*z4 + 6549396*z5 - 2246400*z6 + 7173306*z7))/3 + 
    (T102*(Z11 - 3*Z12)^4*(2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 
       7492368*z5 - 2920900*z6 + 7435260*z7))/648 + 
    T102*T200*(Z11 + Z12)^2*(19034095/6 + 3855264*z3 + 343568*z3^2 - 
      978240*z4 + 7143920*z5 - 2284600*z6 + 9620856*z7) - 
    (4*T202*T300*(-1788459 + 5329328*z3 + 1025696*z3^2 - 3284112*z4 + 
       14459040*z5 - 5686000*z6 + 11938752*z7))/3 + 
    (T102*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868 + 5637729*z3 + 217764*z3^2 - 
       2067147*z4 + 11302428*z5 - 4045950*z6 + 12557916*z7))/81 + 
    (8*T002^2*T200*(Z11 + Z12)*(3482395 + 6002048*z3 + 412512*z3^2 - 
       2349936*z4 + 12700800*z5 - 4707600*z6 + 14768208*z7))/3 + 
    (2*T002*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 
       424464*z3^2 - 3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7))/
     3 + (T300*(Z11 - 3*Z12)*(Z11 + Z12)^3*(7278995 + 10641189*z3 + 
       439068*z3^2 - 3636999*z4 + 21176484*z5 - 7582650*z6 + 24898860*z7))/
     3 + (T300*(Z11 - 3*Z12)^3*(Z11 + Z12)*(7463369 + 10815285*z3 + 
       291132*z3^2 - 3915351*z4 + 22136844*z5 - 8073450*z6 + 25115832*z7))/
     27 + (T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(7507907 + 10963395*z3 + 
       536532*z3^2 - 3677625*z4 + 21534516*z5 - 7625550*z6 + 25592112*z7))/
     6 + T002*T200^2*(Z11 + Z12)*(93374156/9 + (39458080*z3)/3 - 
      138304*z3^2 - 4494336*z4 + 25242688*z5 - 8647200*z6 + 28064064*z7) + 
    (T002*T200*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7))/162 + 
    T002*T102*T200*(135627598/9 + (51359648*z3)/3 - 520448*z3^2 - 
      5460864*z4 + 30798464*z5 - 10457600*z6 + 30989952*z7) + 
    4*T002^2*T300*(11434933 + 13800224*z3 + 767424*z3^2 - 4623984*z4 + 
      25967808*z5 - 9636000*z6 + 31879008*z7) + 
    (T002*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 
       840704*z3^2 - 5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7))/
     18 + (8*T002^2*T200*(Z11 - 3*Z12)*(10914967 + 18630624*z3 + 
       1236384*z3^2 - 7154352*z4 + 38702016*z5 - 13777200*z6 + 43754256*z7))/
     27 + (T102*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7))/
     36 + (T102*T200*(Z11 - 3*Z12)^2*(21598951 + 24462192*z3 + 605472*z3^2 - 
       4787424*z4 + 41019936*z5 - 13249200*z6 + 52644816*z7))/54 + 
    (T002*T102*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7))/27 + 
    (2*T102*T300*(Z11 - 3*Z12)*(24081683 + 36350000*z3 + 273536*z3^2 - 
       11155296*z4 + 63417024*z5 - 22211200*z6 + 74130336*z7))/3 + 
    (T002*T200*(Z11 + Z12)^3*(22011137 + 41909808*z3 + 2732160*z3^2 - 
       16829280*z4 + 87186336*z5 - 33273600*z6 + 98960400*z7))/18 + 
    (T002*T300*(Z11 - 3*Z12)^2*(36023495 + 46540608*z3 + 1463712*z3^2 - 
       16696008*z4 + 98800176*z5 - 36951600*z6 + 114275448*z7))/9 + 
    (2*T102*T300*(Z11 + Z12)*(73515035 + 108019248*z3 + 3257856*z3^2 - 
       32508864*z4 + 190167360*z5 - 63000000*z6 + 233313696*z7))/3 + 
    (T002*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(72765515 + 97048704*z3 + 
       4905408*z3^2 - 31700448*z4 + 189925920*z5 - 68244000*z6 + 
       235578672*z7))/3 + (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (71625629 + 130532688*z3 + 9964032*z3^2 - 47625120*z4 + 261065184*z5 - 
       94209600*z6 + 305009712*z7))/54 + 
    (T002*T300*(Z11 + Z12)^2*(106263535 + 142892784*z3 + 7089888*z3^2 - 
       47173176*z4 + 282285264*z5 - 102483600*z6 + 346636584*z7))/3) + 
  T312*(-1/54*(T200^2*(Z11 - 3*Z12)*(1280135 - 160304688*z3 + 32025216*z3^2 + 
       93956256*z4 - 286573056*z5 + 130526400*z6 - 169174656*z7)) - 
    ((Z11 - 3*Z12)^5*(-16709327 - 43713774*z3 + 3152040*z3^2 + 18453978*z4 - 
       79869216*z5 + 34206900*z6 - 75792024*z7))/46656 - 
    (4*T102*T200*(-7309411 - 25094336*z3 + 2337984*z3^2 + 12366000*z4 - 
       40466112*z5 + 13296000*z6 - 27010368*z7))/3 + 
    T202*(Z11 + Z12)*(-62433857/6 - (35959904*z3)/3 - 97280*z3^2 + 
      2070696*z4 - 22141440*z5 + 5384000*z6 - 25970784*z7) + 
    T202*(Z11 - 3*Z12)*(-60833251/18 - 4064000*z3 + 11840*z3^2 + 815400*z4 - 
      (21870848*z5)/3 + 1826400*z6 - 8415456*z7) - 
    (16*T200*T300*(448229 - 7888176*z3 + 1053696*z3^2 + 7657344*z4 - 
       15920448*z5 + 6668400*z6 - 7874496*z7))/9 + 
    T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(296270597/216 + 1683372*z3 + 
      (187148*z3^2)/3 - 458014*z4 + (27899572*z5)/9 - 968350*z6 + 
      3720668*z7) + T102*(Z11 - 3*Z12)^2*(95504689/36 + (29623828*z3)/9 + 
      36368*z3^2 - 1000860*z4 + 6208832*z5 - (6069800*z6)/3 + 7157136*z7) + 
    T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*(105418201/36 + (35829145*z3)/9 + 
      (426436*z3^2)/3 - 1311799*z4 + 7713984*z5 - (8012350*z6)/3 + 
      8998360*z7) + T200^2*(Z11 + Z12)*(17390779/18 + (28577048*z3)/3 - 
      2038080*z3^2 - 4051536*z4 + 17433984*z5 - 7669600*z6 + 10885056*z7) + 
    T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(307492505/72 + 4902884*z3 + 
      (902668*z3^2)/3 - 1241822*z4 + 9036100*z5 - (7981850*z6)/3 + 
      11517156*z7) + (32*T002*T300*(8379217 + 9656784*z3 + 775236*z3^2 - 
       1636218*z4 + 14051880*z5 - 1800150*z6 + 17908128*z7))/3 + 
    (16*T002*T102*(10007627 + 12907662*z3 + 82188*z3^2 - 3556926*z4 + 
       24217920*z5 - 6919650*z6 + 26068392*z7))/3 + 
    T002*(Z11 + Z12)^3*(96847241/12 + 11692555*z3 + 388084*z3^2 - 
      4152741*z4 + 22840544*z5 - 8445350*z6 + 26276544*z7) + 
    ((Z11 + Z12)^5*(9127571 + 14285342*z3 + 190232*z3^2 - 5875818*z4 + 
       30077632*z5 - 11694100*z6 + 31635576*z7))/64 + 
    T002^2*(Z11 - 3*Z12)*(135392770/9 + (58469896*z3)/3 + 586272*z3^2 - 
      5929896*z4 + 36856320*z5 - 12268400*z6 + 43408512*z7) + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)*(16663622 + (59148200*z3)/3 + 
      626112*z3^2 - 5300784*z4 + 37650688*z5 - 11836000*z6 + 45304224*z7) + 
    2*T002^2*(Z11 + Z12)*(22020845 + 29068252*z3 + 1001136*z3^2 - 
      8851716*z4 + 54355392*z5 - 18287400*z6 + 64929312*z7) + 
    T102*(Z11 + Z12)^2*(282204661/12 + 29139636*z3 + 1225120*z3^2 - 
      8011356*z4 + 55141600*z5 - 17601200*z6 + 67377744*z7) + 
    (T002*(Z11 - 3*Z12)^3*(25209122 + 35520351*z3 + 527604*z3^2 - 
       12754377*z4 + 69208056*z5 - 25364550*z6 + 75077604*z7))/81 + 
    (2*T300*(Z11 - 3*Z12)^2*(33756517 + 41628312*z3 + 11184*z3^2 - 
       12309984*z4 + 77996544*z5 - 24105000*z6 + 89572392*z7))/27 + 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(37534039 + 42377856*z3 + 
       2053296*z3^2 - 8799408*z4 + 76799472*z5 - 20953800*z6 + 97446888*z7))/
     9 + (2*T300*(Z11 + Z12)^2*(37986287 + 39782304*z3 + 2474016*z3^2 - 
       7785000*z4 + 72757728*z5 - 18390000*z6 + 98589960*z7))/3 + 
    T002*T200*(Z11 + Z12)*(47929157 + (190149344*z3)/3 + 942208*z3^2 - 
      16263216*z4 + 109736576*z5 - 28872000*z6 + 120789312*z7) + 
    ((Z11 - 3*Z12)*(Z11 + Z12)^4*(41265281 + 65543202*z3 + 1311144*z3^2 - 
       26062038*z4 + 137466528*z5 - 52625100*z6 + 149012136*z7))/192 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(68888306 + 101742969*z3 + 3554436*z3^2 - 
       36575163*z4 + 205688976*z5 - 74842350*z6 + 233223732*z7))/432 + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(75325855 + 104513499*z3 + 4356876*z3^2 - 
       36437841*z4 + 206398080*z5 - 74035050*z6 + 237997116*z7))/1296 + 
    (T002*T200*(Z11 - 3*Z12)*(145902051 + 190927360*z3 + 2091072*z3^2 - 
       53106480*z4 + 323733120*z5 - 89839200*z6 + 350457408*z7))/9 + 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)*(135485353 + 215372418*z3 + 1955880*z3^2 - 
       80092854*z4 + 413040768*z5 - 156372300*z6 + 447353928*z7))/15552 + 
    (T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(149378623 + 208478682*z3 + 
       8137272*z3^2 - 70545078*z4 + 411493584*z5 - 147430500*z6 + 
       484186248*z7))/18 + (T200*(Z11 - 3*Z12)^3*(233605295 + 358799040*z3 + 
       1825824*z3^2 - 116833392*z4 + 658151328*z5 - 233833200*z6 + 
       704259360*z7))/1944 + (T200*(Z11 + Z12)^3*(275558927 + 346866240*z3 + 
       25095648*z3^2 - 90978192*z4 + 622688352*z5 - 189546000*z6 + 
       784359072*z7))/72), 
 (T303*Y1*(-746496*T002*T102*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 
       7474320*z4 + 160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 
       42907600*z6 - 33641920*z7 + 74565072*z8) - 186624*T002^2*(Z11 - 3*Z12)*
      (49730785 + 11875840*z3^2 - 5204736*z3z5 + 5877360*z4 + 
       400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 41612800*z6 - 
       32322160*z7 + 74565072*z8) - 82944*T200*T300*
      (58930245 + 38259040*z3^2 - 7713792*z3z5 - 29690160*z4 + 
       40*z3*(4436375 + 181128*z4 - 1466640*z5) + 32955840*z5 + 
       135168400*z6 - 50183720*z7 + 110510784*z8) - 
     1440*T002*(Z11 - 3*Z12)^3*(152563855 + 35131648*z3^2 - 15614208*z3z5 + 
       15331440*z4 + 48*z3*(3276545 + 403392*z4 - 2296800*z5) + 48177472*z5 + 
       127251520*z6 - 92154832*z7 + 223695216*z8) - 
     23328*T002*(Z11 + Z12)^3*(234509045 + 61281920*z3^2 - 26604288*z3z5 + 
       14023920*z4 + 240*z3*(1119215 + 148272*z4 - 782880*z5) + 
       100846720*z5 + 210113600*z6 - 155356880*z7 + 381143376*z8) - 
     3456*T200^2*(Z11 - 3*Z12)*(416331085 + 140527360*z3^2 - 41430528*z3z5 - 
       11674320*z4 + 160*z3*(4660367 + 243480*z4 - 1874880*z5) + 
       84964800*z5 + 580912000*z6 - 414274880*z7 + 593549856*z8) - 
     62208*T002^2*(Z11 + Z12)*(433962425 + 106544640*z3^2 - 46842624*z3z5 + 
       46508400*z4 + 240*z3*(1852313 + 253176*z4 - 1378080*z5) + 
       134302080*z5 + 369336000*z6 - 285620400*z7 + 671085648*z8) - 
     12960*T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*(421842253 + 106781184*z3^2 - 
       46842624*z3z5 + 36391248*z4 + 48*z3*(9475483 + 1284528*z4 - 
         6890400*z5) + 154390080*z5 + 369408960*z6 - 279329328*z7 + 
       671085648*z8) - (Z11 - 3*Z12)^5*(471272925 + 105816320*z3^2 - 
       47091456*z3z5 + 20563440*z4 + 80*z3*(7237913 + 688944*z4 - 
         4147200*z5) + 178539840*z5 + 397121600*z6 - 287552080*z7 + 
       674650512*z8) - 17280*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
      (1038670999 + 235341504*z3^2 - 102456576*z3z5 + 213241680*z4 + 
       96*z3*(9194627 + 1289640*z4 - 7541640*z5) + 38953824*z5 + 
       867149280*z6 - 759160272*z7 + 1467832752*z8) - 
     15552*T102*(Z11 + Z12)^2*(1076583355 + 254602080*z3^2 - 113187456*z3z5 + 
       140639760*z4 + 1440*z3*(714909 + 101446*z4 - 554940*z5) + 
       283047600*z5 + 892796400*z6 - 682797240*z7 + 1621567512*z8) - 
     13824*T102*T200*(1328358215 + 314642400*z3^2 - 119066112*z3z5 + 
       124487280*z4 + 120*z3*(13569233 + 619128*z4 - 7035120*z5) + 
       250698240*z5 + 1362368400*z6 - 1107595560*z7 + 1705787424*z8) - 
     3456*T200^2*(Z11 + Z12)*(1673305475 + 297924480*z3^2 - 143949312*z3z5 + 
       146599920*z4 + 480*z3*(4120159 + 211152*z4 - 2127600*z5) + 
       530506560*z5 + 1890820800*z6 - 1593013920*z7 + 2062273824*z8) - 
     1728*T300*(Z11 - 3*Z12)^2*(1715639235 + 411106880*z3^2 - 
       157572864*z3z5 + 262692240*z4 + 640*z3*(2376451 + 281985*z4 - 
         1740690*z5) - 77315040*z5 + 1491778400*z6 - 1249187920*z7 + 
       2257450128*z8) + 1728*T202*(Z11 - 3*Z12)*(1847751075 + 
       410950400*z3^2 - 171445248*z3z5 + 330553680*z4 + 
       2880*z3*(539389 + 69548*z4 - 420960*z5) + 47188800*z5 + 
       1525539200*z6 - 1321217920*z7 + 2456191296*z8) - 
     15552*T300*(Z11 + Z12)^2*(1685884935 + 386202560*z3^2 - 171507456*z3z5 + 
       333827280*z4 + 480*z3*(2795607 + 433220*z4 - 2516040*z5) + 
       154567200*z5 + 1324676000*z6 - 1099852720*z7 + 2457082512*z8) - 
     81*(Z11 + Z12)^5*(1561982815 + 424830720*z3^2 - 178972416*z3z5 - 
       56896560*z4 + 240*z3*(8196019 + 1019760*z4 - 5280480*z5) + 
       899791680*z5 + 1487510400*z6 - 1069330800*z7 + 2564028432*z8) - 
     41472*T002*T300*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 
       394039440*z4 + 480*z3*(3409957 + 470484*z4 - 2756160*z5) + 
       79566720*z5 + 1518705600*z6 - 1297317120*z7 + 2684342592*z8) - 
     5760*T002*T200*(Z11 - 3*Z12)*(2463167135 + 538450560*z3^2 - 
       234399744*z3z5 + 382757328*z4 + 768*z3*(2887187 + 362025*z4 - 
         2153520*z5) + 387810432*z5 + 1920516480*z6 - 1512658944*z7 + 
       3358101888*z8) - 48*T200*(Z11 - 3*Z12)^3*(2730791895 + 
       756588160*z3^2 - 276079104*z3z5 + 438181680*z4 + 
       160*z3*(18983225 + 2184456*z4 - 12314160*z5) + 437207040*z5 + 
       2495204800*z6 - 2064706400*z7 + 3955216608*z8) - 
     18*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(2735921985 + 640433920*z3^2 - 
       287214336*z3z5 + 247325040*z4 + 240*z3*(11768559 + 1565648*z4 - 
         8444160*z5) + 950740800*z5 + 2213310400*z6 - 1621226000*z7 + 
       4114744272*z8) - 432*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (3200255355 + 688454400*z3^2 - 313196544*z3z5 + 536010960*z4 + 
       320*z3*(8785157 + 1181664*z4 - 6907680*z5) + 580664640*z5 + 
       2546083200*z6 - 2052030720*z7 + 4486975488*z8) - 
     1296*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(3148419945 + 708391040*z3^2 - 
       320122368*z3z5 + 536694480*z4 + 480*z3*(5703637 + 836936*z4 - 
         4699440*z5) + 557658240*z5 + 2409204800*z6 - 1894917280*z7 + 
       4586197536*z8) - 576*T102*(Z11 - 3*Z12)^2*
      (3476748155 + 797109600*z3^2 - 335829888*z3z5 + 470237040*z4 + 
       240*z3*(13391545 + 1678212*z4 - 9891720*z5) + 651834000*z5 + 
       2864593200*z6 - 2282790840*z7 + 4811229576*z8) + 
     1728*T202*(Z11 + Z12)*(5473440635 + 1165056000*z3^2 - 520805376*z3z5 + 
       987014160*z4 + 8640*z3*(503931 + 72020*z4 - 425040*z5) + 
       362391360*z5 + 4316582400*z6 - 3655569600*z7 + 7461260352*z8) - 
     1728*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(6855449765 + 1562187840*z3^2 - 
       692312832*z3z5 + 989325360*z4 + 2880*z3*(2174819 + 302772*z4 - 
         1696860*z5) + 1391828640*z5 + 5549949600*z6 - 4377102480*z7 + 
       9918342864*z8) - 288*T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (6793556855 + 1639052160*z3^2 - 723292416*z3z5 + 729697680*z4 + 
       6480*z3*(1077655 + 144336*z4 - 788000*z5) + 2111844480*z5 + 
       5650440000*z6 - 4331977200*z7 + 10362168432*z8) - 
     27*(Z11 - 3*Z12)*(Z11 + Z12)^4*(6783568435 + 1813006080*z3^2 - 
       772063488*z3z5 + 20895120*z4 + 240*z3*(33875069 + 4326768*z4 - 
         22740480*z5) + 3436374720*z5 + 6334430400*z6 - 4663854000*z7 + 
       11060881776*z8) - (Z11 - 3*Z12)^4*(Z11 + Z12)*
      (8046897475 + 1740130560*z3^2 - 821705472*z3z5 + 710897040*z4 + 
       240*z3*(35938439 + 4305648*z4 - 24230880*z5) + 3080973120*z5 + 
       6571670400*z6 - 4685738160*z7 + 11772072144*z8) - 
     18*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(7514126495 + 1894041600*z3^2 - 
       822949632*z3z5 + 475068240*z4 + 720*z3*(11390233 + 1515120*z4 - 
         8066400*z5) + 2960472000*z5 + 6494640000*z6 - 4854873840*z7 + 
       11789896464*z8) - 432*T200*(Z11 + Z12)^3*(8548029695 + 
       2015842560*z3^2 - 895546368*z3z5 + 1350628560*z4 + 
       46080*z3*(175451 + 25539*z4 - 137085*z5) + 1880904000*z5 + 
       6581414400*z6 - 5132944320*z7 + 12829945536*z8) - 
     3456*T002*T200*(Z11 + Z12)*(11988851245 + 2642206080*z3^2 - 
       1165529088*z3z5 + 1907368560*z4 + 2880*z3*(3707717 + 500424*z4 - 
         2856960*z5) + 1897841280*z5 + 9002438400*z6 - 7463413440*z7 + 
       16697822976*z8)))/172800 + 
  T212*(T202*(Z11 + Z12)^3*(-396758765/144 - (11258072*z3^2)/5 + 
      807840*z3z5 + 1108297*z4 - (16*z3*(9067009 + 1523685*z4 - 7507800*z5))/
       15 - (178990936*z5)/15 - 2699452*z6 - (46616192*z7)/15 - 
      11573430*z8) + T202*(Z11 - 3*Z12)^3*(175956167/19440 - 
      (8500424*z3^2)/135 + 27360*z3z5 + (1437661*z4)/27 - 
      (4*z3*(11503449 + 1383292*z4 - 5539200*z5))/135 - (58623088*z5)/135 - 
      (297836*z6)/3 - (868612*z7)/27 - 391970*z8) - 
    (T202*(Z11 - 3*Z12)^2*(Z11 + Z12)*(350232789 + 614797184*z3^2 - 
       196535808*z3z5 - 265103376*z4 + 192*z3*(11889847 + 1416060*z4 - 
         6803520*z5) + 2850410880*z5 + 641088320*z6 + 828267520*z7 + 
       2815648416*z8))/720 - (T202*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (556009929 + 678745216*z3^2 - 199190016*z3z5 - 254389392*z4 + 
       256*z3*(9026617 + 1199025*z4 - 6090480*z5) + 2988611584*z5 + 
       627588160*z6 + 914764736*z7 + 2853673632*z8))/240 + 
    T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-134819024521/360 - 
      (4451530016*z3^2)/15 - (397190656*z3^3)/3 - (8821357056*z3z5)/25 + 
      (1146435426*z4)/5 + (8*z3*(-432525951 + 10837288*z4 - 452074600*z5))/
       5 - (3794159080*z5)/3 + (2068302704*z6)/3 - (37122970892*z7)/15 + 
      (47756829312*z8)/25 - (72928208960*z9)/27) + 
    T002*T200*(Z11 + Z12)^3*(-127100529227/360 - (1423731296*z3^2)/5 - 
      130411008*z3^3 - (8783576064*z3z5)/25 + 233498470*z4 + 
      (8*z3*(-1255365833 + 36734952*z4 - 1344744360*z5))/15 - 
      (19191969784*z5)/15 + 719025968*z6 - (7512734692*z7)/3 + 
      (48422375328*z8)/25 - 2655633344*z9) + T102^2*(Z11 + Z12)*
     (402175601/6 - 92827200*z3^2 - 77264896*z3^3 - (5888450304*z3z5)/25 + 
      (1142627976*z4)/5 + (64*z3*(-17499182 + 2253339*z4 - 43661760*z5))/5 - 
      867177312*z5 + 732255456*z6 - (8979049808*z7)/5 + (39015080208*z8)/25 - 
      (14299863296*z9)/9) + T102^2*(Z11 - 3*Z12)*
     (735895189/30 - (445599424*z3^2)/15 - (74995712*z3^3)/3 - 
      (1939845888*z3z5)/25 + (397689256*z4)/5 + 
      (32*z3*(-35988265 + 3986586*z4 - 81743760*z5))/15 - 299679840*z5 + 
      (742586272*z6)/3 - 601407952*z7 + (12858138576*z8)/25 - 
      (13755264256*z9)/27) + T102*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-827587375/144 - (86088252*z3^2)/5 - 9225216*z3^3 - 
      (135945216*z3z5)/5 + (97624363*z4)/5 + 
      (z3*(-434049947 + 66958896*z4 - 973657800*z5))/15 - (263862382*z5)/3 + 
      70171602*z6 - (2950944124*z7)/15 + (839288712*z8)/5 - 185476480*z9) + 
    T102*(Z11 + Z12)^4*(-3195212509/960 - (58882213*z3^2)/5 - 6800320*z3^3 - 
      (102545352*z3z5)/5 + (302460519*z4)/20 + 
      z3*(-81892577/4 + (16103808*z4)/5 - 47775942*z5) - (672072051*z5)/10 + 
      (111952103*z6)/2 - (302912989*z7)/2 + (1291294683*z8)/10 - 
      (1231363880*z9)/9) + T200*(Z11 - 3*Z12)*(Z11 + Z12)^4*
     (-3559433927/288 - (149828759*z3^2)/15 - (14123456*z3^3)/3 - 
      13037220*z3z5 + (18344453*z4)/2 + 
      (z3*(-362620073 + 8927064*z4 - 372702960*z5))/15 - (240736166*z5)/5 + 
      (85998827*z6)/3 - (1438270961*z7)/15 + (294937839*z8)/4 - 
      (2574381736*z9)/27) + T002*(Z11 - 3*Z12)*(Z11 + Z12)^4*
     (-11975997343/1440 - (128457422*z3^2)/15 - (14123456*z3^3)/3 - 
      (341920224*z3z5)/25 + (109152691*z4)/10 + 
      z3*(-321537701/15 + (4592256*z4)/5 - 26987352*z5) - (267490537*z5)/5 + 
      (109558640*z6)/3 - (323796106*z7)/3 + (2072436498*z8)/25 - 
      (2574381736*z9)/27) + T102*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-942750713/288 - (129963046*z3^2)/15 - 4640384*z3^3 - 
      (67559328*z3z5)/5 + (99332357*z4)/10 + 
      (z3*(-463555621 + 62292432*z4 - 971183160*z5))/30 - (135395377*z5)/3 + 
      (103822729*z6)/3 - 98217296*z7 + (413860746*z8)/5 - (844346608*z9)/9) + 
    T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(-677162991/80 - (34806078*z3^2)/5 - 
      3214336*z3^3 - (220021848*z3z5)/25 + (30468221*z4)/5 - 
      (161713558*z5)/5 + (16*z3*(429906*z4 - 5*(3097883 + 3256626*z5)))/15 + 
      18801936*z6 - (191433409*z7)/3 + (2460579117*z8)/50 - 
      (586901120*z9)/9) + T002*(Z11 + Z12)^5*(-818427289/160 - 
      (24202398*z3^2)/5 - 2894400*z3^3 - (212541408*z3z5)/25 + 
      (69984477*z4)/10 + (2377728*z3*z4)/5 - (171737433*z5)/5 - 
      3*z3*(4384565 + 5455224*z5) + 24087198*z6 - (346826553*z7)/5 + 
      (1316848266*z8)/25 - 58862616*z9) + T200*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
     (-229886433/80 - (303497402*z3^2)/135 - (29129216*z3^3)/27 - 
      (73788664*z3z5)/25 + (31524113*z4)/15 + 
      (2*z3*(-377129159 + 9277992*z4 - 391374840*z5))/135 - 
      (1507859246*z5)/135 + (175555028*z6)/27 - (977606383*z7)/45 + 
      (2498635243*z8)/150 - (5350417600*z9)/243) - 
    T300*(Z11 - 3*Z12)^4*(4897572563/4320 + (40741178*z3^2)/45 + 
      (1374592*z3^3)/3 + (34162656*z3z5)/25 - (9784669*z4)/10 + 
      (218602789*z5)/45 + (z3*(197086793 - 3249312*z4 + 202901640*z5))/90 - 
      (30406163*z6)/9 + (154909669*z7)/15 - (202187862*z8)/25 + 
      (246100496*z9)/27) + T002*T202*(Z11 - 3*Z12)*
     (1628107699/18 + (2098498112*z3^2)/45 + (149991424*z3^3)/9 + 
      (1033145856*z3z5)/25 - (191212904*z4)/15 + 108517888*z5 + 
      (32*z3*(149730173 + 2464488*z4 + 92763720*z5))/45 - (295610816*z6)/9 + 
      (3534917024*z7)/15 - (4846017312*z8)/25 + (27510528512*z9)/81) - 
    T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(16843910981/240 + 
      (323590532*z3^2)/5 + 27842304*z3^3 + (1877503968*z3z5)/25 - 
      (248768751*z4)/5 + (1330366002*z5)/5 + 
      (z3*(710259079 - 26115312*z4 + 782147160*z5))/5 - 150478574*z6 + 
      (2649769072*z7)/5 - (10277238186*z8)/25 + (1688693216*z9)/3) - 
    T300*(Z11 + Z12)^4*(3331844333/32 + 94259658*z3^2 + 40801920*z3^3 + 
      (556637184*z3z5)/5 - (143713593*z4)/2 + 385254909*z5 + 
      z3*(411159813/2 - 7501248*z4 + 225527220*z5) - 218195655*z6 + 
      771915441*z7 - (3033857268*z8)/5 + (2462727760*z9)/3) - 
    (16*T300^2*(Z11 - 3*Z12)*(585746735 + 307747200*z3^2 + 180748800*z3^3 + 
       371500992*z3z5 - 420307920*z4 + 2408547120*z5 + 
       240*z3*(4810651 + 67839*z4 + 3676620*z5) - 1239403200*z6 + 
       3960866160*z7 - 2464940484*z8 + 4108785600*z9))/25 - 
    T200*T300*(Z11 + Z12)^2*(4828883339/5 + 656328448*z3^2 + 330444800*z3^3 + 
      (22299086592*z3z5)/25 - (3324271104*z4)/5 - 
      (8*z3*(-1106802209 + 24630048*z4 - 1154516160*z5))/5 + 
      (18523105376*z5)/5 - 2074490624*z6 + (34482392736*z7)/5 - 
      (126220832784*z8)/25 + (62090366464*z9)/9) - 
    (4*T200^3*(Z11 + Z12)*(828761505 + 1287365760*z3^2 + 686592000*z3^3 + 
       2833325568*z3z5 - 2162937600*z4 - 5760*z3*(-475361 + 23751*z4 - 
         236520*z5) + 7459593120*z5 - 8303889600*z6 + 22792622400*z7 - 
       18898357536*z8 + 10136768000*z9))/75 - 
    (8*T002^3*(Z11 - 3*Z12)*(1479243045 + 1182028320*z3^2 + 546416640*z3^3 + 
       1492027776*z3z5 - 1049526720*z4 + 5609421360*z5 - 
       240*z3*(310392*z4 - 5*(2381107 + 2455920*z5)) - 3242242800*z6 + 
       10976324760*z7 - 8347736232*z8 + 11105265920*z9))/45 - 
    (16*T200^2*T300*(289606995 + 1344604320*z3^2 + 784972800*z3^3 + 
       3990269952*z3z5 - 3662972280*z4 + 8470982880*z5 + 
       360*z3*(3858841 + 1335648*z4 + 2908800*z5) - 15385820400*z6 + 
       29164299480*z7 - 27975487104*z8 + 11589251200*z9))/225 - 
    (16*T300^2*(Z11 + Z12)*(2027374615 + 666240480*z3^2 + 559296000*z3^3 + 
       1158121152*z3z5 - 1251390960*z4 + 7981748400*z5 + 
       1200*z3*(3006529 + 70623*z4 + 2732376*z5) - 3733246800*z6 + 
       11716280880*z7 - 7036811604*z8 + 13116750400*z9))/25 - 
    T002*T300*(Z11 + Z12)^2*(11478159766/5 + (8973896416*z3^2)/5 + 
      739727360*z3^3 + (48041659008*z3z5)/25 - (5233301376*z4)/5 + 
      (30571050256*z5)/5 + z3*(3843161704 - (445148352*z4)/5 + 
        4004114304*z5) - 3022937968*z6 + (62233534968*z7)/5 - 
      (245372011416*z8)/25 + (135162977536*z9)/9) - 
    (3*T200*(Z11 + Z12)^5*(2061755735 + 1546470880*z3^2 + 771840000*z3^3 + 
       2157155712*z3z5 - 1594290960*z4 - 960*z3*(-4177163 + 72708*z4 - 
         4117620*z5) + 8273278080*z5 - 5058317600*z6 + 16420634080*z7 - 
       12471157224*z8 + 15696697600*z9))/800 + 
    (8*T102*T202*(-3872794635 + 705463920*z3^2 + 739814400*z3^3 + 
       1884715776*z3z5 - 3549297960*z4 - 360*z3*(-6804239 + 1155996*z4 - 
         16236720*z5) + 10009935720*z5 - 8557884000*z6 + 20445109560*z7 - 
       17043743952*z8 + 18296259200*z9))/675 - 
    (T200*(Z11 - 3*Z12)^5*(2963166819 + 2434089888*z3^2 + 1239275520*z3^3 + 
       3673475712*z3z5 - 2934725904*z4 - 288*z3*(-21244703 + 164232*z4 - 
         18222240*z5) + 13614262272*z5 - 9880063200*z6 + 28609815168*z7 - 
       22743505944*z8 + 24521611520*z9))/116640 - 
    (T002*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/116640 - 
    (4*T002^2*T102*(3595098495 + 2744438400*z3^2 + 1248952320*z3^3 + 
       3390273792*z3z5 - 2367889200*z4 + 12845972160*z5 - 
       240*z3*(584496*z4 - 5*(5607739 + 5483808*z5)) - 7212225600*z6 + 
       24898623120*z7 - 18792931824*z8 + 25383464960*z9))/15 - 
    (4*T200^3*(Z11 - 3*Z12)*(1788226845 + 2488343040*z3^2 + 1843200000*z3^3 + 
       8231735808*z3z5 - 6551496000*z4 + 20832752160*z5 + 
       5760*z3*(1102828 + 909*z4 + 762840*z5) - 25368019200*z6 + 
       63544150080*z7 - 54037557216*z8 + 27212800000*z9))/675 + 
    (16*T200*T202*(Z11 + Z12)*(5796071100 + 5841739800*z3^2 + 
       2173075200*z3^3 + 6010233696*z3z5 - 4166282250*z4 - 
       135*z3*(-67021851 + 6962976*z4 - 106429120*z5) + 23856772140*z5 - 
       14231853000*z6 + 46880356770*z7 - 35091652842*z8 + 44687072800*z9))/
     675 - (8*T002^3*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     75 + (4*T202*T300*(7025603125 + 8312114880*z3^2 + 2959257600*z3^3 + 
       6248918016*z3z5 - 10582428240*z4 + 47891682720*z5 + 
       5760*z3*(2821505 + 48187*z4 + 2196120*z5) - 28602676800*z6 + 
       64015411680*z7 - 49694720832*z8 + 73185036800*z9))/225 - 
    (T200^2*(Z11 - 3*Z12)^3*(9609764571 + 7493907456*z3^2 + 3651379200*z3^3 + 
       10396325376*z3z5 - 8188773408*z4 - 576*z3*(-32732482 + 504897*z4 - 
         31490820*z5) + 40574202336*z5 - 27065240640*z6 + 81730494288*z7 - 
       62407016352*z8 + 73562137600*z9))/2430 - 
    (3*T300*(Z11 - 3*Z12)*(Z11 + Z12)^3*(9230567195 + 8834832960*z3^2 + 
       3690086400*z3^3 + 9943838208*z3z5 - 6364014000*z4 - 
       80*z3*(-233282999 + 9341232*z4 - 260339160*z5) + 34119611040*z5 - 
       19095276000*z6 + 68465734400*z7 - 53794067616*z8 + 74190592000*z9))/
     200 - (T002^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*(8700381543 + 
       7981397136*z3^2 + 3941199360*z3^3 + 11044195776*z3z5 - 8024551560*z4 - 
       240*z3*(-78730735 + 3159702*z4 - 93452064*z5) + 41046245352*z5 - 
       25769868840*z6 + 82335207900*z7 - 63835825572*z8 + 79918538560*z9))/
     45 - (4*T102*T200^2*(2599792155 + 3996348480*z3^2 + 5906073600*z3^3 + 
       23995367424*z3z5 - 17959514400*z4 - 720*z3*(-41393041 + 988080*z4 - 
         37014120*z5) + 62565500160*z5 - 68826492000*z6 + 164196380880*z7 - 
       143018120448*z8 + 87196614400*z9))/225 - 
    (T002^2*(Z11 + Z12)^3*(13694479605 + 12423125520*z3^2 + 6486796800*z3^3 + 
       18444500928*z3z5 - 13879126440*z4 - 720*z3*(-42713509 + 1702914*z4 - 
         51267600*z5) + 69897125160*z5 - 45400926600*z6 + 140490179820*z7 - 
       108887965956*z8 + 131616843200*z9))/75 - 
    (T200^2*(Z11 + Z12)^3*(17786810715 + 14466231360*z3^2 + 6588057600*z3^3 + 
       17466264576*z3z5 - 12224433600*z4 - 8640*z3*(-3998908 + 120929*z4 - 
         4326880*z5) + 66293091360*z5 - 36701157600*z6 + 126081408960*z7 - 
       96451445952*z8 + 135111315200*z9))/150 - 
    (32*T002*T200^2*(Z11 + Z12)*(20077929540 + 14608869300*z3^2 + 
       7043011200*z3^3 + 20306028672*z3z5 - 13701662190*z4 - 
       135*z3*(-253475679 + 11657736*z4 - 264198880*z5) + 80010008640*z5 - 
       49320346950*z6 + 162895420035*z7 - 122415577344*z8 + 140763146800*z9))/
     675 - (T102*T300*(Z11 + Z12)*(11431429379 + 12376270464*z3^2 + 
       7848714240*z3^3 + 21455705088*z3z5 - 21068427888*z4 + 92250976704*z5 + 
       192*z3*(228626941 + 378180*z4 + 215879520*z5) - 55811386560*z6 + 
       164226746592*z7 - 128852427456*z8 + 163985433600*z9))/15 - 
    (4*T002*T200^2*(Z11 - 3*Z12)*(31201770009 + 20949068448*z3^2 + 
       10830781440*z3^3 + 32507288064*z3z5 - 22729066128*z4 - 
       72*z3*(-739652095 + 24356472*z4 - 773706240*z5) + 128572727040*z5 - 
       85832008560*z6 + 267493433256*z7 - 199288639008*z8 + 216905644160*z9))/
     405 - (T002*T102*(Z11 - 3*Z12)^2*(29960795045 + 26055961440*z3^2 + 
       12168806400*z3^3 + 33829570944*z3z5 - 23530158000*z4 - 
       120*z3*(-503376151 + 19067976*z4 - 562527360*z5) + 120062423760*z5 - 
       73200464400*z6 + 244253353560*z7 - 192087016488*z8 + 245983692800*z9))/
     450 - (T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*(33862003341 + 
       26047979712*z3^2 + 12099962880*z3^3 + 32179451904*z3z5 - 
       22820016384*z4 - 576*z3*(-111111830 + 3205677*z4 - 119705280*z5) + 
       125937156960*z5 - 69312817440*z6 + 237153984768*z7 - 178230336768*z8 + 
       249770858240*z9))/270 - (T102*T200*(Z11 + Z12)^2*
      (24082099715 + 26663206560*z3^2 + 13665024000*z3^3 + 37961581824*z3z5 - 
       30743650800*z4 - 900*z3*(-73696405 + 2894096*z4 - 89763648*z5) + 
       145241138160*z5 - 91190668800*z6 + 280454249760*z7 - 221841240048*z8 + 
       280389830400*z9))/75 + (T002*T202*(Z11 + Z12)*
      (66709506249 + 39390226560*z3^2 + 13907681280*z3^3 + 34010108928*z3z5 - 
       10897165008*z4 + 90211473792*z5 + 27648*z3*(2951803 + 9138*z4 + 
         2335175*z5) - 30403002240*z6 + 196674842304*z7 - 160756975296*z8 + 
       285997265920*z9))/270 + (2*T200*T202*(Z11 - 3*Z12)*
      (45863169315 + 45581745600*z3^2 + 16874035200*z3^3 + 47917018368*z3z5 - 
       34806151440*z4 + 190849269600*z5 - 360*z3*(20118624*z4 - 
         35*(5675489 + 8782704*z5)) - 120275884800*z6 + 379165824720*z7 - 
       283290943536*z8 + 343881606400*z9))/2025 - 
    (8*T002*T200*T300*(61911912205 + 30956535360*z3^2 + 17910604800*z3^3 + 
       55548384768*z3z5 - 39770469360*z4 - 2880*z3*(-28189459 + 905536*z4 - 
         34554165*z5) + 235894515840*z5 - 161480779200*z6 + 496815028560*z7 - 
       350420341536*z8 + 376356886400*z9))/225 - 
    (T002^2*(Z11 - 3*Z12)^3*(48561269535 + 39496916880*z3^2 + 
       19015027200*z3^3 + 53371244736*z3z5 - 41047196040*z4 - 
       720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 212247632520*z5 - 
       127899865800*z6 + 407613173580*z7 - 307175669172*z8 + 
       385009316800*z9))/6075 - (T002^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (47574771155 + 40820194800*z3^2 + 19749542400*z3^3 + 54506758464*z3z5 - 
       39679358040*z4 - 240*z3*(-411530963 + 13336686*z4 - 458222400*z5) + 
       208901155320*z5 - 125971032600*z6 + 408029930820*z7 - 
       311100419628*z8 + 401669374400*z9))/675 - 
    (T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*(54619027165 + 40272111360*z3^2 + 
       19733299200*z3^3 + 53741035008*z3z5 - 39862568160*z4 + 
       213938101920*z5 - 960*z3*(2688525*z4 - 8*(13606321 + 13961415*z5)) - 
       124814923200*z6 + 411392325840*z7 - 306756304416*z8 + 
       403810457600*z9))/1350 - (T200*T300*(Z11 - 3*Z12)^2*
      (64551633045 + 40362456960*z3^2 + 22778726400*z3^3 + 65498740992*z3z5 - 
       52493417280*z4 + 272964975840*z5 + 360*z3*(329423287 + 127584*z4 + 
         310016400*z5) - 180885211200*z6 + 539867121120*z7 - 
       394939772784*z8 + 464118598400*z9))/675 - 
    (2*T200*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(71748716915 + 44399295360*z3^2 + 
       24266188800*z3^3 + 67312809216*z3z5 - 51832732320*z4 - 
       120*z3*(-1088687627 + 15599376*z4 - 1085501760*z5) + 287273657760*z5 - 
       169028467200*z6 + 542949033360*z7 - 391046659632*z8 + 
       503462086400*z9))/225 - (4*T002*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
      (87344145545 + 67142495760*z3^2 + 27842918400*z3^3 + 72541801152*z3z5 - 
       39433194360*z4 - 60*z3*(-2473669007 + 46679616*z4 - 2447716560*z5) + 
       234017860920*z5 - 116486009400*z6 + 480011193900*z7 - 
       375028559604*z8 + 564148665600*z9))/225 - 
    (T102*(Z11 - 3*Z12)^4*(30198087985 + 52372186560*z3^2 + 
       29691187200*z3^3 + 92713185792*z3z5 - 76913704080*z4 + 
       340498789920*z5 - 720*z3*(15243616*z4 - 3*(48753261 + 88176760*z5)) - 
       269740231200*z6 + 716259111840*z7 - 583720025184*z8 + 
       590641190400*z9))/388800 - (T102*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (26261929495 + 58302960960*z3^2 + 32429260800*z3^3 + 96254894592*z3z5 - 
       73882508400*z4 - 240*z3*(-472529731 + 55382544*z4 - 918669000*z5) + 
       337960195680*z5 - 255374642400*z6 + 716168737440*z7 - 
       591034476384*z8 + 654332057600*z9))/32400 - 
    (T300*(Z11 - 3*Z12)^3*(Z11 + Z12)*(81752039495 + 68767508160*z3^2 + 
       32429260800*z3^3 + 90583391232*z3z5 - 62520945840*z4 - 
       240*z3*(-682214833 + 20641968*z4 - 730509960*z5) + 328424010720*z5 - 
       196849764000*z6 + 663758597280*z7 - 509782313664*z8 + 
       654332057600*z9))/5400 - (T002*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (76154936635 + 66340678080*z3^2 + 33815808000*z3^3 + 95758723584*z3z5 - 
       77827411440*z4 - 2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 
       396565468320*z5 - 242196086400*z6 + 745127622720*z7 - 
       561847913568*z8 + 685287699200*z9))/194400 - 
    (T200*(Z11 - 3*Z12)^4*(Z11 + Z12)*(87933676055 + 65313404640*z3^2 + 
       33815808000*z3^3 + 95274900864*z3z5 - 71226994320*z4 - 
       960*z3*(-181421971 + 3578508*z4 - 178831740*z5) + 365240224320*z5 - 
       225668440800*z6 + 722368142400*z7 - 554916481128*z8 + 
       685287699200*z9))/194400 - (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
      (68051622715 + 67806224640*z3^2 + 34714828800*z3^3 + 98341081344*z3z5 - 
       74931588720*z4 - 960*z3*(-169803377 + 7066326*z4 - 207601740*z5) + 
       379220704320*z5 - 243993520800*z6 + 753954307440*z7 - 
       578642447088*z8 + 704281344000*z9))/10800 - 
    (T002*T102*(Z11 + Z12)^2*(77210107755 + 78563613600*z3^2 + 
       37562112000*z3^3 + 103866966144*z3z5 - 69403228560*z4 - 
       120*z3*(-1400743801 + 80309448*z4 - 1887084240*z5) + 351074093040*z5 - 
       223323289200*z6 + 737285016840*z7 - 594369336888*z8 + 
       763759136000*z9))/150 - (T002*T102*(Z11 - 3*Z12)*(Z11 + Z12)*
      (85615761245 + 80347980960*z3^2 + 37648281600*z3^3 + 
       102852436608*z3z5 - 68571752400*z4 - 
       120*z3*(-1474716487 + 66086352*z4 - 1832330160*z5) + 354458952720*z5 - 
       217671030000*z6 + 731927481480*z7 - 581958648216*z8 + 
       767292480000*z9))/225 - (T102*T300*(Z11 - 3*Z12)*
      (49368849865 + 54931397760*z3^2 + 38086041600*z3^3 + 
       106991041536*z3z5 - 110073661200*z4 + 467901967680*z5 + 
       11520*z3*(18506059 + 269981*z4 + 15922470*z5) - 299499998400*z6 + 
       832913275680*z7 - 657845623872*z8 + 786374067200*z9))/225 - 
    (4*T002^2*T300*(206313912765 + 112975845120*z3^2 + 47373004800*z3^3 + 
       116267871744*z3z5 - 62697704400*z4 + 446332285440*z5 + 
       5760*z3*(48850523 + 662094*z4 + 39039300*z5) - 172821297600*z6 + 
       762714695520*z7 - 552245011488*z8 + 976882342400*z9))/225 - 
    (T002*T300*(Z11 - 3*Z12)^2*(172506763225 + 125893712160*z3^2 + 
       53569843200*z3^3 + 144471019392*z3z5 - 82355875920*z4 - 
       360*z3*(-793671299 + 12905624*z4 - 733174560*z5) + 469095896880*z5 - 
       255826530000*z6 + 1003869007560*z7 - 778097814984*z8 + 
       1079761369600*z9))/675 - (T102*T200*(Z11 - 3*Z12)^2*
      (139042924935 + 140467158720*z3^2 + 78728140800*z3^3 + 
       226502936064*z3z5 - 198435664080*z4 - 
       360*z3*(-1081893283 + 27426768*z4 - 1222988400*z5) + 904874568480*z5 - 
       599532364800*z6 + 1737850927680*z7 - 1360081520928*z8 + 
       1598210464000*z9))/4050 - (T002^2*T200*(Z11 - 3*Z12)*
      (269271198495 + 176655923712*z3^2 + 78241443840*z3^3 + 
       207792387072*z3z5 - 145942679664*z4 + 837126883584*z5 - 
       23040*z3*(175275*z4 - 2*(9845089 + 8458767*z5)) - 434176989120*z6 + 
       1540920507840*z7 - 1126575635904*z8 + 1601891002880*z9))/405 - 
    (T002*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(230224616355 + 
       174537204480*z3^2 + 78976512000*z3^3 + 211439075328*z3z5 - 
       139503076080*z4 - 7680*z3*(-54707766 + 1243035*z4 - 54482755*z5) + 
       774766532800*z5 - 423322464000*z6 + 1513599722080*z7 - 
       1158854605056*z8 + 1609532275200*z9))/1800 - 
    (T102*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(147519270945 + 156452713920*z3^2 + 
       81525196800*z3^3 + 227837670912*z3z5 - 191054177280*z4 - 
       1080*z3*(-371572159 + 13023648*z4 - 440222240*z5) + 900229904640*z5 - 
       562865781600*z6 + 1724663897280*z7 - 1344619173024*z8 + 
       1677042195200*z9))/675 - (T002*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
      (229071941145 + 208111518720*z3^2 + 104865177600*z3^3 + 
       292259218176*z3z5 - 224370179280*z4 - 
       5760*z3*(-90152419 + 3096459*z4 - 103451790*z5) + 1156688496000*z5 - 
       711361821600*z6 + 2236599468720*z7 - 1696032479952*z8 + 
       2140167040000*z9))/97200 - 
    (2*T002*T102*T200*(278155535445 + 273843290880*z3^2 + 133150464000*z3^3 + 
       417680934912*z3z5 - 337908427920*z4 - 
       1440*z3*(-507829447 + 25443864*z4 - 478848780*z5) + 1598946117120*z5 - 
       1015225027200*z6 + 3096995636160*z7 - 2438837610624*z8 + 
       2537165958400*z9))/675 - (T002*T200*(Z11 - 3*Z12)^3*
      (640235656975 + 489252798720*z3^2 + 225147801600*z3^3 + 
       625055035392*z3z5 - 431184950640*z4 - 
       28800*z3*(-42214613 + 733876*z4 - 38688252*z5) + 2323214020800*z5 - 
       1369520006400*z6 + 4627198608480*z7 - 3564553526784*z8 + 
       4551317286400*z9))/48600 - (T002^2*T200*(Z11 + Z12)*
      (1287020272725 + 906074588160*z3^2 + 397369036800*z3^3 + 
       1041989225472*z3z5 - 709847778960*z4 - 
       8640*z3*(-255720023 + 3396120*z4 - 237223520*z5) + 4179894468480*z5 - 
       2176657963200*z6 + 7649720781120*z7 - 5627053882944*z8 + 
       8137392780800*z9))/675) + 
  T312*(T002^2*(Z11 + Z12)^2*(-5167256015/4 - (4918308672*z3^2)/5 - 
      440997888*z3^3 - (30064730688*z3z5)/25 + (4205442684*z4)/5 + 
      (4*z3*(-2993760875 + 66073968*z4 - 2889544800*z5))/5 - 
      (22270543536*z5)/5 + 2516701728*z6 - (43399413892*z7)/5 + 
      (166880130876*z8)/25 - (26858772224*z9)/3) + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-115373999299/240 - 
      (1739676344*z3^2)/5 - 154804224*z3^3 - (10298562336*z3z5)/25 + 
      (1295509597*z4)/5 + (16*z3*(-778659931 + 16145676*z4 - 770269170*z5))/
       15 - (4536270496*z5)/3 + 809321972*z6 - (44210846896*z7)/15 + 
      (55827948222*z8)/25 - (9490750208*z9)/3) + 
    T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-117070808053/720 - 126488328*z3^2 - 
      60363264*z3^3 - (4188776976*z3z5)/25 + (602592017*z4)/5 + 
      z3*(-941698157/3 + 7976560*z4 - 322714560*z5) - (9319164364*z5)/15 + 
      371066820*z6 - (18462445163*z7)/15 + (23795010327*z8)/25 - 
      (3673719104*z9)/3) + T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (-353462680133/2160 - (1707112472*z3^2)/15 - (153553408*z3^3)/3 - 
      (3415842144*z3z5)/25 + (1353749741*z4)/15 + 
      z3*(-2533988828/9 + (22443888*z4)/5 - 261239584*z5) - 
      (23240001784*z5)/45 + 277703372*z6 - (44926267648*z7)/45 + 
      (18671734938*z8)/25 - (28181088704*z9)/27) + 
    T002*(Z11 + Z12)^4*(-116477822957/960 - (463176572*z3^2)/5 - 
      45176000*z3^3 - (3170230812*z3z5)/25 + (1941018099*z4)/20 + 
      z3*(-4804290923/20 + (28479132*z4)/5 - 238096656*z5) - 
      (2405892576*z5)/5 + 294216092*z6 - (3813300079*z7)/4 + 
      (73467548721*z8)/100 - (8253433480*z9)/9) + 
    T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(-123959468237/1440 - 
      (988751192*z3^2)/15 - 30727552*z3^3 - (2101085544*z3z5)/25 + 
      (1786078531*z4)/30 + (z3*(-14604972301 + 347909328*z4 - 
         14787612480*z5))/90 - (2831244752*z5)/9 + (547409432*z6)/3 - 
      (11051722409*z7)/18 + (23538484251*z8)/50 - (5621431184*z9)/9) + 
    T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-58197475177/720 - 
      (908355892*z3^2)/15 - (76877824*z3^3)/3 - (1672993584*z3z5)/25 + 
      (205204059*z4)/5 + (z3*(-2044164647 + 63270768*z4 - 2120807760*z5))/
       15 - (1209975726*z5)/5 + (367068070*z6)/3 - (2312469804*z7)/5 + 
      (8785816293*z8)/25 - (14077006592*z9)/27) + 
    T200*(Z11 + Z12)^4*(-157033605457/2880 - (658052521*z3^2)/15 - 
      (55358080*z3^3)/3 - (1214640252*z3z5)/25 + (633108511*z4)/20 + 
      z3*(-5952061483/60 + (17923608*z4)/5 - 102014436*z5) - 
      (1799607899*z5)/10 + (559507823*z6)/6 - (5111178094*z7)/15 + 
      (25937755641*z8)/100 - (10112721968*z9)/27) + 
    T102*(Z11 - 3*Z12)^3*(-106702571969/6480 - (107104952*z3^2)/9 - 
      (145367552*z3^3)/27 - (74145312*z3z5)/5 + (164344607*z4)/15 + 
      (4*z3*(-1036701763 + 12183636*z4 - 866270520*z5))/135 - 
      (283838744*z5)/5 + (292989428*z6)/9 - (5010656312*z7)/45 + 
      (418656814*z8)/5 - (26434693312*z9)/243) + (Z11 - 3*Z12)*(Z11 + Z12)^5*
     (-4064974213/1536 - (10064867*z3^2)/5 - 1082568*z3^3 - 
      (31052241*z3z5)/10 + (398847891*z4)/160 + 
      (9*z3*(-100141277 + 1508272*z4 - 99945120*z5))/160 - 
      (492147083*z5)/40 + 8011046*z6 - (3938197433*z7)/160 + 
      (2977826247*z8)/160 - (66125249*z9)/3) + (Z11 - 3*Z12)^2*(Z11 + Z12)^4*
     (-328044636869/138240 - (166828429*z3^2)/90 - (8366468*z3^3)/9 - 
      (260760717*z3z5)/100 + (1888317149*z4)/960 + 
      z3*(-2778492013/576 + (2068899*z4)/20 - (9866821*z5)/2) - 
      (2421559727*z5)/240 + (449090029*z6)/72 - (11471330245*z7)/576 + 
      (24228570219*z8)/1600 - (3063372155*z9)/162) + 
    (Z11 - 3*Z12)^3*(Z11 + Z12)^3*(-23977428757/20736 - 
      (116830373*z3^2)/135 - (11475344*z3^3)/27 - (29296447*z3z5)/25 + 
      (627159961*z4)/720 + (z3*(-322012507 + 7756304*z4 - 330235360*z5))/
       144 - (818417119*z5)/180 + (146728303*z6)/54 - (3813595721*z7)/432 + 
      (8058504187*z8)/1200 - (2107355398*z9)/243) + 
    (8*T200^3*(1026723831 - 400691520*z3^2 + 10321920*z3^3 + 
       1694172672*z3z5 + 800602488*z4 - 72*z3*(-5519425 + 473088*z4 - 
         66827520*z5) - 276096384*z5 + 3117170880*z6 - 937665720*z7 - 
       1440418464*z8 + 152391680*z9))/135 + T202*(Z11 - 3*Z12)^2*
     (53080195153/1620 + (332042512*z3^2)/15 + (258899968*z3^3)/27 + 
      (642001344*z3z5)/25 - (736361936*z4)/45 + (13345292432*z5)/135 + 
      z3*(7644441952/135 + 189760*z4 + 44683328*z5) - 49290232*z6 + 
      (25845909052*z7)/135 - (3433880388*z8)/25 + (47485334528*z9)/243) + 
    T202*(Z11 - 3*Z12)*(Z11 + Z12)*(3770859239/18 + (709144544*z3^2)/5 + 
      (540160000*z3^3)/9 + (3896819328*z3z5)/25 - (423694496*z4)/5 + 
      (26694090976*z5)/45 + (64*z3*(80807465 + 69471*z4 + 69428750*z5))/15 - 
      282652464*z6 + (10173599048*z7)/9 - (20175837656*z8)/25 + 
      (99610817024*z9)/81) + T202*(Z11 + Z12)^2*(6073982263/20 + 
      (1079553968*z3^2)/5 + 90065920*z3^3 + (5837708736*z3z5)/25 - 
      (613929064*z4)/5 - (32*z3*(-236777447 + 1215792*z4 - 216162870*z5))/
       15 + (13018181744*z5)/15 - 410056664*z6 + (24816345676*z7)/15 - 
      (29933754372*z8)/25 + (16590051968*z9)/9) - 
    (64*T300^2*(473696829 - 101799396*z3^2 + 96393600*z3^3 + 440957520*z3z5 - 
       231610104*z4 + 1799368344*z5 + 36*z3*(16121425 + 3475974*z4 + 
         27802620*z5) - 603360630*z6 + 1454532318*z7 - 1218592755*z8 + 
       1972544720*z9))/45 - T300*(Z11 + Z12)^3*(6936759887/15 + 
      352860928*z3^2 + 138859520*z3^3 + (8902355328*z3z5)/25 - 
      (893644176*z4)/5 - (96*z3*(-37533527 + 1109798*z4 - 39752590*z5))/5 + 
      (5861164944*z5)/5 - 532176896*z6 + (11515065856*z7)/5 - 
      (43978865256*z8)/25 + (25265070976*z9)/9) - 
    (16*T200*T300*(Z11 - 3*Z12)*(373549985 + 85511712*z3^2 + 154068480*z3^3 + 
       508954752*z3z5 - 722340720*z4 + 2851770576*z5 + 
       48*z3*(22767625 + 2426508*z4 + 12338610*z5) - 1889519280*z6 + 
       4892944206*z7 - 3215161944*z8 + 3237330240*z9))/45 - 
    (2*T102^2*(1572607093 + 1169312800*z3^2 + 507386880*z3^3 + 
       1554049152*z3z5 - 1274096880*z4 + 6892961248*z5 + 
       16*z3*(180281125 + 1512396*z4 + 123320160*z5) - 3852902000*z6 + 
       10772950832*z7 - 8003454264*z8 + 9227021440*z9))/5 + 
    (8*T200*T202*(1549241625 + 3096222624*z3^2 + 1464837120*z3^3 + 
       3921250176*z3z5 - 10207257984*z4 + 29480343408*z5 - 
       36*z3*(-383846491 + 3865536*z4 + 3129120*z5) - 20468386800*z6 + 
       53219042856*z7 - 32083937352*z8 + 31888938880*z9))/405 - 
    (16*T200*T300*(Z11 + Z12)*(7256399105 + 1820085120*z3^2 + 
       2458483200*z3^3 + 7624637568*z3z5 - 10510124400*z4 + 42794037600*z5 + 
       240*z3*(77486833 + 7053660*z4 + 40449450*z5) - 26546904000*z6 + 
       78309764670*z7 - 48953056536*z8 + 52462673600*z9))/225 + 
    (8*T002*T202*(9279710883 + 6402427776*z3^2 + 2559398400*z3^3 + 
       6494981760*z3z5 - 4303582272*z4 + 26960248368*z5 + 
       36*z3*(464590699 + 4372272*z4 + 350878320*z5) - 11791188720*z6 + 
       51952010760*z7 - 32976120600*z8 + 53333904320*z9))/135 - 
    (4*T102*T300*(19682958459 + 9872917632*z3^2 + 4703385600*z3^3 + 
       13211672832*z3z5 - 14047961328*z4 + 73272610080*z5 + 
       432*z3*(73380051 + 2615672*z4 + 49188120*z5) - 29515695840*z6 + 
       94951659744*z7 - 58833266544*z8 + 93686452480*z9))/45 - 
    (T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(20511713897 + 15070192128*z3^2 + 
       6144860160*z3^3 + 16217335296*z3z5 - 9378709056*z4 - 
       96*z3*(-351930946 + 6542919*z4 - 327625410*z5) + 56468434560*z5 - 
       28293650640*z6 + 114444415776*z7 - 84564866592*z8 + 123989742080*z9))/
     135 - (4*T002^3*(19704100035 + 14148685440*z3^2 + 6244761600*z3^3 + 
       16763998464*z3z5 - 11657669040*z4 - 1200*z3*(-29516989 + 377136*z4 - 
         26289504*z5) + 64718052480*z5 - 34552987200*z6 + 123176805840*z7 - 
       91280316528*z8 + 126917324800*z9))/75 - 
    (T200^2*(Z11 - 3*Z12)^2*(20593556745 + 15331126320*z3^2 + 
       10788480000*z3^3 + 37162577088*z3z5 - 39660893460*z4 + 
       163915022880*z5 + 180*z3*(405022399 + 28179312*z4 + 226930800*z5) - 
       112886602200*z6 + 297145308780*z7 - 221680459476*z8 + 
       216363363200*z9))/2025 - (2*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (26144587805 + 20065427280*z3^2 + 11620224000*z3^3 + 36581606208*z3z5 - 
       36815319900*z4 + 165190148160*z5 + 60*z3*(1320748471 + 55475712*z4 + 
         707346480*z5) - 103302311400*z6 + 313440602700*z7 - 
       223126982316*z8 + 234471798400*z9))/675 - 
    (T200^2*(Z11 + Z12)^2*(28471289335 + 24657746160*z3^2 + 
       12237696000*z3^3 + 37642843584*z3z5 - 32934727620*z4 + 
       161755028640*z5 + 60*z3*(1304045353 + 29774544*z4 + 773627760*z5) - 
       96072833400*z6 + 298989362220*z7 - 221468252868*z8 + 245558928000*z9))/
     225 - ((Z11 + Z12)^6*(38938149945 + 27078728960*z3^2 + 
       15113318400*z3^3 + 43557467904*z3z5 - 36973416720*z4 - 
       240*z3*(-339919089 + 3806704*z4 - 321205280*z5) + 178974768960*z5 - 
       118491731200*z6 + 357577098160*z7 - 266844622608*z8 + 
       308871027200*z9))/25600 - (T300*(Z11 - 3*Z12)^3*
      (86001337755 + 65533246560*z3^2 + 27904665600*z3^3 + 77966748288*z3z5 - 
       53809084080*z4 + 271537788240*z5 - 1440*z3*(2068539*z4 - 
         14*(7799084 + 6523785*z5)) - 158925736800*z6 + 592571428200*z7 - 
       433475703576*z8 + 559463072000*z9))/6075 - 
    (T102*(Z11 + Z12)^3*(109243422521 + 81904834944*z3^2 + 36569088000*z3^3 + 
       97937662464*z3z5 - 64157460624*z4 - 1536*z3*(-126864787 + 3257664*z4 - 
         126586485*z5) + 359723763456*z5 - 194901952320*z6 + 
       703935868800*z7 - 536891705568*z8 + 745441054720*z9))/240 - 
    (T002*T102*(Z11 - 3*Z12)*(151736357817 + 102531082176*z3^2 + 
       45677721600*z3^3 + 121578257664*z3z5 - 84877359408*z4 - 
       2880*z3*(-92336294 + 563985*z4 - 77466024*z5) + 491080045824*z5 - 
       252835236000*z6 + 918188621424*z7 - 660276337968*z8 + 
       934208692480*z9))/135 - (T002*T102*(Z11 + Z12)*
      (150149903577 + 104200140096*z3^2 + 46293903360*z3^3 + 
       121427714304*z3z5 - 82604538288*z4 - 8640*z3*(-30588787 + 278601*z4 - 
         26944736*z5) + 486053984448*z5 - 246139391520*z6 + 904203096912*z7 - 
       653200152048*z8 + 947002469120*z9))/45 - 
    (4*T002*T200^2*(-19129336275 + 176294093760*z3^2 + 52512768000*z3^3 + 
       248842388736*z3z5 - 307066584960*z4 - 
       7200*z3*(-67027219 + 2413368*z4 - 11624436*z5) + 847281994560*z5 - 
       797176879200*z6 + 2005284782160*z7 - 1663855482672*z8 + 
       1009277696000*z9))/2025 - (4*T102*T200*(Z11 - 3*Z12)*
      (187170633795 + 142731357120*z3^2 + 65213107200*z3^3 + 
       195333368832*z3z5 - 207592647120*z4 + 906083244000*z5 + 
       180*z3*(2427496931 + 61758864*z4 + 1299795840*z5) - 508060544400*z6 + 
       1541963126700*z7 - 1082943800064*z8 + 1247805020800*z9))/2025 - 
    (T200*(Z11 - 3*Z12)^4*(196940110615 + 189222884160*z3^2 + 
       80188416000*z3^3 + 218089241856*z3z5 - 179294443920*z4 + 
       877190370720*z5 - 240*z3*(32566176*z4 - 
         5*(393190157 + 282198288*z5)) - 548551999200*z6 + 1729176351360*z7 - 
       1312712974512*z8 + 1606523878400*z9))/388800 - 
    (4*T002^2*T200*(266989629825 + 211224263040*z3^2 + 83155968000*z3^3 + 
       228498319872*z3z5 - 189337048560*z4 + 899771741280*z5 + 
       1440*z3*(392622103 + 398412*z4 + 258755760*z5) - 503707363200*z6 + 
       1877400198720*z7 - 1256643349344*z8 + 1657181209600*z9))/675 - 
    (T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(311459499405 + 240492618720*z3^2 + 
       94947609600*z3^3 + 242472662784*z3z5 - 123931244160*z4 + 
       824605391520*z5 - 1440*z3*(8658324*z4 - 7*(50403643 + 50298990*z5)) - 
       383712382800*z6 + 1626527218680*z7 - 1222475241168*z8 + 
       1919424924800*z9))/675 - (T002*T300*(Z11 + Z12)*
      (387581635925 + 266749359360*z3^2 + 99566899200*z3^3 + 
       242910254592*z3z5 - 137997072720*z4 - 960*z3*(-635072263 + 655866*z4 - 
         544796400*z5) + 966305312640*z5 - 364697169600*z6 + 
       1700268253920*z7 - 1134005556384*z8 + 2044738496000*z9))/75 - 
    ((Z11 - 3*Z12)^6*(148749866685 + 211675576320*z3^2 + 112050892800*z3^3 + 
       320751975168*z3z5 - 320785563600*z4 - 720*z3*(-930007111 + 865104*z4 - 
         486989280*z5) + 1408955256000*z5 - 1003323024000*z6 + 
       2655868854960*z7 - 2122930608336*z8 + 2178857228800*z9))/167961600 - 
    (T002*(Z11 - 3*Z12)^4*(332602457319 + 255701069568*z3^2 + 
       122425159680*z3^3 + 353718731520*z3z5 - 283588107696*z4 - 
       144*z3*(-4857768403 + 88771632*z4 - 4174678080*z5) + 
       1368824776704*z5 - 858608467200*z6 + 2678195241648*z7 - 
       2067161478480*z8 + 2462170841600*z9))/233280 - 
    ((Z11 - 3*Z12)^5*(Z11 + Z12)*(293462883695 + 241313541120*z3^2 + 
       123333120000*z3^3 + 361059980544*z3z5 - 306255959280*z4 - 
       240*z3*(-2942174551 + 31615632*z4 - 2481869280*z5) + 
       1465222038720*z5 - 918171360000*z6 + 2777745706320*z7 - 
       2153293463088*z8 + 2492198028800*z9))/9331200 - 
    (2*T102*T200*(Z11 + Z12)*(405820269885 + 300466990080*z3^2 + 
       137405491200*z3^3 + 392914561536*z3z5 - 377224495200*z4 + 
       1803419683200*z5 + 360*z3*(2509905077 + 48679056*z4 + 1413543120*z5) - 
       972094932000*z6 + 3119012765640*z7 - 2152156239072*z8 + 
       2617133996800*z9))/675 - (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (536125592811 + 391158107712*z3^2 + 166630809600*z3^3 + 
       436011081984*z3z5 - 278809065360*z4 - 
       144*z3*(-6283560247 + 164728608*z4 - 6188663280*z5) + 
       1621230938784*z5 - 827243065440*z6 + 3076938466560*z7 - 
       2321400621168*z8 + 3398180008960*z9))/12960 - 
    (T002*T200*(Z11 + Z12)^2*(644994630345 + 482454694080*z3^2 + 
       199084032000*z3^3 + 513746903808*z3z5 - 349505501760*z4 - 
       480*z3*(-2430059677 + 29014884*z4 - 2136066960*z5) + 
       2053423921920*z5 - 1017499802400*z6 + 3765944798400*z7 - 
       2699014894416*z8 + 4064672819200*z9))/450 - 
    (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(801771246335 + 618921483840*z3^2 + 
       266585702400*z3^3 + 717104233728*z3z5 - 499695498000*z4 - 
       240*z3*(-6295476241 + 124730208*z4 - 5559993840*z5) + 
       2748223802400*z5 - 1489793868000*z6 + 5255238794880*z7 - 
       3958391303856*z8 + 5406321766400*z9))/97200 - 
    (T002*T300*(Z11 - 3*Z12)*(1097207803785 + 801532592640*z3^2 + 
       291062476800*z3^3 + 734886867456*z3z5 - 452343940560*z4 - 
       17280*z3*(-106598739 + 724045*z4 - 83994900*z5) + 2904927315840*z5 - 
       1173297960000*z6 + 5250093619680*z7 - 3572834342112*z8 + 
       5914846016000*z9))/675 - (T002^2*(Z11 - 3*Z12)^2*
      (1203574806315 + 878638717440*z3^2 + 395900928000*z3^3 + 
       1078122555648*z3z5 - 763183073520*z4 - 
       2160*z3*(-1021501693 + 17825568*z4 - 935351520*z5) + 
       4062120834240*z5 - 2295925948800*z6 + 7930198118160*z7 - 
       5989959008496*z8 + 8027310540800*z9))/8100 - 
    (T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(1206204605985 + 891618520320*z3^2 + 
       401956761600*z3^3 + 1085783595264*z3z5 - 739816984080*z4 - 
       2160*z3*(-1008086967 + 20128872*z4 - 977672800*z5) + 
       4046707313280*z5 - 2245586846400*z6 + 7826088759120*z7 - 
       5969496972528*z8 + 8174275801600*z9))/1350 - 
    (T002*T200*(Z11 - 3*Z12)^2*(1907066293455 + 1348241820480*z3^2 + 
       574024089600*z3^3 + 1558034756352*z3z5 - 1165442860800*z4 - 
       1440*z3*(-2460597643 + 15957792*z4 - 1916985960*z5) + 
       6310842713280*z5 - 3308468436000*z6 + 11667796322400*z7 - 
       8454405389904*z8 + 11679493734400*z9))/12150 - 
    (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(2068333422375 + 
       1423121019840*z3^2 + 598569062400*z3^3 + 1545846031872*z3z5 - 
       1082516806080*z4 + 6336727987680*z5 - 
       1440*z3*(20694798*z4 - 5*(498198979 + 416157360*z5)) - 
       3104318476800*z6 + 11619728794800*z7 - 8195206122144*z8 + 
       12261904064000*z9))/2025 - (T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (1894228798575 + 1388243675520*z3^2 + 654988492800*z3^3 + 
       1791999293184*z3z5 - 1327255470000*z4 - 
       2160*z3*(-1652255743 + 34443552*z4 - 1575335360*z5) + 
       6943264223040*z5 - 4038068001600*z6 + 13382980665840*z7 - 
       10154228471568*z8 + 13312466790400*z9))/97200 - 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)^2*(5392514562615 + 3928233795840*z3^2 + 
       1960376832000*z3^3 + 5457288059136*z3z5 - 4290217455600*z4 - 
       720*z3*(-14845029221 + 285446448*z4 - 14446918560*z5) + 
       21815184231360*z5 - 13025631398400*z6 + 41492624153040*z7 - 
       31566587250672*z8 + 40067709171200*z9))/18662400) + 
  T112*((T102*T202*(Z11 - 3*Z12)*(-2011153109 + 287337344*z3^2 - 
       113591808*z3z5 + 372937680*z4 - 2432254912*z5 + 
       64*z3*(-20755915 + 703818*z4 + 2968560*z5) + 2112985280*z6 - 
       3728159264*z7 + 1627360416*z8))/90 + 
    (T102*T202*(Z11 + Z12)*(-29295625225 + 3998401920*z3^2 - 
       1404532224*z3z5 + 5318980560*z4 - 5760*z3*(4174244 + 127431*z4 - 
         1056600*z5) - 36916390080*z5 + 27120888000*z6 - 49989042720*z7 + 
       20121874848*z8))/450 + T002*T102*T200*(Z11 + Z12)*
     (-75668174663/90 - (2671738944*z3^2)/5 - 251656192*z3^3 - 
      (16655348736*z3z5)/25 + (2420155224*z4)/5 + (55893888*z3*z4)/5 - 
      2764451584*z5 - 32*z3*(45306173 + 40281216*z5) + 1521041216*z6 - 
      (25316242432*z7)/5 + (92763012672*z8)/25 - (46663131392*z9)/9) + 
    T002^2*T102*(Z11 - 3*Z12)*(-394464812/3 - 105069184*z3^2 - 
      48570368*z3^3 - (663123456*z3z5)/5 + 93291264*z4 - 498615232*z5 + 
      (64*z3*(310392*z4 - 5*(2381107 + 2455920*z5)))/3 + 288199360*z6 - 
      975673312*z7 + (3710104992*z8)/5 - (8884212736*z9)/9) + 
    T102*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-9286125449/144 - 
      (751458248*z3^2)/15 - (67222016*z3^3)/3 - (1454224608*z3z5)/25 + 
      (177055009*z4)/5 - (612010784*z5)/3 + 
      (8*z3*(6404514*z4 - 5*(42619061 + 48278904*z5)))/15 + 
      (320214428*z6)/3 - (5996487928*z7)/15 + (7741888866*z8)/25 - 
      (12488542912*z9)/27) + T102*T200*(Z11 + Z12)^3*
     (-13293598861/240 - (238957752*z3^2)/5 - 21960192*z3^3 - 
      (1448852832*z3z5)/25 + (180440079*z4)/5 + 
      16*z3*(-6539645 + 326811*z4 - 8309988*z5) - 206099192*z5 + 
      114040452*z6 - (2028291284*z7)/5 + (7942074714*z8)/25 - 
      (1351113152*z9)/3) + T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-12193467101/540 - (135391376*z3^2)/5 - 12300288*z3^3 - 34300800*z3z5 + 
      (75154244*z4)/3 + (64*z3*(-40274276 + 2273601*z4 - 51112755*z5))/45 - 
      (5632660592*z5)/45 + 77734680*z6 - (11288026636*z7)/45 + 195855848*z8 - 
      (741905920*z9)/3) + T002*T200*(Z11 + Z12)^4*(-2305075871/144 - 
      (55850228*z3^2)/3 - (27201280*z3^3)/3 - (129378816*z3z5)/5 + 
      19584107*z4 + (4*z3*(-31058069 + 1660896*z4 - 39831300*z5))/3 - 
      95753104*z5 + (186485230*z6)/3 - (578500871*z7)/3 + (755588232*z8)/5 - 
      (4925455520*z9)/27) + T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-1846113439/120 - (73623608*z3^2)/5 - 6150144*z3^3 - 
      (414326592*z3z5)/25 + 10606690*z4 + 
      (2*z3*(-233282999 + 9341232*z4 - 260339160*z5))/15 - (284330092*z5)/5 + 
      31825460*z6 - (342328672*z7)/3 + (2241419484*z8)/25 - 
      (370952960*z9)/3) + T200^2*(Z11 + Z12)^4*(-3331844333/288 - 
      (31419886*z3^2)/3 - (13600640*z3^3)/3 - (61848576*z3z5)/5 + 
      (15968177*z4)/2 + z3*(-137053271/6 + 833472*z4 - 25058580*z5) - 
      42806101*z5 + (72731885*z6)/3 - (257305147*z7)/3 + (337095252*z8)/5 - 
      (2462727760*z9)/27) + T202*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-20248997327/2160 - (38999604*z3^2)/5 - 3075072*z3^3 - 
      (40436928*z3z5)/5 + (90261247*z4)/15 + 
      (z3*(-854726885 + 5796336*z4 - 661950360*z5))/45 - (1497018386*z5)/45 + 
      15476806*z6 - (2693069194*z7)/45 + (209876716*z8)/5 - 
      (185476480*z9)/3) + T102*(Z11 - 3*Z12)*(Z11 + Z12)^4*
     (-11975997343/2880 - (64228711*z3^2)/15 - (7061728*z3^3)/3 - 
      (170960112*z3z5)/25 + (109152691*z4)/20 + 
      z3*(-321537701/30 + (2296128*z4)/5 - 13493676*z5) - (267490537*z5)/10 + 
      (54779320*z6)/3 - (161898053*z7)/3 + (1036218249*z8)/25 - 
      (1287190868*z9)/27) + T202*(Z11 + Z12)^4*(-19855546201/2880 - 
      (80743357*z3^2)/15 - (6800320*z3^3)/3 - (30507624*z3z5)/5 + 
      (95020897*z4)/20 + z3*(-166571975/12 + (168384*z4)/5 - 10628886*z5) - 
      (254741503*z5)/10 + (74533127*z6)/6 - (137793941*z7)/3 + 
      (325156671*z8)/10 - (1231363880*z9)/27) + T102*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^3*(-13610324543/4320 - (47087656*z3^2)/15 - 1607168*z3^3 - 
      (113820696*z3z5)/25 + (104071651*z4)/30 + 
      (2*z3*(-169803377 + 7066326*z4 - 207601740*z5))/45 - 
      (790043134*z5)/45 + (33887989*z6)/3 - (3141476281*z7)/90 + 
      (1339450109*z8)/50 - (293450560*z9)/9) + T202*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^2*(-22214649457/4320 - (180344878*z3^2)/45 - 
      (4640384*z3^3)/3 - (100063968*z3z5)/25 + (87508313*z4)/30 + 
      z3*(-895503499/90 + (193352*z4)/15 - 7262468*z5) - (753604067*z5)/45 + 
      (67687453*z6)/9 - (148899883*z7)/5 + (510187886*z8)/25 - 
      (844346608*z9)/27) + T102*(Z11 + Z12)^5*(-818427289/320 - 
      (12101199*z3^2)/5 - 1447200*z3^3 - (106270704*z3z5)/25 + 
      (69984477*z4)/20 - (171737433*z5)/10 + 
      (3*z3*(792576*z4 - 5*(4384565 + 5455224*z5)))/10 + 12043599*z6 - 
      (346826553*z7)/10 + (658424133*z8)/25 - 29431308*z9) + 
    T102*T200*(Z11 - 3*Z12)^3*(-4931583143/2160 - (16800088*z3^2)/9 - 
      (20285440*z3^3)/27 - (51190304*z3z5)/25 + (61018937*z4)/45 + 
      (4*z3*(-48954817 + 834764*z4 - 40366800*z5))/45 - (338216672*z5)/45 + 
      (12665780*z6)/3 - (401806064*z7)/27 + (864703274*z8)/75 - 
      (3678106880*z9)/243) - T300*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
     (689659299/80 + (303497402*z3^2)/45 + (29129216*z3^3)/9 + 
      (221365992*z3z5)/25 - (31524113*z4)/5 - 
      (2*z3*(-377129159 + 9277992*z4 - 391374840*z5))/45 + 
      (1507859246*z5)/45 - (175555028*z6)/9 + (977606383*z7)/15 - 
      (2498635243*z8)/50 + (5350417600*z9)/81) - 
    (16*T200^4*(-16192635 + 226149696*z3^2 + 5160960*z3^3 + 15116544*z3z5 - 
       68042376*z4 + 72*z3*(-1084723 + 462432*z4 - 3833280*z5) - 
       157174560*z5 - 471909600*z6 + 203502456*z7 - 589969008*z8 + 
       76195840*z9))/135 - 16*T002*T102^2*(31433241 + 19108224*z3^2 + 
      7805952*z3^3 + 20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
      48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
      104872968*z8 + 158646656*z9) - T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (2031488973/80 + (104418234*z3^2)/5 + 9643008*z3^3 + 
      (660065544*z3z5)/25 - (91404663*z4)/5 + (485140674*z5)/5 + 
      z3*(49566128 - (6878496*z4)/5 + 52106016*z5) - 56405808*z6 + 
      191433409*z7 - (7381737351*z8)/50 + (586901120*z9)/3) - 
    T300*(Z11 - 3*Z12)*(Z11 + Z12)^4*(3559433927/96 + (149828759*z3^2)/5 + 
      14123456*z3^3 + 39111660*z3z5 - (55033359*z4)/2 + (722208498*z5)/5 + 
      z3*(362620073/5 - (8927064*z4)/5 + 74540592*z5) - 85998827*z6 + 
      (1438270961*z7)/5 - (884813517*z8)/4 + (2574381736*z9)/9) - 
    (128*T200*T300^2*(66562065 - 255955140*z3^2 + 88444800*z3^3 + 
       470440224*z3z5 - 330292080*z4 - 90*z3*(-3556505 + 25824*z4 - 
         7204320*z5) + 1353575160*z5 - 1038397050*z6 + 3263970330*z7 - 
       2390743998*z8 + 1305789200*z9))/75 - T002*T300*(Z11 - 3*Z12)^2*
     (Z11 + Z12)*(88081209437/360 + (2789665792*z3^2)/15 + 87775744*z3^3 + 
      (5975524224*z3z5)/25 - (794582618*z4)/5 + (2556272248*z5)/3 + 
      z3*(6688866512/15 - (62646912*z4)/5 + 475888704*z5) - 
      (1493216080*z6)/3 + (25646658484*z7)/15 - (33409395048*z8)/25 + 
      (16066774976*z9)/9) - T200*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (11287334447/30 + (1447109984*z3^2)/5 + 134444032*z3^3 + 
      (1787747328*z3z5)/5 - (1267778688*z4)/5 + 1399301744*z5 + 
      z3*(711115712 - (102581664*z4)/5 + 766113792*z5) - 770142416*z6 + 
      (13175221376*z7)/5 - (9901685376*z8)/5 + (24977085824*z9)/9) - 
    T002*T300*(Z11 + Z12)^3*(85235938819/120 + (2769898944*z3^2)/5 + 
      259471872*z3^3 + 711151488*z3z5 - (2386587666*z4)/5 - 
      (8*z3*(-826719097 + 23221032*z4 - 876176280*z5))/5 + 
      (12651012152*z5)/5 - 1489031904*z6 + (25300693372*z7)/5 - 
      3974027688*z8 + 5264673728*z9) - 
    (4*T102^2*(Z11 + Z12)^2*(1574998605 + 1148858880*z3^2 + 485769600*z3^3 + 
       1271075328*z3z5 - 804530880*z4 - 30*z3*(-91697131 + 1437408*z4 - 
         83808240*z5) + 4521762360*z5 - 2255229300*z6 + 8953150470*z7 - 
       6739862256*z8 + 9918144400*z9))/25 - T102*T300*(Z11 + Z12)^2*
     (1474778131 + (6211529216*z3^2)/5 + 551299072*z3^3 + 
      (36607866624*z3z5)/25 - (5107294992*z4)/5 - 
      (8*z3*(-1853322713 + 38934432*z4 - 1868788320*z5))/5 + 
      (26557770848*z5)/5 - 2897873696*z6 + (51369642816*z7)/5 - 
      (199284655248*z8)/25 + (101490379520*z9)/9) - 
    (8*T002*T200^2*(Z11 + Z12)^2*(1668200201 + 1192687692*z3^2 + 
       556784640*z3^3 + 1495165392*z3z5 - 1058964192*z4 + 5652485778*z5 + 
       z3*(3076903959 - 41279832*z4 + 2982878640*z5) - 3143765910*z6 + 
       10803462987*z7 - 8169682059*z8 + 11427641600*z9))/45 - 
    (4*T300^2*(Z11 - 3*Z12)^2*(1699142547 + 1532928960*z3^2 + 
       589708800*z3^3 + 1616474880*z3z5 - 1156710456*z4 - 
       36*z3*(-88490333 + 3974544*z4 - 90839280*z5) + 5959470672*z5 - 
       3510003600*z6 + 12232961928*z7 - 9034111440*z8 + 11776118080*z9))/45 - 
    (2*T002*T200*T202*(104377610475 + 18988208640*z3^2 + 1882368000*z3^3 + 
       12335099904*z3z5 - 3904806960*z4 + 4320*z3*(22444327 + 1437768*z4 - 
         10949460*z5) + 67999700160*z5 + 8812008000*z6 + 87308913600*z7 - 
       27889463808*z8 + 12433990400*z9))/2025 - 
    (T200*T202*(Z11 - 3*Z12)^2*(7291024769 + 2008372032*z3^2 + 
       732303360*z3^3 + 1737967104*z3z5 - 1160906832*z4 + 9200090592*z5 + 
       72*z3*(120546727 + 7973584*z4 + 6717840*z5) - 2823871680*z6 + 
       14838640992*z7 - 7502930208*z8 + 15239749120*z9))/810 - 
    (9*T300*(Z11 + Z12)^5*(2061755735 + 1546470880*z3^2 + 771840000*z3^3 + 
       2157155712*z3z5 - 1594290960*z4 - 960*z3*(-4177163 + 72708*z4 - 
         4117620*z5) + 8273278080*z5 - 5058317600*z6 + 16420634080*z7 - 
       12471157224*z8 + 15696697600*z9))/800 - 
    (16*T002*T200^3*(1589541657 + 2340395424*z3^2 + 716935680*z3^3 + 
       2399424768*z3z5 - 2764618560*z4 + 288*z3*(13261909 + 773892*z4 - 
         749475*z5) + 9888296112*z5 - 11345454000*z6 + 26307944280*z7 - 
       21208172976*z8 + 15715881920*z9))/405 - 
    (T300*(Z11 - 3*Z12)^5*(2963166819 + 2434089888*z3^2 + 1239275520*z3^3 + 
       3673475712*z3z5 - 2934725904*z4 - 288*z3*(-21244703 + 164232*z4 - 
         18222240*z5) + 13614262272*z5 - 9880063200*z6 + 28609815168*z7 - 
       22743505944*z8 + 24521611520*z9))/38880 - 
    (T102*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/233280 - 
    (4*T200^2*T300*(Z11 + Z12)*(3113670401 + 2850250752*z3^2 + 
       1683302400*z3^3 + 6026482944*z3z5 - 4894400448*z4 - 
       192*z3*(-40702139 + 929439*z4 - 26433960*z5) + 19812666336*z5 - 
       17933598720*z6 + 50399745024*z7 - 39646492848*z8 + 28739582720*z9))/
     45 - (2*T102^2*T200*(8126937165 + 5168729280*z3^2 + 1951488000*z3^3 + 
       7124308992*z3z5 - 4357305360*z4 - 1920*z3*(-6880627 + 500157*z4 - 
         4077315*z5) + 26989528800*z5 - 11807923200*z6 + 38686315200*z7 - 
       33904661184*z8 + 28811552000*z9))/75 - 
    (16*T002^3*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/225 - 
    (4*T002^2*T202*(7512106695 + 4162222080*z3^2 + 1561190400*z3^3 + 
       3921654528*z3z5 - 2597384880*z4 + 16954148160*z5 + 
       1200*z3*(9496925 + 169776*z4 + 5055264*z5) - 6608534400*z6 + 
       29503309680*z7 - 18961336656*z8 + 31729331200*z9))/225 - 
    (T200*T202*(Z11 + Z12)^2*(17455958165 + 5813452320*z3^2 + 
       2006553600*z3^3 + 4528763136*z3z5 - 2888854560*z4 + 24169806000*z5 + 
       180*z3*(118359455 + 7414352*z4 + 19835520*z5) - 6344767200*z6 + 
       36879386640*z7 - 18151050672*z8 + 42354364800*z9))/225 - 
    (8*T102^2*(Z11 - 3*Z12)^2*(8145202185 + 5124247920*z3^2 + 
       2116987200*z3^3 + 5576721696*z3z5 - 3587274000*z4 + 20627232300*z5 + 
       45*z3*(295404365 + 292608*z4 + 210842640*z5) - 9700915050*z6 + 
       39297848715*z7 - 29145855942*z8 + 42800444600*z9))/2025 - 
    (4*T200^2*T300*(Z11 - 3*Z12)*(4131213785 + 3719331840*z3^2 + 
       2566195200*z3^3 + 9717739776*z3z5 - 8232727680*z4 + 30466940640*z5 + 
       960*z3*(11427619 + 73293*z4 + 8253660*z5) - 30325632000*z6 + 
       79387614720*z7 - 63897319152*z8 + 43647942400*z9))/225 - 
    (4*T002^2*T102*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     75 - (8*T300^2*(Z11 - 3*Z12)*(Z11 + Z12)*(9387483545 + 8010937440*z3^2 + 
       3131712000*z3^3 + 8262922752*z3z5 - 5396018760*z4 - 
       60*z3*(-283510537 + 11925504*z4 - 315451200*z5) + 31634018160*z5 - 
       16496352000*z6 + 59940211080*z7 - 43924343904*z8 + 63835524800*z9))/
     75 + (4*T200^2*T202*(11234186925 - 6540151680*z3^2 + 2804428800*z3^3 + 
       5677848576*z3z5 - 8547046560*z4 - 720*z3*(-4430287 + 1185984*z4 - 
         28005120*z5) + 52862947200*z5 - 20539051200*z6 + 60477110640*z7 - 
       30311252352*z8 + 70899161600*z9))/2025 + 
    (2*T202^2*(42963918345 + 9865319040*z3^2 + 2959257600*z3^3 + 
       4577140224*z3z5 + 575154000*z4 + 12960*z3*(2944781 + 128400*z4 - 
         5180*z5) + 18772107840*z5 - 466920000*z6 + 56219562720*z7 - 
       25744182048*z8 + 73185036800*z9))/2025 - 
    (T200*T300*(Z11 - 3*Z12)^3*(9609764571 + 7493907456*z3^2 + 
       3651379200*z3^3 + 10396325376*z3z5 - 8188773408*z4 - 
       576*z3*(-32732482 + 504897*z4 - 31490820*z5) + 40574202336*z5 - 
       27065240640*z6 + 81730494288*z7 - 62407016352*z8 + 73562137600*z9))/
     810 - (T200^3*(Z11 - 3*Z12)^2*(10189594035 + 3234625920*z3^2 + 
       3661516800*z3^3 + 11056414464*z3z5 - 9786402720*z4 + 51258520800*z5 + 
       1080*z3*(16938069 + 897408*z4 + 14259760*z5) - 36895046400*z6 + 
       98402627520*z7 - 71419181328*z8 + 76198745600*z9))/2025 - 
    (T002*T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(8700381543 + 7981397136*z3^2 + 
       3941199360*z3^3 + 11044195776*z3z5 - 8024551560*z4 - 
       240*z3*(-78730735 + 3159702*z4 - 93452064*z5) + 41046245352*z5 - 
       25769868840*z6 + 82335207900*z7 - 63835825572*z8 + 79918538560*z9))/
     90 - (2*T200^3*(Z11 - 3*Z12)*(Z11 + Z12)*(11399594245 + 
       4118515200*z3^2 + 3913113600*z3^3 + 11420372736*z3z5 - 
       10082885760*z4 + 53579195040*z5 + 120*z3*(173888851 + 2750544*z4 + 
         151533120*z5) - 34347686400*z6 + 101062729680*z7 - 71783094672*z8 + 
       82706662400*z9))/675 - (T200*T202*(Z11 - 3*Z12)*(Z11 + Z12)*
      (38033621285 + 10549200960*z3^2 + 3913113600*z3^3 + 8943561216*z3z5 - 
       5694387840*z4 + 49330492800*z5 + 120*z3*(367292107 + 20259072*z4 + 
         41049120*z5) - 11664943200*z6 + 75698648160*z7 - 36299329632*z8 + 
       82706662400*z9))/675 - (T200^3*(Z11 + Z12)^2*
      (11382217715 + 5789425920*z3^2 + 4013107200*z3^3 + 11414400768*z3z5 - 
       9790616160*z4 + 51427337760*z5 + 120*z3*(180211801 + 302496*z4 + 
         162319680*z5) - 31938600000*z6 + 96460628160*z7 - 70067601936*z8 + 
       84708729600*z9))/225 - (8*T102^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (15531967965 + 10510369920*z3^2 + 4361616000*z3^3 + 11283349248*z3z5 - 
       7029782640*z4 - 450*z3*(-57859031 + 146880*z4 - 47077584*z5) + 
       40768664040*z5 - 19487004300*z6 + 79427452050*z7 - 58900706496*z8 + 
       89307638000*z9))/675 - (2*T102*T200^2*(Z11 + Z12)*
      (10898932071 + 10022612544*z3^2 + 4712785920*z3^3 + 14457512448*z3z5 - 
       11893686624*z4 - 72*z3*(-383902021 + 9273528*z4 - 265716480*z5) + 
       58764610080*z5 - 35722529280*z6 + 106915790592*z7 - 86455338336*z8 + 
       89745498880*z9))/135 + (T202*T300*(Z11 + Z12)*
      (3837304141 + 14027991168*z3^2 + 6058967040*z3^3 + 17868335616*z3z5 - 
       14392758672*z4 + 67927225152*z5 - 192*z3*(13487058*z4 - 
         7*(15257543 + 31366320*z5)) - 45315026880*z6 + 137813140224*z7 - 
       108034000992*z8 + 122011832320*z9))/45 - 
    (T002*T102*(Z11 + Z12)^3*(13694479605 + 12423125520*z3^2 + 
       6486796800*z3^3 + 18444500928*z3z5 - 13879126440*z4 - 
       720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 69897125160*z5 - 
       45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 131616843200*z9))/
     150 - (T200*T300*(Z11 + Z12)^3*(17786810715 + 14466231360*z3^2 + 
       6588057600*z3^3 + 17466264576*z3z5 - 12224433600*z4 - 
       8640*z3*(-3998908 + 120929*z4 - 4326880*z5) + 66293091360*z5 - 
       36701157600*z6 + 126081408960*z7 - 96451445952*z8 + 135111315200*z9))/
     50 - (2*T102*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(22690492039 + 
       18486694272*z3^2 + 8231270400*z3^3 + 22000999680*z3z5 - 
       15630052896*z4 + 81963326784*z5 + z3*(45230852616 - 766499328*z4 + 
         43504657920*z5) - 44651820480*z6 + 157608322848*z7 - 
       121015168560*z8 + 168426430720*z9))/45 - 
    (T200^2*(Z11 - 3*Z12)^4*(24487862815 + 19555765440*z3^2 + 
       9897062400*z3^3 + 29516534784*z3z5 - 21134885040*z4 - 
       240*z3*(-197086793 + 3249312*z4 - 202901640*z5) + 104929338720*z5 - 
       72974791200*z6 + 223069923360*z7 - 174690312768*z8 + 196880396800*z9))/
     194400 - (4*T300^2*(Z11 + Z12)^2*(28714947705 + 23892266880*z3^2 + 
       9558028800*z3^3 + 24490543104*z3z5 - 15369163560*z4 - 
       180*z3*(-283083403 + 12768768*z4 - 333778560*z5) + 92673425520*z5 - 
       44828247600*z6 + 170890504920*z7 - 126344769408*z8 + 197470148800*z9))/
     75 - (8*T002*T300^2*(33343012805 + 18534706560*z3^2 + 9635788800*z3^3 + 
       25395420672*z3z5 - 14146819920*z4 - 1440*z3*(-33175311 + 2067904*z4 - 
         50820000*z5) + 109996596000*z5 - 62672292000*z6 + 217032167520*z7 - 
       142094106144*z8 + 202877190400*z9))/75 - 
    (4*T002*T200*T300*(Z11 - 3*Z12)*(34504271705 + 19716369696*z3^2 + 
       10592455680*z3^3 + 29468427264*z3z5 - 20238190128*z4 - 
       72*z3*(-718167019 + 21909464*z4 - 792061440*z5) + 120603693312*z5 - 
       77557604400*z6 + 250550098920*z7 - 180373661568*z8 + 220300135040*z9))/
     135 - (T002*T200^2*(Z11 - 3*Z12)^2*(40351229583 + 25156026144*z3^2 + 
       12748953600*z3^3 + 35514453888*z3z5 - 26970426576*z4 - 
       72*z3*(-1012047605 + 3064728*z4 - 871950240*z5) + 139636068336*z5 - 
       83800930320*z6 + 271855451592*z7 - 202585210056*z8 + 260286296320*z9))/
     1215 - (16*T002*T102*T300*(38102054805 + 27485547840*z3^2 + 
       12946982400*z3^3 + 35190661248*z3z5 - 25168425840*z4 - 
       2880*z3*(-26009656 + 563319*z4 - 23944725*z5) + 138377047320*z5 - 
       76146924600*z6 + 266376753360*z7 - 197475231096*z8 + 264892283200*z9))/
     225 - (4*T102*T200*T300*(16264275495 + 15859186560*z3^2 + 
       18978508800*z3^3 + 78715888128*z3z5 - 53891388720*z4 + 
       209740194720*z5 - 4320*z3*(662444*z4 - 9*(2512601 + 2595940*z5)) - 
       199897048800*z6 + 512830861920*z7 - 444682335456*z8 + 
       280196595200*z9))/225 - (16*T002*T200*T300*(Z11 + Z12)*
      (42870664465 + 27340627080*z3^2 + 13659782400*z3^3 + 36802740096*z3z5 - 
       25041073860*z4 - 30*z3*(-2220068267 + 84304872*z4 - 2523763680*z5) + 
       149480143680*z5 - 89011463100*z6 + 302415319350*z7 - 219956803992*z8 + 
       284952066400*z9))/225 - (2*T002^2*T200*(Z11 + Z12)^2*
      (28229627805 + 30077092800*z3^2 + 14245171200*z3^3 + 39799289088*z3z5 - 
       28196454960*z4 - 120*z3*(-539912239 + 28701648*z4 - 700651680*z5) + 
       144279855360*z5 - 90756439200*z6 + 289546483920*z7 - 227073625776*z8 + 
       287688204800*z9))/225 - (T002*T202*(Z11 + Z12)^2*
      (54849080895 + 36735798240*z3^2 + 14245171200*z3^3 + 36743227776*z3z5 - 
       25607163600*z4 + 154530210960*z5 + 120*z3*(779446249 + 5657256*z4 + 
         519918000*z5) - 66440595600*z6 + 271559173560*z7 - 183291302952*z8 + 
       287688204800*z9))/450 - (8*T002*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (52350876375 + 34379591400*z3^2 + 16659417600*z3^3 + 44935490016*z3z5 - 
       32675800140*z4 - 90*z3*(-1050152347 + 13080096*z4 - 969158640*z5) + 
       174155959260*z5 - 96078606300*z6 + 333924750270*z7 - 248355648882*z8 + 
       342298801600*z9))/2025 - (T002*T102*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9))/12150 - 
    (2*T102*T300*(Z11 - 3*Z12)^2*(54789727945 + 42676580160*z3^2 + 
       19884441600*z3^3 + 54867798144*z3z5 - 40838252400*z4 - 
       180*z3*(-612578579 + 6673456*z4 - 552183120*z5) + 203447870640*z5 - 
       119678079600*z6 + 401255573040*z7 - 309449309688*z8 + 
       401284147200*z9))/675 - (T002*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (47574771155 + 40820194800*z3^2 + 19749542400*z3^3 + 54506758464*z3z5 - 
       39679358040*z4 - 240*z3*(-411530963 + 13336686*z4 - 458222400*z5) + 
       208901155320*z5 - 125971032600*z6 + 408029930820*z7 - 
       311100419628*z8 + 401669374400*z9))/1350 - 
    (T002^2*T300*(Z11 - 3*Z12)*(67564821695 + 47662273280*z3^2 + 
       21856665600*z3^3 + 59621142528*z3z5 - 39392187120*z4 - 
       320*z3*(-350928451 + 11544804*z4 - 376340400*z5) + 212620876160*z5 - 
       125041988800*z6 + 420374736640*z7 - 333050317056*z8 + 
       444210636800*z9))/75 - (T002^2*T300*(Z11 + Z12)*
      (66776955025 + 49023363840*z3^2 + 21856665600*z3^3 + 59229149184*z3z5 - 
       38719845840*z4 - 640*z3*(-174670837 + 5996934*z4 - 190754280*z5) + 
       211211124480*z5 - 121891396800*z6 + 412652528640*z7 - 
       327434467968*z8 + 444210636800*z9))/25 + 
    (T202*T300*(Z11 - 3*Z12)*(14288736335 + 63649560960*z3^2 + 
       29410099200*z3^3 + 89354202624*z3z5 - 76974061680*z4 - 
       5760*z3*(-17091494 + 1971601*z4 - 36071760*z5) + 348683762880*z5 - 
       237977467200*z6 + 697028100480*z7 - 542325116448*z8 + 
       589152358400*z9))/675 - (T002*T200*(Z11 - 3*Z12)^4*
      (62099889295 + 62630009280*z3^2 + 29691187200*z3^3 + 87993464832*z3z5 - 
       74080298160*z4 - 2880*z3*(-55610637 + 1287520*z4 - 53571900*z5) + 
       353792332800*z5 - 226556388000*z6 + 679561275600*z7 - 
       516103467264*z8 + 590641190400*z9))/291600 - 
    (T202*(Z11 - 3*Z12)^4*(94001690605 + 72887832000*z3^2 + 
       29691187200*z3^3 + 83273743872*z3z5 - 71246892240*z4 + 
       367085875680*z5 + 720*z3*(298625313 + 4943456*z4 + 164044920*z5) - 
       183372544800*z6 + 642863439360*z7 - 448486909344*z8 + 
       590641190400*z9))/1166400 - (T002*T300*(Z11 - 3*Z12)^3*
      (83838839275 + 60338308608*z3^2 + 30424043520*z3^3 + 85737305088*z3z5 - 
       58841693424*z4 - 5760*z3*(-26377823 + 621776*z4 - 27132132*z5) + 
       310091477184*z5 - 193759724160*z6 + 635513954976*z7 - 
       496399513536*z8 + 616014906880*z9))/3240 - 
    (T002*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(86720367489 + 68730488832*z3^2 + 
       31529594880*z3^3 + 85743442944*z3z5 - 56284261200*z4 + 
       299450666688*z5 - 576*z3*(8166312*z4 - 5*(55685385 + 59853112*z5)) - 
       173227626240*z6 + 600375586656*z7 - 473292963648*z8 + 
       639348308480*z9))/120 - (T002*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (70543311805 + 69478127040*z3^2 + 32429260800*z3^3 + 90940589568*z3z5 - 
       69453570960*z4 - 960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 
       354224084160*z5 - 211409613600*z6 + 682145344080*z7 - 
       514899675936*z8 + 654332057600*z9))/24300 - 
    (T200^2*(Z11 - 3*Z12)^3*(Z11 + Z12)*(81752039495 + 68767508160*z3^2 + 
       32429260800*z3^3 + 90583391232*z3z5 - 62520945840*z4 - 
       240*z3*(-682214833 + 20641968*z4 - 730509960*z5) + 328424010720*z5 - 
       196849764000*z6 + 663758597280*z7 - 509782313664*z8 + 
       654332057600*z9))/48600 - (T202*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (114824694115 + 80653293120*z3^2 + 32429260800*z3^3 + 
       85626284544*z3z5 - 65024633520*z4 + 370487972640*z5 + 
       240*z3*(908643253 + 5011056*z4 + 599289240*z5) - 167444584800*z6 + 
       648121950720*z7 - 438764875488*z8 + 654332057600*z9))/97200 - 
    (T002*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(67321007555 + 
       74473901760*z3^2 + 33410764800*z3^3 + 91870350336*z3z5 - 
       67262641200*z4 + 343339428480*z5 - 1920*z3*(3965784*z4 - 
         1795*(47321 + 56574*z5)) - 205812218400*z6 + 675206012880*z7 - 
       518380903872*z8 + 675477286400*z9))/5400 - 
    (T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(84219554905 + 77661727680*z3^2 + 
       33410764800*z3^3 + 90120190464*z3z5 - 59704500240*z4 - 
       240*z3*(-710259079 + 26115312*z4 - 782147160*z5) + 319287840480*z5 - 
       180574288800*z6 + 635944577280*z7 - 493307432928*z8 + 
       675477286400*z9))/10800 - (T102*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (76154936635 + 66340678080*z3^2 + 33815808000*z3^3 + 95758723584*z3z5 - 
       77827411440*z4 - 2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 
       396565468320*z5 - 242196086400*z6 + 745127622720*z7 - 
       561847913568*z8 + 685287699200*z9))/388800 - 
    (T300*(Z11 - 3*Z12)^4*(Z11 + Z12)*(87933676055 + 65313404640*z3^2 + 
       33815808000*z3^3 + 95274900864*z3z5 - 71226994320*z4 - 
       960*z3*(-181421971 + 3578508*z4 - 178831740*z5) + 365240224320*z5 - 
       225668440800*z6 + 722368142400*z7 - 554916481128*z8 + 
       685287699200*z9))/64800 - (2*T002^2*T200*(Z11 - 3*Z12)^2*
      (90814658535 + 90580507200*z3^2 + 41775667200*z3^3 + 
       116943637248*z3z5 - 87608612880*z4 - 
       360*z3*(-571660771 + 25234992*z4 - 664352640*z5) + 446266880640*z5 - 
       273338344800*z6 + 883690481520*z7 - 666212559696*z8 + 
       844239008000*z9))/6075 - (T002*T202*(Z11 - 3*Z12)^2*
      (172628631585 + 110633294880*z3^2 + 41775667200*z3^3 + 
       107876230272*z3z5 - 78238571760*z4 + 472043381040*z5 + 
       360*z3*(814810549 + 7904376*z4 + 484493760*z5) - 198301791600*z6 + 
       826631939880*z7 - 536309361144*z8 + 844239008000*z9))/12150 - 
    (4*T002^2*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(89705523495 + 
       93769686720*z3^2 + 43158988800*z3^3 + 118677498624*z3z5 - 
       84448511280*z4 - 1080*z3*(-186796491 + 9633984*z4 - 236033600*z5) + 
       440908453440*z5 - 267838423200*z6 + 871384401360*z7 - 
       669567012048*z8 + 872955232000*z9))/2025 - 
    (T002*T202*(Z11 - 3*Z12)*(Z11 + Z12)*(171075250695 + 114661349280*z3^2 + 
       43158988800*z3^3 + 109331275392*z3z5 - 75658287600*z4 + 
       470738673360*z5 + 1080*z3*(267747693 + 1781616*z4 + 175141040*z5) - 
       194455825200*z6 + 817825591080*z7 - 535669383384*z8 + 
       872955232000*z9))/2025 - 
    (4*T002^2*T200^2*(192691230885 + 118260184320*z3^2 + 55540224000*z3^3 + 
       160753061376*z3z5 - 151976111760*z4 + 638073907200*z5 + 
       103680*z3*(3554021 + 35193*z4 + 2132870*z5) - 426913214400*z6 + 
       1395651546720*z7 - 1016724651552*z8 + 1181476236800*z9))/2025 - 
    (T102*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(245014310045 + 
       179629760640*z3^2 + 78933196800*z3^3 + 207027518976*z3z5 - 
       128482935120*z4 - 960*z3*(-441208529 + 10588428*z4 - 435705360*z5) + 
       747780086400*z5 - 383654068800*z6 + 1450776135360*z7 - 
       1113322097952*z8 + 1615241830400*z9))/10800 - 
    (T102*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(229071941145 + 208111518720*z3^2 + 
       104865177600*z3^3 + 292259218176*z3z5 - 224370179280*z4 - 
       5760*z3*(-90152419 + 3096459*z4 - 103451790*z5) + 1156688496000*z5 - 
       711361821600*z6 + 2236599468720*z7 - 1696032479952*z8 + 
       2140167040000*z9))/194400 - (T002*T102*T200*(Z11 - 3*Z12)*
      (406456680765 + 232510508160*z3^2 + 109829836800*z3^3 + 
       296489299968*z3z5 - 225042595920*z4 - 
       1920*z3*(-349948601 + 1191258*z4 - 275337540*z5) + 1246527496320*z5 - 
       679009411200*z6 + 2278331103360*z7 - 1651873844736*z8 + 
       2254204044800*z9))/1350 - (16*T102*T200^2*(Z11 - 3*Z12)*
      (5923269720*z3^2 + 2800454400*z3^3 - 45*z3*(-379492183 + 2473128*z4 - 
         255224880*z5) + 4*(1465334925 + 2247804432*z3z5 - 1994072850*z4 + 
         9071985645*z5 - 6012786600*z6 + 16619533875*z7 - 13613315139*z8 + 
         13297500200*z9)))/2025 - T200*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     ((447467904*z3^2)/5 + 43851776*z3^3 + z3*(3483218176/15 - 5735520*z4 + 
        238274816*z5) + (54619027165 + 53741035008*z3z5 - 39862568160*z4 + 
        213938101920*z5 - 124814923200*z6 + 411392325840*z7 - 
        306756304416*z8 + 403810457600*z9)/450))}


==> anc/rge/odd/T321_rge_1_6.m <==
{72*T011*T212 - 24*(T002 + T200)*T221 - 24*T121*(2*T102 + 3*T300) + 
  12*T312*Y1 + T321*(48*Z11 - 16*Z12), -4*T112*(122*T011*T200 + 45*T300*Y1) - 
  8*T312*(18*T011 + 5*Y1*Z11) + T212*(-60*T200*Y1 - 832*T011*Z11 + 
    48*T011*Z12) + (8*T121*(61*T002*T200 + 55*T200^2 + 61*T202 + 
     208*T102*Z11 + 552*T300*Z11 - 12*T102*Z12 - 36*T300*Z12))/3 - 
  (8*T321*(1062*T002 + 120*T200 + 332*Z11^2 - 21*Z11*Z12 - 54*Z12^2))/9 + 
  (8*T221*(183*T102 + 495*T300 + 2*(52*T002*Z11 + 92*T200*Z11 - 3*T002*Z12 - 
       6*T200*Z12)))/3, T312*(2052*T002*Y1 + 1584*T200*Y1 + 3952*T011*Z11 + 
    723*Y1*Z11^2 + 96*T011*Z12 + 42*Y1*Z11*Z12 + 99*Y1*Z12^2) + 
  T321*(28696*T002*Z11 + (40852*T200*Z11)/3 + (71875*Z11^3)/27 - 
    1816*T002*Z12 + (3740*T200*Z12)/3 - (5603*Z11^2*Z12)/9 - 
    (947*Z11*Z12^2)/3 + 723*Z12^3 + 17472*T002*Z11*z3 + 4032*T200*Z11*z3 + 
    (4928*Z11^3*z3)/3 - 192*T002*Z12*z3 - 64*T200*Z12*z3 - 
    (128*Z11^2*Z12*z3)/3 - 320*Z11*Z12^2*z3 + 72*T102*(313 + 56*z3) + 
    16*T300*(1609 + 504*z3)) + 4*T112*(2916*T011*T300 + 144*T200^2*Y1 + 
    27*T300*Y1*(49*Z11 - 5*Z12) + 2*T011*T200*(Z12*(-137 + 48*z3) + 
      Z11*(1601 + 1008*z3))) + 
  T212*(36*Y1*(144*T300 + 49*T200*Z11 - 5*T200*Z12) + 
    72*T002*T011*(299 + 168*z3) + 
    2*T011*(9996*T200 + 3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
      Z11^2*(5501 + 3528*z3))) - 
  (4*T121*(9450*T200*T300 + 2888*T200^2*Z11 + 3202*T202*Z11 + 
     16791*T300*Z11^2 + 80*T200^2*Z12 - 274*T202*Z12 - 84*T300*Z11*Z12 - 
     585*T300*Z12^2 + 2016*T200^2*Z11*z3 + 2016*T202*Z11*z3 + 
     10584*T300*Z11^2*z3 + 96*T200^2*Z12*z3 + 96*T202*Z12*z3 - 
     144*T300*Z11*Z12*z3 - 1512*T300*Z12^2*z3 + 
     T102*(7650*T200 + 3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3)) + 2*T002*(18*T102*(299 + 168*z3) + 
       9*T300*(1901 + 1008*z3) + T200*(1601*Z11 - 137*Z12 + 1008*Z11*z3 + 
         48*Z12*z3))))/3 - 
  (2*T221*(36*T002^2*(299 + 168*z3) + T002*(3*Z12^2*(127 - 168*z3) - 
       2*Z11*Z12*(413 + 24*z3) + 48*T200*(643 + 252*z3) + 
       Z11^2*(5501 + 3528*z3)) + 
     2*(3150*T200^2 + 6*(67*T202 + 24*T300*Z12*(5 + 6*z3) + 
         T102*Z12*(-137 + 48*z3) + 12*T300*Z11*(361 + 252*z3) + 
         T102*Z11*(1601 + 1008*z3)) + T200*(-4*Z11*Z12*(7 + 12*z3) - 
         3*Z12^2*(65 + 168*z3) + Z11^2*(5597 + 3528*z3)))))/3, 
 T312*(-1/27*(Y1*(1737684*T200*Z11 + 253199*Z11^3 - 172332*T200*Z12 - 
       14727*Z11^2*Z12 + 76509*Z11*Z12^2 + 44739*Z12^3 + 38016*T200*Z11*z3 + 
       47424*Z11^3*z3 + 10368*T200*Z12*z3 + 29376*Z11^2*Z12*z3 + 
       5184*Z11*Z12^2*z3 - 5184*Z12^3*z3 - 216*T300*(-16147 + 48*z3 - 
         3024*z4) + 326592*T200*Z11*z4 + 51408*Z11^3*z4 - 5184*T200*Z12*z4 + 
       432*Z11^2*Z12*z4 + 9072*Z11*Z12^2*z4 + 11664*Z12^3*z4 + 
       324*T102*(5713 + 336*z3 + 1008*z4))) - 
    16*T002*(6*Y1*Z12*(-25 + 12*z3) + 6*T011*(1327 + 156*z3 + 252*z4) + 
      Y1*Z11*(4963 + 696*z3 + 1008*z4)) + 
    (8*T011*(3*T200*(-40777 + 9648*z3) - 4*(9*Z11*Z12*(-97 + 60*z3 - 6*z4) - 
         9*Z12^2*(-37 + 90*z3 + 63*z4) + Z11^2*(19310 + 3150*z3 + 3969*z4))))/
     9) + T212*(-48*T200^2*Y1*(545 + 156*z3) - 16*T200*Y1*(Z11 - 3*Z12)^2*
     (139 + 19*z3 + 24*z4) - 36*T300*Y1*(Z11 - 3*Z12)*
     (1209 + 184*z3 + 240*z4) - 96*T300*Y1*(Z11 + Z12)*
     (1327 + 135*z3 + 288*z4) - 12*T002*T200*Y1*(5113 + 624*z3 + 1008*z4) - 
    3*T200*Y1*(Z11 + Z12)^2*(6299 + 720*z3 + 1296*z4) - 
    (2*T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(19831 + 2160*z3 + 4176*z4))/3 + 
    T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*(-229910/9 - 27608*z3 + 6568*z4 - 
      37760*z5) - 72*T011*T102*(9825 + 4768*z3 + 5840*z5) - 
    9*T011*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) - 
    72*T002*T011*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) - 
    24*T002*T011*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) - 
    24*T011*T300*(65779 + 2912*z3 + 12096*z4 + 22240*z5) - 
    (T011*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5))/9 - 
    (4*T011*T200*(Z11 - 3*Z12)*(168809 + 54768*z3 + 2880*z4 + 97920*z5))/3 - 
    (2*T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*(96959 + 126708*z3 - 36648*z4 + 
       169320*z5))/3 - (4*T011*T200*(Z11 + Z12)*(426307 + 204624*z3 + 
       1440*z4 + 336960*z5))/3) + 
  (T121*(96*T200*T202*(7895 + 9456*z3 - 5184*z4 + 2400*z5) + 
     1296*T102^2*(9825 + 4768*z3 + 5840*z5) + 972*T300*(Z11 + Z12)^3*
      (4175 + 4384*z3 - 1122*z4 + 6120*z5) + 
     24*T200^3*(11527 + 1872*z3 - 20736*z4 + 9600*z5) + 
     162*T102*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) + 
     1296*T002*T102*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) + 
     432*T002*T102*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) + 
     12*T300*(Z11 - 3*Z12)^3*(11831 + 12284*z3 - 3942*z4 + 16960*z5) + 
     1296*T300^2*(22009 + 19184*z3 + 22240*z5) + 
     216*T002^2*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
     216*T002*T202*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
     96*T102*T200*(Z11 - 3*Z12)*(34433 + 13944*z3 - 540*z4 + 24480*z5) + 
     288*T102*T200*(Z11 + Z12)*(28397 + 17100*z3 - 1224*z4 + 28080*z5) + 
     2*T102*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5) + 
     864*T102*T300*(42379 + 30508*z3 - 3024*z4 + 37400*z5) + 
     648*T200*T300*(Z11 + Z12)*(28343 + 30168*z3 - 8352*z4 + 37440*z5) + 
     54*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(25787 + 27256*z3 - 6804*z4 + 
       37760*z5) + 288*T002*T300*(Z11 - 3*Z12)*(50045 + 46476*z3 - 10890*z4 + 
       65700*z5) + 3*T002*T200*(Z11 - 3*Z12)^2*(51903 + 58256*z3 - 14208*z4 + 
       73280*z5) + 3*T202*(Z11 - 3*Z12)^2*(51903 + 58256*z3 - 14208*z4 + 
       73280*z5) + 18*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (50605 + 58240*z3 - 13536*z4 + 80000*z5) + 72*T200*T300*(Z11 - 3*Z12)*
      (82039 + 78072*z3 - 23328*z4 + 97920*z5) + 12*T102*(Z11 - 3*Z12)*
      (Z11 + Z12)^2*(96959 + 126708*z3 - 36648*z4 + 169320*z5) + 
     4*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*(114955 + 124236*z3 - 29556*z4 + 
       169920*z5) + 288*T002*T300*(Z11 + Z12)*(147907 + 136476*z3 - 
       29934*z4 + 197100*z5) + 24*T002*T200^2*(194321 + 160656*z3 - 
       60048*z4 + 219840*z5) + T200^2*(Z11 - 3*Z12)^2*
      (142969 + 159552*z3 - 47520*z4 + 219840*z5) + 
     18*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(226141 + 239808*z3 - 58932*z4 + 
       338640*z5) + 3*T002*T200*(Z11 + Z12)^2*(404939 + 521232*z3 - 
       137088*z4 + 701760*z5) + 3*T202*(Z11 + Z12)^2*
      (404939 + 521232*z3 - 137088*z4 + 701760*z5) + 
     3*T200^2*(Z11 + Z12)^2*(454355 + 488832*z3 - 112896*z4 + 701760*z5) + 
     2*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(447901 + 536112*z3 - 121248*z4 + 
       720000*z5) + 2*T202*(Z11 - 3*Z12)*(Z11 + Z12)*
      (447901 + 536112*z3 - 121248*z4 + 720000*z5)))/27 + 
  T221*(T202*(Z11 - 3*Z12)*(80360/9 + 5888*z3 + 3200*z4) + 
    (8*T202*(Z11 + Z12)*(35303 + 20016*z3 + 11520*z4))/9 + 
    12*T200*(Z11 + Z12)^3*(4175 + 4384*z3 - 1122*z4 + 6120*z5) + 
    3*T002*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) + 
    24*T002^2*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) + 
    8*T002^2*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) + 
    48*T002*T102*(11423 + 10864*z3 - 2352*z4 + 14600*z5) + 
    (4*T200*(Z11 - 3*Z12)^3*(11831 + 12284*z3 - 3942*z4 + 16960*z5))/27 + 
    (T002*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5))/27 + 
    8*T200^2*(Z11 + Z12)*(28343 + 30168*z3 - 8352*z4 + 37440*z5) + 
    (2*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(25787 + 27256*z3 - 6804*z4 + 
       37760*z5))/3 + 8*T200*T300*(55545 + 40240*z3 - 20736*z4 + 54080*z5) + 
    (16*T102*T200*(51367 + 71544*z3 - 28512*z4 + 57360*z5))/3 + 
    (T102*(Z11 - 3*Z12)^2*(51903 + 58256*z3 - 14208*z4 + 73280*z5))/3 + 
    6*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(50605 + 58240*z3 - 13536*z4 + 
      80000*z5) + (8*T200^2*(Z11 - 3*Z12)*(82039 + 78072*z3 - 23328*z4 + 
       97920*z5))/9 + 16*T002*T300*(105961 + 65608*z3 - 13608*z4 + 
      116240*z5) + T102*(Z11 - 3*Z12)*(Z11 + Z12)*(895802/9 + 119136*z3 - 
      26944*z4 + 160000*z5) + (2*T002*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (96959 + 126708*z3 - 36648*z4 + 169320*z5))/9 + 
    (2*T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*(114955 + 124236*z3 - 29556*z4 + 
       169920*z5))/27 + (T300*(Z11 - 3*Z12)^2*(142969 + 159552*z3 - 
       47520*z4 + 219840*z5))/3 + T102*(Z11 + Z12)^2*
     (404939/3 + 173744*z3 - 45696*z4 + 233920*z5) + 
    (2*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(226141 + 239808*z3 - 58932*z4 + 
       338640*z5))/9 + (4*T002*T200*(Z11 - 3*Z12)*(548137 + 434208*z3 - 
       85680*z4 + 623520*z5))/9 + T300*(Z11 + Z12)^2*
     (454355 + 488832*z3 - 112896*z4 + 701760*z5) + 
    T002*T200*(Z11 + Z12)*(6237292/9 + 585344*z3 - 107840*z4 + 850560*z5)) + 
  T321*((459304*T202)/3 - 1084352*T102*Z11 - 1026272*T300*Z11 - 
    (5088997*Z11^4)/162 + (65312*T102*Z12)/3 - (307616*T300*Z12)/3 + 
    (316690*Z11^3*Z12)/81 - (127225*Z11^2*Z12^2)/27 - (117046*Z11*Z12^3)/9 + 
    (6809*Z12^4)/6 + 96256*T202*z3 - 734720*T102*Z11*z3 - 
    (1703936*T300*Z11*z3)/3 - (2760416*Z11^4*z3)/81 - 22272*T102*Z12*z3 + 
    81920*T300*Z12*z3 + (25664*Z11^3*Z12*z3)/27 + (9152*Z11^2*Z12^2*z3)/9 - 
    (4544*Z11*Z12^3*z3)/3 - 1760*Z12^4*z3 + 18048*T202*z4 + 
    97728*T102*Z11*z4 + 10368*T300*Z11*z4 + 9552*Z11^4*z4 - 
    14016*T102*Z12*z4 - 39552*T300*Z12*z4 + (20608*Z11^3*Z12*z4)/9 + 
    (5600*Z11^2*Z12^2*z4)/3 - 3328*Z11*Z12^3*z4 - 624*Z12^4*z4 - 
    (8*T200^2*(-135953 + 128016*z3 - 44064*z4 - 4800*z5))/9 + 
    106240*T202*z5 - 1047040*T102*Z11*z5 - (2590720*T300*Z11*z5)/3 - 
    (3764560*Z11^4*z5)/81 - 57600*T102*Z12*z5 - 58880*T300*Z12*z5 + 
    (59200*Z11^3*Z12*z5)/27 + (53920*Z11^2*Z12^2*z5)/9 - 
    (18880*Z11*Z12^3*z5)/3 - 720*Z12^4*z5 - 
    48*T002^2*(13703 + 12816*z3 - 2856*z4 + 17520*z5) - 
    (8*T002*(18*Z12^2*(-1221 + 116*z3 - 594*z4 - 5360*z5) - 
       2*Z11*Z12*(27949 + 14472*z3 + 4572*z4 + 19440*z5) + 
       4*Z11^2*(189763 + 191034*z3 - 49869*z4 + 269760*z5) + 
       T200*(617709 + 765648*z3 - 64800*z4 + 391680*z5)))/9 - 
    (8*T200*(3*Z12^2*(-75635 + 14736*z3 - 4824*z4 - 21360*z5) + 
       12*Z11*Z12*(-7465 + 2472*z3 + 2088*z4 + 2160*z5) + 
       Z11^2*(1046293 + 741840*z3 - 90072*z4 + 1031760*z5)))/27) + 
  T112*(-1/3*(Y1*(432*T200*T300*(545 + 156*z3) + 
       4*T200^2*(Z12*(-265 - 576*z3 + 144*z4) + 
         Z11*(14243 + 1632*z3 + 3024*z4)) + 
       3*T300*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
         2*Z11*Z12*(2987 + 576*z3 + 144*z4) + Z11^2*(103025 + 11712*z3 + 
           21168*z4)))) - 12*T002*(3*T300*Y1*(5113 + 624*z3 + 1008*z4) + 
      2*T011*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5)) + 
    (8*T011*(36*T300*(Z11*(-8909 + 3528*z3 - 756*z4) + 
         Z12*(1607 - 288*z3 - 36*z4)) - 6*T200^2*(24089 + 16176*z3 - 
         10368*z4 + 4800*z5) + T200*(4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 
           360*z5) + 9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) - 
         Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5))))/9), 
 T312*(-2*T300*Y1*(Z11 + Z12)*(-2356633 - 594528*z3 + 237024*z3^2 - 
      540720*z4 + 205248*z5 - 1126800*z6) - T300*Y1*(Z11 - 3*Z12)*
     (-4287550/3 - 574336*z3 + 147520*z3^2 - 426912*z4 + 222080*z5 - 
      677600*z6) - 3*T102*Y1*(Z11 + Z12)*(-885503 - 356064*z3 + 95520*z3^2 - 
      195696*z4 + 15936*z5 - 438000*z6) + 
    T202*Y1*(-2266130/3 - 242464*z3 + 76416*z3^2 - 188064*z4 + 87808*z5 - 
      350400*z6) - 4*T011*T300*(-2962901 + 479904*z3 + 2496*z3^2 - 
      394704*z4 + 226752*z5 - 333600*z6) - 
    (Y1*(Z11 - 3*Z12)^4*(-625273 - 405750*z3 + 67080*z3^2 - 163854*z4 - 
       47712*z5 - 303900*z6))/1296 - 
    (T011*(Z11 - 3*Z12)^3*(-460481 - 270516*z3 + 66144*z3^2 - 111204*z4 + 
       16008*z5 - 254400*z6))/27 - 12*T002*T011*(Z11 + Z12)*
     (-409357 - 205824*z3 + 47760*z3^2 - 89928*z4 - 15024*z5 - 219000*z6) - 
    12*T011*T102*(-400375 - 49392*z3 + 19104*z3^2 - 75744*z4 + 61728*z5 - 
      87600*z6) - (3*Y1*(Z11 + Z12)^4*(-119975 - 80313*z3 + 14028*z3^2 - 
       20373*z4 - 5712*z5 - 64650*z6))/8 - 
    24*T002^2*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6) + T200^2*Y1*(-200714/3 + 434912*z3 + 1280*z3^2 + 147072*z4 - 
      82432*z5 - 16000*z6) + Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*
     (3099467/432 + (61235*z3)/18 - 786*z3^2 + (8891*z4)/6 + (2764*z5)/9 + 
      3575*z6) + Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (4290577/144 + (185531*z3)/12 - (10349*z3^2)/3 + (24905*z4)/4 + 932*z5 + 
      (94475*z6)/6) + Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (2529707/48 + (65315*z3)/2 - 6210*z3^2 + (19905*z4)/2 + 1980*z5 + 
      28575*z6) + (9*T011*(Z11 + Z12)^3*(109405 + 63432*z3 - 13728*z3^2 + 
       23208*z4 + 3504*z5 + 61200*z6))/2 + T002*Y1*(Z11 - 3*Z12)^2*
     (1305946/9 + (208196*z3)/3 - 15920*z3^2 + 31452*z4 + (8032*z5)/3 + 
      73000*z6) + T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (1542430/9 + (279844*z3)/3 - 20320*z3^2 + 40180*z4 + (9736*z5)/3 + 
      94400*z6) + 6*T002*Y1*(Z11 + Z12)^2*(202151 + 112434*z3 - 23880*z3^2 + 
      42426*z4 + 7920*z5 + 109500*z6) + 
    (T200*Y1*(Z11 - 3*Z12)^2*(600585 + 258848*z3 - 62112*z3^2 + 162912*z4 - 
       38176*z5 + 279600*z6))/6 + T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (2894653/6 + 288532*z3 - 61552*z3^2 + 109980*z4 + 24104*z5 + 
      282200*z6) + T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (4023977/6 + 209792*z3 - 69568*z3^2 + 150504*z4 - 16736*z5 + 
      322400*z6) + T011*T200*(Z11 - 3*Z12)*(4451947/3 + 73728*z3 - 
      74496*z3^2 + 256560*z4 - 168192*z5 + 326400*z6) + 
    T102*Y1*(Z11 - 3*Z12)*(2778677/3 + 365344*z3 - 95520*z3^2 + 210384*z4 - 
      35008*z5 + 438000*z6) + T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (825302 + 416760*z3 - 95520*z3^2 + 177336*z4 + 14592*z5 + 438000*z6) + 
    T200*Y1*(Z11 + Z12)^2*(2578505/3 + 326416*z3 - 97744*z3^2 + 202872*z4 + 
      16464*z5 + 440600*z6) + T002*T011*(Z11 - 3*Z12)*
     (4977548/3 + 820992*z3 - 191040*z3^2 + 376416*z4 + 38592*z5 + 
      876000*z6) + T011*T200*(Z11 + Z12)*(11724527/3 + 593024*z3 - 
      235008*z3^2 + 782448*z4 - 394240*z5 + 1123200*z6) + 
    T002*T200*Y1*(9182516/3 + 1185088*z3 - 305664*z3^2 + 700992*z4 - 
      67840*z5 + 1401600*z6)) + 
  T112*(-(T002*T300*Y1*(Z11 - 3*Z12)*(-2557493 - 1176672*z3 + 286560*z3^2 - 
       556848*z4 + 5376*z5 - 1314000*z6)) - T011*T300*(Z11 - 3*Z12)*
     (Z11 + Z12)*(-3469337 + 1218288*z3 + 296832*z3^2 - 855792*z4 + 
      3170112*z5 - 600000*z6) - 9*T002*T300*Y1*(Z11 + Z12)*
     (-815195 - 378528*z3 + 95520*z3^2 - 181872*z4 + 6144*z5 - 438000*z6) - 
    T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-12357427/16 - 371958*z3 + 
      92616*z3^2 - 181269*z4 - 8172*z5 - 423300*z6) - 
    (9*T200*T300*Y1*(Z11 + Z12)*(-929521 - 393216*z3 + 78336*z3^2 - 
       159696*z4 - 384*z5 - 374400*z6))/2 - 
    (3*T200*T300*Y1*(Z11 - 3*Z12)*(-959591 - 447232*z3 + 74496*z3^2 - 
       120624*z4 + 17792*z5 - 326400*z6))/2 - T300*Y1*(Z11 - 3*Z12)^2*
     (Z11 + Z12)*(-4421937/16 - 126126*z3 + 30768*z3^2 - 60939*z4 - 2460*z5 - 
      141600*z6) - T011*T300*(Z11 - 3*Z12)^2*(-2140630/3 + 232152*z3 + 
      47072*z3^2 - 138912*z4 + 433600*z5 - 91600*z6) - 
    48*T300^2*Y1*(-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 
      41700*z6) - 54*T102*T300*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 
      8064*z5 - 29200*z6) - T300*Y1*(Z11 - 3*Z12)^3*
     (-4283243/144 - (42710*z3)/3 + (9008*z3^2)/3 - 5569*z4 - (1484*z5)/3 - 
      (42400*z6)/3) + T200^2*Y1*(Z11 - 3*Z12)^2*(1130527/36 + (44612*z3)/3 - 
      (9712*z3^2)/3 + 6052*z4 - (2416*z5)/3 + (45800*z6)/3) + 
    T200^3*Y1*(342428/3 + 92128*z3 - 1280*z3^2 - 24384*z4 + 4096*z5 + 
      16000*z6) + 24*T002*T011*T300*(785235 + 31712*z3 + 29280*z3^2 + 
      71856*z4 - 417312*z5 + 87600*z6) + T200^2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (374733/2 + 86280*z3 - 21824*z3^2 + 44568*z4 - 3680*z5 + 100000*z6) + 
    T200^2*Y1*(Z11 + Z12)^2*(3211765/12 + 117284*z3 - 32144*z3^2 + 64644*z4 + 
      816*z5 + 146200*z6) + T002*T200^2*Y1*(2029556/3 + 275968*z3 - 
      76416*z3^2 + 146880*z4 - 19456*z5 + 350400*z6) + 
    2*T011*T300*(Z11 + Z12)^2*(2112019 - 863604*z3 + 144336*z3^2 + 
      611856*z4 - 2316192*z5 + 438600*z6) - T300*Y1*(Z11 + Z12)^3*
     (-385362*z3 + 90072*z3^2 - (3*(4010335 + 921744*z4 + 63936*z5 + 
         2203200*z6))/16) - (64*T011*T102*T200*(-425483 - 496674*z3 + 
       25740*z3^2 + 201204*z4 - 919944*z5 + 400050*z6 - 912870*z7))/3 + 
    16*T011*T200*T300*(1472105 + 739244*z3 + 336704*z3^2 - 26832*z4 + 
      574464*z5 + 32000*z6 + 1333584*z7) + T011*T200*(Z11 - 3*Z12)^2*
     (Z11 + Z12)*(8737879/12 + 1244884*z3 + (210176*z3^2)/3 - 437104*z4 + 
      2441672*z5 - (2542000*z6)/3 + 2786532*z7) + T011*T200^2*(Z11 - 3*Z12)*
     (24493337/9 + (8047840*z3)/3 - 392192*z3^2 - 1015312*z4 + 
      (13351936*z5)/3 - 1510400*z6 + 3866688*z7) + 
    T011*T200*(Z11 + Z12)^3*(22011137/12 + 3492484*z3 + 227680*z3^2 - 
      1402440*z4 + 7265528*z5 - 2772800*z6 + 8246700*z7) + 
    T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(71625629/36 + 3625908*z3 + 
      (830336*z3^2)/3 - 1322920*z4 + (21755432*z5)/3 - (7850800*z6)/3 + 
      8472492*z7) + T011*T200^2*(Z11 + Z12)*(22975031/3 + 8478176*z3 - 
      1266432*z3^2 - 2847696*z4 + 14391808*z5 - 4483200*z6 + 12559680*z7) + 
    4*T002*T011*T200*(Z11 + Z12)*(3482395 + 6002048*z3 + 412512*z3^2 - 
      2349936*z4 + 12700800*z5 - 4707600*z6 + 14768208*z7) + 
    T002*T011*T200*(Z11 - 3*Z12)*(43659868/9 + (24840832*z3)/3 + 
      549504*z3^2 - 3179712*z4 + 17200896*z5 - 6123200*z6 + 19446336*z7) + 
    (T011*T200*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7))/108) + 
  T212*((4*T011*T200^2*(273097 + 4386816*z3 + 815232*z3^2 - 513792*z4 + 
       5395200*z5 - 4574400*z6))/3 - 
    (3*T300*Y1*(Z11 + Z12)^2*(-3211765 - 1407408*z3 + 385728*z3^2 - 
       775728*z4 - 9792*z5 - 1754400*z6))/4 - 3*T002*T200*Y1*(Z11 + Z12)*
     (-815195 - 378528*z3 + 95520*z3^2 - 181872*z4 + 6144*z5 - 438000*z6) - 
    12*T002*T300*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 110160*z4 + 
      14592*z5 - 262800*z6) - 4*T200*T300*Y1*(-839129 - 465288*z3 + 
      52512*z3^2 - 28224*z4 + 30720*z5 - 202800*z6) - 
    (9*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(-374733 - 172560*z3 + 43648*z3^2 - 
       89136*z4 + 7360*z5 - 200000*z6))/2 - T300*Y1*(Z11 - 3*Z12)^2*
     (-1130527/4 - 133836*z3 + 29136*z3^2 - 54468*z4 + 7248*z5 - 137400*z6) - 
    18*T102*T200*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 8064*z5 - 
      29200*z6) + T200*Y1*(Z11 - 3*Z12)^3*(4283243/432 + (42710*z3)/9 - 
      (9008*z3^2)/9 + (5569*z4)/3 + (1484*z5)/9 + (42400*z6)/9) + 
    T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(1473979/16 + 42042*z3 - 10256*z3^2 + 
      20313*z4 + 820*z5 + 47200*z6) + T200*Y1*(Z11 + Z12)^3*
     (4010335/16 + 128454*z3 - 30024*z3^2 + 57609*z4 + 3996*z5 + 137700*z6) + 
    T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(12357427/48 + 123986*z3 - 
      30872*z3^2 + 60423*z4 + 2724*z5 + 141100*z6) + 
    T200^2*Y1*(Z11 - 3*Z12)*(959591/2 + 223616*z3 - 37248*z3^2 + 60312*z4 - 
      8896*z5 + 163200*z6) + T002*T200*Y1*(Z11 - 3*Z12)*
     (2557493/3 + 392224*z3 - 95520*z3^2 + 185616*z4 - 1792*z5 + 438000*z6) + 
    T200^2*Y1*(Z11 + Z12)*(2788563/2 + 589824*z3 - 117504*z3^2 + 239544*z4 + 
      576*z5 + 561600*z6) - T011*T300*(Z11 + Z12)*(-56585329 - 33738528*z3 + 
      3116160*z3^2 - 6804432*z4 - 33371904*z5 - 7099200*z6 - 76077792*z7) - 
    T011*T300*(Z11 - 3*Z12)*(-19231645 - 12199648*z3 + 1322624*z3^2 - 
      3145872*z4 - 10066176*z5 - 1614400*z6 - 23411808*z7) - 
    (8*T011*T102*(Z11 - 3*Z12)*(-3951167 - 3915528*z3 + 32976*z3^2 + 
       669600*z4 - 6154776*z5 + 1522800*z6 - 7803054*z7))/3 - 
    16*T002*T011*T200*(-2054337 - 2028208*z3 + 50280*z3^2 + 422532*z4 - 
      3241536*z5 + 740700*z6 - 3376296*z7) + 
    8*T011*T202*(-927835 - 687632*z3 + 41328*z3^2 - 76392*z4 - 737664*z5 - 
      79800*z6 - 1217160*z7) + 144*T002^2*T011*(139341 + 195136*z3 + 
      7440*z3^2 - 64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) + 
    T011*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868/27 + (1879243*z3)/9 + 
      (24196*z3^2)/3 - 76561*z4 + (3767476*z5)/9 - 149850*z6 + 465108*z7) + 
    72*T011*T102*(Z11 + Z12)*(399443 + 425128*z3 + 10704*z3^2 - 81360*z4 + 
      703272*z5 - 181200*z6 + 904050*z7) + T011*T200*(Z11 - 3*Z12)^2*
     (26519177/18 + (4239368*z3)/3 + 4064*z3^2 - 201848*z4 + (6630224*z5)/3 - 
      629200*z6 + 2924712*z7) + T011*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (10948813/12 + 1747769*z3 + 84308*z3^2 - 770457*z4 + 3868504*z5 - 
      1525750*z6 + 4149810*z7) + (3*T011*(Z11 + Z12)^4*
      (909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 4025664*z5 - 
       1618650*z6 + 4167450*z7))/4 + T002*T011*(Z11 - 3*Z12)^2*
     (17211293/9 + (8515796*z3)/3 + 98608*z3^2 - 1001688*z4 + 5680888*z5 - 
      2001800*z6 + 6348636*z7) + 9*T002*T011*(Z11 + Z12)^2*
     (1645891 + 2698812*z3 + 129872*z3^2 - 1058952*z4 + 5703384*z5 - 
      2176600*z6 + 6419196*z7) + (T011*(Z11 - 3*Z12)^4*
      (2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 7492368*z5 - 
       2920900*z6 + 7435260*z7))/216 + T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
     (27130030/3 + 8307952*z3 + 131008*z3^2 - 1348320*z4 + 13761312*z5 - 
      3336800*z6 + 19128816*z7) + 2*T002*T011*(Z11 - 3*Z12)*(Z11 + Z12)*
     (5314225 + 8278988*z3 + 424464*z3^2 - 3041352*z4 + 17034264*z5 - 
      6235800*z6 + 19631556*z7) + T011*T200*(Z11 + Z12)^2*
     (69743513/6 + 12157416*z3 + 895168*z3^2 - 2375880*z4 + 20769520*z5 - 
      5830400*z6 + 28862568*z7) + (T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (38290681 + 65364372*z3 + 3511056*z3^2 - 25174332*z4 + 136516656*z5 - 
       50566200*z6 + 153552672*z7))/72) + 
  (T121*(1728*T102*T202*(1081573 + 76200*z3 - 21024*z3^2 + 1033992*z4 - 
       1466784*z5 + 1839600*z6) + 324*T102*T300*(Z11 - 3*Z12)*
      (-63182669 - 86377952*z3 + 775552*z3^2 + 19643376*z4 - 137222784*z5 + 
       42808000*z6 - 171672480*z7) + 432*T002*T102*T200*
      (-47390615 - 53199120*z3 + 1106496*z3^2 + 14916096*z4 - 94435776*z5 + 
       27856800*z6 - 95637024*z7) + 36*T200*T202*(Z11 - 3*Z12)*
      (-20280995 - 25621824*z3 + 3529728*z3^2 + 9616464*z4 - 40378368*z5 + 
       13593600*z6 - 34800192*z7) + 972*T002*T200^2*(Z11 + Z12)*
      (-74150863/9 - 10195488*z3 - 283840*z3^2 + 3495312*z4 - 20398656*z5 + 
       7152800*z6 - 23877504*z7) + 4*T200^2*(Z11 - 3*Z12)^3*
      (-6503549 - 9268776*z3 + 39696*z3^2 + 3981816*z4 - 21863136*z5 + 
       8413800*z6 - 22623300*z7) + 3*T300*(Z11 - 3*Z12)^4*
      (-6549530 - 9660051*z3 + 219804*z3^2 + 4342401*z4 - 21704268*z5 + 
       8967750*z6 - 22305780*z7) + 432*T200^2*T300*(-461423 - 9056880*z3 + 
       2488128*z3^2 + 14215248*z4 - 27378624*z5 + 28125600*z6 - 
       16003008*z7) + 432*T200^3*(Z11 + Z12)*(-3135013 - 4130760*z3 + 
       898560*z3^2 + 2639088*z4 - 12672288*z5 + 5364000*z6 - 9419760*z7) + 
     144*T200^3*(Z11 - 3*Z12)*(-2733709 - 3196152*z3 + 864192*z3^2 + 
       2590416*z4 - 11441760*z5 + 5160000*z6 - 8700048*z7) + 
     1728*T102^2*(Z11 - 3*Z12)*(-3951167 - 3915528*z3 + 32976*z3^2 + 
       669600*z4 - 6154776*z5 + 1522800*z6 - 7803054*z7) + 
     972*T200*T202*(Z11 + Z12)*(-19223293/9 - (8871616*z3)/3 + 422144*z3^2 + 
       999024*z4 - 4844032*z5 + 1494400*z6 - 4186560*z7) + 
     10368*T102*T200^2*(-29027 - 689234*z3 + 27996*z3^2 + 214578*z4 - 
       1052724*z5 + 679950*z6 - 608580*z7) - 93312*T002^2*T102*
      (139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 131400*z6 + 
       442764*z7) + 20736*T202*T300*(31209 + 240421*z3 + 76372*z3^2 - 
       173481*z4 + 825336*z5 - 327350*z6 + 579474*z7) - 
     46656*T102^2*(Z11 + Z12)*(399443 + 425128*z3 + 10704*z3^2 - 81360*z4 + 
       703272*z5 - 181200*z6 + 904050*z7) - 2160*T200^2*(Z11 + Z12)^3*
      (351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 996024*z5 - 345900*z6 + 
       1237005*z7) - 3645*T300*(Z11 + Z12)^4*(495923 + 719469*z3 + 
       18684*z3^2 - 259119*z4 + 1467588*z5 - 535050*z6 + 1666980*z7) - 
     62208*T300^2*(Z11 + Z12)*(820430 + 1083162*z3 + 126216*z3^2 - 
       277398*z4 + 2012844*z5 - 539100*z6 + 2377431*z7) - 
     486*T102*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 
       4025664*z5 - 1618650*z6 + 4167450*z7) - 10368*T300^2*(Z11 - 3*Z12)*
      (1480063 + 2182068*z3 + 195504*z3^2 - 591876*z4 + 3746904*z5 - 
       1137000*z6 + 4389714*z7) - 11664*T200*T300*(Z11 + Z12)^2*
      (1447813 + 2115846*z3 + 126048*z3^2 - 710712*z4 + 4079880*z5 - 
       1420800*z6 + 4810428*z7) - 432*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (1771579 + 2712024*z3 + 203376*z3^2 - 840312*z4 + 5108436*z5 - 
       1761000*z6 + 6354369*z7) - 5832*T002*T102*(Z11 + Z12)^2*
      (1645891 + 2698812*z3 + 129872*z3^2 - 1058952*z4 + 5703384*z5 - 
       2176600*z6 + 6419196*z7) - 864*T200*T300*(Z11 - 3*Z12)^2*
      (2027111 + 2978145*z3 + 72696*z3^2 - 1218096*z4 + 6165588*z5 - 
       2355900*z6 + 6580602*z7) - 5184*T200*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
      (2272877 + 3183867*z3 + 124560*z3^2 - 1125468*z4 + 6549396*z5 - 
       2246400*z6 + 7173306*z7) - 3*T102*(Z11 - 3*Z12)^4*
      (2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 7492368*z5 - 
       2920900*z6 + 7435260*z7) - 15552*T002^2*T300*(2800265 + 3703732*z3 + 
       119904*z3^2 - 1098180*z4 + 6749280*z5 - 2190000*z6 + 7969752*z7) - 
     972*T300*(Z11 - 3*Z12)*(Z11 + Z12)^3*(7278995/3 + 3547063*z3 + 
       146356*z3^2 - 1212333*z4 + 7058828*z5 - 2527550*z6 + 8299620*z7) - 
     24*T102*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868 + 5637729*z3 + 
       217764*z3^2 - 2067147*z4 + 11302428*z5 - 4045950*z6 + 12557916*z7) - 
     1296*T002^2*T200*(Z11 + Z12)*(3482395 + 6002048*z3 + 412512*z3^2 - 
       2349936*z4 + 12700800*z5 - 4707600*z6 + 14768208*z7) - 
     1296*T002*T202*(Z11 + Z12)*(3482395 + 6002048*z3 + 412512*z3^2 - 
       2349936*z4 + 12700800*z5 - 4707600*z6 + 14768208*z7) - 
     1296*T002*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 
       424464*z3^2 - 3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7) - 
     36*T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*(7073471 + 10764816*z3 + 
       560880*z3^2 - 3654504*z4 + 21395088*z5 - 7554600*z6 + 25078788*z7) - 
     36*T300*(Z11 - 3*Z12)^3*(Z11 + Z12)*(7463369 + 10815285*z3 + 
       291132*z3^2 - 3915351*z4 + 22136844*z5 - 8073450*z6 + 25115832*z7) - 
     162*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(7507907 + 10963395*z3 + 
       536532*z3^2 - 3677625*z4 + 21534516*z5 - 7625550*z6 + 25592112*z7) - 
     3*T002*T200*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7) - 
     3*T202*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7) - 
     27*T002*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 
       840704*z3^2 - 5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7) - 
     27*T202*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 
       840704*z3^2 - 5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7) - 
     144*T002^2*T200*(Z11 - 3*Z12)*(10914967 + 18630624*z3 + 1236384*z3^2 - 
       7154352*z4 + 38702016*z5 - 13777200*z6 + 43754256*z7) - 
     144*T002*T202*(Z11 - 3*Z12)*(10914967 + 18630624*z3 + 1236384*z3^2 - 
       7154352*z4 + 38702016*z5 - 13777200*z6 + 43754256*z7) - 
     54*T102*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7) - 
     36*T102*T200*(Z11 - 3*Z12)^2*(21598951 + 24462192*z3 + 605472*z3^2 - 
       4787424*z4 + 41019936*z5 - 13249200*z6 + 52644816*z7) - 
     72*T002*T102*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7) - 
     324*T102*T200*(Z11 + Z12)^2*(19034095 + 23131584*z3 + 2061408*z3^2 - 
       5869440*z4 + 42863520*z5 - 13707600*z6 + 57725136*z7) - 
     1296*T002*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(18778693 + 25483176*z3 + 
       1117968*z3^2 - 7761348*z4 + 48364344*z5 - 16311000*z6 + 58894668*z7) - 
     1296*T002*T200*T300*(31200419 + 28025792*z3 + 221888*z3^2 - 
       15648528*z4 + 102753984*z5 - 41754400*z6 + 86365440*z7) - 
     27*T002*T200*(Z11 + Z12)^3*(22011137 + 41909808*z3 + 2732160*z3^2 - 
       16829280*z4 + 87186336*z5 - 33273600*z6 + 98960400*z7) - 
     27*T202*(Z11 + Z12)^3*(22011137 + 41909808*z3 + 2732160*z3^2 - 
       16829280*z4 + 87186336*z5 - 33273600*z6 + 98960400*z7) - 
     108*T002*T300*(Z11 - 3*Z12)^2*(36662461 + 48907536*z3 + 1213824*z3^2 - 
       16375320*z4 + 100163184*z5 - 35577600*z6 + 114275448*z7) - 
     108*T102*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(44972129 + 47400288*z3 + 
       1813248*z3^2 - 10456560*z4 + 85376640*z5 - 24220800*z6 + 
       114772896*z7) - 9*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (38290681 + 65364372*z3 + 3511056*z3^2 - 25174332*z4 + 136516656*z5 - 
       50566200*z6 + 153552672*z7) - 36*T002*T200^2*(Z11 - 3*Z12)*
      (74814185 + 89150688*z3 + 1812672*z3^2 - 33468912*z4 + 187699008*z5 - 
       69328800*z6 + 209817216*z7) - 9*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (71625629 + 130532688*z3 + 9964032*z3^2 - 47625120*z4 + 261065184*z5 - 
       94209600*z6 + 305009712*z7) - 9*T202*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (71625629 + 130532688*z3 + 9964032*z3^2 - 47625120*z4 + 261065184*z5 - 
       94209600*z6 + 305009712*z7) - 324*T002*T300*(Z11 + Z12)^2*
      (110456687 + 149896944*z3 + 5699328*z3^2 - 46267560*z4 + 287576592*z5 - 
       98097600*z6 + 346636584*z7) - 324*T102*T300*(Z11 + Z12)*
      (192360185 + 253317984*z3 + 3399552*z3^2 - 59557680*z4 + 414969216*z5 - 
       118900800*z6 + 542705184*z7)))/972 + 
  T221*((T202*(Z11 - 3*Z12)*(Z11 + Z12)*(-2349257 - 4884000*z3 + 
       433536*z3^2 - 655056*z4 - 3531456*z5 - 3000000*z6))/9 + 
    (2*T202*(Z11 - 3*Z12)^2*(-319483 - 1183464*z3 + 124944*z3^2 - 160344*z4 - 
       681504*z5 - 687000*z6))/27 + 
    (16*T202*(Z11 + Z12)^2*(-262072 - 437760*z3 + 86910*z3^2 - 56601*z4 - 
       330708*z5 - 274125*z6))/9 + 12*T200^3*(47881 - 17264*z3 + 41472*z3^2 + 
      151248*z4 - 233472*z5 + 326400*z6) + 
    (2*T102*T200*(Z11 - 3*Z12)*(-26712529 - 42321936*z3 + 830016*z3^2 + 
       17297136*z4 - 78411840*z5 + 29815200*z6 - 79824528*z7))/9 + 
    (4*T200*T300*(Z11 + Z12)*(-22531919 - 29722872*z3 + 676224*z3^2 + 
       12355632*z4 - 70222368*z5 + 24717600*z6 - 66298176*z7))/3 + 
    (4*T200*T300*(Z11 - 3*Z12)*(-20041631 - 27045000*z3 + 1028544*z3^2 + 
       12506256*z4 - 64300512*z5 + 24576000*z6 - 61217856*z7))/9 + 
    T102*T200*(Z11 + Z12)*(-53123278/3 - 28733728*z3 + 196224*z3^2 + 
      10827936*z4 - 52943232*z5 + 19272000*z6 - 55954080*z7) + 
    (T300*(Z11 - 3*Z12)^3*(-6503549 - 9268776*z3 + 39696*z3^2 + 3981816*z4 - 
       21863136*z5 + 8413800*z6 - 22623300*z7))/27 + 
    (T200*(Z11 - 3*Z12)^4*(-6549530 - 9660051*z3 + 219804*z3^2 + 4342401*z4 - 
       21704268*z5 + 8967750*z6 - 22305780*z7))/972 + 
    4*T102*T300*(-7503201 - 10697168*z3 + 1257376*z3^2 + 4025712*z4 - 
      16360416*z5 + 6898000*z6 - 19940256*z7) + 
    (32*T002*T200^2*(-3198137 - 3681954*z3 + 38712*z3^2 + 2006874*z4 - 
       13231416*z5 + 5807100*z6 - 10128888*z7))/9 + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-71625629/36 - 3625908*z3 - 
      (830336*z3^2)/3 + 1322920*z4 - (21755432*z5)/3 + (7850800*z6)/3 - 
      8472492*z7) + T102*(Z11 + Z12)^3*(-22011137/12 - 3492484*z3 - 
      227680*z3^2 + 1402440*z4 - 7265528*z5 + 2772800*z6 - 8246700*z7) + 
    (64*T102^2*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 919944*z5 + 
       400050*z6 - 912870*z7))/3 - 48*T002^3*(139341 + 195136*z3 + 
      7440*z3^2 - 64116*z4 + 381336*z5 - 131400*z6 + 442764*z7) - 
    20*T300*(Z11 + Z12)^3*(351961 + 520746*z3 + 33864*z3^2 - 163116*z4 + 
      996024*z5 - 345900*z6 + 1237005*z7) - 
    (5*T200*(Z11 + Z12)^4*(495923 + 719469*z3 + 18684*z3^2 - 259119*z4 + 
       1467588*z5 - 535050*z6 + 1666980*z7))/4 - 
    32*T300^2*(542473 + 957312*z3 + 108888*z3^2 - 245520*z4 + 1058424*z5 - 
      210900*z6 + 2000376*z7) + 
    (4*T002*T202*(2089543 + 360560*z3 + 205152*z3^2 - 78480*z4 + 446016*z5 - 
       716400*z6 + 2434320*z7))/3 - 
    (T002*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 
       4025664*z5 - 1618650*z6 + 4167450*z7))/4 - 4*T200^2*(Z11 + Z12)^2*
     (1447813 + 2115846*z3 + 126048*z3^2 - 710712*z4 + 4079880*z5 - 
      1420800*z6 + 4810428*z7) - 4*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (1771579 + 2712024*z3 + 203376*z3^2 - 840312*z4 + 5108436*z5 - 
      1761000*z6 + 6354369*z7) - 3*T002^2*(Z11 + Z12)^2*
     (1645891 + 2698812*z3 + 129872*z3^2 - 1058952*z4 + 5703384*z5 - 
      2176600*z6 + 6419196*z7) - (8*T200^2*(Z11 - 3*Z12)^2*
      (2027111 + 2978145*z3 + 72696*z3^2 - 1218096*z4 + 6165588*z5 - 
       2355900*z6 + 6580602*z7))/27 - (16*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (2272877 + 3183867*z3 + 124560*z3^2 - 1125468*z4 + 6549396*z5 - 
       2246400*z6 + 7173306*z7))/9 - 
    (T002*(Z11 - 3*Z12)^4*(2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 
       7492368*z5 - 2920900*z6 + 7435260*z7))/648 - 
    T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(7073471/3 + 3588272*z3 + 186960*z3^2 - 
      1218168*z4 + 7131696*z5 - 2518200*z6 + 8359596*z7) - 
    (T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868 + 5637729*z3 + 217764*z3^2 - 
       2067147*z4 + 11302428*z5 - 4045950*z6 + 12557916*z7))/81 + 
    (4*T200*T202*(4923437 + 6831504*z3 + 2870592*z3^2 - 3086928*z4 + 
       15915648*z5 - 5253600*z6 + 14605920*z7))/9 - 
    (2*T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 424464*z3^2 - 
       3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7))/3 - 
    4*T002*T102*(Z11 + Z12)*(5879053 + 8552816*z3 + 476736*z3^2 - 
      2838096*z4 + 16920432*z5 - 5794800*z6 + 20192508*z7) - 
    (8*T002^2*T200*(8923969 + 11432168*z3 + 109968*z3^2 - 3113280*z4 + 
       20398944*z5 - 5949000*z6 + 22692096*z7))/3 - 
    (T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(7278995 + 10641189*z3 + 439068*z3^2 - 
       3636999*z4 + 21176484*z5 - 7582650*z6 + 24898860*z7))/9 - 
    (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(7463369 + 10815285*z3 + 291132*z3^2 - 
       3915351*z4 + 22136844*z5 - 8073450*z6 + 25115832*z7))/81 - 
    (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(7507907 + 10963395*z3 + 
       536532*z3^2 - 3677625*z4 + 21534516*z5 - 7625550*z6 + 25592112*z7))/
     18 - (T102*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7))/108 - 
    (T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 840704*z3^2 - 
       5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7))/12 - 
    (T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7))/
     36 - (T002^2*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7))/27 - 
    (4*T002*T102*(Z11 - 3*Z12)*(18817301 + 26461680*z3 + 1170432*z3^2 - 
       8493552*z4 + 51011568*z5 - 16822800*z6 + 59360364*z7))/9 - 
    (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(32925155 + 42691616*z3 + 
       1720576*z3^2 - 11982048*z4 + 79303808*z5 - 25284800*z6 + 97655040*z7))/
     3 - (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(38290681 + 65364372*z3 + 
       3511056*z3^2 - 25174332*z4 + 136516656*z5 - 50566200*z6 + 
       153552672*z7))/216 - (T002*T300*(Z11 - 3*Z12)*
      (69552493 + 77206816*z3 + 4019776*z3^2 - 21185232*z4 + 157709376*z5 - 
       54120800*z6 + 198428832*z7))/3 - T002*T300*(Z11 + Z12)*
     (210112825/3 + 77571040*z3 + 5315136*z3^2 - 20646576*z4 + 151536448*z5 - 
      48559200*z6 + 202577760*z7) - (T002*T200*(Z11 - 3*Z12)^2*
      (95562839 + 124644192*z3 + 2783232*z3^2 - 37217376*z4 + 242709312*z5 - 
       83030400*z6 + 281195712*z7))/54 - 
    (T002*T200*(Z11 + Z12)^2*(282208811 + 376192800*z3 + 16192320*z3^2 - 
       109237824*z4 + 709035072*z5 - 232932000*z6 + 866448576*z7))/18) + 
  T321*((-2*T300*(Z11 - 3*Z12)^2*(-22030529 - 23888916*z3 + 520368*z3^2 + 
       5503752*z4 - 41630664*z5 + 11326200*z6 - 49358484*z7))/27 - 
    (2*T200*(Z11 - 3*Z12)^3*(-9706777 - 13932855*z3 + 73056*z3^2 + 
       4077873*z4 - 24586908*z5 + 8299200*z6 - 26401788*z7))/243 - 
    ((Z11 - 3*Z12)^5*(-2448145 - 7747470*z3 + 636816*z3^2 + 3151476*z4 - 
       13843572*z5 + 5847600*z6 - 12938940*z7))/11664 - 
    (4*T200^2*(Z11 + Z12)*(508013 - 13713744*z3 + 3392928*z3^2 + 4931064*z4 - 
       21712752*z5 + 9262800*z6 - 12245688*z7))/9 + 
    (4*T202*(Z11 + Z12)*(-5764883 - 6104536*z3 + 146544*z3^2 + 668592*z4 - 
       10620048*z5 + 1961400*z6 - 12093984*z7))/3 + 
    (4*T202*(Z11 - 3*Z12)*(-5644225 - 6074136*z3 + 201840*z3^2 + 785088*z4 - 
       10160976*z5 + 1923000*z6 - 11642400*z7))/9 - 
    (4*T200^2*(Z11 - 3*Z12)*(2001833 - 12920112*z3 + 3028224*z3^2 + 
       6557688*z4 - 19990032*z5 + 8738400*z6 - 10573416*z7))/27 - 
    (8*T200*T300*(1782335 - 10694016*z3 + 1115040*z3^2 + 8878176*z4 - 
       17427264*z5 + 6582000*z6 - 7874496*z7))/9 - 
    (32*T102*T200*(-536543 - 2044982*z3 + 150972*z3^2 + 965340*z4 - 
       3065664*z5 + 779850*z6 - 1688148*z7))/3 + 
    ((Z11 + Z12)^5*(1505935 + 2392582*z3 + 34960*z3^2 - 985908*z4 + 
       5014292*z5 - 1992800*z6 + 5371380*z7))/16 + 
    T002*(Z11 - 3*Z12)^2*(Z11 + Z12)*(77127541/36 + (26291720*z3)/9 + 
      112352*z3^2 - 992840*z4 + (17251912*z5)/3 - (6092800*z6)/3 + 
      6719468*z7) + 8*T002^2*(Z11 + Z12)*(3946595 + 5358388*z3 + 
      219144*z3^2 - 1704276*z4 + 10139760*z5 - 3553500*z6 + 12247452*z7) + 
    T002*(Z11 + Z12)^3*(68893691/12 + 8469616*z3 + 337552*z3^2 - 3095808*z4 + 
      16695944*z5 - 6381800*z6 + 19486908*z7) + T002*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(216940571/36 + 8490612*z3 + (1155104*z3^2)/3 - 
      2958976*z4 + (51013520*z5)/3 - (18815200*z6)/3 + 20257776*z7) + 
    T002*T200*(Z11 - 3*Z12)*(97123243/9 + (134040512*z3)/9 - 
      (154112*z3^2)/3 - 3895856*z4 + 23631872*z5 - 5769600*z6 + 
      24169152*z7) + ((Z11 - 3*Z12)*(Z11 + Z12)^4*(6996601 + 11410602*z3 + 
       252624*z3^2 - 4548132*z4 + 23916108*z5 - 9294000*z6 + 26306532*z7))/
     48 + (8*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(12457681 + 11945958*z3 + 
       368424*z3^2 - 1815804*z4 + 20664492*z5 - 4639500*z6 + 26933634*z7))/
     9 + (4*T300*(Z11 + Z12)^2*(12296981 + 11441034*z3 + 496536*z3^2 - 
       1666260*z4 + 19952820*z5 - 4023300*z6 + 27409914*z7))/3 + 
    (2*T200*(Z11 + Z12)^3*(11385865 + 13612443*z3 + 1013064*z3^2 - 
       3326679*z4 + 23936448*z5 - 6797100*z6 + 29976534*z7))/9 + 
    (2*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(12427435 + 14130819*z3 + 
       435384*z3^2 - 3487995*z4 + 25152600*z5 - 7355700*z6 + 30246426*z7))/
     27 + (8*T002^2*(Z11 - 3*Z12)*(12256295 + 16188468*z3 + 566136*z3^2 - 
       5154084*z4 + 31128192*z5 - 10746900*z6 + 36879948*z7))/9 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(11851747 + 17686131*z3 + 646440*z3^2 - 
       6354432*z4 + 35772942*z5 - 13081800*z6 + 40803966*z7))/108 + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(13122566 + 18033813*z3 + 772008*z3^2 - 
       6328080*z4 + 35696682*z5 - 12864000*z6 + 41174406*z7))/324 + 
    T102*(Z11 + Z12)^2*(108985421/6 + 21369252*z3 + 730096*z3^2 - 
      5286048*z4 + 38979544*z5 - 11719400*z6 + 48120156*z7) + 
    (2*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(19587263 + 21610412*z3 + 413040*z3^2 - 
       5216904*z4 + 40069416*z5 - 11824200*z6 + 48324780*z7))/3 + 
    T002*T200*(Z11 + Z12)*(32223395 + (133136512*z3)/3 - 184192*z3^2 - 
      10861296*z4 + 74495488*z5 - 17179200*z6 + 76722240*z7) + 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)*(23196515 + 37374978*z3 + 284976*z3^2 - 
       13855428*z4 + 71148684*z5 - 27072000*z6 + 76887468*z7))/3888 + 
    (4*T002*T300*(41541343 + 52919616*z3 + 3483456*z3^2 - 6296112*z4 + 
       63834048*z5 + 664800*z6 + 79507008*z7))/3 + 
    (T102*(Z11 - 3*Z12)^2*(37392183 + 42860200*z3 + 50592*z3^2 - 
       11788128*z4 + 78062448*z5 - 23919600*z6 + 90736632*z7))/18 + 
    T002*T102*(115584308/3 + 50855168*z3 - 390528*z3^2 - 12974976*z4 + 
      93211776*z5 - 23764800*z6 + 96526080*z7) + 
    (T002*(Z11 - 3*Z12)^3*(73868887 + 104068752*z3 + 1935168*z3^2 - 
       38445984*z4 + 204873408*z5 - 76605600*z6 + 220612896*z7))/324 + 
    T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(3049598*z3 + (500480*z3^2)/3 - 
      712570*z4 + (8*(3221221 + 6193881*z5 - 1686300*z6 + 7850682*z7))/9)), 
 (T312*(-138240*T011*T200^2*(29471329 + 47517696*z3^2 + 21758760*z4 + 
       72*z3*(284197 + 147552*z4 - 93600*z5) - 26247456*z5 + 35948160*z6 - 
       44351184*z7) - 1492992*T002^2*T011*(25915305 + 5879520*z3^2 - 
       2602368*z3z5 + 3395280*z4 + 200*z3*(124597 + 16560*z4 - 91872*z5) + 
       6119840*z5 + 21536400*z6 - 16161080*z7 + 37282536*z8) - 
     746496*T002*T102*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 
       7474320*z4 + 160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 
       42907600*z6 - 33641920*z7 + 74565072*z8) - 
     186624*T002^2*Y1*(Z11 - 3*Z12)*(49730785 + 11875840*z3^2 - 
       5204736*z3z5 + 5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 
       13482880*z5 + 41612800*z6 - 32322160*z7 + 74565072*z8) - 
     29160*T011*(Z11 + Z12)^4*(51420783 + 12954752*z3^2 - 6531840*z3z5 + 
       2577456*z4 + 8*z3*(7840685 + 1155456*z4 - 5884920*z5) + 27304432*z5 + 
       55435520*z6 - 40481640*z7 + 93577680*z8) - 82944*T200*T300*Y1*
      (58930245 + 38259040*z3^2 - 7713792*z3z5 - 29690160*z4 + 
       40*z3*(4436375 + 181128*z4 - 1466640*z5) + 32955840*z5 + 
       135168400*z6 - 50183720*z7 + 110510784*z8) + 
     69120*T011*T202*(198294533 + 27893376*z3^2 - 8584704*z3z5 + 
       52894800*z4 + 96*z3*(1050047 + 18432*z4 - 547020*z5) - 59042496*z5 + 
       106441920*z6 - 80586144*z7 + 122987808*z8) - 
     1440*T002*Y1*(Z11 - 3*Z12)^3*(152563855 + 35131648*z3^2 - 
       15614208*z3z5 + 15331440*z4 + 48*z3*(3276545 + 403392*z4 - 
         2296800*z5) + 48177472*z5 + 127251520*z6 - 92154832*z7 + 
       223695216*z8) - 155520*T011*T102*(Z11 + Z12)*
      (353326943 + 63145344*z3^2 - 25505280*z3z5 + 67739472*z4 + 
       960*z3*(272467 + 29862*z4 - 185976*z5) - 12892608*z5 + 234828480*z6 - 
       183575520*z7 + 365398560*z8) - 23328*T002*Y1*(Z11 + Z12)^3*
      (234509045 + 61281920*z3^2 - 26604288*z3z5 + 14023920*z4 + 
       240*z3*(1119215 + 148272*z4 - 782880*z5) + 100846720*z5 + 
       210113600*z6 - 155356880*z7 + 381143376*z8) - 
     3456*T200^2*Y1*(Z11 - 3*Z12)*(416331085 + 140527360*z3^2 - 
       41430528*z3z5 - 11674320*z4 + 160*z3*(4660367 + 243480*z4 - 
         1874880*z5) + 84964800*z5 + 580912000*z6 - 414274880*z7 + 
       593549856*z8) - 55296*T002*T011*(Z11 - 3*Z12)*(Z11 + Z12)*
      (376711700 + 96720660*z3^2 - 43269552*z3z5 + 40695480*z4 + 
       90*z3*(4497289 + 634200*z4 - 3382920*z5) + 138102870*z5 + 
       339734250*z6 - 247957455*z7 + 619896429*z8) - 
     62208*T002^2*Y1*(Z11 + Z12)*(433962425 + 106544640*z3^2 - 
       46842624*z3z5 + 46508400*z4 + 240*z3*(1852313 + 253176*z4 - 
         1378080*z5) + 134302080*z5 + 369336000*z6 - 285620400*z7 + 
       671085648*z8) - 12960*T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (421842253 + 106781184*z3^2 - 46842624*z3z5 + 36391248*z4 + 
       48*z3*(9475483 + 1284528*z4 - 6890400*z5) + 154390080*z5 + 
       369408960*z6 - 279329328*z7 + 671085648*z8) - 
     Y1*(Z11 - 3*Z12)^5*(471272925 + 105816320*z3^2 - 47091456*z3z5 + 
       20563440*z4 + 80*z3*(7237913 + 688944*z4 - 4147200*z5) + 
       178539840*z5 + 397121600*z6 - 287552080*z7 + 674650512*z8) - 
     27648*T011*T300*(Z11 - 3*Z12)*(1430811755 + 154934880*z3^2 - 
       51601536*z3z5 + 365036940*z4 - 500346960*z5 - 
       60*z3*(-9067529 + 163272*z4 + 5611680*z5) + 487921200*z6 - 
       271910040*z7 + 739263672*z8) - 40*T011*(Z11 - 3*Z12)^4*
      (354464459 + 113975808*z3^2 - 52441344*z3z5 + 31482288*z4 + 
       24*z3*(25394255 + 3364512*z4 - 16747560*z5) + 147706032*z5 + 
       479820480*z6 - 407753736*z7 + 751295088*z8) - 
     82944*T011*T300*(Z11 + Z12)*(1357919285 + 158098080*z3^2 - 
       55893888*z3z5 + 318734460*z4 - 340545360*z5 - 
       60*z3*(-8746885 + 44856*z4 + 5680800*z5) + 501862800*z6 - 
       305977800*z7 + 800757576*z8) - 6912*T002*T011*(Z11 - 3*Z12)^2*
      (505024525 + 123782640*z3^2 - 55971648*z3z5 + 57839760*z4 + 
       40*z3*(13508321 + 1841076*z4 - 9992160*z5) + 159114200*z5 + 
       463188600*z6 - 352213220*z7 + 801871596*z8) - 
     62208*T002*T011*(Z11 + Z12)^2*(492952835 + 123309360*z3^2 - 
       56593728*z3z5 + 47949840*z4 + 360*z3*(1478605 + 212092*z4 - 
         1115640*z5) + 189821400*z5 + 450293400*z6 - 333098340*z7 + 
       810783756*z8) - 4320*T011*(Z11 - 3*Z12)*(Z11 + Z12)^3*
      (447529457 + 123642240*z3^2 - 58537728*z3z5 + 29452464*z4 + 
       24*z3*(23370941 + 3397920*z4 - 17317080*z5) + 236941968*z5 + 
       474823680*z6 - 343833240*z7 + 838634256*z8) - 
     41472*T002*T011*T200*(1551678115 + 159242880*z3^2 - 79377408*z3z5 + 
       280648320*z4 + 80*z3*(11158571 + 1011168*z4 - 7174440*z5) - 
       154055680*z5 + 972235200*z6 - 879896320*z7 + 1137191616*z8) - 
     17280*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(1038670999 + 235341504*z3^2 - 
       102456576*z3z5 + 213241680*z4 + 96*z3*(9194627 + 1289640*z4 - 
         7541640*z5) + 38953824*z5 + 867149280*z6 - 759160272*z7 + 
       1467832752*z8) - 1728*T011*T200*(Z11 - 3*Z12)^2*
      (1603648075 + 268430080*z3^2 - 103140864*z3z5 + 339163680*z4 + 
       80*z3*(13563961 + 1338816*z4 - 9558000*z5) - 267021760*z5 + 
       968579200*z6 - 755819520*z7 + 1477636128*z8) - 
     15552*T102*Y1*(Z11 + Z12)^2*(1076583355 + 254602080*z3^2 - 
       113187456*z3z5 + 140639760*z4 + 1440*z3*(714909 + 101446*z4 - 
         554940*z5) + 283047600*z5 + 892796400*z6 - 682797240*z7 + 
       1621567512*z8) - 13824*T102*T200*Y1*(1328358215 + 314642400*z3^2 - 
       119066112*z3z5 + 124487280*z4 + 120*z3*(13569233 + 619128*z4 - 
         7035120*z5) + 250698240*z5 + 1362368400*z6 - 1107595560*z7 + 
       1705787424*z8) - 3456*T200^2*Y1*(Z11 + Z12)*
      (1673305475 + 297924480*z3^2 - 143949312*z3z5 + 146599920*z4 + 
       480*z3*(4120159 + 211152*z4 - 2127600*z5) + 530506560*z5 + 
       1890820800*z6 - 1593013920*z7 + 2062273824*z8) - 
     1728*T300*Y1*(Z11 - 3*Z12)^2*(1715639235 + 411106880*z3^2 - 
       157572864*z3z5 + 262692240*z4 + 640*z3*(2376451 + 281985*z4 - 
         1740690*z5) - 77315040*z5 + 1491778400*z6 - 1249187920*z7 + 
       2257450128*z8) + 1728*T202*Y1*(Z11 - 3*Z12)*
      (1847751075 + 410950400*z3^2 - 171445248*z3z5 + 330553680*z4 + 
       2880*z3*(539389 + 69548*z4 - 420960*z5) + 47188800*z5 + 
       1525539200*z6 - 1321217920*z7 + 2456191296*z8) - 
     15552*T300*Y1*(Z11 + Z12)^2*(1685884935 + 386202560*z3^2 - 
       171507456*z3z5 + 333827280*z4 + 480*z3*(2795607 + 433220*z4 - 
         2516040*z5) + 154567200*z5 + 1324676000*z6 - 1099852720*z7 + 
       2457082512*z8) - 81*Y1*(Z11 + Z12)^5*(1561982815 + 424830720*z3^2 - 
       178972416*z3z5 - 56896560*z4 + 240*z3*(8196019 + 1019760*z4 - 
         5280480*z5) + 899791680*z5 + 1487510400*z6 - 1069330800*z7 + 
       2564028432*z8) - 41472*T002*T300*Y1*(1935431425 + 441513600*z3^2 - 
       187370496*z3z5 + 394039440*z4 + 480*z3*(3409957 + 470484*z4 - 
         2756160*z5) + 79566720*z5 + 1518705600*z6 - 1297317120*z7 + 
       2684342592*z8) - 5760*T002*T200*Y1*(Z11 - 3*Z12)*
      (2463167135 + 538450560*z3^2 - 234399744*z3z5 + 382757328*z4 + 
       768*z3*(2887187 + 362025*z4 - 2153520*z5) + 387810432*z5 + 
       1920516480*z6 - 1512658944*z7 + 3358101888*z8) - 
     48*T200*Y1*(Z11 - 3*Z12)^3*(2730791895 + 756588160*z3^2 - 
       276079104*z3z5 + 438181680*z4 + 160*z3*(18983225 + 2184456*z4 - 
         12314160*z5) + 437207040*z5 + 2495204800*z6 - 2064706400*z7 + 
       3955216608*z8) - 18*Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
      (2735921985 + 640433920*z3^2 - 287214336*z3z5 + 247325040*z4 + 
       240*z3*(11768559 + 1565648*z4 - 8444160*z5) + 950740800*z5 + 
       2213310400*z6 - 1621226000*z7 + 4114744272*z8) - 
     96*T011*(Z11 - 3*Z12)^3*(Z11 + Z12)*(2460076795 + 620842560*z3^2 - 
       295239168*z3z5 + 246052080*z4 + 120*z3*(24228529 + 3355200*z4 - 
         17743320*z5) + 903549360*z5 + 2442501600*z6 - 1890188520*z7 + 
       4229711136*z8) - 432*T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (2430679985 + 671757760*z3^2 - 300837888*z3z5 + 236480880*z4 + 
       40*z3*(71991313 + 10188720*z4 - 52926840*z5) + 1021695760*z5 + 
       2409018400*z6 - 1775473240*z7 + 4309920576*z8) - 
     432*T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(3200255355 + 688454400*z3^2 - 
       313196544*z3z5 + 536010960*z4 + 320*z3*(8785157 + 1181664*z4 - 
         6907680*z5) + 580664640*z5 + 2546083200*z6 - 2052030720*z7 + 
       4486975488*z8) - 1296*T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (3148419945 + 708391040*z3^2 - 320122368*z3z5 + 536694480*z4 + 
       480*z3*(5703637 + 836936*z4 - 4699440*z5) + 557658240*z5 + 
       2409204800*z6 - 1894917280*z7 + 4586197536*z8) - 
     576*T102*Y1*(Z11 - 3*Z12)^2*(3476748155 + 797109600*z3^2 - 
       335829888*z3z5 + 470237040*z4 + 240*z3*(13391545 + 1678212*z4 - 
         9891720*z5) + 651834000*z5 + 2864593200*z6 - 2282790840*z7 + 
       4811229576*z8) - 3456*T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (5027033615 + 800924160*z3^2 - 337291776*z3z5 + 958580640*z4 + 
       720*z3*(4566833 + 438192*z4 - 3261600*z5) - 292637760*z5 + 
       2988307200*z6 - 2361299520*z7 + 4832173152*z8) - 
     5184*T011*T200*(Z11 + Z12)^2*(4669670535 + 864765440*z3^2 - 
       339282432*z3z5 + 859922880*z4 + 80*z3*(40009987 + 4978656*z4 - 
         29412000*z5) - 127672000*z5 + 2843072000*z6 - 2365694720*z7 + 
       4860692064*z8) - 3456*T011*T102*(Z11 - 3*Z12)*
      (5628546595 + 920995200*z3^2 - 366902784*z3z5 + 1096917840*z4 + 
       5760*z3*(670963 + 64353*z4 - 453780*z5) - 571174080*z5 + 
       3547684800*z6 - 2784960480*z7 + 5256391968*z8) + 
     1728*T202*Y1*(Z11 + Z12)*(5473440635 + 1165056000*z3^2 - 
       520805376*z3z5 + 987014160*z4 + 8640*z3*(503931 + 72020*z4 - 
         425040*z5) + 362391360*z5 + 4316582400*z6 - 3655569600*z7 + 
       7461260352*z8) - 1728*T102*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6855449765 + 1562187840*z3^2 - 692312832*z3z5 + 989325360*z4 + 
       2880*z3*(2174819 + 302772*z4 - 1696860*z5) + 1391828640*z5 + 
       5549949600*z6 - 4377102480*z7 + 9918342864*z8) - 
     288*T002*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(6793556855 + 1639052160*z3^2 - 
       723292416*z3z5 + 729697680*z4 + 6480*z3*(1077655 + 144336*z4 - 
         788000*z5) + 2111844480*z5 + 5650440000*z6 - 4331977200*z7 + 
       10362168432*z8) - 27*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^4*
      (6783568435 + 1813006080*z3^2 - 772063488*z3z5 + 20895120*z4 + 
       240*z3*(33875069 + 4326768*z4 - 22740480*z5) + 3436374720*z5 + 
       6334430400*z6 - 4663854000*z7 + 11060881776*z8) - 
     Y1*(Z11 - 3*Z12)^4*(Z11 + Z12)*(8046897475 + 1740130560*z3^2 - 
       821705472*z3z5 + 710897040*z4 + 240*z3*(35938439 + 4305648*z4 - 
         24230880*z5) + 3080973120*z5 + 6571670400*z6 - 4685738160*z7 + 
       11772072144*z8) - 18*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
      (7514126495 + 1894041600*z3^2 - 822949632*z3z5 + 475068240*z4 + 
       720*z3*(11390233 + 1515120*z4 - 8066400*z5) + 2960472000*z5 + 
       6494640000*z6 - 4854873840*z7 + 11789896464*z8) - 
     432*T200*Y1*(Z11 + Z12)^3*(8548029695 + 2015842560*z3^2 - 
       895546368*z3z5 + 1350628560*z4 + 46080*z3*(175451 + 25539*z4 - 
         137085*z5) + 1880904000*z5 + 6581414400*z6 - 5132944320*z7 + 
       12829945536*z8) - 3456*T002*T200*Y1*(Z11 + Z12)*
      (11988851245 + 2642206080*z3^2 - 1165529088*z3z5 + 1907368560*z4 + 
       2880*z3*(3707717 + 500424*z4 - 2856960*z5) + 1897841280*z5 + 
       9002438400*z6 - 7463413440*z7 + 16697822976*z8)))/259200 + 
  T112*((3*T011*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-5969190355 + 
       440425600*z3^2 + 199190016*z3z5 - 2184554640*z4 - 
       320*z3*(-22331 + 257076*z4 - 1185120*z5) + 10745405440*z5 - 
       5795288000*z6 + 10983248960*z7 - 2853673632*z8))/200 + 
    (T011*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(-7147980695 + 375948160*z3^2 + 
       196535808*z3z5 - 2288038800*z4 - 1920*z3*(43265 + 110502*z4 - 
         877200*z5) + 10192091520*z5 - 5958046400*z6 + 10823651840*z7 - 
       2815648416*z8))/200 + (T011*T300*(Z11 + Z12)^3*
      (-3111923039 + 10564992*z3^2 + 116328960*z3z5 - 1263999888*z4 + 
       192*z3*(1551631 + 1151868*z4 - 4815360*z5) + 5906623872*z5 - 
       3320550720*z6 + 5994548736*z7 - 1666573920*z8))/40 + 
    T200^2*Y1*(Z11 + Z12)^3*(-205633073/48 - 1122248*z3^2 + 484704*z3z5 - 
      668997*z4 - 6*z3*(722387 + 107304*z4 - 571200*z5) - 1027480*z5 - 
      3686540*z6 + 3021296*z7 - 6944058*z8) - T011*T300*(Z11 - 3*Z12)^3*
     (4888020023/1080 + (674768*z3^2)/5 - 98496*z3z5 + (19519834*z4)/15 + 
      (32*z3*(-46370 + 41603*z4 - 625080*z5))/15 - 5674304*z5 + 
      (10035560*z6)/3 - (68441336*z7)/15 + 1411092*z8) - 
    T300*Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(1144515077/720 + (1787192*z3^2)/5 - 
      (4100544*z3z5)/25 + (888069*z4)/5 + 
      (16*z3*(1456313 + 186969*z4 - 1083915*z5))/15 + (7262956*z5)/15 + 
      1322170*z6 - (2945065*z7)/3 + (58745988*z8)/25) + 
    (24*T202*T300*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8))/5 - 
    (24*T011*T102*T300*(53163503 + 21611936*z3^2 - 1430784*z3z5 + 
       2560248*z4 - 8*z3*(-9407173 + 2420424*z4 - 3704760*z5) + 61329488*z5 + 
       17000000*z6 - 18760160*z7 + 20497968*z8))/5 - 
    (54*T200*T300*Y1*(Z11 + Z12)^2*(48279455 + 9742400*z3^2 - 4712256*z3z5 + 
       6356790*z4 + 10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 
       37245200*z6 - 26599000*z7 + 67509612*z8))/25 - 
    (108*T002^2*T300*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 - 
    (2*T102*T200^2*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/15 - 
    (2*T200^2*T300*Y1*(160637795 + 385291520*z3^2 - 15676416*z3z5 - 
       167930400*z4 + 80*z3*(10590641 + 535872*z4 - 1300320*z5) - 
       466822080*z5 + 202088000*z6 - 219188800*z7 + 224586432*z8))/25 - 
    (T200^3*Y1*(Z11 + Z12)*(313505287 + 41098752*z3^2 - 22146048*z3z5 - 
       7060464*z4 + 192*z3*(1272659 + 55176*z4 - 788400*z5) + 135569472*z5 + 
       257040000*z6 - 159725568*z7 + 317272896*z8))/30 - 
    (8*T011*T300^2*(280914985 + 2045200320*z3^2 - 23514624*z3z5 - 
       205315200*z4 - 720*z3*(-699535 + 608632*z4 - 1678200*z5) + 
       4174601760*z5 - 459244800*z6 - 4494029760*z7 + 336879648*z8))/25 - 
    (3*T300*Y1*(Z11 + Z12)^4*(209761999 + 53851392*z3^2 - 23514624*z3z5 + 
       19158480*z4 + 96*z3*(2321753 + 316872*z4 - 1724760*z5) + 73699968*z5 + 
       187189920*z6 - 145586160*z7 + 336879648*z8))/64 - 
    (9*T102*T300*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8))/10 - 
    (T200*T300*Y1*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 
       25785216*z3z5 + 20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 
         9033120*z5) + 56784480*z5 + 224387600*z6 - 169249720*z7 + 
       369409032*z8))/25 - (18*T002*T300*Y1*(Z11 + Z12)^2*
      (257643175 + 63214200*z3^2 - 28296864*z3z5 + 31231980*z4 + 
       60*z3*(4289851 + 600972*z4 - 3327480*z5) + 71349420*z5 + 
       222070500*z6 - 177875370*z7 + 405391878*z8))/25 - 
    (T200^3*Y1*(Z11 - 3*Z12)*(480002495 + 90000640*z3^2 - 34089984*z3z5 - 
       53723760*z4 + 5120*z3*(78901 + 3210*z4 - 45090*z5) + 218717760*z5 + 
       381702400*z6 - 210420800*z7 + 488386368*z8))/150 - 
    (6*T300^2*Y1*(Z11 - 3*Z12)*(471906635 + 94130240*z3^2 - 34401024*z3z5 + 
       56291280*z4 + 320*z3*(1305809 + 151851*z4 - 758160*z5) - 2488320*z5 + 
       304949600*z6 - 274766320*z7 + 492842448*z8))/25 - 
    (T300*Y1*(Z11 - 3*Z12)^4*(348458261 + 94441472*z3^2 - 34960896*z3z5 + 
       20911920*z4 + 32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 
       98362368*z5 + 300401120*z6 - 213306064*z7 + 500863392*z8))/2880 - 
    (T200^2*Y1*(Z11 - 3*Z12)^3*(360197291 + 97745792*z3^2 - 35458560*z3z5 + 
       25328976*z4 + 32*z3*(11080835 + 1250616*z4 - 7832160*z5) + 
       79875072*z5 + 318219200*z6 - 240325312*z7 + 507993120*z8))/2160 - 
    (4*T002*T011*T300*(Z11 - 3*Z12)*(1881774045 + 131740000*z3^2 - 
       42861312*z3z5 + 426838320*z4 - 1404523760*z5 - 
       80*z3*(-3940271 + 454320*z4 + 1006920*z5) + 872977600*z6 - 
       2287298800*z7 + 614047824*z8))/25 - 
    (3*T200*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8))/25 - (6*T002*T200*T300*Y1*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8))/25 - (6*T300^2*Y1*(Z11 + Z12)*
      (1424434175 + 256057920*z3^2 - 111787776*z3z5 + 207392400*z4 + 
       960*z3*(1120984 + 160413*z4 - 827280*z5) + 237025920*z5 + 
       960991200*z6 - 827706480*z7 + 1601515152*z8))/25 - 
    (T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*(1040552143 + 269289984*z3^2 - 
       117075456*z3z5 + 121699152*z4 + 864*z3*(1255509 + 177160*z4 - 
         955720*z5) + 319737984*z5 + 915477600*z6 - 726802896*z7 + 
       1677268512*z8))/80 - (T002*T300*Y1*(Z11 - 3*Z12)^2*
      (1596457625 + 370625520*z3^2 - 167914944*z3z5 + 183530520*z4 + 
       240*z3*(6650215 + 871722*z4 - 4936140*z5) + 452385000*z5 + 
       1379181000*z6 - 1009855140*z7 + 2405614788*z8))/75 - 
    (T200^2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(1774918785 + 463872640*z3^2 - 
       199190016*z3z5 + 283595760*z4 + 480*z3*(3790509 + 554632*z4 - 
         2941920*z5) + 365955840*z5 + 1533515200*z6 - 1258919360*z7 + 
       2853673632*z8))/400 - (3*T300*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (1840625715 + 451099520*z3^2 - 200558592*z3z5 + 234644400*z4 + 
       1920*z3*(968653 + 135188*z4 - 737910*z5) + 523944000*z5 + 
       1562064800*z6 - 1218816880*z7 + 2873280384*z8))/800 - 
    (T002*T200^2*Y1*(Z11 - 3*Z12)*(2373060605 + 585470400*z3^2 - 
       257167872*z3z5 + 335277360*z4 + 1920*z3*(1209209 + 170982*z4 - 
         947160*z5) + 508039200*z5 + 2087563200*z6 - 1626706560*z7 + 
       3684286944*z8))/225 - (T002*T200^2*Y1*(Z11 + Z12)*
      (2405343865 + 615927360*z3^2 - 260402688*z3z5 + 363962160*z4 + 
       1440*z3*(1539929 + 234648*z4 - 1279440*z5) + 475785120*z5 + 
       2011728000*z6 - 1760908320*z7 + 3730630176*z8))/75 - 
    (T102*T300*Y1*(Z11 - 3*Z12)*(4075686275 + 883762560*z3^2 - 
       366902784*z3z5 + 373571280*z4 + 1920*z3*(234639*z4 + 
         43*(50927 - 31320*z5)) + 1177617600*z5 + 3047256000*z6 - 
       2211403680*z7 + 5256391968*z8))/50 - 
    (T200^2*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(5591087075 + 1339758720*z3^2 - 
       589607424*z3z5 + 757521360*z4 + 480*z3*(11495377 + 1538328*z4 - 
         8691840*z5) + 1219751040*z5 + 4785019200*z6 - 3812812800*z7 + 
       8446945248*z8))/3600 - (T002*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6424710245 + 1582624320*z3^2 - 692312832*z3z5 + 829126800*z4 + 
       1440*z3*(4372385 + 615792*z4 - 3395880*z5) + 1635960480*z5 + 
       5416447200*z6 - 4426936560*z7 + 9918342864*z8))/50 - 
    (24*T002*T011*T300*(Z11 + Z12)*(115038960*z3^2 - 
       40*z3*(-3693049 + 808344*z4 - 2625840*z5) + 
       3*(282752515 - 7233408*z3z5 + 65534960*z4 - 219191720*z5 + 
         142959200*z6 - 376624840*z7 + 103628616*z8)))/25 + 
    T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-12193467101/360 - 
      (203087064*z3^2)/5 - 18450432*z3^3 - 51451200*z3z5 + 37577122*z4 + 
      (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/15 - 
      (2816330296*z5)/15 + 116602020*z6 - (5644013318*z7)/15 + 293783772*z8 - 
      370952960*z9) + T011*T200*(Z11 + Z12)^4*(-2305075871/96 - 
      27925114*z3^2 - 13600640*z3^3 - (194068224*z3z5)/5 + (58752321*z4)/2 + 
      z3*(-62116138 + 3321792*z4 - 79662600*z5) - 143629656*z5 + 
      93242615*z6 - (578500871*z7)/2 + (1133382348*z8)/5 - 
      (2462727760*z9)/9) + T011*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-13464201511/720 - (310307924*z3^2)/15 - 9280768*z3^3 - 
      (637988544*z3z5)/25 + 18684067*z4 - (1430580952*z5)/15 + 
      (8*z3*(3965784*z4 - 1795*(47321 + 56574*z5)))/15 + (171510182*z6)/3 - 
      (937786129*z7)/5 + (3599867388*z8)/25 - (1688693216*z9)/9) - 
    (4*T011*T200^3*(-350161359 + 982662912*z3^2 + 20643840*z3^3 + 
       60466176*z3z5 - 492202656*z4 + 144*z3*(7521761 + 516192*z4 - 
         8238960*z5) - 650456064*z5 - 1539273600*z6 + 1794890304*z7 - 
       2359876032*z8 + 304783360*z9))/45 - 
    (8*T011*T200^2*(Z11 + Z12)^2*(1984871210 + 966570840*z3^2 + 
       501638400*z3^3 + 1323037152*z3z5 - 1150327305*z4 + 6015147060*z5 + 
       30*z3*(117140941 + 3496152*z4 + 73835280*z5) - 3167836200*z6 + 
       10514408160*z7 - 7271901954*z8 + 10588591200*z9))/75 - 
    (64*T011*T102*T200*(Z11 - 3*Z12)*(1857116790 + 1015169040*z3^2 + 
       527313600*z3^3 + 1481957856*z3z5 - 1214989335*z4 - 
       45*z3*(-72220267 + 511524*z4 - 57239640*z5) + 6080407560*z5 - 
       3724630200*z6 + 11511043785*z7 - 8631514062*z8 + 10746300200*z9))/
     675 - (8*T002^2*T011*T200*(3313827285 + 3209739840*z3^2 + 
       1561190400*z3^3 + 4343238144*z3z5 - 3147420240*z4 - 
       2400*z3*(-3066403 + 138672*z4 - 3767904*z5) + 15962734080*z5 - 
       10097431200*z6 + 32121404640*z7 - 25001107488*z8 + 31729331200*z9))/
     75 + (8*T011*T200*T202*(8097078195 + 3049856640*z3^2 + 1479628800*z3^3 + 
       2868037632*z3z5 - 3282822000*z4 + 13371422400*z5 + 
       12960*z3*(947367 + 54984*z4 + 270920*z5) - 7418289600*z6 + 
       33549346080*z7 - 21173768064*z8 + 36592518400*z9))/675 - 
    (T011*T200*T300*(Z11 - 3*Z12)*(16889118949 + 8558122752*z3^2 + 
       1735188480*z3^3 + 2966823936*z3z5 - 1633676976*z4 + 20063445696*z5 - 
       1152*z3*(551368*z4 - 21*(586359 + 278980*z5)) - 3680144640*z6 + 
       24835474944*z7 - 15073532352*z8 + 39444341760*z9))/45 - 
    (16*T011*T102*T200*(Z11 + Z12)*(7058390115 + 4209131520*z3^2 + 
       2173075200*z3^3 + 5978904192*z3z5 - 4712626980*z4 - 
       180*z3*(-71781409 + 475308*z4 - 62216760*z5) + 24063017760*z5 - 
       14650588800*z6 + 45860399820*z7 - 34642814184*z8 + 44687072800*z9))/
     225 - (T011*T200^2*(Z11 - 3*Z12)^2*(17080178755 + 6416550720*z3^2 + 
       3661516800*z3^3 + 10082237184*z3z5 - 9875325240*z4 + 48730373280*z5 + 
       720*z3*(39662621 + 1861784*z4 + 17652720*z5) - 27043718400*z6 + 
       84236633280*z7 - 57462738768*z8 + 76198745600*z9))/675 - 
    (T011*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(35152062865 + 13739564160*z3^2 + 
       7826227200*z3^3 + 20922748416*z3z5 - 19042113600*z4 + 99459197760*z5 + 
       3840*z3*(15218017 + 484299*z4 + 8061420*z5) - 49953038400*z6 + 
       172371017280*z7 - 116088217632*z8 + 165413324800*z9))/225 - 
    (T011*T200*T300*(Z11 + Z12)*(80967833795 + 34376835840*z3^2 + 
       8948736000*z3^3 + 15675337728*z3z5 - 8770064400*z4 + 110201789760*z5 - 
       15360*z3*(137934*z4 - 5*(915388 + 583797*z5)) - 15284236800*z6 + 
       124750892160*z7 - 71692865856*z8 + 209868006400*z9))/75 - 
    (T002*T011*T200*(Z11 + Z12)^2*(28229627805 + 30077092800*z3^2 + 
       14245171200*z3^3 + 39799289088*z3z5 - 28196454960*z4 - 
       120*z3*(-539912239 + 28701648*z4 - 700651680*z5) + 144279855360*z5 - 
       90756439200*z6 + 289546483920*z7 - 227073625776*z8 + 287688204800*z9))/
     75 - (4*T002*T011*T200^2*(58881492315 + 29880097920*z3^2 + 
       13719398400*z3^3 + 41708971008*z3z5 - 50414279040*z4 + 
       183066232320*z5 + 15120*z3*(8036111 + 340272*z4 + 1804080*z5) - 
       128601849600*z6 + 425708072640*z7 - 289392129216*z8 + 
       305174137600*z9))/675 - (T011*T200*(Z11 - 3*Z12)^4*
      (62099889295 + 62630009280*z3^2 + 29691187200*z3^3 + 87993464832*z3z5 - 
       74080298160*z4 - 2880*z3*(-55610637 + 1287520*z4 - 53571900*z5) + 
       353792332800*z5 - 226556388000*z6 + 679561275600*z7 - 
       516103467264*z8 + 590641190400*z9))/194400 - 
    (T011*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(70543311805 + 69478127040*z3^2 + 
       32429260800*z3^3 + 90940589568*z3z5 - 69453570960*z4 - 
       960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 354224084160*z5 - 
       211409613600*z6 + 682145344080*z7 - 514899675936*z8 + 
       654332057600*z9))/16200 - (T002*T011*T200*(Z11 - 3*Z12)^2*
      (90814658535 + 90580507200*z3^2 + 41775667200*z3^3 + 
       116943637248*z3z5 - 87608612880*z4 - 
       360*z3*(-571660771 + 25234992*z4 - 664352640*z5) + 446266880640*z5 - 
       273338344800*z6 + 883690481520*z7 - 666212559696*z8 + 
       844239008000*z9))/2025 - (2*T002*T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (89705523495 + 93769686720*z3^2 + 43158988800*z3^3 + 
       118677498624*z3z5 - 84448511280*z4 - 
       1080*z3*(-186796491 + 9633984*z4 - 236033600*z5) + 440908453440*z5 - 
       267838423200*z6 + 871384401360*z7 - 669567012048*z8 + 
       872955232000*z9))/675) + 
  T212*((-6*T200^3*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 + (144*T300^2*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 
       2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 
       10249000*z6 + 5390900*z7 - 28073304*z8))/25 + 
    (8*T200*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8))/5 - T300*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (223643483/16 + (16746984*z3^2)/5 - (36850464*z3z5)/25 + 
      (9469017*z4)/5 + (6*z3*(11495377 + 1538328*z4 - 8691840*z5))/5 + 
      (15246888*z5)/5 + 11962548*z6 - 9532032*z7 + (527934078*z8)/25) - 
    T300*Y1*(Z11 + Z12)^3*(616899219/16 + 10100232*z3^2 - 4362336*z3z5 + 
      6020973*z4 + 54*z3*(722387 + 107304*z4 - 571200*z5) + 9247320*z5 + 
      33178860*z6 - 27191664*z7 + 62496522*z8) - 
    (18*T200^2*Y1*(Z11 + Z12)^2*(48279455 + 9742400*z3^2 - 4712256*z3z5 + 
       6356790*z4 + 10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 
       37245200*z6 - 26599000*z7 + 67509612*z8))/25 - 
    (36*T002^2*T200*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 - 
    (6*T102*T300*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/5 - 
    (T200*Y1*(Z11 + Z12)^4*(209761999 + 53851392*z3^2 - 23514624*z3z5 + 
       19158480*z4 + 96*z3*(2321753 + 316872*z4 - 1724760*z5) + 73699968*z5 + 
       187189920*z6 - 145586160*z7 + 336879648*z8))/64 - 
    (3*T102*T200*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8))/10 - 
    (T200^2*Y1*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 25785216*z3z5 + 
       20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 9033120*z5) + 
       56784480*z5 + 224387600*z6 - 169249720*z7 + 369409032*z8))/75 - 
    (6*T002*T200*Y1*(Z11 + Z12)^2*(257643175 + 63214200*z3^2 - 
       28296864*z3z5 + 31231980*z4 + 60*z3*(4289851 + 600972*z4 - 
         3327480*z5) + 71349420*z5 + 222070500*z6 - 177875370*z7 + 
       405391878*z8))/25 - (T200*Y1*(Z11 - 3*Z12)^4*
      (348458261 + 94441472*z3^2 - 34960896*z3z5 + 20911920*z4 + 
       32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 98362368*z5 + 
       300401120*z6 - 213306064*z7 + 500863392*z8))/8640 - 
    (T300*Y1*(Z11 - 3*Z12)^3*(360197291 + 97745792*z3^2 - 35458560*z3z5 + 
       25328976*z4 + 32*z3*(11080835 + 1250616*z4 - 7832160*z5) + 
       79875072*z5 + 318219200*z6 - 240325312*z7 + 507993120*z8))/240 - 
    (T200^2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8))/25 - (2*T002*T200^2*Y1*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8))/25 - (T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*
      (1040552143 + 269289984*z3^2 - 117075456*z3z5 + 121699152*z4 + 
       864*z3*(1255509 + 177160*z4 - 955720*z5) + 319737984*z5 + 
       915477600*z6 - 726802896*z7 + 1677268512*z8))/240 - 
    (T002*T200*Y1*(Z11 - 3*Z12)^2*(1596457625 + 370625520*z3^2 - 
       167914944*z3z5 + 183530520*z4 + 240*z3*(6650215 + 871722*z4 - 
         4936140*z5) + 452385000*z5 + 1379181000*z6 - 1009855140*z7 + 
       2405614788*z8))/225 - (9*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (1774918785 + 463872640*z3^2 - 199190016*z3z5 + 283595760*z4 + 
       480*z3*(3790509 + 554632*z4 - 2941920*z5) + 365955840*z5 + 
       1533515200*z6 - 1258919360*z7 + 2853673632*z8))/400 - 
    (T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(1840625715 + 451099520*z3^2 - 
       200558592*z3z5 + 234644400*z4 + 1920*z3*(968653 + 135188*z4 - 
         737910*z5) + 523944000*z5 + 1562064800*z6 - 1218816880*z7 + 
       2873280384*z8))/800 - (T200*T300*Y1*(Z11 - 3*Z12)*
      (3327634025 + 646522880*z3^2 - 239874048*z3z5 + 63993840*z4 + 
       1280*z3*(2252621 + 190371*z4 - 1299240*z5) + 646200000*z5 + 
       2364905600*z6 - 1730327680*z7 + 3436528896*z8))/50 - 
    (T002*T300*Y1*(Z11 - 3*Z12)*(2373060605 + 585470400*z3^2 - 
       257167872*z3z5 + 335277360*z4 + 1920*z3*(1209209 + 170982*z4 - 
         947160*z5) + 508039200*z5 + 2087563200*z6 - 1626706560*z7 + 
       3684286944*z8))/25 - (3*T002*T300*Y1*(Z11 + Z12)*
      (2405343865 + 615927360*z3^2 - 260402688*z3z5 + 363962160*z4 + 
       1440*z3*(1539929 + 234648*z4 - 1279440*z5) + 475785120*z5 + 
       2011728000*z6 - 1760908320*z7 + 3730630176*z8))/25 - 
    (T102*T200*Y1*(Z11 - 3*Z12)*(4075686275 + 883762560*z3^2 - 
       366902784*z3z5 + 373571280*z4 + 1920*z3*(234639*z4 + 
         43*(50927 - 31320*z5)) + 1177617600*z5 + 3047256000*z6 - 
       2211403680*z7 + 5256391968*z8))/150 - 
    (T200*Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(5722575385 + 1286778240*z3^2 - 
       590478336*z3z5 + 639409680*z4 + 3840*z3*(1456313 + 186969*z4 - 
         1083915*z5) + 1743109440*z5 + 4759812000*z6 - 3534078000*z7 + 
       8459422272*z8))/10800 - (T002*T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6424710245 + 1582624320*z3^2 - 692312832*z3z5 + 829126800*z4 + 
       1440*z3*(4372385 + 615792*z4 - 3395880*z5) + 1635960480*z5 + 
       5416447200*z6 - 4426936560*z7 + 9918342864*z8))/150 - 
    (T200*T300*Y1*(Z11 + Z12)*(10400316005 + 1640712960*z3^2 - 
       779341824*z3z5 + 723662640*z4 + 960*z3*(8301913 + 807180*z4 - 
         5674320*z5) + 2981645760*z5 + 7699564800*z6 - 5706709440*z7 + 
       11165154048*z8))/50 + T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (-27630842729/120 - (782869184*z3^2)/5 - 67222016*z3^3 - 
      (4275528192*z3z5)/25 + (492450498*z4)/5 + 
      (32*z3*(-57781552 + 937347*z4 - 57007110*z5))/5 - (2978207008*z5)/5 + 
      283393136*z6 - 1155815900*z7 + (21977184384*z8)/25 - 
      (12488542912*z9)/9) + T011*T200*(Z11 + Z12)^3*
     (-24044218243/120 - (750207264*z3^2)/5 - 65880576*z3^3 - 
      (4261735296*z3z5)/25 + 101055606*z4 + 
      (8*z3*(-212771737 + 7908828*z4 - 239099400*z5))/5 - (3024369488*z5)/5 + 
      306351744*z6 - 1176343436*z7 + (22611013992*z8)/25 - 1351113152*z9) + 
    T002*T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*(-9514954231/90 - 90711544*z3^2 - 
      43887872*z3^3 - (3028153248*z3z5)/25 + (440881756*z4)/5 + 
      (8*z3*(-411530963 + 13336686*z4 - 458222400*z5))/15 - 
      (2321123948*z5)/5 + 279935628*z6 - (4533665898*z7)/5 + 
      (17283356646*z8)/25 - (8033387488*z9)/9) + T011*T200*(Z11 - 3*Z12)^2*
     (Z11 + Z12)*(-5863113721/72 - (259161152*z3^2)/5 - 21925888*z3^3 - 
      (1409029632*z3z5)/25 + (164904518*z4)/5 + (6685632*z3*z4)/5 - 
      (3039098752*z5)/15 - (40*z3*(9547945 + 8095368*z5))/3 + 93969296*z6 - 
      (5826075988*z7)/15 + (7320788064*z8)/25 - (4038104576*z9)/9) + 
    T011*(Z11 - 3*Z12)*(Z11 + Z12)^4*(-11975997343/960 - (64228711*z3^2)/5 - 
      7061728*z3^3 - (512880336*z3z5)/25 + (327458073*z4)/20 + 
      z3*(-321537701/10 + (6888384*z4)/5 - 40481028*z5) - (802471611*z5)/10 + 
      54779320*z6 - 161898053*z7 + (3108654747*z8)/25 - (1287190868*z9)/9) + 
    T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(-13610324543/1440 - 
      (47087656*z3^2)/5 - 4821504*z3^3 - (341462088*z3z5)/25 + 
      (104071651*z4)/10 + (2*z3*(-169803377 + 7066326*z4 - 207601740*z5))/
       15 - (790043134*z5)/15 + 33887989*z6 - (3141476281*z7)/30 + 
      (4018350327*z8)/50 - (293450560*z9)/3) + T011*(Z11 - 3*Z12)^3*
     (Z11 + Z12)^2*(-5090487581/1440 - (144521888*z3^2)/45 - 
      (14564608*z3^3)/9 - (112754328*z3z5)/25 + (103875083*z4)/30 + 
      (4*z3*(-90152419 + 3096459*z4 - 103451790*z5))/45 - (160651180*z5)/9 + 
      (98800253*z6)/9 - (345154239*z7)/10 + (1308667037*z8)/50 - 
      (2675208800*z9)/81) - 48*T002*T011*T102*(31433241 + 19108224*z3^2 + 
      7805952*z3^3 + 20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
      48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
      104872968*z8 + 158646656*z9) - 
    (32*T011*T102*T200*(608523875 + 346673360*z3^2 + 121968000*z3^3 + 
       439009632*z3z5 - 265723290*z4 + 1726520180*z5 + 
       z3*(927726410 - 64424880*z4 + 461955600*z5) - 681847300*z6 + 
       2368037440*z7 - 2029362714*z8 + 1800722000*z9))/25 + 
    (16*T011*T202*(Z11 + Z12)*(1050904863 + 655719840*z3^2 + 217307520*z3^3 + 
       506995200*z3z5 - 200066274*z4 + 1681485048*z5 + 
       36*z3*(41759495 + 1395738*z4 + 21724800*z5) - 362132640*z6 + 
       3184069896*z7 - 2162081160*z8 + 4468707280*z9))/45 - 
    (12*T011*T102*(Z11 + Z12)^2*(1574998605 + 1148858880*z3^2 + 
       485769600*z3^3 + 1271075328*z3z5 - 804530880*z4 - 
       30*z3*(-91697131 + 1437408*z4 - 83808240*z5) + 4521762360*z5 - 
       2255229300*z6 + 8953150470*z7 - 6739862256*z8 + 9918144400*z9))/25 + 
    (32*T011*T202*(Z11 - 3*Z12)*(2817567855 + 1605747960*z3^2 + 
       527313600*z3^3 + 1247301504*z3z5 - 490005315*z4 + 4129264260*z5 + 
       270*z3*(14616059 + 611226*z4 + 5950680*z5) - 742257900*z6 + 
       7714776600*z7 - 5269735908*z8 + 10746300200*z9))/675 - 
    (T011*T200^2*(Z11 - 3*Z12)*(3428038519 + 3674506752*z3^2 + 
       737280000*z3^3 + 3014848512*z3z5 - 2205142992*z4 - 
       576*z3*(-9999449 + 571496*z4 - 2376120*z5) + 12000504384*z5 - 
       6742984320*z6 + 19574047872*z7 - 17634495744*z8 + 10885120000*z9))/
     45 - (4*T002^2*T011*(Z11 - 3*Z12)*(1479243045 + 1182028320*z3^2 + 
       546416640*z3^3 + 1492027776*z3z5 - 1049526720*z4 + 5609421360*z5 - 
       240*z3*(310392*z4 - 5*(2381107 + 2455920*z5)) - 3242242800*z6 + 
       10976324760*z7 - 8347736232*z8 + 11105265920*z9))/15 - 
    (8*T011*T300*(Z11 - 3*Z12)^2*(4576980490 + 2413305360*z3^2 + 
       737136000*z3^3 + 1712010816*z3z5 - 422230905*z4 + 3956112180*z5 + 
       45*z3*(128787573 + 6250256*z4 + 36528480*z5) + 57238200*z6 + 
       9375721830*z7 - 6871762332*z8 + 14720147600*z9))/225 - 
    (T011*T200^2*(Z11 + Z12)*(6583265635 + 5488192000*z3^2 + 
       1373184000*z3^3 + 5127763968*z3z5 - 3074229840*z4 - 
       960*z3*(-9837139 + 817848*z4 - 1134480*z5) + 21613419840*z5 - 
       10257564800*z6 + 34639450880*z7 - 30076407936*z8 + 20273536000*z9))/
     25 - (4*T011*T200*T300*(7982892415 + 7848218880*z3^2 + 1415116800*z3^3 + 
       7018679808*z3z5 - 5771134080*z4 - 720*z3*(-17323931 + 2250592*z4 - 
         18214080*z5) + 25607321280*z5 - 9361540800*z6 + 34638713280*z7 - 
       30968886816*z8 + 20892627200*z9))/75 - 
    (T011*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/77760 - 
    (8*T011*T102*(Z11 - 3*Z12)^2*(8145202185 + 5124247920*z3^2 + 
       2116987200*z3^3 + 5576721696*z3z5 - 3587274000*z4 + 20627232300*z5 + 
       45*z3*(295404365 + 292608*z4 + 210842640*z5) - 9700915050*z6 + 
       39297848715*z7 - 29145855942*z8 + 42800444600*z9))/675 - 
    (3*T011*(Z11 + Z12)^5*(4092136445 + 3872383680*z3^2 + 2315520000*z3^3 + 
       6801325056*z3z5 - 5598758160*z4 + 27477989280*z5 - 
       480*z3*(792576*z4 - 5*(4384565 + 5455224*z5)) - 19269758400*z6 + 
       55492248480*z7 - 42139144512*z8 + 47090092800*z9))/1600 - 
    (4*T002^2*T011*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     25 - (T011*T300*(Z11 + Z12)^2*(20178657135 + 11364397056*z3^2 + 
       3823211520*z3^3 + 8463273984*z3z5 - 1991858472*z4 + 20698355808*z5 + 
       72*z3*(365381699 + 13795056*z4 + 202858080*z5) - 457372800*z6 + 
       42533717328*z7 - 31441644288*z8 + 78988059520*z9))/15 - 
    (T002*T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*(8700381543 + 7981397136*z3^2 + 
       3941199360*z3^3 + 11044195776*z3z5 - 8024551560*z4 - 
       240*z3*(-78730735 + 3159702*z4 - 93452064*z5) + 41046245352*z5 - 
       25769868840*z6 + 82335207900*z7 - 63835825572*z8 + 79918538560*z9))/
     30 - (8*T011*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(15531967965 + 
       10510369920*z3^2 + 4361616000*z3^3 + 11283349248*z3z5 - 
       7029782640*z4 - 450*z3*(-57859031 + 146880*z4 - 47077584*z5) + 
       40768664040*z5 - 19487004300*z6 + 79427452050*z7 - 58900706496*z8 + 
       89307638000*z9))/225 - (T002*T011*(Z11 + Z12)^3*
      (13694479605 + 12423125520*z3^2 + 6486796800*z3^3 + 18444500928*z3z5 - 
       13879126440*z4 - 720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 
       69897125160*z5 - 45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 
       131616843200*z9))/50 - (4*T002*T011*T300*(65692833255 + 
       27237928320*z3^2 + 9635788800*z3^3 + 19466376192*z3z5 - 
       5775075360*z4 + 87195421440*z5 + 720*z3*(108270911 + 7260192*z4 + 
         40476240*z5) - 1555891200*z6 + 109239647040*z7 - 57152309184*z8 + 
       202877190400*z9))/75 - (2*T002*T011*T200*(Z11 + Z12)*
      (40408838199 + 24071496192*z3^2 + 10032952320*z3^3 + 25290102528*z3z5 - 
       16652903184*z4 + 109215176256*z5 + 432*z3*(141734831 + 62940*z4 + 
         111804560*z5) - 50893850880*z6 + 188657304624*z7 - 131768805456*z8 + 
       206974852480*z9))/45 - (T011*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
      (70740974185 + 37985318400*z3^2 + 12526848000*z3^3 + 28109887488*z3z5 - 
       5289528960*z4 + 69789478080*z5 + 240*z3*(392070799 + 19526688*z4 + 
         157068480*z5) + 1483291200*z6 + 141436438560*z7 - 104899176576*z8 + 
       255342099200*z9))/75 - (T002*T011*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9))/4050 - 
    (T011*(Z11 - 3*Z12)^4*(Z11 + Z12)*(76154936635 + 66340678080*z3^2 + 
       33815808000*z3^3 + 95758723584*z3z5 - 77827411440*z4 - 
       2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 396565468320*z5 - 
       242196086400*z6 + 745127622720*z7 - 561847913568*z8 + 
       685287699200*z9))/129600 - (T011*T200*(Z11 - 3*Z12)^3*
      (134960830415 + 94509377280*z3^2 + 36513792000*z3^3 + 
       97652376576*z3z5 - 61461101520*z4 + 355737075840*z5 - 
       5760*z3*(197044*z4 - 5*(7899847 + 5528028*z5)) - 182296684800*z6 + 
       700175535840*z7 - 533658082752*z8 + 735621376000*z9))/16200 - 
    (2*T002*T011*T200*(Z11 - 3*Z12)*(218440082115 + 115951109760*z3^2 + 
       48624307200*z3^3 + 124821409536*z3z5 - 86112838800*z4 + 
       542730205440*z5 + 720*z3*(444559211 + 3625164*z4 + 298347120*z5) - 
       245663164800*z6 + 939136098960*z7 - 647803470672*z8 + 
       1002889820800*z9))/675) + 
  T221*(T202*(Z11 + Z12)^3*(396758765/72 + (22516144*z3^2)/5 - 1615680*z3z5 - 
      2216594*z4 + (32*z3*(9067009 + 1523685*z4 - 7507800*z5))/15 + 
      (357981872*z5)/15 + 5398904*z6 + (93232384*z7)/15 + 23146860*z8) + 
    (T202*(Z11 - 3*Z12)^2*(Z11 + Z12)*(350232789 + 614797184*z3^2 - 
       196535808*z3z5 - 265103376*z4 + 192*z3*(11889847 + 1416060*z4 - 
         6803520*z5) + 2850410880*z5 + 641088320*z6 + 828267520*z7 + 
       2815648416*z8))/360 + (T202*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (556009929 + 678745216*z3^2 - 199190016*z3z5 - 254389392*z4 + 
       256*z3*(9026617 + 1199025*z4 - 6090480*z5) + 2988611584*z5 + 
       627588160*z6 + 914764736*z7 + 2853673632*z8))/120 + 
    (T202*(Z11 - 3*Z12)^3*(-175956167 + 1224061056*z3^2 - 531878400*z3z5 - 
       1035115920*z4 + 576*z3*(11503449 + 1383292*z4 - 5539200*z5) + 
       8441724672*z5 + 1929977280*z6 + 625400640*z7 + 7619896800*z8))/9720 - 
    T002*T300*(Z11 + Z12)^2*(-3852880361/2 - (7710606944*z3^2)/5 - 
      654767104*z3^3 - (43339840128*z3z5)/25 + 984607008*z4 + 
      (64*z3*(-254286850 + 8797869*z4 - 287437170*z5))/5 - 5622528208*z5 + 
      3007147376*z6 - (57449739528*z7)/5 + (227904431256*z8)/25 - 
      (119365365632*z9)/9) - T300*(Z11 + Z12)^4*(-3331844333/32 - 
      94259658*z3^2 - 40801920*z3^3 - (556637184*z3z5)/5 + (143713593*z4)/2 + 
      z3*(-411159813/2 + 7501248*z4 - 225527220*z5) - 385254909*z5 + 
      218195655*z6 - 771915441*z7 + (3033857268*z8)/5 - (2462727760*z9)/3) + 
    T102*(Z11 - 3*Z12)^4*(12419977859/38880 + (43493062*z3^2)/135 + 
      (1374592*z3^3)/9 + (11316032*z3z5)/25 - (102889303*z4)/270 + 
      (49137824*z5)/27 + z3*(37073758/45 - (515008*z4)/27 + (7142920*z5)/9) - 
      (31466165*z6)/27 + (188767021*z7)/54 - (199113992*z8)/75 + 
      (246100496*z9)/81) + T002*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
     (5090487581/4320 + (144521888*z3^2)/135 + (14564608*z3^3)/27 + 
      (37584776*z3z5)/25 - (103875083*z4)/90 - 
      (4*z3*(-90152419 + 3096459*z4 - 103451790*z5))/135 + 
      (160651180*z5)/27 - (98800253*z6)/27 + (115051413*z7)/10 - 
      (1308667037*z8)/150 + (2675208800*z9)/243) + 
    T200*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(229886433/80 + (303497402*z3^2)/135 + 
      (29129216*z3^3)/27 + (73788664*z3z5)/25 - (31524113*z4)/15 - 
      (2*z3*(-377129159 + 9277992*z4 - 391374840*z5))/135 + 
      (1507859246*z5)/135 - (175555028*z6)/27 + (977606383*z7)/45 - 
      (2498635243*z8)/150 + (5350417600*z9)/243) + 
    T002*(Z11 + Z12)^5*(818427289/320 + (12101199*z3^2)/5 + 1447200*z3^3 + 
      (106270704*z3z5)/25 - (69984477*z4)/20 + (171737433*z5)/10 + 
      z3*(13153695/2 - (1188864*z4)/5 + 8182836*z5) - 12043599*z6 + 
      (346826553*z7)/10 - (658424133*z8)/25 + 29431308*z9) + 
    T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(13610324543/4320 + 
      (47087656*z3^2)/15 + 1607168*z3^3 + (113820696*z3z5)/25 - 
      (104071651*z4)/30 + (790043134*z5)/45 + 
      z3*(339606754/45 - (4710884*z4)/15 + 9226744*z5) - (33887989*z6)/3 + 
      (3141476281*z7)/90 - (1339450109*z8)/50 + (293450560*z9)/9) + 
    T002*(Z11 - 3*Z12)*(Z11 + Z12)^4*(11975997343/2880 + (64228711*z3^2)/15 + 
      (7061728*z3^3)/3 + (170960112*z3z5)/25 - (109152691*z4)/20 + 
      (267490537*z5)/10 + z3*(321537701/30 - (2296128*z4)/5 + 13493676*z5) - 
      (54779320*z6)/3 + (161898053*z7)/3 - (1036218249*z8)/25 + 
      (1287190868*z9)/27) + T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (677162991/80 + (34806078*z3^2)/5 + 3214336*z3^3 + (220021848*z3z5)/25 - 
      (30468221*z4)/5 + (161713558*z5)/5 + z3*(49566128/3 - (2292832*z4)/5 + 
        17368672*z5) - 18801936*z6 + (191433409*z7)/3 - (2460579117*z8)/50 + 
      (586901120*z9)/9) + T200*(Z11 - 3*Z12)*(Z11 + Z12)^4*
     (3559433927/288 + (149828759*z3^2)/15 + (14123456*z3^3)/3 + 
      13037220*z3z5 - (18344453*z4)/2 + (240736166*z5)/5 + 
      z3*(362620073/15 - (2975688*z4)/5 + 24846864*z5) - (85998827*z6)/3 + 
      (1438270961*z7)/15 - (294937839*z8)/4 + (2574381736*z9)/27) + 
    T102*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(13464201511/720 + 
      (310307924*z3^2)/15 + 9280768*z3^3 + (637988544*z3z5)/25 - 
      18684067*z4 - (10575424*z3*z4)/5 + (1430580952*z5)/15 + 
      (2872*z3*(47321 + 56574*z5))/3 - (171510182*z6)/3 + (937786129*z7)/5 - 
      (3599867388*z8)/25 + (1688693216*z9)/9) + T102*(Z11 + Z12)^4*
     (2305075871/96 + 27925114*z3^2 + 13600640*z3^3 + (194068224*z3z5)/5 - 
      (58752321*z4)/2 + 143629656*z5 + z3*(62116138 - 3321792*z4 + 
        79662600*z5) - 93242615*z6 + (578500871*z7)/2 - (1133382348*z8)/5 + 
      (2462727760*z9)/9) + T002^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (9514954231/270 + (90711544*z3^2)/3 + (43887872*z3^3)/3 + 
      (1009384416*z3z5)/25 - (440881756*z4)/15 + (2321123948*z5)/15 + 
      z3*(3292247704/45 - (11854832*z4)/5 + 81461760*z5) - 93311876*z6 + 
      (1511221966*z7)/5 - (5761118882*z8)/25 + (8033387488*z9)/27) + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)^3*(12193467101/360 + (203087064*z3^2)/5 + 
      18450432*z3^3 + 51451200*z3z5 - 37577122*z4 - 
      (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/15 + 
      (2816330296*z5)/15 - 116602020*z6 + (5644013318*z7)/15 - 293783772*z8 + 
      370952960*z9) + T002^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (2900127181/30 + (443410952*z3^2)/5 + 43791104*z3^3 + 
      (613566432*z3z5)/5 - 89161684*z4 + (2280346964*z5)/5 + 
      z3*(629845880/3 - 8425872*z4 + 249205504*z5) - 286331876*z6 + 
      (2744506930*z7)/3 - (3546434754*z8)/5 + (7991853856*z9)/9) + 
    T002^3*(Z11 - 3*Z12)*(394464812/3 + 105069184*z3^2 + 48570368*z3^3 + 
      (663123456*z3z5)/5 - 93291264*z4 + 498615232*z5 + 
      z3*(761954240/3 - 6621696*z4 + 261964800*z5) - 288199360*z6 + 
      975673312*z7 - (3710104992*z8)/5 + (8884212736*z9)/9) + 
    T002*T200*(Z11 + Z12)^3*(13519003481/45 + (1196031616*z3^2)/5 + 
      108450816*z3^3 + (7314527232*z3z5)/25 - (992593756*z4)/5 + 
      (3255894568*z5)/3 + z3*(8618484008/15 - (63688672*z4)/5 + 
        576228864*z5) - 602286064*z6 + (6305083160*z7)/3 - 
      (40190964864*z8)/25 + (6615786880*z9)/3) + 
    (16*T300^2*(Z11 - 3*Z12)*(585746735 + 307747200*z3^2 + 180748800*z3^3 + 
       371500992*z3z5 - 420307920*z4 + 2408547120*z5 + 
       240*z3*(4810651 + 67839*z4 + 3676620*z5) - 1239403200*z6 + 
       3960866160*z7 - 2464940484*z8 + 4108785600*z9))/25 + 
    (8*T102*T200*(Z11 + Z12)^2*(1038451447 + 811916472*z3^2 + 
       391789440*z3^3 + 1062258624*z3z5 - 840812634*z4 - 
       36*z3*(-60855185 + 882016*z4 - 58581720*z5) + 4235273604*z5 - 
       2438385900*z6 + 7933340910*z7 - 5999807268*z8 + 8068604880*z9))/15 + 
    T002^2*T200*(Z11 + Z12)*(21038854642/15 + (5085345536*z3^2)/5 + 
      (1320175616*z3^3)/3 + (28878285312*z3z5)/25 - 798071968*z4 - 
      (126864768*z3*z4)/5 + 4633207616*z5 + 32*z3*(77813641 + 69520048*z5) - 
      2371418816*z6 + (127051664992*z7)/15 - (154631968224*z8)/25 + 
      (242705770240*z9)/27) + (4*T200^3*(Z11 + Z12)*
      (828761505 + 1287365760*z3^2 + 686592000*z3^3 + 2833325568*z3z5 - 
       2162937600*z4 - 5760*z3*(-475361 + 23751*z4 - 236520*z5) + 
       7459593120*z5 - 8303889600*z6 + 22792622400*z7 - 18898357536*z8 + 
       10136768000*z9))/75 + (64*T102^2*(Z11 - 3*Z12)*
      (1857116790 + 1015169040*z3^2 + 527313600*z3^3 + 1481957856*z3z5 - 
       1214989335*z4 - 45*z3*(-72220267 + 511524*z4 - 57239640*z5) + 
       6080407560*z5 - 3724630200*z6 + 11511043785*z7 - 8631514062*z8 + 
       10746300200*z9))/675 + (16*T200^2*T300*(289606995 + 1344604320*z3^2 + 
       784972800*z3^3 + 3990269952*z3z5 - 3662972280*z4 + 8470982880*z5 + 
       360*z3*(3858841 + 1335648*z4 + 2908800*z5) - 15385820400*z6 + 
       29164299480*z7 - 27975487104*z8 + 11589251200*z9))/225 + 
    (16*T300^2*(Z11 + Z12)*(2027374615 + 666240480*z3^2 + 559296000*z3^3 + 
       1158121152*z3z5 - 1251390960*z4 + 7981748400*z5 + 
       1200*z3*(3006529 + 70623*z4 + 2732376*z5) - 3733246800*z6 + 
       11716280880*z7 - 7036811604*z8 + 13116750400*z9))/25 + 
    (3*T200*(Z11 + Z12)^5*(2061755735 + 1546470880*z3^2 + 771840000*z3^3 + 
       2157155712*z3z5 - 1594290960*z4 - 960*z3*(-4177163 + 72708*z4 - 
         4117620*z5) + 8273278080*z5 - 5058317600*z6 + 16420634080*z7 - 
       12471157224*z8 + 15696697600*z9))/800 + 
    (16*T102*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(3270251685 + 2351253960*z3^2 + 
       1165806720*z3^3 + 3183354432*z3z5 - 2601716760*z4 + 13102767288*z5 + 
       z3*(6669038628 - 84653424*z4 + 6127721280*z5) - 7473257640*z6 + 
       24396998022*z7 - 18168964524*z8 + 24064527280*z9))/135 + 
    (T200*(Z11 - 3*Z12)^5*(2963166819 + 2434089888*z3^2 + 1239275520*z3^3 + 
       3673475712*z3z5 - 2934725904*z4 - 288*z3*(-21244703 + 164232*z4 - 
         18222240*z5) + 13614262272*z5 - 9880063200*z6 + 28609815168*z7 - 
       22743505944*z8 + 24521611520*z9))/116640 + 
    (T002*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/233280 + 
    (4*T200^3*(Z11 - 3*Z12)*(1788226845 + 2488343040*z3^2 + 1843200000*z3^3 + 
       8231735808*z3z5 - 6551496000*z4 + 20832752160*z5 + 
       5760*z3*(1102828 + 909*z4 + 762840*z5) - 25368019200*z6 + 
       63544150080*z7 - 54037557216*z8 + 27212800000*z9))/675 + 
    (16*T102^2*(Z11 + Z12)*(7058390115 + 4209131520*z3^2 + 2173075200*z3^3 + 
       5978904192*z3z5 - 4712626980*z4 - 180*z3*(-71781409 + 475308*z4 - 
         62216760*z5) + 24063017760*z5 - 14650588800*z6 + 45860399820*z7 - 
       34642814184*z8 + 44687072800*z9))/225 + 
    (4*T002^3*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 2732083200*z3^3 + 
       7506981504*z3z5 - 5290777440*z4 - 3600*z3*(-3847451 + 118584*z4 - 
         4180560*z5) + 27893598480*z5 - 16541269200*z6 + 55096167240*z7 - 
       42409766808*z8 + 55526329600*z9))/75 + 
    (8*T002^2*T102*(8028813435 + 6075973440*z3^2 + 2732083200*z3^3 + 
       7389874944*z3z5 - 5182917840*z4 - 4800*z3*(-3112577 + 60588*z4 - 
         2971620*z5) + 28277369280*z5 - 15716131200*z6 + 54559808640*z7 - 
       40732052688*z8 + 55526329600*z9))/75 - 
    (T002*T202*(Z11 + Z12)*(16266072825 + 7915674240*z3^2 + 3476920320*z3^3 + 
       9674339328*z3z5 - 1293983856*z4 - 1728*z3*(-5469353 + 1249530*z4 - 
         15638000*z5) + 9500191488*z5 - 13020635520*z6 + 43839487296*z7 - 
       56977079616*z8 + 71499316480*z9))/135 + 
    (8*T002*T200*T300*(12752476801 + 5602044096*z3^2 + 3440609280*z3^3 + 
       10379591424*z3z5 - 7161784632*z4 - 72*z3*(-203545907 + 3821440*z4 - 
         255203880*z5) + 44762978880*z5 - 31177435680*z6 + 95787521712*z7 - 
       66582924048*z8 + 73182114560*z9))/45 - 
    (4*T102*T202*(11278583415 + 6587461440*z3^2 + 2959257600*z3^3 + 
       6379928064*z3z5 - 7056393840*z4 - 2880*z3*(-8127331 + 495054*z4 - 
         5656770*z5) + 32069005920*z5 - 19861876800*z6 + 70901308800*z7 - 
       51571621728*z8 + 73185036800*z9))/675 - 
    (4*T202*T300*(4283559425 + 10901543040*z3^2 + 2959257600*z3^3 + 
       6366491136*z3z5 - 11293770960*z4 + 53785347840*z5 - 
       1440*z3*(124264*z4 - 5*(2157223 + 2117604*z5)) - 29815603200*z6 + 
       59771394720*z7 - 51379119072*z8 + 73185036800*z9))/225 + 
    (T200^2*(Z11 - 3*Z12)^3*(9609764571 + 7493907456*z3^2 + 3651379200*z3^3 + 
       10396325376*z3z5 - 8188773408*z4 - 576*z3*(-32732482 + 504897*z4 - 
         31490820*z5) + 40574202336*z5 - 27065240640*z6 + 81730494288*z7 - 
       62407016352*z8 + 73562137600*z9))/2430 + 
    (3*T300*(Z11 - 3*Z12)*(Z11 + Z12)^3*(9230567195 + 8834832960*z3^2 + 
       3690086400*z3^3 + 9943838208*z3z5 - 6364014000*z4 - 
       80*z3*(-233282999 + 9341232*z4 - 260339160*z5) + 34119611040*z5 - 
       19095276000*z6 + 68465734400*z7 - 53794067616*z8 + 74190592000*z9))/
     200 + (4*T102*T200^2*(2110945455 + 8083961280*z3^2 + 5957683200*z3^3 + 
       24146532864*z3z5 - 18400860720*z4 - 1440*z3*(-23886781 + 126456*z4 - 
         16166520*z5) + 58943856960*z5 - 71110058400*z6 + 166790486880*z7 - 
       148917810528*z8 + 87958572800*z9))/225 + 
    (T002^2*(Z11 + Z12)^3*(13694479605 + 12423125520*z3^2 + 6486796800*z3^3 + 
       18444500928*z3z5 - 13879126440*z4 - 720*z3*(-42713509 + 1702914*z4 - 
         51267600*z5) + 69897125160*z5 - 45400926600*z6 + 140490179820*z7 - 
       108887965956*z8 + 131616843200*z9))/150 + 
    (T200^2*(Z11 + Z12)^3*(17786810715 + 14466231360*z3^2 + 6588057600*z3^3 + 
       17466264576*z3z5 - 12224433600*z4 - 8640*z3*(-3998908 + 120929*z4 - 
         4326880*z5) + 66293091360*z5 - 36701157600*z6 + 126081408960*z7 - 
       96451445952*z8 + 135111315200*z9))/150 + 
    (T300*(Z11 - 3*Z12)^4*(24487862815 + 19555765440*z3^2 + 9897062400*z3^3 + 
       29516534784*z3z5 - 21134885040*z4 - 240*z3*(-197086793 + 3249312*z4 - 
         202901640*z5) + 104929338720*z5 - 72974791200*z6 + 223069923360*z7 - 
       174690312768*z8 + 196880396800*z9))/21600 + 
    (2*T002*T200*(Z11 - 3*Z12)^3*(33052196615 + 25099529760*z3^2 + 
       11789625600*z3^3 + 32763211776*z3z5 - 22992018030*z4 - 
       180*z3*(-354465629 + 5394968*z4 - 323562720*z5) + 123690270420*z5 - 
       72469339200*z6 + 244094449680*z7 - 186573503952*z8 + 238480994400*z9))/
     6075 + (T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^2*(33862003341 + 
       26047979712*z3^2 + 12099962880*z3^3 + 32179451904*z3z5 - 
       22820016384*z4 - 576*z3*(-111111830 + 3205677*z4 - 119705280*z5) + 
       125937156960*z5 - 69312817440*z6 + 237153984768*z7 - 178230336768*z8 + 
       249770858240*z9))/270 - (T002*T202*(Z11 - 3*Z12)*
      (95837718195 + 34713025920*z3^2 + 16874035200*z3^3 + 47628684288*z3z5 - 
       4586973840*z4 - 5760*z3*(-9092821 + 1518273*z4 - 19603800*z5) + 
       43088077440*z5 - 61768108800*z6 + 213809042880*z7 - 279160157376*z8 + 
       343881606400*z9))/2025 + (4*T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (52705183965 + 42103050120*z3^2 + 18560736000*z3^3 + 49588088544*z3z5 - 
       32895456615*z4 - 180*z3*(-551267891 + 11854650*z4 - 551324160*z5) + 
       181097209170*z5 - 97888692600*z6 + 350816127300*z7 - 268094358738*z8 + 
       377747912800*z9))/675 + (T002^2*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9))/12150 + 
    (T002*T102*(Z11 - 3*Z12)^2*(51992092005 + 43858163520*z3^2 + 
       19570521600*z3^3 + 53852470272*z3z5 - 38768934960*z4 - 
       5760*z3*(-18063857 + 519633*z4 - 18233235*z5) + 203761579680*z5 - 
       116981888400*z6 + 399357757080*z7 - 299793135744*z8 + 
       395547521600*z9))/675 + (T002*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
      (58323995297 + 46026620736*z3^2 + 19768965120*z3^3 + 52411463424*z3z5 - 
       29904316992*z4 - 768*z3*(-130006261 + 4265226*z4 - 143141205*z5) + 
       172155076512*z5 - 93322498080*z6 + 355554882576*z7 - 279043012368*z8 + 
       400250512640*z9))/45 + (T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (54619027165 + 40272111360*z3^2 + 19733299200*z3^3 + 53741035008*z3z5 - 
       39862568160*z4 + 213938101920*z5 - 
       960*z3*(2688525*z4 - 8*(13606321 + 13961415*z5)) - 124814923200*z6 + 
       411392325840*z7 - 306756304416*z8 + 403810457600*z9))/1350 + 
    (T002*T102*(Z11 + Z12)^2*(47129611065 + 43863399360*z3^2 + 
       20074406400*z3^3 + 55052193024*z3z5 - 37850825520*z4 - 
       1920*z3*(-50937727 + 2063367*z4 - 59504775*z5) + 198541003680*z5 - 
       117819190800*z6 + 396984289560*z7 - 307951972848*z8 + 
       406705937600*z9))/75 + (2*T002*T102*(Z11 - 3*Z12)*(Z11 + Z12)*
      (50611131785 + 45270388800*z3^2 + 20201817600*z3^3 + 54603631872*z3z5 - 
       37522547280*z4 - 480*z3*(-212421157 + 7409088*z4 - 235872180*z5) + 
       201327703200*z5 - 115262146800*z6 + 396364736520*z7 - 
       301723279344*z8 + 410061928000*z9))/225 + 
    (T200*T300*(Z11 - 3*Z12)^2*(64551633045 + 40362456960*z3^2 + 
       22778726400*z3^3 + 65498740992*z3z5 - 52493417280*z4 + 
       272964975840*z5 + 360*z3*(329423287 + 127584*z4 + 310016400*z5) - 
       180885211200*z6 + 539867121120*z7 - 394939772784*z8 + 
       464118598400*z9))/675 + (T002*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (71349179995 + 54800964000*z3^2 + 24682867200*z3^3 + 66166180992*z3z5 - 
       44532004500*z4 - 240*z3*(-555108445 + 11207268*z4 - 539764080*z5) + 
       246473454600*z5 - 134166524400*z6 + 477702888120*z7 - 
       362348175384*z8 + 502621988800*z9))/675 + 
    (2*T200*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(71748716915 + 44399295360*z3^2 + 
       24266188800*z3^3 + 67312809216*z3z5 - 51832732320*z4 - 
       120*z3*(-1088687627 + 15599376*z4 - 1085501760*z5) + 287273657760*z5 - 
       169028467200*z6 + 542949033360*z7 - 391046659632*z8 + 
       503462086400*z9))/225 + (T102*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (70543311805 + 69478127040*z3^2 + 32429260800*z3^3 + 90940589568*z3z5 - 
       69453570960*z4 - 960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 
       354224084160*z5 - 211409613600*z6 + 682145344080*z7 - 
       514899675936*z8 + 654332057600*z9))/16200 + 
    (T300*(Z11 - 3*Z12)^3*(Z11 + Z12)*(81752039495 + 68767508160*z3^2 + 
       32429260800*z3^3 + 90583391232*z3z5 - 62520945840*z4 - 
       240*z3*(-682214833 + 20641968*z4 - 730509960*z5) + 328424010720*z5 - 
       196849764000*z6 + 663758597280*z7 - 509782313664*z8 + 
       654332057600*z9))/5400 + (T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (84219554905 + 77661727680*z3^2 + 33410764800*z3^3 + 90120190464*z3z5 - 
       59704500240*z4 - 240*z3*(-710259079 + 26115312*z4 - 782147160*z5) + 
       319287840480*z5 - 180574288800*z6 + 635944577280*z7 - 
       493307432928*z8 + 675477286400*z9))/1200 + 
    (T002*(Z11 - 3*Z12)^4*(Z11 + Z12)*(76154936635 + 66340678080*z3^2 + 
       33815808000*z3^3 + 95758723584*z3z5 - 77827411440*z4 - 
       2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 396565468320*z5 - 
       242196086400*z6 + 745127622720*z7 - 561847913568*z8 + 
       685287699200*z9))/388800 + (T200*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (87933676055 + 65313404640*z3^2 + 33815808000*z3^3 + 95274900864*z3z5 - 
       71226994320*z4 - 960*z3*(-181421971 + 3578508*z4 - 178831740*z5) + 
       365240224320*z5 - 225668440800*z6 + 722368142400*z7 - 
       554916481128*z8 + 685287699200*z9))/194400 - 
    (T200*T202*(Z11 - 3*Z12)*(86856664815 + 107445830400*z3^2 + 
       33748070400*z3^3 + 96601061376*z3z5 - 72058306320*z4 - 
       1440*z3*(-91770341 + 13863480*z4 - 166378320*z5) + 401351256000*z5 - 
       252712396800*z6 + 751193652960*z7 - 577570580352*z8 + 
       687763212800*z9))/2025 - (T200*T202*(Z11 + Z12)*
      (87327848925 + 105346494720*z3^2 + 34769203200*z3^3 + 
       96994215936*z3z5 - 68646867120*z4 - 4320*z3*(-30666137 + 4528296*z4 - 
         57097760*z5) + 401728046400*z5 - 240247180800*z6 + 748865872800*z7 - 
       573364179072*z8 + 714993164800*z9))/675 + 
    (4*T002^2*T300*(156034263105 + 85129626240*z3^2 + 37737216000*z3^3 + 
       96801495552*z3z5 - 54437011200*z4 - 720*z3*(-280631933 + 2261520*z4 - 
         271838160*z5) + 354753506880*z5 - 170581896000*z6 + 
       652207836960*z7 - 495092702304*z8 + 774005152000*z9))/225 + 
    (T102*T300*(Z11 - 3*Z12)*(131676125975 + 66162988800*z3^2 + 
       42424012800*z3^3 + 112703851008*z3z5 - 100265898960*z4 + 
       481264027200*z5 + 2880*z3*(93277135 + 1895554*z4 + 62054520*z5) - 
       289913673600*z6 + 901354821120*z7 - 671113701216*z8 + 
       884984921600*z9))/225 + (T102*T200*(Z11 - 3*Z12)^2*
      (124204148235 + 85296369600*z3^2 + 44856345600*z3^3 + 
       126286221312*z3z5 - 107924633280*z4 - 
       1440*z3*(-180441683 + 438252*z4 - 155392740*z5) + 521437963680*z5 - 
       320945220000*z6 + 980215271280*z7 - 736312737024*z8 + 
       913403350400*z9))/2025 + (T102*T300*(Z11 + Z12)*
      (136117052465 + 73330575360*z3^2 + 43717939200*z3^3 + 
       113270109696*z3z5 - 98052510960*z4 + 483307419840*z5 + 
       960*z3*(285424853 + 2909178*z4 + 218306400*z5) - 267653913600*z6 + 
       883373575680*z7 - 653660844192*z8 + 924861171200*z9))/75 + 
    (4*T002*T102*T200*(189541454985 + 135112020480*z3^2 + 64653235200*z3^3 + 
       194098851072*z3z5 - 164184656400*z4 - 
       5760*z3*(-70200409 + 1148751*z4 - 51267735*z5) + 762842638080*z5 - 
       477231364800*z6 + 1550359932480*z7 - 1160875591344*z8 + 
       1291518064000*z9))/675 + (T200*T300*(Z11 + Z12)^2*
      (217299750255 + 147673900800*z3^2 + 74350080000*z3^3 + 
       200691779328*z3z5 - 149592199680*z4 - 
       360*z3*(-1106802209 + 24630048*z4 - 1154516160*z5) + 833539741920*z5 - 
       466760390400*z6 + 1551707673120*z7 - 1135987495056*z8 + 
       1552259161600*z9))/225 + (T002*T300*(Z11 - 3*Z12)^2*
      (285427662145 + 213165518400*z3^2 + 95345510400*z3^3 + 
       261549865728*z3z5 - 154908545760*z4 - 
       5760*z3*(-82911865 + 2482073*z4 - 87048360*z5) + 869644758240*z5 - 
       511660116000*z6 + 1856765654640*z7 - 1446247432656*z8 + 
       1924000377600*z9))/1350 + (2*T002*T200^2*(Z11 - 3*Z12)*
      (302601829455 + 181390916160*z3^2 + 102778214400*z3^3 + 
       301541087232*z3z5 - 209056710240*z4 - 
       720*z3*(-694201981 + 19276968*z4 - 747228240*z5) + 1194854834880*z5 - 
       796808599200*z6 + 2519125350480*z7 - 1847441240064*z8 + 
       2087418041600*z9))/2025 + (2*T002*T200^2*(Z11 + Z12)*
      (307440571545 + 208597112640*z3^2 + 106508851200*z3^3 + 
       300824948736*z3z5 - 203606429760*z4 - 
       2160*z3*(-239267911 + 9588600*z4 - 257782720*z5) + 1183668782400*z5 - 
       731407053600*z6 + 2440789429680*z7 - 1809028121472*z8 + 
       2160979436800*z9))/675 + (2*T002^2*T200*(Z11 - 3*Z12)*
      (485772073515 + 336395473920*z3^2 + 146979302400*z3^3 + 
       390030536448*z3z5 - 276607368720*z4 - 
       720*z3*(-1189860641 + 8815356*z4 - 1010330640*z5) + 1569329765280*z5 - 
       805057783200*z6 + 2888525696400*z7 - 2102318454096*z8 + 
       3001837686400*z9))/2025) + 
  T321*(T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-44497870907/120 - 
      (1266647816*z3^2)/5 - 111013120*z3^3 - (7301800224*z3z5)/25 + 
      (907975742*z4)/5 + z3*(-9284506256/15 + 8747472*z4 - 571367296*z5) - 
      (16299096124*z5)/15 + 558608852*z6 - (6264503146*z7)/3 + 
      (39113951598*z8)/25 - (20480396768*z9)/9) + 
    T102*(Z11 + Z12)^3*(-41515559401/120 - (1247563992*z3^2)/5 - 
      109125888*z3^3 - (7222118112*z3z5)/25 + (938829378*z4)/5 + 
      (16*z3*(-188057711 + 3883575*z4 - 176766480*z5))/5 - 
      (5353451276*z5)/5 + 556204620*z6 - (10336154818*z7)/5 + 
      (39130088274*z8)/25 - (6685676320*z9)/3) + 
    T002*(Z11 + Z12)^4*(-20679781451/240 - 67835524*z3^2 - 33177152*z3^3 - 
      (2342754576*z3z5)/25 + (353563656*z4)/5 + 
      z3*(-857570612/5 + 5051952*z4 - 178981668*z5) - (1726149198*z5)/5 + 
      215578364*z6 - (3469151996*z7)/5 + (13613475627*z8)/25 - 
      (6052441912*z9)/9) + T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-2403396329/45 - (565140272*z3^2)/15 - (47244800*z3^3)/3 - 
      (1009508256*z3z5)/25 + (124372164*z4)/5 + 
      (16*z3*(-16238963 + 449355*z4 - 15997506*z5))/3 - (751585432*z5)/5 + 
      (219853664*z6)/3 - 282482936*z7 + (5263210662*z8)/25 - 
      (8683305280*z9)/27) + T200*(Z11 + Z12)^4*(-6331919897/180 - 
      (83000014*z3^2)/3 - (34179776*z3^3)/3 - (735337872*z3z5)/25 + 
      (96407144*z4)/5 + z3*(-188544658/3 + (11425176*z4)/5 - 62271240*z5) - 
      (560764883*z5)/5 + (168167621*z6)/3 - (1249583411*z7)/6 + 
      (3900567519*z8)/25 - (6261271624*z9)/27) + T102*(Z11 - 3*Z12)^3*
     (-41180965729/3240 - (391653928*z3^2)/45 - (103111936*z3^3)/27 - 
      (260226912*z3z5)/25 + (68493430*z4)/9 + 
      (8*z3*(-383942443 + 2139270*z4 - 292659480*z5))/135 - 
      (602171444*z5)/15 + (199293556*z6)/9 - (3516969634*z7)/45 + 
      (1451460874*z8)/25 - (18734506976*z9)/243) + 
    (Z11 - 3*Z12)*(Z11 + Z12)^5*(-6745832653/3840 - (28069471*z3^2)/20 - 
      752808*z3^3 - (54325404*z3z5)/25 + (136810077*z4)/80 + 
      z3*(-306691791/80 + (323856*z4)/5 - 3962736*z5) - (66860725*z5)/8 + 
      (43888487*z6)/8 - (84536106*z7)/5 + (1297374057*z8)/100 - 
      (45865505*z9)/3) + (Z11 - 3*Z12)^2*(Z11 + Z12)^4*
     (-110073379301/69120 - (463291031*z3^2)/360 - (5797492*z3^3)/9 - 
      (9054216*z3z5)/5 + (647819891*z4)/480 + 
      z3*(-4746288071/1440 + (378606*z4)/5 - 3444964*z5) - 
      (1655433571*z5)/240 + (616498543*z6)/144 - (492682319*z7)/36 + 
      (104961819*z8)/10 - (2120048635*z9)/162) + 
    (Z11 + Z12)^6*(-2545503813/2560 - (28437481*z3^2)/40 - 395964*z3^3 - 
      (28733184*z3z5)/25 + (153298923*z4)/160 + 
      z3*(-336806649/160 + (131172*z4)/5 - 2040414*z5) - (365167707*z5)/80 + 
      (48821393*z6)/16 - (185124883*z7)/20 + (175615893*z8)/25 - 
      (16145281*z9)/2) + T002*(Z11 - 3*Z12)^4*(-4055320351/3888 - 
      (21807628*z3^2)/27 - (31077184*z3^3)/81 - (28011408*z3z5)/25 + 
      (40302008*z4)/45 + (4*z3*(-220532318 + 4789428*z4 - 194934645*z5))/
       405 - (577608314*z5)/135 + (73793324*z6)/27 - (682735120*z7)/81 + 
      (163866291*z8)/25 - (5613668888*z9)/729) + 
    (Z11 - 3*Z12)^3*(Z11 + Z12)^3*(-40891218701/51840 - (32148583*z3^2)/54 - 
      (7901776*z3^3)/27 - (20154104*z3z5)/25 + (214903567*z4)/360 + 
      (z3*(-550490425 + 13892032*z4 - 570964160*z5))/360 - 
      (559355987*z5)/180 + (201279019*z6)/108 - (816517307*z7)/135 + 
      (693443323*z8)/150 - (1450652678*z9)/243) + 
    (Z11 - 3*Z12)^4*(Z11 + Z12)^2*(-4556658587/23040 - (94062779*z3^2)/648 - 
      (5831972*z3^3)/81 - (15097264*z3z5)/75 + (25202301*z4)/160 + 
      z3*(-5075876039/12960 + (68800*z4)/9 - (10387474*z5)/27) - 
      (1033540777*z5)/1296 + (618981791*z6)/1296 - (273482369*z7)/180 + 
      (261314984*z8)/225 - (2141365151*z9)/1458) + 
    (32*T200^3*(197548401 + 18922320*z3^2 + 1290240*z3^3 + 493947072*z3z5 + 
       139072680*z4 - 288*z3*(-187082 + 5739*z4 - 3925440*z5) - 85276368*z5 + 
       433548360*z6 - 132982884*z7 - 861976404*z8 + 19048960*z9))/135 + 
    T202*(Z11 - 3*Z12)^2*(19759606183/810 + (218983712*z3^2)/15 + 
      (166065152*z3^3)/27 + (403234176*z3z5)/25 - (441230872*z4)/45 + 
      (8709236272*z5)/135 + z3*(5336087576/135 + 729280*z4 + 25770752*z5) - 
      28608016*z6 + (16342722056*z7)/135 - (2089685352*z8)/25 + 
      (30600554368*z9)/243) + T202*(Z11 + Z12)^2*(2234632281/10 + 
      (722613856*z3^2)/5 + 58409984*z3^3 + (3701665152*z3z5)/25 - 
      75004360*z4 + (8704393072*z5)/15 + 
      (8*z3*(670068559 + 6702840*z4 + 518057760*z5))/15 - 247162000*z6 + 
      (15958962728*z7)/15 - (18393433704*z8)/25 + (10836287872*z9)/9) - 
    (16*T002^3*(231315365 + 173811360*z3^2 + 78059520*z3^3 + 210916224*z3z5 - 
       148128480*z4 - 160*z3*(-2684099 + 45684*z4 - 2523240*z5) + 
       806298960*z5 - 443737200*z6 + 1546922040*z7 - 1160577288*z8 + 
       1586466560*z9))/5 - (8*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (663544007 + 612168768*z3^2 + 319795200*z3^3 + 1084492800*z3z5 - 
       1061488278*z4 + 4721842320*z5 + 240*z3*(9964795 + 633123*z4 + 
         4195128*z5) - 2826900360*z6 + 8797474200*z7 - 6265987200*z8 + 
       6294223360*z9))/135 - (8*T102^2*(1507661225 + 1086196640*z3^2 + 
       439084800*z3^3 + 1376725248*z3z5 - 1047512160*z4 + 6061736240*z5 + 
       40*z3*(63854069 + 996768*z4 + 40771800*z5) - 3172843600*z6 + 
       9035859160*z7 - 6550654896*z8 + 7567610400*z9))/25 - 
    (16*T200*T300*(Z11 - 3*Z12)*(957627245 + 278205600*z3^2 + 
       409132800*z3^3 + 1409990976*z3z5 - 2126494620*z4 + 7972359240*z5 + 
       60*z3*(55573625 + 7556724*z4 + 25251240*z5) - 4905259800*z6 + 
       12990880740*z7 - 8290433052*z8 + 8447092000*z9))/225 - 
    (32*T300^2*(3351725865 - 91216800*z3^2 + 494496000*z3^3 + 
       3712324608*z3z5 - 1263120480*z4 + 9526265280*z5 + 
       360*z3*(9527147 + 2404752*z4 + 21483720*z5) - 3069619200*z6 + 
       6550277400*z7 - 9264839616*z8 + 10047685600*z9))/225 - 
    (4*T300*(Z11 - 3*Z12)^3*(2728409121 + 1867802868*z3^2 + 784310400*z3^3 + 
       2088474192*z3z5 - 1416673314*z4 - 36*z3*(-131381863 + 1343670*z4 - 
         91168560*z5) + 7469957214*z5 - 3982136850*z6 + 16246708605*z7 - 
       11444598459*z8 + 15727008560*z9))/1215 - 
    (64*T102*T300*(4456414395 + 2185727760*z3^2 + 867571200*z3^3 + 
       2488211136*z3z5 - 2518112340*z4 + 14377249260*z5 + 
       2160*z3*(2848611 + 126650*z4 + 1758030*z5) - 4489875900*z6 + 
       16548393060*z7 - 8742023172*z8 + 16597192000*z9))/225 - 
    (16*T200*T300*(Z11 + Z12)*(3930231745 + 1158516000*z3^2 + 
       1310803200*z3^3 + 4222611648*z3z5 - 6131730060*z4 + 23908719720*z5 + 
       60*z3*(186265505 + 22972068*z4 + 80550600*z5) - 13725567000*z6 + 
       41772154740*z7 - 25198018596*z8 + 27435503200*z9))/225 - 
    (T200*(Z11 - 3*Z12)^4*(3855747715 + 3651657900*z3^2 + 1523606400*z3^3 + 
       3888520992*z3z5 - 3357213480*z4 - 60*z3*(-157341361 + 1820340*z4 - 
         93570900*z5) + 16794233970*z5 - 10092839250*z6 + 32687298015*z7 - 
       23932120734*z8 + 30575794000*z9))/12150 - 
    (4*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(16788288785 + 10894355820*z3^2 + 
       4318070400*z3^3 + 11191228272*z3z5 - 6003639990*z4 + 39145097850*z5 - 
       60*z3*(3513222*z4 - 5*(83772287 + 68594928*z5)) - 17701834950*z6 + 
       78299079195*z7 - 56454190569*z8 + 87336191600*z9))/675 - 
    (4*T300*(Z11 + Z12)^3*(16685705715 + 11515072500*z3^2 + 4412419200*z3^3 + 
       11036776176*z3z5 - 5277576330*z4 - 540*z3*(-44871729 + 908786*z4 - 
         43102840*z5) + 37241679690*z5 - 15275252250*z6 + 71532192915*z7 - 
       52843656177*z8 + 89591994800*z9))/225 - 
    (T200^2*(Z11 - 3*Z12)^2*(9518669355 + 8726316480*z3^2 + 5909529600*z3^3 + 
       21932612352*z3z5 - 23218018200*z4 + 93065948640*z5 + 
       720*z3*(61987991 + 5890656*z4 + 28248360*z5) - 61764847200*z6 + 
       165645699120*z7 - 123912697104*z8 + 115789360000*z9))/2025 - 
    (T200^2*(Z11 + Z12)^2*(15608264165 + 15023480640*z3^2 + 6768921600*z3^3 + 
       22463039232*z3z5 - 18958884120*z4 + 93359970720*z5 + 
       240*z3*(194365313 + 7758264*z4 + 94015080*z5) - 52950338400*z6 + 
       169696827120*z7 - 125298285264*z8 + 132377078400*z9))/225 + 
    (4*T200*T202*(3174339165 + 21010173120*z3^2 + 7788672000*z3^3 + 
       16439334912*z3z5 - 65607872400*z4 + 177970656960*z5 - 
       2880*z3*(-31246807 + 982260*z4 + 4260150*z5) - 112019522400*z6 + 
       302164109280*z7 - 148655533824*z8 + 166302320000*z9))/2025 + 
    (8*T002*T202*(31931756145 + 21241527840*z3^2 + 8113420800*z3^3 + 
       19943200512*z3z5 - 14579172720*z4 + 92717389440*z5 + 
       2880*z3*(20741729 + 608148*z4 + 12471660*z5) - 35489790000*z6 + 
       170995211280*z7 - 97011910224*z8 + 171481528000*z9))/675 - 
    (8*T002*T200^2*(-24815367435 + 51417961920*z3^2 + 12779827200*z3^3 + 
       75786513408*z3z5 - 104490467640*z4 - 
       360*z3*(-460863179 + 20181312*z4 - 80048880*z5) + 250461756000*z5 - 
       236893010400*z6 + 566870560560*z7 - 473632007616*z8 + 
       247176204800*z9))/2025 - (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (50743347435 + 34484718420*z3^2 + 13381142400*z3^3 + 33338795184*z3z5 - 
       15792719850*z4 - 180*z3*(-420312559 + 5783886*z4 - 373674840*z5) + 
       115795644210*z5 - 48415136850*z6 + 223963310475*z7 - 162807963093*z8 + 
       271612738000*z9))/675 - (2*T002*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (43241883975 + 31861792620*z3^2 + 15106982400*z3^3 + 41449746384*z3z5 - 
       30576741030*z4 - 90*z3*(-900423451 + 21780036*z4 - 880822140*z5) + 
       159004108710*z5 - 94070462850*z6 + 308974018635*z7 - 236020894443*z8 + 
       306635987200*z9))/6075 - (T002*(Z11 - 3*Z12)*(Z11 + Z12)^3*
      (52879427425 + 42132782160*z3^2 + 20249164800*z3^3 + 56486621376*z3z5 - 
       39970000440*z4 - 120*z3*(-851590309 + 26128212*z4 - 922345020*z5) + 
       204086051400*z5 - 124368708600*z6 + 409462700100*z7 - 
       321779900052*z8 + 410371465600*z9))/450 - 
    (T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*(65970303695 + 48686443200*z3^2 + 
       20329113600*z3^3 + 54278040384*z3z5 - 37333091880*z4 - 
       240*z3*(-501199285 + 7735482*z4 - 408194940*z5) + 210984587520*z5 - 
       109975165200*z6 + 397936110360*z7 - 295752310668*z8 + 
       412780371200*z9))/12150 - (T002*T200*(Z11 + Z12)^2*
      (87646956579 + 65211700608*z3^2 + 26470932480*z3^3 + 67208984064*z3z5 - 
       47833048512*z4 - 48*z3*(-3376540447 + 18766512*z4 - 2730259200*z5) + 
       283122446208*z5 - 135936642240*z6 + 507073020096*z7 - 
       351187563168*z8 + 542285501440*z9))/90 - 
    (2*T002*T300*(Z11 + Z12)*(127334775115 + 83230507200*z3^2 + 
       29482444800*z3^3 + 68813369856*z3z5 - 42142210560*z4 + 
       310789489920*z5 + 10800*z3*(18719767 + 371688*z4 + 13044448*z5) - 
       95951392800*z6 + 501412275360*z7 - 299406959712*z8 + 611293305600*z9))/
     75 - ((Z11 - 3*Z12)^6*(34211512125 + 72252129600*z3^2 + 
       37886515200*z3^3 + 104715472896*z3z5 - 109141182000*z4 + 
       482688067680*z5 + 720*z3*(326246521 + 561216*z4 + 147398400*z5) - 
       342006688800*z6 + 904218122880*z7 - 712135348992*z8 + 
       733012153600*z9))/83980800 - ((Z11 - 3*Z12)^5*(Z11 + Z12)*
      (95449720955 + 84317595840*z3^2 + 42038323200*z3^3 + 
       125387025408*z3z5 - 104461739280*z4 + 499890487200*z5 - 
       240*z3*(9385344*z4 - 13*(77790769 + 65850240*z5)) - 313466508000*z6 + 
       945908325120*z7 - 740105246016*z8 + 845763756800*z9))/4665600 - 
    (T002^2*(Z11 + Z12)^2*(139790176635 + 110083737600*z3^2 + 
       49757184000*z3^3 + 136493952768*z3z5 - 94825869840*z4 + 
       493336350720*z5 - 1920*z3*(3829815*z4 - 2*(68333827 + 69659205*z5)) - 
       286630934400*z6 + 973971233040*z7 - 763261109136*z8 + 
       1009780633600*z9))/150 - 
    (4*T002^2*T200*(166529879145 + 150721211520*z3^2 + 55054540800*z3^3 + 
       151712994816*z3z5 - 138175731360*z4 + 612292455360*z5 + 
       720*z3*(565380715 + 4802112*z4 + 319868280*z5) - 343511438400*z6 + 
       1312916279040*z7 - 826579523232*z8 + 1086053248000*z9))/675 - 
    (T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(223911790035 + 152734061520*z3^2 + 
       63785894400*z3^3 + 164430736128*z3z5 - 105038478000*z4 - 
       1440*z3*(-249431387 + 5579292*z4 - 231050670*z5) + 625818398040*z5 - 
       307273469400*z6 + 1170751033620*z7 - 866900311056*z8 + 
       1304076843200*z9))/8100 - (2*T102*T200*(Z11 - 3*Z12)*
      (259982083425 + 205609752000*z3^2 + 81801907200*z3^3 + 
       250195785984*z3z5 - 266271114240*z4 + 1171976176800*z5 + 
       1440*z3*(405486763 + 14173578*z4 + 177609060*z5) - 604324670400*z6 + 
       1933191696240*z7 - 1293882702768*z8 + 1492720220800*z9))/2025 - 
    (2*T102*T200*(Z11 + Z12)*(287914728435 + 210031963200*z3^2 + 
       87240729600*z3^3 + 253250696448*z3z5 - 243115663680*z4 + 
       1185980093280*z5 + 2880*z3*(212362448 + 6445899*z4 + 95143830*z5) - 
       591801508800*z6 + 2004751855440*z7 - 1304012586096*z8 + 
       1582259734400*z9))/675 - (T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (284447539065 + 190292008320*z3^2 + 78664458240*z3^3 + 
       200209729536*z3z5 - 147855221856*z4 - 163327104*z3*z4 + 
       870855311808*z5 + 7920*z3*(62865611 + 47070048*z5) - 411091148160*z6 + 
       1558532442528*z7 - 1057227956352*z8 + 1617104798720*z9))/405 + 
    (T202*(Z11 - 3*Z12)*(Z11 + Z12)*(316762329735 + 189232441920*z3^2 + 
       78377011200*z3^3 + 199405442304*z3z5 - 102393337680*z4 + 
       797536257120*z5 + 2160*z3*(227237243 + 3871296*z4 + 162294880*z5) - 
       341887111200*z6 + 1467678695760*z7 - 999640469808*z8 + 
       1617315193600*z9))/2025 - (2*T002*T300*(Z11 - 3*Z12)*
      (360190723995 + 251343639360*z3^2 + 85769164800*z3^3 + 
       208369801728*z3z5 - 138003441120*z4 + 926701891200*z5 + 
       2160*z3*(281199257 + 3326792*z4 + 179832960*z5) - 295951730400*z6 + 
       1512042660000*z7 - 941335973856*z8 + 1757335635200*z9))/675 - 
    (T002*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(338342856045 + 262134383040*z3^2 + 
       123322752000*z3^3 + 338312630016*z3z5 - 237408871680*z4 - 
       480*z3*(-1325761321 + 36589176*z4 - 1395511230*z5) + 
       1246378670880*z5 - 736005729600*z6 + 2454917122560*z7 - 
       1902605393232*z8 + 2506215017600*z9))/5400 - 
    (T002^2*(Z11 - 3*Z12)^2*(440262462645 + 327244112640*z3^2 + 
       148772966400*z3^3 + 407333193984*z3z5 - 287680068720*z4 + 
       1508078724480*z5 - 2880*z3*(6066018*z4 - 5*(56371699 + 53670456*z5)) - 
       876341894400*z6 + 2984927384880*z7 - 2280278800368*z8 + 
       3014181337600*z9))/4050 - (T002^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (440523005595 + 331794852480*z3^2 + 151800883200*z3^3 + 
       412099819776*z3z5 - 278823528720*z4 - 
       34560*z3*(-23123082 + 572406*z4 - 23594735*z5) + 1507171121280*z5 - 
       859154040000*z6 + 2945594150640*z7 - 2283458800752*z8 + 
       3087663968000*z9))/675 - (T002*T102*(Z11 - 3*Z12)*
      (563943877155 + 369293739840*z3^2 + 162818611200*z3^3 + 
       429387111936*z3z5 - 305917311600*z4 + 1801575089280*z5 + 
       4320*z3*(227906477 + 381156*z4 + 175690800*z5) - 887582426400*z6 + 
       3288834983520*z7 - 2307377511072*z8 + 3338411552000*z9))/675 - 
    (T002*T102*(Z11 + Z12)*(556678071165 + 376527493440*z3^2 + 
       165899520000*z3^3 + 429781012992*z3z5 - 298582716240*z4 - 
       4320*z3*(-226602933 + 464532*z4 - 185529440*z5) + 1788035696640*z5 - 
       867655994400*z6 + 3243775099680*z7 - 2288423474784*z8 + 
       3402380435200*z9))/225 - (T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (685546384225 + 446062340160*z3^2 + 197397964800*z3^3 + 
       521503909632*z3z5 - 339206174640*z4 - 
       960*z3*(-1177824223 + 10835046*z4 - 1008424440*z5) + 
       1995090724320*z5 - 1030124973600*z6 + 3813694103760*z7 - 
       2813177445264*z8 + 4029540243200*z9))/5400 - 
    (T002*T200*(Z11 - 3*Z12)^2*(1304442155535 + 900915557760*z3^2 + 
       374833152000*z3^3 + 1014305545728*z3z5 - 795568811040*z4 + 
       4308615285120*z5 + 720*z3*(3414317527 + 4450176*z4 + 2406164400*z5) - 
       2158603560000*z6 + 7688534924160*z7 - 5430425050656*z8 + 
       7650078924800*z9))/12150) + 
  T121*((-64*T102*T202*(Z11 - 3*Z12)*(106716785 + 65619880*z3^2 - 
       26072928*z3z5 + 80553780*z4 + 5*z3*(15476087 + 4178880*z4 - 
         21535560*z5) - 216793700*z5 + 331374700*z6 - 421807465*z7 + 
       373530906*z8))/225 - (16*T102*T202*(Z11 + Z12)*
      (1150219505 + 782688960*z3^2 - 302984064*z3z5 + 903988080*z4 + 
       180*z3*(3912527 + 1088928*z4 - 6255720*z5) - 2416055760*z5 + 
       3676420800*z6 - 4673233620*z7 + 4340667528*z8))/225 - 
    T300*(Z11 - 3*Z12)*(Z11 + Z12)^4*(-3559433927/96 - (149828759*z3^2)/5 - 
      14123456*z3^3 - 39111660*z3z5 + (55033359*z4)/2 + 
      (z3*(-362620073 + 8927064*z4 - 372702960*z5))/5 - (722208498*z5)/5 + 
      85998827*z6 - (1438270961*z7)/5 + (884813517*z8)/4 - 
      (2574381736*z9)/9) - T300*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (-2031488973/80 - (104418234*z3^2)/5 - 9643008*z3^3 - 
      (660065544*z3z5)/25 + (91404663*z4)/5 + 
      z3*(-49566128 + (6878496*z4)/5 - 52106016*z5) - (485140674*z5)/5 + 
      56405808*z6 - 191433409*z7 + (7381737351*z8)/50 - (586901120*z9)/3) - 
    T300*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(-689659299/80 - (303497402*z3^2)/45 - 
      (29129216*z3^3)/9 - (221365992*z3z5)/25 + (31524113*z4)/5 + 
      (2*z3*(-377129159 + 9277992*z4 - 391374840*z5))/45 - 
      (1507859246*z5)/45 + (175555028*z6)/9 - (977606383*z7)/15 + 
      (2498635243*z8)/50 - (5350417600*z9)/81) + T102*(Z11 - 3*Z12)^3*
     (Z11 + Z12)^2*(5090487581/2160 + (289043776*z3^2)/135 + 
      (29129216*z3^3)/27 + (75169552*z3z5)/25 - (103875083*z4)/45 - 
      (8*z3*(-90152419 + 3096459*z4 - 103451790*z5))/135 + 
      (321302360*z5)/27 - (197600506*z6)/27 + (115051413*z7)/5 - 
      (1308667037*z8)/75 + (5350417600*z9)/243) + T102*T200*(Z11 - 3*Z12)^3*
     (4931583143/1080 + (33600176*z3^2)/9 + (40570880*z3^3)/27 + 
      (102380608*z3z5)/25 - (122037874*z4)/45 - 
      (8*z3*(-48954817 + 834764*z4 - 40366800*z5))/45 + (676433344*z5)/45 - 
      (25331560*z6)/3 + (803612128*z7)/27 - (1729406548*z8)/75 + 
      (7356213760*z9)/243) + T102*(Z11 + Z12)^5*(818427289/160 + 
      (24202398*z3^2)/5 + 2894400*z3^3 + (212541408*z3z5)/25 - 
      (69984477*z4)/10 + (171737433*z5)/5 + 
      z3*(13153695 - (2377728*z4)/5 + 16365672*z5) - 24087198*z6 + 
      (346826553*z7)/5 - (1316848266*z8)/25 + 58862616*z9) + 
    T102*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(13610324543/2160 + 
      (94175312*z3^2)/15 + 3214336*z3^3 + (227641392*z3z5)/25 - 
      (104071651*z4)/15 + (1580086268*z5)/45 + 
      z3*(679213508/45 - (9421768*z4)/15 + 18453488*z5) - (67775978*z6)/3 + 
      (3141476281*z7)/45 - (1339450109*z8)/25 + (586901120*z9)/9) + 
    (16*T200^4*(-16192635 + 226149696*z3^2 + 5160960*z3^3 + 15116544*z3z5 - 
       68042376*z4 + 72*z3*(-1084723 + 462432*z4 - 3833280*z5) - 
       157174560*z5 - 471909600*z6 + 203502456*z7 - 589969008*z8 + 
       76195840*z9))/135 + T002*T200*(Z11 + Z12)^4*
     (2305075871/288 + (27925114*z3^2)/3 + (13600640*z3^3)/3 + 
      (64689408*z3z5)/5 - (19584107*z4)/2 + 47876552*z5 + 
      z3*(62116138/3 - 1107264*z4 + 26554200*z5) - (93242615*z6)/3 + 
      (578500871*z7)/6 - (377794116*z8)/5 + (2462727760*z9)/27) + 
    T202*(Z11 + Z12)^4*(2305075871/288 + (27925114*z3^2)/3 + 
      (13600640*z3^3)/3 + (64689408*z3z5)/5 - (19584107*z4)/2 + 47876552*z5 + 
      z3*(62116138/3 - 1107264*z4 + 26554200*z5) - (93242615*z6)/3 + 
      (578500871*z7)/6 - (377794116*z8)/5 + (2462727760*z9)/27) + 
    T200^2*(Z11 + Z12)^4*(3331844333/288 + (31419886*z3^2)/3 + 
      (13600640*z3^3)/3 + (61848576*z3z5)/5 - (15968177*z4)/2 + 42806101*z5 + 
      z3*(137053271/6 - 833472*z4 + 25058580*z5) - (72731885*z6)/3 + 
      (257305147*z7)/3 - (337095252*z8)/5 + (2462727760*z9)/27) + 
    T102*(Z11 - 3*Z12)*(Z11 + Z12)^4*(11975997343/1440 + 
      (128457422*z3^2)/15 + (14123456*z3^3)/3 + (341920224*z3z5)/25 - 
      (109152691*z4)/10 + (267490537*z5)/5 + 
      z3*(321537701/15 - (4592256*z4)/5 + 26987352*z5) - (109558640*z6)/3 + 
      (323796106*z7)/3 - (2072436498*z8)/25 + (2574381736*z9)/27) + 
    T002*T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(12193467101/1080 + 
      (67695688*z3^2)/5 + 6150144*z3^3 + 17150400*z3z5 - (37577122*z4)/3 - 
      (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/45 + 
      (2816330296*z5)/45 - 38867340*z6 + (5644013318*z7)/45 - 97927924*z8 + 
      (370952960*z9)/3) + T202*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (12193467101/1080 + (67695688*z3^2)/5 + 6150144*z3^3 + 17150400*z3z5 - 
      (37577122*z4)/3 - (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/45 + 
      (2816330296*z5)/45 - 38867340*z6 + (5644013318*z7)/45 - 97927924*z8 + 
      (370952960*z9)/3) + T200^2*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (1846113439/120 + (73623608*z3^2)/5 + 6150144*z3^3 + 
      (414326592*z3z5)/25 - 10606690*z4 + (284330092*z5)/5 + 
      z3*(466565998/15 - (6227488*z4)/5 + 34711888*z5) - 31825460*z6 + 
      (342328672*z7)/3 - (2241419484*z8)/25 + (370952960*z9)/3) + 
    32*T002*T102^2*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 20310912*z3z5 - 
      13569984*z4 + 82097568*z5 + 48*z3*(1052917 + 5832*z4 + 725112*z5) - 
      37458000*z6 + 149589360*z7 - 104872968*z8 + 158646656*z9) + 
    T102*T200*(Z11 + Z12)^3*(13293598861/120 + (477915504*z3^2)/5 + 
      43920384*z3^3 + (2897705664*z3z5)/25 - (360880158*z4)/5 - 
      32*z3*(-6539645 + 326811*z4 - 8309988*z5) + 412198384*z5 - 
      228080904*z6 + (4056582568*z7)/5 - (15884149428*z8)/25 + 
      (2702226304*z9)/3) + T102*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (9286125449/72 + (1502916496*z3^2)/15 + (134444032*z3^3)/3 + 
      (2908449216*z3z5)/25 - (354110018*z4)/5 + (1224021568*z5)/3 + 
      z3*(681904976/3 - (34157408*z4)/5 + 257487488*z5) - (640428856*z6)/3 + 
      (11992975856*z7)/15 - (15483777732*z8)/25 + (24977085824*z9)/27) + 
    (128*T200*T300^2*(66562065 - 255955140*z3^2 + 88444800*z3^3 + 
       470440224*z3z5 - 330292080*z4 - 90*z3*(-3556505 + 25824*z4 - 
         7204320*z5) + 1353575160*z5 - 1038397050*z6 + 3263970330*z7 - 
       2390743998*z8 + 1305789200*z9))/75 + T102*T200^2*(Z11 + Z12)*
     (1893482821/9 + (1026941184*z3^2)/5 + (264384512*z3^3)/3 + 
      (7106950656*z3z5)/25 - (1097709968*z4)/5 - 
      (128*z3*(-60777170 + 1925937*z4 - 35114280*z5))/15 + 
      (5634141632*z5)/5 - 681666304*z6 + 2076225664*z7 - 
      (42662884512*z8)/25 + (43196672512*z9)/27) + 
    T002^2*T102*(Z11 - 3*Z12)*(788929624/3 + 210138368*z3^2 + 97140736*z3^3 + 
      (1326246912*z3z5)/5 - 186582528*z4 - 13243392*z3*z4 + 997230464*z5 + 
      (640*z3*(2381107 + 2455920*z5))/3 - 576398720*z6 + 1951346624*z7 - 
      (7420209984*z8)/5 + (17768425472*z9)/9) + 
    (8*T102^2*(Z11 + Z12)^2*(1574998605 + 1148858880*z3^2 + 485769600*z3^3 + 
       1271075328*z3z5 - 804530880*z4 - 30*z3*(-91697131 + 1437408*z4 - 
         83808240*z5) + 4521762360*z5 - 2255229300*z6 + 8953150470*z7 - 
       6739862256*z8 + 9918144400*z9))/25 + 
    (4*T300^2*(Z11 - 3*Z12)^2*(1699142547 + 1532928960*z3^2 + 
       589708800*z3^3 + 1616474880*z3z5 - 1156710456*z4 - 
       36*z3*(-88490333 + 3974544*z4 - 90839280*z5) + 5959470672*z5 - 
       3510003600*z6 + 12232961928*z7 - 9034111440*z8 + 11776118080*z9))/45 + 
    (9*T300*(Z11 + Z12)^5*(2061755735 + 1546470880*z3^2 + 771840000*z3^3 + 
       2157155712*z3z5 - 1594290960*z4 - 960*z3*(-4177163 + 72708*z4 - 
         4117620*z5) + 8273278080*z5 - 5058317600*z6 + 16420634080*z7 - 
       12471157224*z8 + 15696697600*z9))/800 + 
    (T300*(Z11 - 3*Z12)^5*(2963166819 + 2434089888*z3^2 + 1239275520*z3^3 + 
       3673475712*z3z5 - 2934725904*z4 - 288*z3*(-21244703 + 164232*z4 - 
         18222240*z5) + 13614262272*z5 - 9880063200*z6 + 28609815168*z7 - 
       22743505944*z8 + 24521611520*z9))/38880 + 
    (T102*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/116640 + 
    (4*T200^2*T300*(Z11 + Z12)*(3113670401 + 2850250752*z3^2 + 
       1683302400*z3^3 + 6026482944*z3z5 - 4894400448*z4 - 
       192*z3*(-40702139 + 929439*z4 - 26433960*z5) + 19812666336*z5 - 
       17933598720*z6 + 50399745024*z7 - 39646492848*z8 + 28739582720*z9))/
     45 + (4*T102^2*T200*(8126937165 + 5168729280*z3^2 + 1951488000*z3^3 + 
       7124308992*z3z5 - 4357305360*z4 - 1920*z3*(-6880627 + 500157*z4 - 
         4077315*z5) + 26989528800*z5 - 11807923200*z6 + 38686315200*z7 - 
       33904661184*z8 + 28811552000*z9))/75 + 
    (8*T002*T200^3*(4268117217 + 3511200960*z3^2 + 1402905600*z3^3 + 
       4708150272*z3z5 - 4676942808*z4 + 21240896832*z5 + 
       72*z3*(75485465 + 5764032*z4 + 19563480*z5) - 20350167840*z6 + 
       49861942992*z7 - 38876531904*z8 + 30974588800*z9))/405 + 
    (8*T002^3*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/225 + 
    (8*T002^2*T202*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/225 - 
    (8*T202^2*(8097078195 + 3049856640*z3^2 + 1479628800*z3^3 + 
       2868037632*z3z5 - 3282822000*z4 + 13371422400*z5 + 
       12960*z3*(947367 + 54984*z4 + 270920*z5) - 7418289600*z6 + 
       33549346080*z7 - 21173768064*z8 + 36592518400*z9))/2025 + 
    (16*T102^2*(Z11 - 3*Z12)^2*(8145202185 + 5124247920*z3^2 + 
       2116987200*z3^3 + 5576721696*z3z5 - 3587274000*z4 + 20627232300*z5 + 
       45*z3*(295404365 + 292608*z4 + 210842640*z5) - 9700915050*z6 + 
       39297848715*z7 - 29145855942*z8 + 42800444600*z9))/2025 + 
    (4*T200^2*T300*(Z11 - 3*Z12)*(4131213785 + 3719331840*z3^2 + 
       2566195200*z3^3 + 9717739776*z3z5 - 8232727680*z4 + 30466940640*z5 + 
       960*z3*(11427619 + 73293*z4 + 8253660*z5) - 30325632000*z6 + 
       79387614720*z7 - 63897319152*z8 + 43647942400*z9))/225 + 
    (8*T002^2*T102*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     75 + (8*T300^2*(Z11 - 3*Z12)*(Z11 + Z12)*(9387483545 + 8010937440*z3^2 + 
       3131712000*z3^3 + 8262922752*z3z5 - 5396018760*z4 - 
       60*z3*(-283510537 + 11925504*z4 - 315451200*z5) + 31634018160*z5 - 
       16496352000*z6 + 59940211080*z7 - 43924343904*z8 + 63835524800*z9))/
     75 - (4*T200^2*T202*(20657985855 - 5973212160*z3^2 + 2649600000*z3^3 + 
       5224352256*z3z5 - 1348142400*z4 + 56641063680*z5 + 
       720*z3*(-7037957 + 592416*z4 + 39521160*z5) - 3982348800*z6 + 
       40719972960*z7 - 12612182112*z8 + 68613286400*z9))/2025 + 
    (T200*T300*(Z11 - 3*Z12)^3*(9609764571 + 7493907456*z3^2 + 
       3651379200*z3^3 + 10396325376*z3z5 - 8188773408*z4 - 
       576*z3*(-32732482 + 504897*z4 - 31490820*z5) + 40574202336*z5 - 
       27065240640*z6 + 81730494288*z7 - 62407016352*z8 + 73562137600*z9))/
     810 + (T200^3*(Z11 - 3*Z12)^2*(10189594035 + 3234625920*z3^2 + 
       3661516800*z3^3 + 11056414464*z3z5 - 9786402720*z4 + 51258520800*z5 + 
       1080*z3*(16938069 + 897408*z4 + 14259760*z5) - 36895046400*z6 + 
       98402627520*z7 - 71419181328*z8 + 76198745600*z9))/2025 + 
    (T002*T102*(Z11 - 3*Z12)*(Z11 + Z12)^2*(8700381543 + 7981397136*z3^2 + 
       3941199360*z3^3 + 11044195776*z3z5 - 8024551560*z4 - 
       240*z3*(-78730735 + 3159702*z4 - 93452064*z5) + 41046245352*z5 - 
       25769868840*z6 + 82335207900*z7 - 63835825572*z8 + 79918538560*z9))/
     45 + (2*T200^3*(Z11 - 3*Z12)*(Z11 + Z12)*(11399594245 + 
       4118515200*z3^2 + 3913113600*z3^3 + 11420372736*z3z5 - 
       10082885760*z4 + 53579195040*z5 + 120*z3*(173888851 + 2750544*z4 + 
         151533120*z5) - 34347686400*z6 + 101062729680*z7 - 71783094672*z8 + 
       82706662400*z9))/675 + (T200^3*(Z11 + Z12)^2*
      (11382217715 + 5789425920*z3^2 + 4013107200*z3^3 + 11414400768*z3z5 - 
       9790616160*z4 + 51427337760*z5 + 120*z3*(180211801 + 302496*z4 + 
         162319680*z5) - 31938600000*z6 + 96460628160*z7 - 70067601936*z8 + 
       84708729600*z9))/225 + (16*T102^2*(Z11 - 3*Z12)*(Z11 + Z12)*
      (15531967965 + 10510369920*z3^2 + 4361616000*z3^3 + 11283349248*z3z5 - 
       7029782640*z4 - 450*z3*(-57859031 + 146880*z4 - 47077584*z5) + 
       40768664040*z5 - 19487004300*z6 + 79427452050*z7 - 58900706496*z8 + 
       89307638000*z9))/675 - (T202*T300*(Z11 - 3*Z12)*
      (6999981317 + 12714656256*z3^2 + 5014425600*z3^3 + 15985216512*z3z5 - 
       12099832848*z4 - 1440*z3*(-11412553 + 2001496*z4 - 26144544*z5) + 
       59859344448*z5 - 42486693120*z6 + 121801806432*z7 - 95166010944*z8 + 
       98108300800*z9))/135 + (4*T002^2*T300*(Z11 - 3*Z12)*
      (16733551345 + 12378649120*z3^2 + 5464166400*z3^3 + 14690979072*z3z5 - 
       10156191120*z4 - 160*z3*(-188295493 + 3337290*z4 - 177492420*z5) + 
       55628785120*z5 - 30204501200*z6 + 106012123280*z7 - 80192340144*z8 + 
       111052659200*z9))/75 + (4*T002^2*T300*(Z11 + Z12)*
      (16770406115 + 12613596960*z3^2 + 5464166400*z3^3 + 14590285056*z3z5 - 
       9944833200*z4 - 800*z3*(-37469311 + 684954*z4 - 35631936*z5) + 
       55219943520*z5 - 29469166800*z6 + 104150025360*z7 - 78749758512*z8 + 
       111052659200*z9))/25 + (8*T002*T200*T202*(13637076165 + 
       12194337600*z3^2 + 5380070400*z3^3 + 17986447872*z3z5 - 
       23167126440*z4 + 80353372320*z5 + 1080*z3*(45518153 + 1821456*z4 + 
         9377520*z5) - 57224390400*z6 + 179938296000*z7 - 123522296544*z8 + 
       115994550400*z9))/2025 + (T002*T102*(Z11 + Z12)^3*
      (13694479605 + 12423125520*z3^2 + 6486796800*z3^3 + 18444500928*z3z5 - 
       13879126440*z4 - 720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 
       69897125160*z5 - 45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 
       131616843200*z9))/75 + (T200*T300*(Z11 + Z12)^3*
      (17786810715 + 14466231360*z3^2 + 6588057600*z3^3 + 17466264576*z3z5 - 
       12224433600*z4 - 8640*z3*(-3998908 + 120929*z4 - 4326880*z5) + 
       66293091360*z5 - 36701157600*z6 + 126081408960*z7 - 96451445952*z8 + 
       135111315200*z9))/50 + (T200*T202*(Z11 - 3*Z12)^2*
      (29611749665 + 12836108160*z3^2 + 7323033600*z3^3 + 20164474368*z3z5 - 
       20766487680*z4 + 99210493440*z5 + 2880*z3*(19963711 + 989284*z4 + 
         8847960*z5) - 54390355200*z6 + 168793536960*z7 - 114925477536*z8 + 
       152397491200*z9))/4050 + (T002*T300*(Z11 - 3*Z12)^3*
      (20915720777 + 15390592416*z3^2 + 7606010880*z3^3 + 21301356672*z3z5 - 
       14969202336*z4 - 144*z3*(-275281679 + 4834468*z4 - 265782120*z5) + 
       79633300464*z5 - 47957436720*z6 + 159034838904*z7 - 122194904184*z8 + 
       154003726720*z9))/810 + (T002*T300*(Z11 + Z12)^3*
      (21804933161 + 17024684256*z3^2 + 7784156160*z3^3 + 21189133440*z3z5 - 
       14519019456*z4 - 48*z3*(-862987133 + 17126292*z4 - 846145080*z5) + 
       78053964144*z5 - 44185055760*z6 + 152363554536*z7 - 117137613240*z8 + 
       157940211840*z9))/30 + (T002*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (22097099319 + 17691681120*z3^2 + 7882398720*z3^3 + 21286468224*z3z5 - 
       14261857344*z4 - 48*z3*(-871387243 + 19702836*z4 - 873434760*z5) + 
       77104125360*z5 - 42836215440*z6 + 150779970216*z7 - 116182985688*z8 + 
       159837077120*z9))/30 + (T200*T202*(Z11 - 3*Z12)*(Z11 + Z12)*
      (30823940035 + 13890084480*z3^2 + 7826227200*z3^3 + 20922748416*z3z5 - 
       20016001440*z4 + 101294725440*z5 + 3840*z3*(15249226 + 526743*z4 + 
         8069520*z5) - 50224651200*z6 + 172648992000*z7 - 116088217632*z8 + 
       165413324800*z9))/675 + (T200*T202*(Z11 + Z12)^2*
      (27796797845 + 15470920320*z3^2 + 8026214400*z3^3 + 21168594432*z3z5 - 
       19294724160*z4 + 97828272000*z5 + 2880*z3*(19587367 + 608924*z4 + 
         12311880*z5) - 50966716800*z6 + 168808799040*z7 - 116350431264*z8 + 
       169417459200*z9))/450 + (T200^2*(Z11 - 3*Z12)^4*
      (24487862815 + 19555765440*z3^2 + 9897062400*z3^3 + 29516534784*z3z5 - 
       21134885040*z4 - 240*z3*(-197086793 + 3249312*z4 - 202901640*z5) + 
       104929338720*z5 - 72974791200*z6 + 223069923360*z7 - 174690312768*z8 + 
       196880396800*z9))/194400 + (4*T300^2*(Z11 + Z12)^2*
      (28714947705 + 23892266880*z3^2 + 9558028800*z3^3 + 24490543104*z3z5 - 
       15369163560*z4 - 180*z3*(-283083403 + 12768768*z4 - 333778560*z5) + 
       92673425520*z5 - 44828247600*z6 + 170890504920*z7 - 126344769408*z8 + 
       197470148800*z9))/75 + 
    (8*T002*T300^2*(36085056505 + 15945278400*z3^2 + 9635788800*z3^3 + 
       25277847552*z3z5 - 13435477200*z4 - 5760*z3*(-8418804 + 437723*z4 - 
         12254115*z5) + 104102930880*z5 - 61459365600*z6 + 221276184480*z7 - 
       140409707904*z8 + 202877190400*z9))/75 + 
    (T200*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(33862003341 + 26047979712*z3^2 + 
       12099962880*z3^3 + 32179451904*z3z5 - 22820016384*z4 - 
       576*z3*(-111111830 + 3205677*z4 - 119705280*z5) + 125937156960*z5 - 
       69312817440*z6 + 237153984768*z7 - 178230336768*z8 + 249770858240*z9))/
     90 + (4*T102*T200*T300*(15305375595 + 19162388160*z3^2 + 
       20393625600*z3^3 + 85899170304*z3z5 - 61103138400*z4 + 
       228005772480*z5 - 2160*z3*(2254496*z4 - 9*(5875927 + 5844560*z5)) - 
       209871324000*z6 + 552829718880*z7 - 478009379808*z8 + 
       301089222400*z9))/225 + (T002*T102*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9))/6075 + 
    (T002*T102*(Z11 - 3*Z12)^2*(Z11 + Z12)*(47574771155 + 40820194800*z3^2 + 
       19749542400*z3^3 + 54506758464*z3z5 - 39679358040*z4 - 
       240*z3*(-411530963 + 13336686*z4 - 458222400*z5) + 208901155320*z5 - 
       125971032600*z6 + 408029930820*z7 - 311100419628*z8 + 
       401669374400*z9))/675 + (T200*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (54619027165 + 40272111360*z3^2 + 19733299200*z3^3 + 53741035008*z3z5 - 
       39862568160*z4 + 213938101920*z5 - 
       960*z3*(2688525*z4 - 8*(13606321 + 13961415*z5)) - 124814923200*z6 + 
       411392325840*z7 - 306756304416*z8 + 403810457600*z9))/450 + 
    (T002*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(65267038179 + 46673295552*z3^2 + 
       21959331840*z3^3 + 59343134976*z3z5 - 40271679360*z4 - 
       1296*z3*(-89573859 + 2389776*z4 - 93338480*z5) + 217872699552*z5 - 
       123590979360*z6 + 430690205232*z7 - 327716107632*z8 + 
       448430087680*z9))/405 - (T202*T300*(Z11 + Z12)*
      (37996803655 + 70073794560*z3^2 + 25820467200*z3^3 + 79325733888*z3z5 - 
       56304540720*z4 - 480*z3*(-178731743 + 32439816*z4 - 383147520*z5) + 
       293064323520*z5 - 201844032000*z6 + 604795456800*z7 - 
       473116752576*z8 + 505125158400*z9))/225 + 
    (T002*T102*T200*(Z11 - 3*Z12)*(95867068735 + 55846563200*z3^2 + 
       25360588800*z3^3 + 67214665728*z3z5 - 49094426160*z4 - 
       320*z3*(-483236401 + 847944*z4 - 378956160*z5) + 285793804160*z5 - 
       146877692800*z6 + 513874767040*z7 - 366485648256*z8 + 
       522146944000*z9))/225 + (T002*T200*(Z11 - 3*Z12)^4*
      (62099889295 + 62630009280*z3^2 + 29691187200*z3^3 + 87993464832*z3z5 - 
       74080298160*z4 - 2880*z3*(-55610637 + 1287520*z4 - 53571900*z5) + 
       353792332800*z5 - 226556388000*z6 + 679561275600*z7 - 
       516103467264*z8 + 590641190400*z9))/583200 + 
    (T202*(Z11 - 3*Z12)^4*(62099889295 + 62630009280*z3^2 + 
       29691187200*z3^3 + 87993464832*z3z5 - 74080298160*z4 - 
       2880*z3*(-55610637 + 1287520*z4 - 53571900*z5) + 353792332800*z5 - 
       226556388000*z6 + 679561275600*z7 - 516103467264*z8 + 
       590641190400*z9))/583200 + (T002*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (70543311805 + 69478127040*z3^2 + 32429260800*z3^3 + 90940589568*z3z5 - 
       69453570960*z4 - 960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 
       354224084160*z5 - 211409613600*z6 + 682145344080*z7 - 
       514899675936*z8 + 654332057600*z9))/48600 + 
    (T202*(Z11 - 3*Z12)^3*(Z11 + Z12)*(70543311805 + 69478127040*z3^2 + 
       32429260800*z3^3 + 90940589568*z3z5 - 69453570960*z4 - 
       960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 354224084160*z5 - 
       211409613600*z6 + 682145344080*z7 - 514899675936*z8 + 
       654332057600*z9))/48600 + (T200^2*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (81752039495 + 68767508160*z3^2 + 32429260800*z3^3 + 90583391232*z3z5 - 
       62520945840*z4 - 240*z3*(-682214833 + 20641968*z4 - 730509960*z5) + 
       328424010720*z5 - 196849764000*z6 + 663758597280*z7 - 
       509782313664*z8 + 654332057600*z9))/48600 + 
    (T002*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(67321007555 + 
       74473901760*z3^2 + 33410764800*z3^3 + 91870350336*z3z5 - 
       67262641200*z4 + 343339428480*z5 - 1920*z3*(3965784*z4 - 
         1795*(47321 + 56574*z5)) - 205812218400*z6 + 675206012880*z7 - 
       518380903872*z8 + 675477286400*z9))/10800 + 
    (T202*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(67321007555 + 74473901760*z3^2 + 
       33410764800*z3^3 + 91870350336*z3z5 - 67262641200*z4 + 
       343339428480*z5 - 1920*z3*(3965784*z4 - 1795*(47321 + 56574*z5)) - 
       205812218400*z6 + 675206012880*z7 - 518380903872*z8 + 
       675477286400*z9))/10800 + (T102*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (76154936635 + 66340678080*z3^2 + 33815808000*z3^3 + 95758723584*z3z5 - 
       77827411440*z4 - 2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 
       396565468320*z5 - 242196086400*z6 + 745127622720*z7 - 
       561847913568*z8 + 685287699200*z9))/194400 + 
    (T300*(Z11 - 3*Z12)^4*(Z11 + Z12)*(87933676055 + 65313404640*z3^2 + 
       33815808000*z3^3 + 95274900864*z3z5 - 71226994320*z4 - 
       960*z3*(-181421971 + 3578508*z4 - 178831740*z5) + 365240224320*z5 - 
       225668440800*z6 + 722368142400*z7 - 554916481128*z8 + 
       685287699200*z9))/64800 + (T002*T200^2*(Z11 + Z12)^2*
      (105659218235 + 79944095040*z3^2 + 36516556800*z3^3 + 
       98444636928*z3z5 - 65422411200*z4 - 240*z3*(-790586249 + 21067032*z4 - 
         846550320*z5) + 354370590240*z5 - 200534556000*z6 + 
       695468239920*z7 - 537224133456*z8 + 744793868800*z9))/450 + 
    (T002*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(111414884755 + 85995463200*z3^2 + 
       39499084800*z3^3 + 106822426752*z3z5 - 72506573280*z4 - 
       240*z3*(-871777855 + 19244412*z4 - 871880760*z5) + 394129878000*z5 - 
       221578330800*z6 + 772505757720*z7 - 590810429304*z8 + 
       803338748800*z9))/450 + (T002^2*T200*(Z11 - 3*Z12)^2*
      (90814658535 + 90580507200*z3^2 + 41775667200*z3^3 + 
       116943637248*z3z5 - 87608612880*z4 - 
       360*z3*(-571660771 + 25234992*z4 - 664352640*z5) + 446266880640*z5 - 
       273338344800*z6 + 883690481520*z7 - 666212559696*z8 + 
       844239008000*z9))/6075 + (T002*T202*(Z11 - 3*Z12)^2*
      (90814658535 + 90580507200*z3^2 + 41775667200*z3^3 + 
       116943637248*z3z5 - 87608612880*z4 - 
       360*z3*(-571660771 + 25234992*z4 - 664352640*z5) + 446266880640*z5 - 
       273338344800*z6 + 883690481520*z7 - 666212559696*z8 + 
       844239008000*z9))/6075 + (2*T002^2*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (89705523495 + 93769686720*z3^2 + 43158988800*z3^3 + 
       118677498624*z3z5 - 84448511280*z4 - 
       1080*z3*(-186796491 + 9633984*z4 - 236033600*z5) + 440908453440*z5 - 
       267838423200*z6 + 871384401360*z7 - 669567012048*z8 + 
       872955232000*z9))/2025 + (2*T002*T202*(Z11 - 3*Z12)*(Z11 + Z12)*
      (89705523495 + 93769686720*z3^2 + 43158988800*z3^3 + 
       118677498624*z3z5 - 84448511280*z4 - 
       1080*z3*(-186796491 + 9633984*z4 - 236033600*z5) + 440908453440*z5 - 
       267838423200*z6 + 871384401360*z7 - 669567012048*z8 + 
       872955232000*z9))/2025 + 
    (4*T002^2*T200^2*(149222922165 + 87771795840*z3^2 + 41820825600*z3^3 + 
       119044090368*z3z5 - 99076214880*z4 - 2160*z3*(-113706451 + 792000*z4 - 
         89749200*z5) + 450624317760*z5 - 297627854400*z6 + 968676262560*z7 - 
       727332522336*z8 + 876302099200*z9))/2025 + 
    (T102*T200^2*(Z11 - 3*Z12)*(117482850285 + 134689512960*z3^2 + 
       55866470400*z3^3 + 190156045824*z3z5 - 161642561040*z4 - 
       2880*z3*(-121373461 + 1255950*z4 - 70704720*z5) + 742699235520*z5 - 
       495680688000*z6 + 1382406128640*z7 - 1151153775648*z8 + 
       1014316812800*z9))/2025 + 
    (4*T002*T102*T300*(207603441855 + 137300662080*z3^2 + 61423718400*z3^3 + 
       159585168384*z3z5 - 108443646720*z4 + 639760806720*z5 + 
       720*z3*(527922635 + 2504808*z4 + 410717880*z5) - 301801802400*z6 + 
       1172211255360*z7 - 837829147968*z8 + 1262446323200*z9))/225 + 
    (T102*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(245014310045 + 
       179629760640*z3^2 + 78933196800*z3^3 + 207027518976*z3z5 - 
       128482935120*z4 - 960*z3*(-441208529 + 10588428*z4 - 435705360*z5) + 
       747780086400*z5 - 383654068800*z6 + 1450776135360*z7 - 
       1113322097952*z8 + 1615241830400*z9))/5400 + 
    (T002*T102*T200*(Z11 + Z12)*(265406631475 + 173110400640*z3^2 + 
       78476083200*z3^3 + 204133810176*z3z5 - 142411938480*z4 - 
       207360*z3*(-2149298 + 17658*z4 - 1933185*z5) + 858994928640*z5 - 
       450059126400*z6 + 1544695421760*z7 - 1115449201152*z8 + 
       1618163404800*z9))/225 + (T102*T300*(Z11 - 3*Z12)^2*
      (278744776085 + 209328226560*z3^2 + 91331942400*z3^3 + 
       246863365632*z3z5 - 173156215680*z4 + 882338518080*z5 + 
       1440*z3*(371477479 + 138752*z4 + 294485400*z5) - 478705262400*z6 + 
       1755994652640*z7 - 1347745436064*z8 + 1840658950400*z9))/1350 + 
    (T102*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(284661526085 + 223303822080*z3^2 + 
       94839552000*z3^3 + 248119884288*z3z5 - 164511721440*z4 - 
       480*z3*(-1139093845 + 5186736*z4 - 985075680*z5) + 894929328960*z5 - 
       445849752000*z6 + 1718353591200*z7 - 1315050862176*z8 + 
       1939606406400*z9))/225 + (2*T002*T200*T300*(Z11 - 3*Z12)*
      (319114337935 + 175227422400*z3^2 + 101586585600*z3^3 + 
       286346783232*z3z5 - 196602330240*z4 - 
       720*z3*(-683459443 + 18053464*z4 - 756405840*z5) + 1155009666240*z5 - 
       755436578400*z6 + 2434408678800*z7 - 1752866352864*z8 + 
       2104390496000*z9))/675 + (T002*T200^2*(Z11 - 3*Z12)^2*
      (314677046835 + 213051936960*z3^2 + 105520435200*z3^3 + 
       294651115776*z3z5 - 207404802720*z4 - 
       720*z3*(-772483073 + 14936136*z4 - 765774720*z5) + 1098729203040*z5 - 
       674838237600*z6 + 2212173905040*z7 - 1681075667952*z8 + 
       2145670489600*z9))/12150 + (2*T002*T200*T300*(Z11 + Z12)*
      (318299793085 + 201088666560*z3^2 + 104803891200*z3^3 + 
       285587679744*z3z5 - 194157427680*z4 - 
       240*z3*(-2122804777 + 75990024*z4 - 2393031360*z5) + 
       1141509288000*z5 - 692890130400*z6 + 2347287346800*z7 - 
       1709530718688*z8 + 2174682528000*z9))/225 + 
    (T102*T300*(Z11 + Z12)^2*(829786456665 + 672733681920*z3^2 + 
       286316697600*z3^3 + 743574339072*z3z5 - 487580519520*z4 - 
       1440*z3*(-1110501989 + 12097512*z4 - 1035931200*z5) + 
       2611456205760*z5 - 1311148929600*z6 + 5053809443040*z7 - 
       3901540237344*z8 + 5864399571200*z9))/450 + 
    T002^2*T200*(Z11 + Z12)^2*(133675968*z3^2 + 63311872*z3^3 - 
      (8*z3*(-539912239 + 28701648*z4 - 700651680*z5))/15 + 
      (28229627805 + 39799289088*z3z5 - 28196454960*z4 + 144279855360*z5 - 
        90756439200*z6 + 289546483920*z7 - 227073625776*z8 + 287688204800*z9)/
       225) + T002*T202*(Z11 + Z12)^2*(133675968*z3^2 + 63311872*z3^3 - 
      (8*z3*(-539912239 + 28701648*z4 - 700651680*z5))/15 + 
      (28229627805 + 39799289088*z3z5 - 28196454960*z4 + 144279855360*z5 - 
        90756439200*z6 + 289546483920*z7 - 227073625776*z8 + 287688204800*z9)/
       225) + T200^2*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*((323590532*z3^2)/45 + 
      (9280768*z3^3)/3 + z3*(710259079/45 - (8705104*z4)/15 + 17381048*z5) + 
      (84219554905 + 90120190464*z3z5 - 59704500240*z4 + 319287840480*z5 - 
        180574288800*z6 + 635944577280*z7 - 493307432928*z8 + 
        675477286400*z9)/10800))}


==> anc/rge/odd/T330_rge_1_6.m <==
{24*T112*T120 - 24*T020*T212 - 72*T011*T221 + 6*T321*Y1 + 
  T330*(34*Z11 - 18*Z12), (1240*T020*T312)/3 + 
  T121*(488*T011*T200 + 180*T300*Y1) - 4*T321*(173*T011 + 5*Y1*Z11) + 
  T221*(60*T200*Y1 + 832*T011*Z11 - 48*T011*Z12) + 
  T212*(376*T120 + (832*T020*Z11)/3 - 16*T020*Z12) + 
  (8*T112*(61*T020*T200 - 108*T220 - 104*T120*Z11 + 6*T120*Z12))/3 + 
  2*T330*(66*T200 - 95*Z11^2 + 12*Z11*Z12 + 33*Z12^2), 
 T321*(1026*T002*Y1 + 792*T200*Y1 + 21162*T011*Z11 + (723*Y1*Z11^2)/2 - 
    1834*T011*Z12 + 21*Y1*Z11*Z12 + (99*Y1*Z12^2)/2 + 12096*T011*Z11*z3 - 
    192*T011*Z12*z3) + (T330*(26208*T300 + 3115*Z11^3 - 1333*Z11^2*Z12 - 
     1223*Z11*Z12^2 + 1089*Z12^3 + 16*T200*(884*Z11 + 219*Z12) + 
     2016*Z11^3*z3 - 96*Z11^2*Z12*z3 - 864*Z11*Z12^2*z3 - 288*Z12^3*z3))/2 + 
  (4*T312*(4110*T120 + T020*Z12*(941 + 96*z3) - T020*Z11*(9593 + 6048*z3)))/
   3 - 4*T121*(27576*T011*T300 + 144*T200^2*Y1 + 
    27*T300*Y1*(49*Z11 - 5*Z12) + 2*T011*T200*(Z12*(-137 + 48*z3) + 
      Z11*(1601 + 1008*z3))) - 
  (2*T212*(16038*T220 + 36*T002*T020*(299 + 168*z3) - 
     3*T120*Z12*(667 + 192*z3) + 21*T120*Z11*(913 + 576*z3) + 
     T020*(23688*T200 + 3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3))))/3 + 
  (2*T112*(-46908*T020*T300 - 6404*T020*T200*Z11 + 12795*T220*Z11 + 
     548*T020*T200*Z12 - 1215*T220*Z12 - 4032*T020*T200*Z11*z3 + 
     8064*T220*Z11*z3 - 192*T020*T200*Z12*z3 + 36*T002*T120*(299 + 168*z3) + 
     T120*(24090*T200 + 3*Z12^2*(127 - 168*z3) - 2*Z11*Z12*(413 + 24*z3) + 
       Z11^2*(5501 + 3528*z3))))/3 - 
  2*T221*(18*Y1*(144*T300 + 49*T200*Z11 - 5*T200*Z12) + 
    36*T002*T011*(299 + 168*z3) + T011*(26436*T200 + 3*Z12^2*(127 - 168*z3) - 
      2*Z11*Z12*(413 + 24*z3) + Z11^2*(5501 + 3528*z3))), 
 T212*((4*T120*T200*(25445 + 225456*z3 - 15552*z4 - 48000*z5))/3 + 
    24*T020*T102*(9825 + 4768*z3 + 5840*z5) + 
    24*T002*T120*(12197 + 8624*z3 - 1344*z4 + 11680*z5) + 
    3*T020*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) + 
    24*T002*T020*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) + 
    8*T002*T020*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) + 
    (8*T120*(Z11 - 3*Z12)^2*(23825 + 22503*z3 - 5823*z4 + 28200*z5))/9 + 
    8*T020*T300*(122345 + 31328*z3 + 37152*z4 + 31840*z5) + 
    (T020*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5))/27 + 
    (4*T020*T200*(Z11 - 3*Z12)*(144569 + 63600*z3 - 4896*z4 + 97920*z5))/3 + 
    (16*T120*(Z11 - 3*Z12)*(Z11 + Z12)*(71797 + 63477*z3 - 17109*z4 + 
       100080*z5))/9 + 4*T020*T200*(Z11 + Z12)*(131933 + 73296*z3 - 4032*z4 + 
      112320*z5) + (2*T020*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (96959 + 126708*z3 - 36648*z4 + 169320*z5))/9 + 
    (2*T020*(Z11 - 3*Z12)^2*(Z11 + Z12)*(114955 + 124236*z3 - 29556*z4 + 
       169920*z5))/27 + (4*T220*(Z11 - 3*Z12)*(295975 + 135024*z3 - 
       12528*z4 + 195840*z5))/9 + 
    (4*T220*(Z11 + Z12)*(282211 + 151488*z3 - 7200*z4 + 224640*z5))/3 + 
    T120*(Z11 + Z12)^2*(521764/3 + 159256*z3 - 46536*z4 + 235520*z5)) + 
  T221*(48*T200^2*Y1*(545 + 156*z3) + 16*T200*Y1*(Z11 - 3*Z12)^2*
     (139 + 19*z3 + 24*z4) + 36*T300*Y1*(Z11 - 3*Z12)*
     (1209 + 184*z3 + 240*z4) + 96*T300*Y1*(Z11 + Z12)*
     (1327 + 135*z3 + 288*z4) + 12*T002*T200*Y1*(5113 + 624*z3 + 1008*z4) + 
    3*T200*Y1*(Z11 + Z12)^2*(6299 + 720*z3 + 1296*z4) + 
    T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(39662/3 + 1440*z3 + 2784*z4) + 
    72*T011*T102*(9825 + 4768*z3 + 5840*z5) + 9*T011*(Z11 + Z12)^3*
     (6971 + 9208*z3 - 2832*z4 + 12240*z5) + 72*T002*T011*(Z11 + Z12)*
     (9473 + 10504*z3 - 2772*z4 + 14600*z5) + 24*T002*T011*(Z11 - 3*Z12)*
     (10253 + 10648*z3 - 2604*z4 + 14600*z5) + 
    24*T011*T300*(138943 + 25856*z3 + 37152*z4 + 31840*z5) + 
    (T011*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5))/9 + 
    T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*(229910/9 + 27608*z3 - 6568*z4 + 
      37760*z5) + T011*(Z11 - 3*Z12)*(Z11 + Z12)^2*(193918/3 + 84472*z3 - 
      24432*z4 + 112880*z5) + (4*T011*T200*(Z11 - 3*Z12)*
      (474829 + 196416*z3 - 6048*z4 + 293760*z5))/3 + 
    4*T011*T200*(Z11 + Z12)*(436081 + 226368*z3 - 2880*z4 + 336960*z5)) + 
  (T112*(192*T020*T200^2*(13093 + 7596*z3 + 540*z4 + 2400*z5) - 
     36*T200*T220*(127087 + 130960*z3 + 14400*z4 + 3200*z5) - 
     648*T102*T120*(9825 + 4768*z3 + 5840*z5) - 
     1296*T002*T220*(4203 + 4264*z3 - 1008*z4 + 5840*z5) - 
     81*T120*(Z11 + Z12)^3*(6971 + 9208*z3 - 2832*z4 + 12240*z5) - 
     648*T002*T120*(Z11 + Z12)*(9473 + 10504*z3 - 2772*z4 + 14600*z5) - 
     216*T002*T120*(Z11 - 3*Z12)*(10253 + 10648*z3 - 2604*z4 + 14600*z5) + 
     216*T002*T020*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5) + 
     216*T020*T300*(Z11 - 3*Z12)*(47655 + 21400*z3 - 2688*z4 + 32640*z5) - 
     T120*(Z11 - 3*Z12)^3*(26583 + 26776*z3 - 6984*z4 + 33920*z5) - 
     96*T120*T200*(Z11 - 3*Z12)*(55469 + 24678*z3 - 1386*z4 + 36720*z5) - 
     216*T120*T300*(195509 + 54272*z3 + 62208*z4 + 41440*z5) + 
     3*T020*T200*(Z11 - 3*Z12)^2*(51903 + 58256*z3 - 14208*z4 + 73280*z5) - 
     27*T220*(Z11 + Z12)^2*(102967 + 111000*z3 - 30744*z4 + 156480*z5) - 
     6*T120*(Z11 - 3*Z12)*(Z11 + Z12)^2*(96959 + 126708*z3 - 36648*z4 + 
       169320*z5) - 2*T120*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (114955 + 124236*z3 - 29556*z4 + 169920*z5) - 
     48*T120*T200*(Z11 + Z12)*(305675 + 169920*z3 - 6192*z4 + 252720*z5) - 
     T220*(Z11 - 3*Z12)^2*(346309 + 354792*z3 - 89208*z4 + 445440*z5) - 
     6*T220*(Z11 - 3*Z12)*(Z11 + Z12)*(340759 + 347976*z3 - 86040*z4 + 
       506880*z5) + 3*T020*T200*(Z11 + Z12)^2*(404939 + 521232*z3 - 
       137088*z4 + 701760*z5) + 2*T020*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (447901 + 536112*z3 - 121248*z4 + 720000*z5) + 
     72*T020*T300*(Z11 + Z12)*(217224*z3 + 5*(81133 - 3312*z4 + 67392*z5))))/
   27 + (8*T312*(18*T220*(6097 + 1912*z3 + 2088*z4 + 800*z5) + 
     27*T002*T020*(37415 + 34208*z3 - 7392*z4 + 46720*z5) + 
     T020*(T200*(610059 + 927504*z3 + 41472*z4 - 57600*z5) - 
       36*Z12^2*(1397 + 232*z3 + 351*z4 + 5360*z5) - 
       2*Z11*Z12*(57329 + 34704*z3 + 6444*z4 + 38880*z5) + 
       12*Z11^2*(84121 + 84048*z3 - 22653*z4 + 121440*z5)) - 
     3*T120*(Z12*(-9031 + 12384*z3 + 4176*z4 + 21600*z5) + 
       Z11*(296989 + 154032*z3 - 4752*z4 + 217440*z5))))/27 + 
  T321*(-1/54*(Y1*(1737684*T200*Z11 + 253199*Z11^3 - 172332*T200*Z12 - 
       14727*Z11^2*Z12 + 76509*Z11*Z12^2 + 44739*Z12^3 + 38016*T200*Z11*z3 + 
       47424*Z11^3*z3 + 10368*T200*Z12*z3 + 29376*Z11^2*Z12*z3 + 
       5184*Z11*Z12^2*z3 - 5184*Z12^3*z3 - 216*T300*(-16147 + 48*z3 - 
         3024*z4) + 326592*T200*Z11*z4 + 51408*Z11^3*z4 - 5184*T200*Z12*z4 + 
       432*Z11^2*Z12*z4 + 9072*Z11*Z12^2*z4 + 11664*Z12^3*z4 + 
       324*T102*(5713 + 336*z3 + 1008*z4))) - 
    4*T002*(2*Y1*(6*Z12*(-25 + 12*z3) + Z11*(4963 + 696*z3 + 1008*z4)) + 
      3*T011*(42723 + 34832*z3 - 6384*z4 + 46720*z5)) - 
    (8*T011*(3*T200*(122065 + 149760*z3 + 6912*z4 - 9600*z5) - 
       36*Z12^2*(680 + 161*z3 + 207*z4 + 2680*z5) - 
       Z11*Z12*(59075 + 33624*z3 + 6552*z4 + 38880*z5) + 
       2*Z11^2*(271673 + 255294*z3 - 63990*z4 + 364320*z5)))/9) + 
  T330*((-5685893*Z11^4)/324 + (13229*Z11^3*Z12)/3 + (49*Z11^2*Z12^2)/2 - 
    6297*Z11*Z12^3 + (4475*Z12^4)/4 + T200^2*(92080 - 55104*z3) - 
    (524576*Z11^4*z3)/27 + (25216*Z11^3*Z12*z3)/9 + 6048*Z11^2*Z12^2*z3 + 
    2496*Z11*Z12^3*z3 - 576*Z12^4*z3 + 5636*Z11^4*z4 + 
    (3920*Z11^3*Z12*z4)/3 + 312*Z11^2*Z12^2*z4 - 3408*Z11*Z12^3*z4 - 
    1116*Z12^4*z4 - (733760*Z11^4*z5)/27 + 2880*Z11^3*Z12*z5 + 
    11200*Z11^2*Z12^2*z5 + 2240*Z11*Z12^3*z5 - 
    (32*T300*(9*Z12*(323 - 128*z3 + 132*z4) + 
       Z11*(47305 + 3216*z3 + 9396*z4 + 7680*z5)))/3 - 
    (2*T200*(9*Z12^2*(-20581 + 6480*z3 + 4800*z5) + 
       6*Z11*Z12*(-15365 + 18384*z3 + 864*z4 + 14400*z5) + 
       Z11^2*(706811 + 332304*z3 + 20736*z4 + 404160*z5)))/9) + 
  T121*(144*T200*T300*Y1*(545 + 156*z3) + 
    (4*T200^2*Y1*(Z12*(-265 - 576*z3 + 144*z4) + 
       Z11*(14243 + 1632*z3 + 3024*z4)))/3 + 
    T300*Y1*(3*Z12^2*(-749 + 576*z3 - 1008*z4) - 
      2*Z11*Z12*(2987 + 576*z3 + 144*z4) + 
      Z11^2*(103025 + 11712*z3 + 21168*z4)) + 
    12*T002*(3*T300*Y1*(5113 + 624*z3 + 1008*z4) + 
      2*T011*T200*(13021 + 16960*z3 - 4704*z4 + 23360*z5)) + 
    (8*T011*(6*T200^2*(60671 + 27648*z3 + 2160*z4 + 9600*z5) + 
       18*T300*(Z12*(-12245 + 12960*z3 + 4248*z4 + 21600*z5) + 
         Z11*(314807 + 146976*z3 - 3240*z4 + 217440*z5)) + 
       T200*(-4*Z11*Z12*(9257 + 2052*z3 + 2556*z4 - 360*z5) - 
         9*Z12^2*(989 + 1112*z3 + 936*z4 + 3280*z5) + 
         Z11^2*(283291 + 351336*z3 - 87048*z4 + 470640*z5))))/9), 
 T321*(-(T300*Y1*(Z11 + Z12)*(-2356633 - 594528*z3 + 237024*z3^2 - 
       540720*z4 + 205248*z5 - 1126800*z6)) - T300*Y1*(Z11 - 3*Z12)*
     (-2143775/3 - 287168*z3 + 73760*z3^2 - 213456*z4 + 111040*z5 - 
      338800*z6) - (Y1*(Z11 - 3*Z12)^4*(-625273 - 405750*z3 + 67080*z3^2 - 
       163854*z4 - 47712*z5 - 303900*z6))/2592 + 
    T202*Y1*(-1133065/3 - 121232*z3 + 38208*z3^2 - 94032*z4 + 43904*z5 - 
      175200*z6) - (3*Y1*(Z11 + Z12)^4*(-119975 - 80313*z3 + 14028*z3^2 - 
       20373*z4 - 5712*z5 - 64650*z6))/16 - 
    12*T002^2*Y1*(-85421 - 40404*z3 + 9552*z3^2 - 18612*z4 - 384*z5 - 
      43800*z6) + T200^2*Y1*(-100357/3 + 217456*z3 + 640*z3^2 + 73536*z4 - 
      41216*z5 - 8000*z6) + Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*
     (3099467/864 + (61235*z3)/36 - 393*z3^2 + (8891*z4)/12 + (1382*z5)/9 + 
      (3575*z6)/2) + Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (2529707/96 + (65315*z3)/4 - 3105*z3^2 + (19905*z4)/4 + 990*z5 + 
      (28575*z6)/2) + T200*Y1*(Z11 - 3*Z12)^2*(200195/4 + (64712*z3)/3 - 
      5176*z3^2 + 13576*z4 - (9544*z5)/3 + 23300*z6) + 
    T002*Y1*(Z11 - 3*Z12)^2*(652973/9 + (104098*z3)/3 - 7960*z3^2 + 
      15726*z4 + (4016*z5)/3 + 36500*z6) + T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (4023977/12 + 104896*z3 - 34784*z3^2 + 75252*z4 - 8368*z5 + 161200*z6) + 
    T102*Y1*(Z11 - 3*Z12)*(2778677/6 + 182672*z3 - 47760*z3^2 + 105192*z4 - 
      17504*z5 + 219000*z6) + T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
     (412651 + 208380*z3 - 47760*z3^2 + 88668*z4 + 7296*z5 + 219000*z6) + 
    T200*Y1*(Z11 + Z12)^2*(2578505/6 + 163208*z3 - 48872*z3^2 + 101436*z4 + 
      8232*z5 + 220300*z6) + T002*Y1*(Z11 + Z12)^2*(606453 + 337302*z3 - 
      71640*z3^2 + 127278*z4 + 23760*z5 + 328500*z6) + 
    T102*Y1*(Z11 + Z12)*(2656509/2 + 534096*z3 - 143280*z3^2 + 293544*z4 - 
      23904*z5 + 657000*z6) + T002*T200*Y1*(4591258/3 + 592544*z3 - 
      152832*z3^2 + 350496*z4 - 33920*z5 + 700800*z6) + 
    (Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(4290577 + 2226372*z3 - 496752*z3^2 + 
       896580*z4 + 134208*z5 + 2267400*z6))/288 + 
    (4*T011*T102*(-26925079 - 32694024*z3 + 1238544*z3^2 + 8238456*z4 - 
       56413152*z5 + 14106600*z6 - 55121472*z7))/3 - 
    (4*T011*T200*(Z11 - 3*Z12)*(-15425069 - 19454304*z3 + 921552*z3^2 + 
       3677472*z4 - 25031712*z5 + 2769000*z6 - 21146832*z7))/9 + 
    T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*(55006601/36 + (5864609*z3)/3 + 
      (186716*z3^2)/3 - 633701*z4 + 3790536*z5 - (3890050*z6)/3 + 
      4440576*z7) + 4*T011*T300*(8312551 + 9048416*z3 + 252512*z3^2 + 
      560544*z4 + 4857600*z5 + 5577200*z6 + 5249664*z7) + 
    T011*(Z11 + Z12)^3*(46848011/12 + 5532121*z3 + 225244*z3^2 - 1934439*z4 + 
      10567112*z5 - 4042850*z6 + 12697272*z7) + T011*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(76245907/18 + 5687607*z3 + (769340*z3^2)/3 - 1888801*z4 + 
      (33517088*z5)/3 - (12212050*z6)/3 + 13616316*z7) + 
    T002*T011*(Z11 - 3*Z12)*(75640594/9 + (30331576*z3)/3 + 229152*z3^2 - 
      2856504*z4 + 18521280*z5 - 5961200*z6 + 22155840*z7) + 
    (T011*(Z11 - 3*Z12)^3*(8737843 + 11550382*z3 + 161032*z3^2 - 4090002*z4 + 
       22120416*z5 - 8116700*z6 + 23485896*z7))/54 + 
    T011*T200*(Z11 + Z12)*(61277426/3 + 25967584*z3 - 1545600*z3^2 - 
      4676928*z4 + 38860160*z5 - 4363200*z6 + 32655168*z7) + 
    2*T002*T011*(Z11 + Z12)*(12008057 + 15033796*z3 + 465456*z3^2 - 
      4242924*z4 + 26852832*z5 - 8826600*z6 + 33050304*z7)) + 
  T221*((T200*Y1*(Z11 - 3*Z12)^3*(-4283243 - 2050080*z3 + 432384*z3^2 - 
       801936*z4 - 71232*z5 - 2035200*z6))/432 + T002*T200*Y1*(Z11 - 3*Z12)*
     (-2557493/3 - 392224*z3 + 95520*z3^2 - 185616*z4 + 1792*z5 - 
      438000*z6) + 3*T002*T200*Y1*(Z11 + Z12)*(-815195 - 378528*z3 + 
      95520*z3^2 - 181872*z4 + 6144*z5 - 438000*z6) + 
    (3*T200^2*Y1*(Z11 + Z12)*(-929521 - 393216*z3 + 78336*z3^2 - 159696*z4 - 
       384*z5 - 374400*z6))/2 - 12*T011*T200^2*(313739 + 2181952*z3 + 
      73344*z3^2 - 741408*z4 + 2507136*z5 - 326400*z6) + 
    12*T002*T300*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 110160*z4 + 
      14592*z5 - 262800*z6) + 4*T200*T300*Y1*(-839129 - 465288*z3 + 
      52512*z3^2 - 28224*z4 + 30720*z5 - 202800*z6) + 
    (9*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(-374733 - 172560*z3 + 43648*z3^2 - 
       89136*z4 + 7360*z5 - 200000*z6))/2 + T200^2*Y1*(Z11 - 3*Z12)*
     (-959591/2 - 223616*z3 + 37248*z3^2 - 60312*z4 + 8896*z5 - 163200*z6) + 
    T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-12357427/48 - 123986*z3 + 
      30872*z3^2 - 60423*z4 - 2724*z5 - 141100*z6) + 
    T200*Y1*(Z11 + Z12)^3*(-4010335/16 - 128454*z3 + 30024*z3^2 - 57609*z4 - 
      3996*z5 - 137700*z6) + T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (-1473979/16 - 42042*z3 + 10256*z3^2 - 20313*z4 - 820*z5 - 47200*z6) + 
    18*T102*T200*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 8064*z5 - 
      29200*z6) - T300*Y1*(Z11 - 3*Z12)^2*(1130527/4 + 133836*z3 - 
      29136*z3^2 + 54468*z4 - 7248*z5 + 137400*z6) - 
    T300*Y1*(Z11 + Z12)^2*(9635295/4 + 1055556*z3 - 289296*z3^2 + 581796*z4 + 
      7344*z5 + 1315800*z6) + 2*T011*T300*(Z11 + Z12)*
     (-72999071 - 55498416*z3 + 5950656*z3^2 - 5992272*z4 - 72294144*z5 - 
      4932000*z6 - 94557456*z7) + T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
     (-83846402/3 - 26503584*z3 + 19776*z3^2 + 4658496*z4 - 45311712*z5 + 
      11196000*z6 - 57386448*z7) + (2*T011*T200*(Z11 - 3*Z12)^2*
      (-20145805 - 19595424*z3 + 258432*z3^2 + 3688704*z4 - 32128296*z5 + 
       8541600*z6 - 39483612*z7))/9 - 4*T011*T202*(-18737605 - 20670528*z3 + 
      828384*z3^2 + 4039200*z4 - 33992544*z5 + 6848400*z6 - 34313328*z7) + 
    (8*T011*T102*(Z11 - 3*Z12)*(-3951167 - 3915528*z3 + 32976*z3^2 + 
       669600*z4 - 6154776*z5 + 1522800*z6 - 7803054*z7))/3 + 
    T002*T011*(Z11 - 3*Z12)^2*(-17211293/9 - (8515796*z3)/3 - 98608*z3^2 + 
      1001688*z4 - 5680888*z5 + 2001800*z6 - 6348636*z7) + 
    T011*(Z11 - 3*Z12)*(Z11 + Z12)^3*(-10948813/12 - 1747769*z3 - 
      84308*z3^2 + 770457*z4 - 3868504*z5 + 1525750*z6 - 4149810*z7) + 
    24*T002*T011*T200*(-1107813 - 1341568*z3 + 43280*z3^2 + 305640*z4 - 
      2300128*z5 + 523000*z6 - 2250864*z7) - 144*T002^2*T011*
     (139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 131400*z6 + 
      442764*z7) - 72*T011*T102*(Z11 + Z12)*(399443 + 425128*z3 + 
      10704*z3^2 - 81360*z4 + 703272*z5 - 181200*z6 + 904050*z7) - 
    (3*T011*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 
       4025664*z5 - 1618650*z6 + 4167450*z7))/4 - 9*T002*T011*(Z11 + Z12)^2*
     (1645891 + 2698812*z3 + 129872*z3^2 - 1058952*z4 + 5703384*z5 - 
      2176600*z6 + 6419196*z7) - (T011*(Z11 - 3*Z12)^4*
      (2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 7492368*z5 - 
       2920900*z6 + 7435260*z7))/216 - (T011*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (3546868 + 5637729*z3 + 217764*z3^2 - 2067147*z4 + 11302428*z5 - 
       4045950*z6 + 12557916*z7))/27 - 2*T002*T011*(Z11 - 3*Z12)*(Z11 + Z12)*
     (5314225 + 8278988*z3 + 424464*z3^2 - 3041352*z4 + 17034264*z5 - 
      6235800*z6 + 19631556*z7) - 4*T011*T200*(Z11 + Z12)^2*
     (9311689 + 9838788*z3 + 341328*z3^2 - 1874340*z4 + 16601124*z5 - 
      4376400*z6 + 21646926*z7) - T011*T300*(Z11 - 3*Z12)*
     (48705994 + 36233824*z3 - 4338944*z3^2 + 5261664*z4 + 41416704*z5 + 
      3721600*z6 + 58212000*z7) - (T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (38290681 + 65364372*z3 + 3511056*z3^2 - 25174332*z4 + 136516656*z5 - 
       50566200*z6 + 153552672*z7))/72) + 
  T212*(-16*T020*T200^2*(37759 + 546260*z3 + 26720*z3^2 - 191016*z4 + 
      638240*z5 - 85600*z6) - (16*T200*T220*(217171 + 1331700*z3 + 
       72432*z3^2 - 533178*z4 + 1467552*z5 + 131400*z6))/3 + 
    T102*T120*(-276643918/3 - 105175872*z3 + 3925248*z3^2 + 20859552*z4 - 
      175477824*z5 + 33513600*z6 - 171799488*z7) + 
    (2*T020*T200*(Z11 - 3*Z12)^2*(-18756007 - 18760188*z3 + 62880*z3^2 + 
       4057416*z4 - 32097192*z5 + 9366000*z6 - 39483612*z7))/27 + 
    (T220*(Z11 - 3*Z12)^2*(-17808359 - 16859520*z3 + 285664*z3^2 + 
       3814080*z4 - 29122944*z5 + 8071600*z6 - 35096544*z7))/18 - 
    12*T011^2*T200*(-16881935 - 19295264*z3 + 745728*z3^2 + 4191984*z4 - 
      32517216*z5 + 7008000*z6 - 31879008*z7) + 
    2*T002*T220*(-10285601 - 12482992*z3 + 440256*z3^2 + 2967552*z4 - 
      21891456*z5 + 5080800*z6 - 21252672*z7) + T220*(Z11 + Z12)^2*
     (-49847957/6 - 8676792*z3 - 233968*z3^2 + 1757472*z4 - 14917696*z5 + 
      4135400*z6 - 19241712*z7) + (4*T020*T300*(Z11 - 3*Z12)*
      (-11123413 - 9428032*z3 + 1084736*z3^2 - 1195752*z4 - 10434816*z5 - 
       930400*z6 - 14553000*z7))/3 + T220*(Z11 - 3*Z12)*(Z11 + Z12)*
     (-37027829/6 - (17381632*z3)/3 + 26176*z3^2 + 1139784*z4 - 10320608*z5 + 
      2786400*z6 - 12752544*z7) + (16*T020*T300*(Z11 + Z12)*
      (-8421433 - 7158612*z3 + 743832*z3^2 - 665010*z4 - 9115680*z5 - 
       616500*z6 - 11819682*z7))/3 + T120*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (-215990081/72 - 3730387*z3 - (446500*z3^2)/3 + 1282331*z4 - 
      (22603216*z5)/3 + (8709950*z6)/3 - 9380070*z7) + 
    T120*(Z11 + Z12)^3*(-65777015/24 - 3643157*z3 - 142292*z3^2 + 
      1285437*z4 - 6926464*z5 + 2794150*z6 - 8573922*z7) + 
    (8*T020*T102*(Z11 - 3*Z12)*(-3951167 - 3915528*z3 + 32976*z3^2 + 
       669600*z4 - 6154776*z5 + 1522800*z6 - 7803054*z7))/9 + 
    (32*T002*T020*T200*(-2774027 - 3283318*z3 + 97020*z3^2 + 800100*z4 - 
       5765412*z5 + 1399650*z6 - 5673024*z7))/3 - 
    (8*T020*T202*(-927835 - 687632*z3 + 41328*z3^2 - 76392*z4 - 737664*z5 - 
       79800*z6 - 1217160*z7))/3 - 32*T120*T300*(584319 + 1065704*z3 + 
      56720*z3^2 + 34944*z4 + 507180*z5 + 669800*z6 + 322812*z7) - 
    48*T002^2*T020*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) - 24*T020*T102*(Z11 + Z12)*
     (399443 + 425128*z3 + 10704*z3^2 - 81360*z4 + 703272*z5 - 181200*z6 + 
      904050*z7) - (T020*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 
       816615*z4 + 4025664*z5 - 1618650*z6 + 4167450*z7))/4 - 
    3*T002*T020*(Z11 + Z12)^2*(1645891 + 2698812*z3 + 129872*z3^2 - 
      1058952*z4 + 5703384*z5 - 2176600*z6 + 6419196*z7) - 
    (T020*(Z11 - 3*Z12)^4*(2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 
       7492368*z5 - 2920900*z6 + 7435260*z7))/648 - 
    (16*T020*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(4876738 + 4740315*z3 + 
       41940*z3^2 - 967896*z4 + 8473362*z5 - 2324250*z6 + 10759959*z7))/9 - 
    (T020*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868 + 5637729*z3 + 217764*z3^2 - 
       2067147*z4 + 11302428*z5 - 4045950*z6 + 12557916*z7))/81 - 
    2*T020*T200*(Z11 + Z12)^2*(5740171 + 6266028*z3 + 288768*z3^2 - 
      1367856*z4 + 11030808*z5 - 3210000*z6 + 14431284*z7) - 
    2*T002*T120*(Z11 + Z12)*(7297591 + 8414276*z3 + 196224*z3^2 - 
      2162772*z4 + 14106960*z5 - 4776000*z6 + 18282096*z7) - 
    (2*T002*T020*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 
       424464*z3^2 - 3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7))/
     3 - (T120*T200*(Z11 - 3*Z12)*(15407509 + 40640352*z3 + 1430208*z3^2 - 
       13171968*z4 + 49344000*z5 - 7855200*z6 + 32387040*z7))/9 - 
    (T120*T200*(Z11 + Z12)*(15999245 + 37953024*z3 + 543744*z3^2 - 
       12435552*z4 + 58301568*z5 - 8971200*z6 + 41446944*z7))/3 - 
    (T020*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7))/
     36 - (2*T002*T120*(Z11 - 3*Z12)*(23172169 + 25019508*z3 + 224640*z3^2 - 
       6546852*z4 + 44556912*z5 - 15019200*z6 + 55947024*z7))/9 - 
    (T002*T020*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7))/27 - 
    (T120*(Z11 - 3*Z12)^3*(24640207 + 30595256*z3 + 676640*z3^2 - 
       11118360*z4 + 59024448*z5 - 22879600*z6 + 63779184*z7))/216 - 
    (T120*(Z11 - 3*Z12)^2*(Z11 + Z12)*(25876615 + 30858888*z3 + 896864*z3^2 - 
       10445736*z4 + 61633856*z5 - 22085200*z6 + 73135440*z7))/24 - 
    (T020*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(38290681 + 65364372*z3 + 
       3511056*z3^2 - 25174332*z4 + 136516656*z5 - 50566200*z6 + 
       153552672*z7))/216) + 
  T121*(T002*T300*Y1*(Z11 - 3*Z12)*(-2557493 - 1176672*z3 + 286560*z3^2 - 
      556848*z4 + 5376*z5 - 1314000*z6) + 
    (T200^2*Y1*(Z11 - 3*Z12)^2*(-1130527 - 535344*z3 + 116544*z3^2 - 
       217872*z4 + 28992*z5 - 549600*z6))/36 + 9*T002*T300*Y1*(Z11 + Z12)*
     (-815195 - 378528*z3 + 95520*z3^2 - 181872*z4 + 6144*z5 - 438000*z6) + 
    (9*T200*T300*Y1*(Z11 + Z12)*(-929521 - 393216*z3 + 78336*z3^2 - 
       159696*z4 - 384*z5 - 374400*z6))/2 + 
    (3*T200*T300*Y1*(Z11 - 3*Z12)*(-959591 - 447232*z3 + 74496*z3^2 - 
       120624*z4 + 17792*z5 - 326400*z6))/2 + 
    (4*T002*T200^2*Y1*(-507389 - 206976*z3 + 57312*z3^2 - 110160*z4 + 
       14592*z5 - 262800*z6))/3 + T200^2*Y1*(Z11 + Z12)^2*
     (-3211765/12 - 117284*z3 + 32144*z3^2 - 64644*z4 - 816*z5 - 146200*z6) + 
    T200^2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(-374733/2 - 86280*z3 + 21824*z3^2 - 
      44568*z4 + 3680*z5 - 100000*z6) + 48*T300^2*Y1*
     (-145577 - 64500*z3 + 12408*z3^2 - 20772*z4 + 9984*z5 - 41700*z6) + 
    54*T102*T300*Y1*(-77311 - 45600*z3 + 6368*z3^2 - 14784*z4 - 8064*z5 - 
      29200*z6) + (4*T200^3*Y1*(-85607 - 69096*z3 + 960*z3^2 + 18288*z4 - 
       3072*z5 - 12000*z6))/3 - T300*Y1*(Z11 - 3*Z12)^3*
     (4283243/144 + (42710*z3)/3 - (9008*z3^2)/3 + 5569*z4 + (1484*z5)/3 + 
      (42400*z6)/3) - T300*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (4421937/16 + 126126*z3 - 30768*z3^2 + 60939*z4 + 2460*z5 + 141600*z6) - 
    T300*Y1*(Z11 + Z12)^3*(12031005/16 + 385362*z3 - 90072*z3^2 + 172827*z4 + 
      11988*z5 + 413100*z6) - T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (12357427/16 + 371958*z3 - 92616*z3^2 + 181269*z4 + 8172*z5 + 
      423300*z6) + (4*T011*T102*T200*(-57453533 - 65832576*z3 + 
       2649024*z3^2 + 15795216*z4 - 112270752*z5 + 27424800*z6 - 
       110242944*z7))/3 + 3*T011*T300*(Z11 - 3*Z12)*(Z11 + Z12)*
     (-20061903 - 17789536*z3 + 249728*z3^2 + 3024912*z4 - 30493696*z5 + 
      7659200*z6 - 38257632*z7) + (2*T011*T200^2*(Z11 - 3*Z12)*
      (-26983843 - 24088848*z3 + 3273024*z3^2 + 3511008*z4 - 35703168*z5 + 
       5743200*z6 - 34800192*z7))/9 + T011*T200^2*(Z11 + Z12)*
     (-52779302/3 - 17062432*z3 + 2242560*z3^2 + 2272128*z4 - 26749184*z5 + 
      4176000*z6 - 25119360*z7) + T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (-71625629/36 - 3625908*z3 - (830336*z3^2)/3 + 1322920*z4 - 
      (21755432*z5)/3 + (7850800*z6)/3 - 8472492*z7) + 
    T011*T200*(Z11 + Z12)^3*(-22011137/12 - 3492484*z3 - 227680*z3^2 + 
      1402440*z4 - 7265528*z5 + 2772800*z6 - 8246700*z7) - 
    8*T011*T200*T300*(4219487 + 9103864*z3 + 595840*z3^2 - 3133104*z4 + 
      9733440*z5 + 882400*z6 + 2667168*z7) - 4*T002*T011*T200*(Z11 + Z12)*
     (3482395 + 6002048*z3 + 412512*z3^2 - 2349936*z4 + 12700800*z5 - 
      4707600*z6 + 14768208*z7) - T011*T300*(Z11 - 3*Z12)^2*
     (58345303/6 + 8592096*z3 - 231552*z3^2 - 1714680*z4 + 14355040*z5 - 
      3715200*z6 + 17548272*z7) - (T011*T200*(Z11 - 3*Z12)^3*
      (8469241 + 14524208*z3 + 232064*z3^2 - 5686464*z4 + 29521248*z5 - 
       10604800*z6 + 30164400*z7))/108 - 
    (T011*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 
       840704*z3^2 - 5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7))/
     12 - (4*T002*T011*T200*(Z11 - 3*Z12)*(10914967 + 18630624*z3 + 
       1236384*z3^2 - 7154352*z4 + 38702016*z5 - 13777200*z6 + 43754256*z7))/
     9 - T011*T300*(Z11 + Z12)^2*(162185099/2 + 79866000*z3 + 1699104*z3^2 - 
      14140728*z4 + 132272544*z5 - 34148400*z6 + 173175408*z7)) + 
  T112*((-8*T120*T200^2*(-651913 - 9467856*z3 + 31200*z3^2 + 3318660*z4 - 
       11267520*z5 + 1510800*z6))/9 - T120*T300*(Z11 + Z12)*
     (-224155741/3 - 63932032*z3 + 6895488*z3^2 - 5273424*z4 - 85689088*z5 - 
      4209600*z6 - 100717344*z7) - (T120*T300*(Z11 - 3*Z12)*
      (-73968001 - 61746304*z3 + 7355264*z3^2 - 6898800*z4 - 73089792*z5 - 
       5828800*z6 - 93012192*z7))/3 - 36*T011^2*T300*
     (-16881935 - 19295264*z3 + 745728*z3^2 + 4191984*z4 - 32517216*z5 + 
      7008000*z6 - 31879008*z7) - (T120*T200*(Z11 - 3*Z12)^2*
      (-12610499 - 12901280*z3 + 83568*z3^2 + 2651496*z4 - 21625296*z5 + 
       6015000*z6 - 26322408*z7))/9 - 
    (2*T200*T220*(Z11 - 3*Z12)*(-15772867 - 19055088*z3 + 1355360*z3^2 + 
       3092808*z4 - 25403904*z5 + 2872400*z6 - 22797936*z7))/9 + 
    8*T002*T020*T300*(-7772669 - 9108568*z3 + 258240*z3^2 + 2283480*z4 - 
      16161264*z5 + 4029600*z6 - 15939504*z7) + T020*T200^2*(Z11 + Z12)*
     (-49027564/9 - 5818624*z3 + 747520*z3^2 + 807168*z4 - (26889472*z5)/3 + 
      1392000*z6 - 8373120*z7) - (8*T102*T120*(Z11 - 3*Z12)*
      (-3951167 - 3915528*z3 + 32976*z3^2 + 669600*z4 - 6154776*z5 + 
       1522800*z6 - 7803054*z7))/9 - 
    (8*T200*T220*(Z11 + Z12)*(-3951295 - 4836392*z3 + 379680*z3^2 + 
       748890*z4 - 7335088*z5 + 857400*z6 - 6436836*z7))/3 + 
    (16*T020*T200^2*(Z11 - 3*Z12)*(-3109709 - 3103500*z3 + 409128*z3^2 + 
       468792*z4 - 4483056*z5 + 717900*z6 - 4350024*z7))/27 + 
    (64*T020*T102*T200*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 
       919944*z5 + 400050*z6 - 912870*z7))/9 + 
    48*T002^2*T120*(139341 + 195136*z3 + 7440*z3^2 - 64116*z4 + 381336*z5 - 
      131400*z6 + 442764*z7) + T120*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (38290681/216 + (1815677*z3)/6 + (146294*z3^2)/9 - (699287*z4)/6 + 
      (5688194*z5)/9 - (2106925*z6)/9 + 710892*z7) + 
    24*T102*T120*(Z11 + Z12)*(399443 + 425128*z3 + 10704*z3^2 - 81360*z4 + 
      703272*z5 - 181200*z6 + 904050*z7) + T220*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (14450791/24 + 843557*z3 + (107428*z3^2)/3 - 290781*z4 + 
      (15029248*z5)/9 - (1767550*z6)/3 + 1944614*z7) + 
    4*T220*T300*(2995883 + 3350368*z3 + 17920*z3^2 + 148944*z4 + 1961504*z5 + 
      1820800*z6 + 2638944*z7) + 
    (T120*(Z11 + Z12)^4*(909248 + 1748787*z3 + 64620*z3^2 - 816615*z4 + 
       4025664*z5 - 1618650*z6 + 4167450*z7))/4 + 6*T002*T220*(Z11 + Z12)*
     (1584709 + 2268708*z3 + 113472*z3^2 - 762516*z4 + 4389840*z5 - 
      1576800*z6 + 5313168*z7) - 
    (4*T020*T200*T300*(6974647 + 18235520*z3 + 1493504*z3^2 - 6470112*z4 + 
       19879296*z5 + 1620800*z6 + 5334336*z7))/3 + 
    T220*(Z11 + Z12)^3*(12199921/8 + 2378547*z3 + 123324*z3^2 - 895959*z4 + 
      4730664*z5 - 1855650*z6 + 5606874*z7) - T020*T300*(Z11 - 3*Z12)^2*
     (52786111/18 + 2678424*z3 - 33728*z3^2 - 653496*z4 + (14334304*z5)/3 - 
      1421600*z6 + 5849424*z7) + T220*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (119747113/72 + (7356295*z3)/3 + (425612*z3^2)/3 - 868417*z4 + 
      (14786216*z5)/3 - (5520250*z6)/3 + 5950854*z7) + 
    3*T002*T120*(Z11 + Z12)^2*(1645891 + 2698812*z3 + 129872*z3^2 - 
      1058952*z4 + 5703384*z5 - 2176600*z6 + 6419196*z7) + 
    (T120*(Z11 - 3*Z12)^4*(2020123 + 3843614*z3 + 53816*z3^2 - 1479918*z4 + 
       7492368*z5 - 2920900*z6 + 7435260*z7))/648 + 
    T002*T220*(Z11 - 3*Z12)*(30001402/9 + (13840168*z3)/3 + 199808*z3^2 - 
      1544856*z4 + 9034144*z5 - 3153600*z6 + 10626336*z7) + 
    (T120*(Z11 - 3*Z12)^3*(Z11 + Z12)*(3546868 + 5637729*z3 + 217764*z3^2 - 
       2067147*z4 + 11302428*z5 - 4045950*z6 + 12557916*z7))/81 - 
    (4*T002*T020*T200*(Z11 + Z12)*(3482395 + 6002048*z3 + 412512*z3^2 - 
       2349936*z4 + 12700800*z5 - 4707600*z6 + 14768208*z7))/3 + 
    (2*T002*T120*(Z11 - 3*Z12)*(Z11 + Z12)*(5314225 + 8278988*z3 + 
       424464*z3^2 - 3041352*z4 + 17034264*z5 - 6235800*z6 + 19631556*z7))/
     3 - (T020*T200*(Z11 - 3*Z12)^3*(8469241 + 14524208*z3 + 232064*z3^2 - 
       5686464*z4 + 29521248*z5 - 10604800*z6 + 30164400*z7))/324 - 
    (T020*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8737879 + 14938608*z3 + 
       840704*z3^2 - 5245248*z4 + 29300064*z5 - 10168000*z6 + 33438384*z7))/
     36 - T020*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(54367115/3 + 16567632*z3 - 
      6272*z3^2 - 3528528*z4 + 30373248*z5 - 8859200*z6 + 38257632*z7) + 
    (T220*(Z11 - 3*Z12)^3*(13859563 + 19881224*z3 + 380256*z3^2 - 
       7497096*z4 + 39355648*z5 - 14696400*z6 + 41369328*z7))/216 - 
    (4*T002*T020*T200*(Z11 - 3*Z12)*(10914967 + 18630624*z3 + 1236384*z3^2 - 
       7154352*z4 + 38702016*z5 - 13777200*z6 + 43754256*z7))/27 + 
    (T120*(Z11 - 3*Z12)*(Z11 + Z12)^3*(10948813 + 20973228*z3 + 
       1011696*z3^2 - 9245484*z4 + 46422048*z5 - 18309000*z6 + 49797720*z7))/
     36 + (T002*T120*(Z11 - 3*Z12)^2*(17211293 + 25547388*z3 + 887472*z3^2 - 
       9015192*z4 + 51127992*z5 - 18016200*z6 + 57137724*z7))/27 - 
    T020*T300*(Z11 + Z12)^2*(145350719/6 + 24863016*z3 + 933664*z3^2 - 
      5423352*z4 + 43871200*z5 - 13137200*z6 + 57725136*z7) + 
    T002*T120*T200*(29433706 + 35698528*z3 - 1226752*z3^2 - 8380224*z4 + 
      62183936*z5 - 14345600*z6 + 60512256*z7) + 
    T120*T202*(93868930/3 + (110270528*z3)/3 - 1381248*z3^2 - 8587680*z4 + 
      63067328*z5 - 14228800*z6 + 60512256*z7) - 
    (T020*T200*(Z11 + Z12)^3*(22011137 + 41909808*z3 + 2732160*z3^2 - 
       16829280*z4 + 87186336*z5 - 33273600*z6 + 98960400*z7))/36 + 
    (2*T120*T200*(Z11 + Z12)^2*(52709827 + 58145292*z3 + 2251272*z3^2 - 
       12084300*z4 + 100600104*z5 - 27793500*z6 + 129881556*z7))/9 - 
    (T020*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(71625629 + 130532688*z3 + 
       9964032*z3^2 - 47625120*z4 + 261065184*z5 - 94209600*z6 + 
       305009712*z7))/108 + (T120*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (158404873 + 156574080*z3 + 908544*z3^2 - 30317616*z4 + 274679040*z5 - 
       71376000*z6 + 344318688*z7))/18) + 
  T330*(T200^2*(Z11 + Z12)*(-2835443/2 + 2664312*z3 - 977856*z3^2 - 
      331632*z4 + 1866240*z5 - 564000*z6) + T200^2*(Z11 - 3*Z12)*
     (-1138859/2 + 859576*z3 - 304192*z3^2 - 203088*z4 + 616064*z5 - 
      172000*z6) - 32*T200*T300*(74117 - 155880*z3 + 3408*z3^2 + 67824*z4 - 
      83712*z5 - 4800*z6) - 2*T300*(Z11 + Z12)^2*(-3733879 - 1993944*z3 + 
      162624*z3^2 - 373320*z4 - 2351184*z5 - 765600*z6 - 3683232*z7) - 
    (4*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(-4098895 - 1801992*z3 + 193200*z3^2 - 
       512064*z4 - 1952832*z5 - 798600*z6 - 3429216*z7))/3 - 
    ((Z11 - 3*Z12)^5*(-319537 - 2029554*z3 + 215832*z3^2 + 750870*z4 - 
       3431040*z5 + 1397100*z6 - 3079944*z7))/5184 - 
    T300*(Z11 - 3*Z12)^2*(-2289898/3 - 455520*z3 + 77920*z3^2 - 96480*z4 - 
      389984*z5 - 107600*z6 - 677376*z7) + T200*(Z11 - 3*Z12)^3*
     (8556841/216 + 44780*z3 - (19276*z3^2)/9 - 7026*z4 + (595508*z5)/9 - 
      (146950*z6)/9 + 72324*z7) + T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (33802441/72 + (1230248*z3)/3 + (6356*z3^2)/3 - 58726*z4 + 
      (1879076*z5)/3 - (364150*z6)/3 + 760284*z7) + 
    T200*(Z11 + Z12)^3*(9865417/8 + 1232388*z3 + 101700*z3^2 - 214938*z4 + 
      1989972*z5 - 388350*z6 + 2429028*z7) + T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (11647087/8 + 1196312*z3 + 32764*z3^2 - 183318*z4 + 1975244*z5 - 
      337250*z6 + 2439612*z7) + (3*(Z11 + Z12)^5*(973303 + 1618438*z3 + 
       29816*z3^2 - 670482*z4 + 3345568*z5 - 1416100*z6 + 3778488*z7))/64 + 
    ((Z11 - 3*Z12)*(Z11 + Z12)^4*(4902509 + 8580538*z3 + 236616*z3^2 - 
       3441006*z4 + 17954112*z5 - 7242300*z6 + 20480040*z7))/64 + 
    ((Z11 - 3*Z12)^3*(Z11 + Z12)^2*(9884891 + 13252335*z3 + 606396*z3^2 - 
       4728933*z4 + 26391792*z5 - 9625650*z6 + 30466044*z7))/432 + 
    ((Z11 - 3*Z12)^4*(Z11 + Z12)*(16695589 + 27875802*z3 + 107976*z3^2 - 
       10250190*z4 + 52049568*z5 - 20067900*z6 + 55915272*z7))/5184 + 
    ((Z11 - 3*Z12)^2*(Z11 + Z12)^3*(1472077*z3 + 59892*z3^2 - 528159*z4 + 
       6*(160035 + 496880*z5 - 184025*z6 + 575358*z7)))/16) + 
  T312*((-4*T120*T200*(-1275277 - 7625376*z3 + 77568*z3^2 + 3079440*z4 - 
       8584512*z5 - 818400*z6))/9 + (T020*T200*(Z11 - 3*Z12)*
      (-110044711 - 154970880*z3 + 6701952*z3^2 + 31728816*z4 - 
       201767424*z5 + 25089600*z6 - 169174656*z7))/27 - 
    (4*T002*T120*(-32978635 - 38558816*z3 + 1520736*z3^2 + 8455824*z4 - 
       65451744*z5 + 14103600*z6 - 63758016*z7))/3 + 
    T020*T200*(Z11 + Z12)*(-110830325/9 - 17114048*z3 + 952064*z3^2 + 
      3378768*z4 - (78114560*z5)/3 + 3283200*z6 - 21770112*z7) + 
    (T220*(Z11 - 3*Z12)*(-9824783 - 8011392*z3 + 1005440*z3^2 - 705264*z4 - 
       10450176*z5 - 702400*z6 - 11600064*z7))/18 + 
    T220*(Z11 + Z12)*(-9934757/6 - (4292128*z3)/3 + 162688*z3^2 - 95928*z4 - 
      (6178688*z5)/3 - 51200*z6 - 2093280*z7) - 
    (64*T020*T102*(-425483 - 496674*z3 + 25740*z3^2 + 201204*z4 - 919944*z5 + 
       400050*z6 - 912870*z7))/9 + T120*(Z11 - 3*Z12)^2*
     (54064043/108 + 490236*z3 - (92240*z3^2)/9 - (308932*z4)/3 + 
      (7394320*z5)/9 - (1903400*z6)/9 + 974904*z7) + 
    T120*(Z11 - 3*Z12)*(Z11 + Z12)*(28358186/9 + (9097816*z3)/3 - 
      (75392*z3^2)/3 - 551696*z4 + 5258400*z5 - (3929600*z6)/3 + 
      6376272*z7) + T120*(Z11 + Z12)^2*(153737023/36 + 4532956*z3 + 
      (235072*z3^2)/3 - 853580*z4 + (22817488*z5)/3 - (5837600*z6)/3 + 
      9620856*z7) - (4*T020*T300*(13662201 + 18576736*z3 + 507520*z3^2 + 
       726384*z4 + 9941952*z5 + 10820800*z6 + 10499328*z7))/3 - 
    (2*T020*(Z11 - 3*Z12)^3*(4138681 + 5639933*z3 + 113588*z3^2 - 
       2100603*z4 + 11068212*z5 - 4185550*z6 + 11742948*z7))/81 - 
    (16*T002*T020*(Z11 - 3*Z12)*(8521784 + 10912533*z3 + 365256*z3^2 - 
       3425301*z4 + 20814732*z5 - 7199100*z6 + 24925320*z7))/27 - 
    (2*T020*(Z11 + Z12)^3*(10973519 + 16168197*z3 + 768396*z3^2 - 
       5959971*z4 + 31677684*z5 - 12541650*z6 + 38091816*z7))/9 - 
    (T020*(Z11 - 3*Z12)^2*(Z11 + Z12)*(17307247 + 22898748*z3 + 868784*z3^2 - 
       7845492*z4 + 45466960*z5 - 16126600*z6 + 53286912*z7))/18 - 
    (T020*(Z11 - 3*Z12)*(Z11 + Z12)^2*(143807855 + 199560276*z3 + 
       10340016*z3^2 - 69976476*z4 + 401771184*z5 - 151624200*z6 + 
       490187376*z7))/54 - (8*T002*T020*(Z11 + Z12)*
      (7208162*z3 + 304368*z3^2 - 2256354*z4 + 
       7*(769999 + 1914840*z5 - 677400*z6 + 2360736*z7)))/3), 
 T330*((8*T200^3*(20506051 + 20447040*z3^2 + 83607552*z3z5 + 11554776*z4 - 
       15041280*z5 + 24*z3*(51911 + 32160*z4 + 6531840*z5) + 13008000*z6 - 
       4673976*z7 - 202051584*z8))/5 + T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-2079023039/80 - (73974884*z3^2)/5 - 5870592*z3^3 - 
      (346022928*z3z5)/25 + (43540269*z4)/5 + 
      (z3*(-184689811 + 2875344*z4 - 146264400*z5))/5 - (293195138*z5)/5 + 
      24213086*z6 - (512359556*z7)/5 + (1740605031*z8)/25 - 121837184*z9) + 
    T200*(Z11 + Z12)^4*(-5065314583/320 - (57315873*z3^2)/5 - 4333824*z3^3 - 
      (256035492*z3z5)/25 + (138148641*z4)/20 + 
      (3*z3*(-176636093 + 6568992*z4 - 150186960*z5))/20 - 
      (443451633*z5)/10 + (37720887*z6)/2 - (378912987*z7)/5 + 
      (5266784511*z8)/100 - 89252640*z9) + T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (-20043570589/1440 - (37650806*z3^2)/5 - 2892288*z3^3 - 
      (173933784*z3z5)/25 + (8844763*z4)/2 + 
      z3*(-188693793/10 + (767152*z4)/5 - 13388424*z5) - (147140407*z5)/5 + 
      12039509*z6 - (774843566*z7)/15 + (1746452061*z8)/50 - 
      (179367104*z9)/3) + T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
     (-1879656391/720 - (74102596*z3^2)/45 - (5433344*z3^3)/9 - 
      (38926032*z3z5)/25 + (15066971*z4)/15 - (290522962*z5)/45 - 
      (z3*(63841197 + 35648*z4 + 35967600*z5))/15 + (24982294*z6)/9 - 
      (171564656*z7)/15 + (198982939*z8)/25 - (998470144*z9)/81) + 
    (Z11 - 3*Z12)*(Z11 + Z12)^5*(-6658459547/7680 - (7939737*z3^2)/10 - 
      423048*z3^3 - (62040411*z3z5)/50 + (148392417*z4)/160 + 
      z3*(-325495671/160 + (447021*z4)/10 - 2303559*z5) - (176460167*z5)/40 + 
      (11844303*z6)/4 - (1472113351*z7)/160 + (5868853677*z8)/800 - 
      (25605761*z9)/3) + T200^2*(Z11 - 3*Z12)^2*
     (11527541/15 - (5238288*z3^2)/5 - 508928*z3^3 - (82748736*z3z5)/25 + 
      (16728748*z4)/5 - (4*z3*(30293843 + 6315312*z4 - 314640*z5))/15 - 
      10971296*z5 + 5255848*z6 - (84311332*z7)/5 + (322776972*z8)/25 - 
      (67623808*z9)/9) + (Z11 - 3*Z12)^2*(Z11 + Z12)^4*
     (-2494419563/3072 - (14403797*z3^2)/20 - 358724*z3^3 - 
      (101407923*z3z5)/100 + (46864161*z4)/64 + 
      (z3*(-565854691 + 15359184*z4 - 626085600*z5))/320 - (59287161*z5)/16 + 
      (9300473*z6)/4 - (477167107*z7)/64 + (9359211861*z8)/1600 - 
      (130747235*z9)/18) + (Z11 - 3*Z12)^3*(Z11 + Z12)^3*
     (-14559243673/34560 - (14637514*z3^2)/45 - 160304*z3^3 - 
      (11011761*z3z5)/25 + (77484769*z4)/240 + 
      z3*(-118379833/144 + (349721*z4)/15 - 878722*z5) - (6673219*z5)/4 + 
      (9091786*z6)/9 - (2353525073*z7)/720 + (1012196327*z8)/400 - 
      (29405554*z9)/9) - (64*T300^2*(327747240 + 139260060*z3^2 + 
       4176000*z3^3 + 502512336*z3z5 - 35023320*z4 + 176474520*z5 + 
       180*z3*(977623 + 444510*z4 + 5054940*z5) - 17605350*z6 - 
       240794730*z7 - 1057291947*z8 + 61654000*z9))/75 - 
    (T200^2*(Z11 + Z12)^2*(61005311 + 119760336*z3^2 + 28892160*z3^3 + 
       161849664*z3z5 - 110734236*z4 + 12*z3*(27875239 + 3587952*z4 - 
         2389680*z5) + 554775840*z5 - 218396520*z6 + 897873156*z7 - 
       647295948*z8 + 426560640*z9))/5 - 
    (16*T200*T300*(Z11 - 3*Z12)*(47504565 + 128852640*z3^2 + 47923200*z3^3 + 
       275208192*z3z5 - 641285640*z4 + 1685865600*z5 + 
       1080*z3*(1115375 + 300412*z4 + 63780*z5) - 362923200*z6 + 
       1517040450*z7 - 505056384*z8 + 707532800*z9))/225 - 
    (16*T200*T300*(Z11 + Z12)*(201354795 + 165648960*z3^2 + 54374400*z3^3 + 
       273528576*z3z5 - 584445240*z4 + 1080*z3*(1158957 + 328324*z4 - 
         12900*z5) + 1674467280*z5 - 301410000*z6 + 1744848270*z7 - 
       480993552*z8 + 802777600*z9))/75 - 
    (2*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(44130275 + 491258160*z3^2 + 
       130176000*z3^3 + 755345088*z3z5 - 627134580*z4 + 
       540*z3*(3378009 + 565728*z4 - 446000*z5) + 2631504960*z5 - 
       1085967000*z6 + 4273151700*z7 - 3056945076*z8 + 1921904000*z9))/75 - 
    (T300*(Z11 + Z12)^3*(3270471935 + 1414096800*z3^2 + 450662400*z3^3 + 
       908112384*z3z5 - 222958080*z4 + 3797890560*z5 + 
       960*z3*(3669101 + 100506*z4 + 1675125*z5) - 273579600*z6 + 
       6008842200*z7 - 2993273568*z8 + 9456576000*z9))/25 - 
    (T300*(Z11 - 3*Z12)^3*(7711675695 + 3059622720*z3^2 + 1155916800*z3^3 + 
       1857406464*z3z5 - 952616160*z4 + 1440*z3*(7398229 + 241623*z4 - 
         54810*z5) + 9086833440*z5 - 119912400*z6 + 19098972000*z7 - 
       8102744928*z8 + 23205756800*z9))/2025 - 
    (T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*(10582580265 + 3934628640*z3^2 + 
       1273420800*z3^3 + 2814383232*z3z5 - 378524880*z4 + 10272870000*z5 + 
       4320*z3*(2478907 + 112211*z4 + 568490*z5) - 48808800*z6 + 
       18056851560*z7 - 9603063864*z8 + 26246940800*z9))/225 - 
    (T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(10498586675 + 3931680960*z3^2 + 
       1344614400*z3^3 + 2693077632*z3z5 - 267834960*z4 + 11306640240*z5 + 
       2880*z3*(3749281 + 159691*z4 + 1198995*z5) - 400968000*z6 + 
       18353251680*z7 - 8887607064*z8 + 28164108800*z9))/75 - 
    ((Z11 + Z12)^6*(11971926315 + 9321246720*z3^2 + 5160038400*z3^3 + 
       15288092928*z3z5 - 12082238640*z4 - 720*z3*(-36385481 + 596656*z4 - 
         38027680*z5) + 54732563520*z5 - 37736726400*z6 + 116342602320*z7 - 
       92816726256*z8 + 104448166400*z9))/25600 - 
    ((Z11 - 3*Z12)^6*(-3967939395 + 25777647360*z3^2 + 13165056000*z3^3 + 
       32703305472*z3z5 - 38593054800*z4 + 173932338240*z5 + 
       720*z3*(124992991 + 1036656*z4 + 34201440*z5) - 121567910400*z6 + 
       320334545520*z7 - 241870262544*z8 + 251063795200*z9))/55987200 - 
    ((Z11 - 3*Z12)^5*(Z11 + Z12)*(29445333375 + 31985614080*z3^2 + 
       14940057600*z3^3 + 46829373696*z3z5 - 37196999280*z4 - 
       2160*z3*(-40849831 + 219472*z4 - 34901600*z5) + 178113303360*z5 - 
       111898224000*z6 + 335295864720*z7 - 269042506992*z8 + 
       296952332800*z9))/3110400 - ((Z11 - 3*Z12)^4*(Z11 + Z12)^2*
      (44206052185 + 33106272768*z3^2 + 16155463680*z3^3 + 45690594048*z3z5 - 
       35310562704*z4 - 144*z3*(-606497215 + 12315728*z4 - 610781280*z5) + 
       176684225472*z5 - 106689870720*z6 + 338148441840*z7 - 
       261831840336*z8 + 327805304320*z9))/414720 - 
    (T200*(Z11 - 3*Z12)^4*(49827743145 + 44483221440*z3^2 + 
       17322393600*z3^3 + 30776101632*z3z5 - 35567218800*z4 + 
       197640603360*z5 + 2160*z3*(61278999 + 382304*z4 + 9571440*z5) - 
       97389712800*z6 + 362810721600*z7 - 218942752464*z8 + 350326937600*z9))/
     388800) + T321*(T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (-213350357/80 - 573712*z3^2 + (6524928*z3z5)/25 - (2233379*z4)/5 - 
      (4*z3*(8785157 + 1181664*z4 - 6907680*z5))/15 - (2419436*z5)/5 - 
      2121736*z6 + (8550128*z7)/5 - (93478656*z8)/25) + 
    Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*(-1502825299/5760 - (197296*z3^2)/3 + 
      (714366*z3z5)/25 - (659817*z4)/40 - (616765*z5)/6 + 
      z3*(-11390233/40 - 37878*z4 + 201660*z5) - (676525*z6)/3 + 
      (20228641*z7)/120 - (81874281*z8)/200) - 
    (36*T002*T102*Y1*(53134445 + 11960320*z3^2 - 5204736*z3z5 + 7474320*z4 + 
       160*z3*(309137 + 39609*z4 - 229680*z5) + 10243840*z5 + 42907600*z6 - 
       33641920*z7 + 74565072*z8))/25 - 
    (9*T002^2*Y1*(Z11 - 3*Z12)*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 - 
    (4*T200*T300*Y1*(58930245 + 38259040*z3^2 - 7713792*z3z5 - 29690160*z4 + 
       40*z3*(4436375 + 181128*z4 - 1466640*z5) + 32955840*z5 + 
       135168400*z6 - 50183720*z7 + 110510784*z8))/25 - 
    (T002*Y1*(Z11 - 3*Z12)^3*(152563855 + 35131648*z3^2 - 15614208*z3z5 + 
       15331440*z4 + 48*z3*(3276545 + 403392*z4 - 2296800*z5) + 48177472*z5 + 
       127251520*z6 - 92154832*z7 + 223695216*z8))/360 - 
    (9*T002*Y1*(Z11 + Z12)^3*(234509045 + 61281920*z3^2 - 26604288*z3z5 + 
       14023920*z4 + 240*z3*(1119215 + 148272*z4 - 782880*z5) + 
       100846720*z5 + 210113600*z6 - 155356880*z7 + 381143376*z8))/200 - 
    (T200^2*Y1*(Z11 - 3*Z12)*(416331085 + 140527360*z3^2 - 41430528*z3z5 - 
       11674320*z4 + 160*z3*(4660367 + 243480*z4 - 1874880*z5) + 
       84964800*z5 + 580912000*z6 - 414274880*z7 + 593549856*z8))/150 - 
    (3*T002^2*Y1*(Z11 + Z12)*(433962425 + 106544640*z3^2 - 46842624*z3z5 + 
       46508400*z4 + 240*z3*(1852313 + 253176*z4 - 1378080*z5) + 
       134302080*z5 + 369336000*z6 - 285620400*z7 + 671085648*z8))/25 - 
    (T002*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(421842253 + 106781184*z3^2 - 
       46842624*z3z5 + 36391248*z4 + 48*z3*(9475483 + 1284528*z4 - 
         6890400*z5) + 154390080*z5 + 369408960*z6 - 279329328*z7 + 
       671085648*z8))/40 - (Y1*(Z11 - 3*Z12)^5*(471272925 + 105816320*z3^2 - 
       47091456*z3z5 + 20563440*z4 + 80*z3*(7237913 + 688944*z4 - 
         4147200*z5) + 178539840*z5 + 397121600*z6 - 287552080*z7 + 
       674650512*z8))/518400 - (T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (1038670999 + 235341504*z3^2 - 102456576*z3z5 + 213241680*z4 + 
       96*z3*(9194627 + 1289640*z4 - 7541640*z5) + 38953824*z5 + 
       867149280*z6 - 759160272*z7 + 1467832752*z8))/30 - 
    (3*T102*Y1*(Z11 + Z12)^2*(1076583355 + 254602080*z3^2 - 113187456*z3z5 + 
       140639760*z4 + 1440*z3*(714909 + 101446*z4 - 554940*z5) + 
       283047600*z5 + 892796400*z6 - 682797240*z7 + 1621567512*z8))/100 - 
    (2*T102*T200*Y1*(1328358215 + 314642400*z3^2 - 119066112*z3z5 + 
       124487280*z4 + 120*z3*(13569233 + 619128*z4 - 7035120*z5) + 
       250698240*z5 + 1362368400*z6 - 1107595560*z7 + 1705787424*z8))/75 - 
    (T200^2*Y1*(Z11 + Z12)*(1673305475 + 297924480*z3^2 - 143949312*z3z5 + 
       146599920*z4 + 480*z3*(4120159 + 211152*z4 - 2127600*z5) + 
       530506560*z5 + 1890820800*z6 - 1593013920*z7 + 2062273824*z8))/150 - 
    (T300*Y1*(Z11 - 3*Z12)^2*(1715639235 + 411106880*z3^2 - 157572864*z3z5 + 
       262692240*z4 + 640*z3*(2376451 + 281985*z4 - 1740690*z5) - 
       77315040*z5 + 1491778400*z6 - 1249187920*z7 + 2257450128*z8))/300 + 
    (T202*Y1*(Z11 - 3*Z12)*(1847751075 + 410950400*z3^2 - 171445248*z3z5 + 
       330553680*z4 + 2880*z3*(539389 + 69548*z4 - 420960*z5) + 47188800*z5 + 
       1525539200*z6 - 1321217920*z7 + 2456191296*z8))/300 - 
    (3*T300*Y1*(Z11 + Z12)^2*(1685884935 + 386202560*z3^2 - 171507456*z3z5 + 
       333827280*z4 + 480*z3*(2795607 + 433220*z4 - 2516040*z5) + 
       154567200*z5 + 1324676000*z6 - 1099852720*z7 + 2457082512*z8))/100 - 
    (Y1*(Z11 + Z12)^5*(1561982815 + 424830720*z3^2 - 178972416*z3z5 - 
       56896560*z4 + 240*z3*(8196019 + 1019760*z4 - 5280480*z5) + 
       899791680*z5 + 1487510400*z6 - 1069330800*z7 + 2564028432*z8))/6400 - 
    (2*T002*T300*Y1*(1935431425 + 441513600*z3^2 - 187370496*z3z5 + 
       394039440*z4 + 480*z3*(3409957 + 470484*z4 - 2756160*z5) + 
       79566720*z5 + 1518705600*z6 - 1297317120*z7 + 2684342592*z8))/25 - 
    (T002*T200*Y1*(Z11 - 3*Z12)*(2463167135 + 538450560*z3^2 - 
       234399744*z3z5 + 382757328*z4 + 768*z3*(2887187 + 362025*z4 - 
         2153520*z5) + 387810432*z5 + 1920516480*z6 - 1512658944*z7 + 
       3358101888*z8))/90 - (T200*Y1*(Z11 - 3*Z12)^3*
      (2730791895 + 756588160*z3^2 - 276079104*z3z5 + 438181680*z4 + 
       160*z3*(18983225 + 2184456*z4 - 12314160*z5) + 437207040*z5 + 
       2495204800*z6 - 2064706400*z7 + 3955216608*z8))/10800 - 
    (Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(2735921985 + 640433920*z3^2 - 
       287214336*z3z5 + 247325040*z4 + 240*z3*(11768559 + 1565648*z4 - 
         8444160*z5) + 950740800*z5 + 2213310400*z6 - 1621226000*z7 + 
       4114744272*z8))/28800 - (T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (3148419945 + 708391040*z3^2 - 320122368*z3z5 + 536694480*z4 + 
       480*z3*(5703637 + 836936*z4 - 4699440*z5) + 557658240*z5 + 
       2409204800*z6 - 1894917280*z7 + 4586197536*z8))/400 - 
    (T102*Y1*(Z11 - 3*Z12)^2*(3476748155 + 797109600*z3^2 - 335829888*z3z5 + 
       470237040*z4 + 240*z3*(13391545 + 1678212*z4 - 9891720*z5) + 
       651834000*z5 + 2864593200*z6 - 2282790840*z7 + 4811229576*z8))/900 + 
    (T202*Y1*(Z11 + Z12)*(5473440635 + 1165056000*z3^2 - 520805376*z3z5 + 
       987014160*z4 + 8640*z3*(503931 + 72020*z4 - 425040*z5) + 
       362391360*z5 + 4316582400*z6 - 3655569600*z7 + 7461260352*z8))/300 - 
    (T102*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(6855449765 + 1562187840*z3^2 - 
       692312832*z3z5 + 989325360*z4 + 2880*z3*(2174819 + 302772*z4 - 
         1696860*z5) + 1391828640*z5 + 5549949600*z6 - 4377102480*z7 + 
       9918342864*z8))/300 - (T002*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (6793556855 + 1639052160*z3^2 - 723292416*z3z5 + 729697680*z4 + 
       6480*z3*(1077655 + 144336*z4 - 788000*z5) + 2111844480*z5 + 
       5650440000*z6 - 4331977200*z7 + 10362168432*z8))/1800 - 
    (Y1*(Z11 - 3*Z12)*(Z11 + Z12)^4*(6783568435 + 1813006080*z3^2 - 
       772063488*z3z5 + 20895120*z4 + 240*z3*(33875069 + 4326768*z4 - 
         22740480*z5) + 3436374720*z5 + 6334430400*z6 - 4663854000*z7 + 
       11060881776*z8))/19200 - (Y1*(Z11 - 3*Z12)^4*(Z11 + Z12)*
      (8046897475 + 1740130560*z3^2 - 821705472*z3z5 + 710897040*z4 + 
       240*z3*(35938439 + 4305648*z4 - 24230880*z5) + 3080973120*z5 + 
       6571670400*z6 - 4685738160*z7 + 11772072144*z8))/518400 - 
    (T200*Y1*(Z11 + Z12)^3*(8548029695 + 2015842560*z3^2 - 895546368*z3z5 + 
       1350628560*z4 + 46080*z3*(175451 + 25539*z4 - 137085*z5) + 
       1880904000*z5 + 6581414400*z6 - 5132944320*z7 + 12829945536*z8))/
     1200 - (T002*T200*Y1*(Z11 + Z12)*(11988851245 + 2642206080*z3^2 - 
       1165529088*z3z5 + 1907368560*z4 + 2880*z3*(3707717 + 500424*z4 - 
         2856960*z5) + 1897841280*z5 + 9002438400*z6 - 7463413440*z7 + 
       16697822976*z8))/150 + T002*T011*(Z11 + Z12)^2*
     (-13807273969/20 - 513715680*z3^2 - 222431232*z3^3 - 603747648*z3z5 + 
      (2058742164*z4)/5 + (4*z3*(-1539293393 + 33574176*z4 - 1448155200*z5))/
       5 - (10846332192*z5)/5 + 1196973648*z6 - (21132283636*z7)/5 + 
      3307021452*z8 - (13532453120*z9)/3) + T002*T011*(Z11 - 3*Z12)*
     (Z11 + Z12)*(-44292025733/90 - (1716357184*z3^2)/5 - 
      (456103936*z3^3)/3 - (10188038016*z3z5)/25 + (1347247528*z4)/5 + 
      (8*z3*(-525757749 + 8894712*z4 - 491795200*z5))/5 - 1497593184*z5 + 
      809767296*z6 - (8633057992*z7)/3 + (55292741832*z8)/25 - 
      (83527601408*z9)/27) + T011*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (-57513713191/720 - (314145928*z3^2)/5 - 29633024*z3^3 - 
      (2063123568*z3z5)/25 + (283175843*z4)/5 + 
      (z3*(-2244457333 + 68989776*z4 - 2434139280*z5))/15 - 
      (4345807888*z5)/15 + 173769268*z6 - (8749109867*z7)/15 + 
      (11608880961*z8)/25 - (5393701312*z9)/9) + 
    T011*(Z11 + Z12)^4*(-10902774643/192 - (222465716*z3^2)/5 - 
      21178304*z3^3 - (299381508*z3z5)/5 + (881691873*z4)/20 + 
      (z3*(-2197406303 + 67363344*z4 - 2291405040*z5))/20 - 
      (1061764563*z5)/5 + 130704140*z6 - (8595631883*z7)/20 + 
      (6877501479*z8)/20 - (3851450344*z9)/9) + T011*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^2*(-20774562317/480 - (96868976*z3^2)/3 - 
      (44842624*z3^3)/3 - (1018903896*z3z5)/25 + (279991259*z4)/10 + 
      z3*(-2346385571/30 + (9799176*z4)/5 - 80255624*z5) - 148741806*z5 + 
      (258329620*z6)/3 - (8768545907*z7)/30 + (11335788909*z8)/50 - 
      (8197856624*z9)/27) + T011*(Z11 - 3*Z12)^4*(-11119780355/15552 - 
      (4831708*z3^2)/9 - (727616*z3^3)/3 - (17913396*z3z5)/25 + 
      (61634143*z4)/108 + (z3*(-783877101 + 14767664*z4 - 654248400*z5))/
       540 - (366149869*z5)/135 + (46211416*z6)/27 - (2869629433*z7)/540 + 
      (1239622129*z8)/300 - (130853848*z9)/27) + 
    (4*T011*T200^2*(2673143505 - 1563241920*z3^2 + 51609600*z3^3 - 
       2011246848*z3z5 + 3889645200*z4 + 240*z3*(-28791943 + 1360560*z4 - 
         4591800*z5) - 5462156160*z5 + 5210709600*z6 - 9267505200*z7 + 
       8543427696*z8 + 761958400*z9))/75 + T011*T102*(Z11 + Z12)*
     (33738542527/15 + (6745373184*z3^2)/5 + 600438784*z3^3 + 
      (38589412608*z3z5)/25 - (5610377712*z4)/5 + (33491934432*z5)/5 + 
      (96*z3*(196403285 + 1270626*z4 + 143964640*z5))/5 - 3215932704*z6 + 
      11820558352*z7 - (205993258416*z8)/25 + (111389667584*z9)/9) - 
    (T011*T200*(Z11 - 3*Z12)^2*(9241261241 + 5281468128*z3^2 + 
       1951580160*z3^3 + 5135799168*z3z5 - 4424694480*z4 + 25386212160*z5 + 
       72*z3*(225501713 + 5873920*z4 + 99148320*z5) - 10336486320*z6 + 
       40533912720*z7 - 25408402056*z8 + 40229601280*z9))/135 - 
    (8*T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(12664887165 + 6964222440*z3^2 + 
       2612160000*z3^3 + 6210338688*z3z5 - 5141024100*z4 + 32832276540*z5 + 
       30*z3*(685510637 + 16984116*z4 + 309356160*z5) - 12859843200*z6 + 
       54192229770*z7 - 31202843976*z8 + 54293665600*z9))/225 - 
    (4*T002^2*T011*(10852596705 + 7343665920*z3^2 + 3122380800*z3^3 + 
       8264892672*z3z5 - 5751058320*z4 + 32698765440*z5 - 
       1200*z3*(55728*z4 - 7*(2238763 + 1775520*z5)) - 16369545600*z6 + 
       60708442320*z7 - 43962444144*z8 + 63458662400*z9))/75 - 
    (T011*T300*(Z11 + Z12)*(30869505475 + 13993404672*z3^2 + 
       3672576000*z3^3 + 6200354304*z3z5 - 4584428496*z4 + 53735911680*z5 + 
       96*z3*(440875159 + 34629084*z4 + 67365120*z5) - 1412738880*z6 + 
       59607476064*z7 - 8880820128*z8 + 80086945280*z9))/15 - 
    (2*T011*T200*(Z11 + Z12)^2*(22791830855 + 14787100080*z3^2 + 
       5468774400*z3^3 + 12940782912*z3z5 - 10090473120*z4 + 64720957680*z5 + 
       60*z3*(670997167 + 11810904*z4 + 366716160*z5) - 26356581000*z6 + 
       106957845840*z7 - 64092875724*z8 + 113181849600*z9))/75 - 
    (T011*T300*(Z11 - 3*Z12)*(148857846185 + 71665758720*z3^2 + 
       17338060800*z3^3 + 31625676288*z3z5 - 24462388080*z4 + 
       255285089280*z5 + 1440*z3*(145071087 + 9386492*z4 + 18074640*z5) + 
       8207121600*z6 + 259499832480*z7 - 46427522976*z8 + 371498841600*z9))/
     225 + (T011*T102*(Z11 - 3*Z12)*(104386674519 + 58654841472*z3^2 + 
       26199336960*z3^3 + 68991346944*z3z5 - 51504810768*z4 + 
       302322921120*z5 + 288*z3*(592456727 + 6449418*z4 + 392956920*z5) - 
       146730281760*z6 + 536452456752*z7 - 370947474288*z8 + 
       538708570880*z9))/135 - (T002*T011*(Z11 - 3*Z12)^2*
      (133312068333 + 91414956672*z3^2 + 39838187520*z3^3 + 
       107824068864*z3z5 - 75008762640*z4 - 
       144*z3*(-1607330693 + 21486672*z4 - 1367676000*z5) + 400912546176*z5 - 
       221878578240*z6 + 786686673168*z7 - 591590385648*z8 + 
       805882961920*z9))/1620 + 
    (2*T011*T202*(264368003265 + 204289776000*z3^2 + 64362700800*z3^3 + 
       166819336704*z3z5 - 183617722800*z4 + 828037967040*z5 + 
       1440*z3*(444187561 + 19881936*z4 + 116877060*z5) - 371005876800*z6 + 
       1719188520480*z7 - 857778851808*z8 + 1321310336000*z9))/675 - 
    (4*T002*T011*T200*(276173203185 + 211284288000*z3^2 + 66532608000*z3^3 + 
       170727492096*z3z5 - 188850013920*z4 + 802858217760*z5 + 
       720*z3*(905293387 + 36616104*z4 + 243602640*z5) - 382054492800*z6 + 
       1753829337600*z7 - 903337015392*z8 + 1358543046400*z9))/675 - 
    (T011*(Z11 - 3*Z12)^3*(Z11 + Z12)*(320604846815 + 224420461440*z3^2 + 
       103952793600*z3^3 + 283385288448*z3z5 - 206932693680*z4 - 
       240*z3*(-2391991553 + 50778432*z4 - 2214111120*z5) + 
       1088508837120*z5 - 631503854400*z6 + 2107769913360*z7 - 
       1599613057296*z8 + 2104078796800*z9))/32400) + 
  T121*(T200^2*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(223643483/144 + 
      (1860776*z3^2)/5 - (4094496*z3z5)/25 + (1052113*z4)/5 + 
      (2*z3*(11495377 + 1538328*z4 - 8691840*z5))/15 + (5082296*z5)/15 + 
      1329172*z6 - (3177344*z7)/3 + (58659342*z8)/25) + 
    T200^2*Y1*(Z11 + Z12)^3*(205633073/48 + 1122248*z3^2 - 484704*z3z5 + 
      668997*z4 + 6*z3*(722387 + 107304*z4 - 571200*z5) + 1027480*z5 + 
      3686540*z6 - 3021296*z7 + 6944058*z8) - 
    (24*T202*T300*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8))/5 + (54*T200*T300*Y1*(Z11 + Z12)^2*
      (48279455 + 9742400*z3^2 - 4712256*z3z5 + 6356790*z4 + 
       10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 37245200*z6 - 
       26599000*z7 + 67509612*z8))/25 + 
    (108*T002^2*T300*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 + 
    (2*T102*T200^2*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/15 + 
    (2*T200^2*T300*Y1*(160637795 + 385291520*z3^2 - 15676416*z3z5 - 
       167930400*z4 + 80*z3*(10590641 + 535872*z4 - 1300320*z5) - 
       466822080*z5 + 202088000*z6 - 219188800*z7 + 224586432*z8))/25 + 
    (T200^3*Y1*(Z11 + Z12)*(313505287 + 41098752*z3^2 - 22146048*z3z5 - 
       7060464*z4 + 192*z3*(1272659 + 55176*z4 - 788400*z5) + 135569472*z5 + 
       257040000*z6 - 159725568*z7 + 317272896*z8))/30 + 
    (3*T300*Y1*(Z11 + Z12)^4*(209761999 + 53851392*z3^2 - 23514624*z3z5 + 
       19158480*z4 + 96*z3*(2321753 + 316872*z4 - 1724760*z5) + 73699968*z5 + 
       187189920*z6 - 145586160*z7 + 336879648*z8))/64 + 
    (9*T102*T300*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8))/10 + 
    (T200*T300*Y1*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 
       25785216*z3z5 + 20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 
         9033120*z5) + 56784480*z5 + 224387600*z6 - 169249720*z7 + 
       369409032*z8))/25 + (18*T002*T300*Y1*(Z11 + Z12)^2*
      (257643175 + 63214200*z3^2 - 28296864*z3z5 + 31231980*z4 + 
       60*z3*(4289851 + 600972*z4 - 3327480*z5) + 71349420*z5 + 
       222070500*z6 - 177875370*z7 + 405391878*z8))/25 + 
    (T200^3*Y1*(Z11 - 3*Z12)*(480002495 + 90000640*z3^2 - 34089984*z3z5 - 
       53723760*z4 + 5120*z3*(78901 + 3210*z4 - 45090*z5) + 218717760*z5 + 
       381702400*z6 - 210420800*z7 + 488386368*z8))/150 + 
    (6*T300^2*Y1*(Z11 - 3*Z12)*(471906635 + 94130240*z3^2 - 34401024*z3z5 + 
       56291280*z4 + 320*z3*(1305809 + 151851*z4 - 758160*z5) - 2488320*z5 + 
       304949600*z6 - 274766320*z7 + 492842448*z8))/25 + 
    (T300*Y1*(Z11 - 3*Z12)^4*(348458261 + 94441472*z3^2 - 34960896*z3z5 + 
       20911920*z4 + 32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 
       98362368*z5 + 300401120*z6 - 213306064*z7 + 500863392*z8))/2880 + 
    (T200^2*Y1*(Z11 - 3*Z12)^3*(360197291 + 97745792*z3^2 - 35458560*z3z5 + 
       25328976*z4 + 32*z3*(11080835 + 1250616*z4 - 7832160*z5) + 
       79875072*z5 + 318219200*z6 - 240325312*z7 + 507993120*z8))/2160 + 
    (3*T200*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8))/25 + (6*T002*T200*T300*Y1*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8))/25 + (6*T300^2*Y1*(Z11 + Z12)*
      (1424434175 + 256057920*z3^2 - 111787776*z3z5 + 207392400*z4 + 
       960*z3*(1120984 + 160413*z4 - 827280*z5) + 237025920*z5 + 
       960991200*z6 - 827706480*z7 + 1601515152*z8))/25 + 
    (T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*(1040552143 + 269289984*z3^2 - 
       117075456*z3z5 + 121699152*z4 + 864*z3*(1255509 + 177160*z4 - 
         955720*z5) + 319737984*z5 + 915477600*z6 - 726802896*z7 + 
       1677268512*z8))/80 + (T002*T300*Y1*(Z11 - 3*Z12)^2*
      (1596457625 + 370625520*z3^2 - 167914944*z3z5 + 183530520*z4 + 
       240*z3*(6650215 + 871722*z4 - 4936140*z5) + 452385000*z5 + 
       1379181000*z6 - 1009855140*z7 + 2405614788*z8))/75 + 
    (T200^2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(1774918785 + 463872640*z3^2 - 
       199190016*z3z5 + 283595760*z4 + 480*z3*(3790509 + 554632*z4 - 
         2941920*z5) + 365955840*z5 + 1533515200*z6 - 1258919360*z7 + 
       2853673632*z8))/400 + (3*T300*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
      (1840625715 + 451099520*z3^2 - 200558592*z3z5 + 234644400*z4 + 
       1920*z3*(968653 + 135188*z4 - 737910*z5) + 523944000*z5 + 
       1562064800*z6 - 1218816880*z7 + 2873280384*z8))/800 + 
    (T002*T200^2*Y1*(Z11 - 3*Z12)*(2373060605 + 585470400*z3^2 - 
       257167872*z3z5 + 335277360*z4 + 1920*z3*(1209209 + 170982*z4 - 
         947160*z5) + 508039200*z5 + 2087563200*z6 - 1626706560*z7 + 
       3684286944*z8))/225 + (T002*T200^2*Y1*(Z11 + Z12)*
      (2405343865 + 615927360*z3^2 - 260402688*z3z5 + 363962160*z4 + 
       1440*z3*(1539929 + 234648*z4 - 1279440*z5) + 475785120*z5 + 
       2011728000*z6 - 1760908320*z7 + 3730630176*z8))/75 + 
    (T102*T300*Y1*(Z11 - 3*Z12)*(4075686275 + 883762560*z3^2 - 
       366902784*z3z5 + 373571280*z4 + 1920*z3*(234639*z4 + 
         43*(50927 - 31320*z5)) + 1177617600*z5 + 3047256000*z6 - 
       2211403680*z7 + 5256391968*z8))/50 + 
    (T300*Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(5722575385 + 1286778240*z3^2 - 
       590478336*z3z5 + 639409680*z4 + 3840*z3*(1456313 + 186969*z4 - 
         1083915*z5) + 1743109440*z5 + 4759812000*z6 - 3534078000*z7 + 
       8459422272*z8))/3600 + (T002*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6424710245 + 1582624320*z3^2 - 692312832*z3z5 + 829126800*z4 + 
       1440*z3*(4372385 + 615792*z4 - 3395880*z5) + 1635960480*z5 + 
       5416447200*z6 - 4426936560*z7 + 9918342864*z8))/50 + 
    T011*T200*(Z11 - 3*Z12)^4*(12419977859/38880 + (43493062*z3^2)/135 + 
      (1374592*z3^3)/9 + (11316032*z3z5)/25 - (102889303*z4)/270 + 
      (49137824*z5)/27 + z3*(37073758/45 - (515008*z4)/27 + (7142920*z5)/9) - 
      (31466165*z6)/27 + (188767021*z7)/54 - (199113992*z8)/75 + 
      (246100496*z9)/81) + T011*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (13464201511/720 + (310307924*z3^2)/15 + 9280768*z3^3 + 
      (637988544*z3z5)/25 - 18684067*z4 - (10575424*z3*z4)/5 + 
      (1430580952*z5)/15 + (2872*z3*(47321 + 56574*z5))/3 - 
      (171510182*z6)/3 + (937786129*z7)/5 - (3599867388*z8)/25 + 
      (1688693216*z9)/9) + T011*T200^2*(Z11 - 3*Z12)^2*
     (3096962939/54 + (70887968*z3^2)/3 + (32546816*z3^3)/3 + 
      (702350208*z3z5)/25 - (316851544*z4)/15 + (397609664*z5)/3 + 
      (16*z3*(81714471 + 4240784*z4 + 30511800*z5))/15 - 55916368*z6 + 
      (1130607288*z7)/5 - (3619230216*z8)/25 + (6095899648*z9)/27) + 
    T011*T200*(Z11 + Z12)^4*(2305075871/96 + 27925114*z3^2 + 13600640*z3^3 + 
      (194068224*z3z5)/5 - (58752321*z4)/2 + 143629656*z5 + 
      z3*(62116138 - 3321792*z4 + 79662600*z5) - 93242615*z6 + 
      (578500871*z7)/2 - (1133382348*z8)/5 + (2462727760*z9)/9) + 
    T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(12193467101/360 + 
      (203087064*z3^2)/5 + 18450432*z3^3 + 51451200*z3z5 - 37577122*z4 - 
      (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/15 + 
      (2816330296*z5)/15 - 116602020*z6 + (5644013318*z7)/15 - 293783772*z8 + 
      370952960*z9) + (32*T011*T300^2*(750553555 + 445238352*z3^2 + 
       70755840*z3^3 + 224897472*z3z5 - 182595564*z4 + 1770545520*z5 + 
       144*z3*(4618759 + 207124*z4 + 2186760*z5) + 42078600*z6 + 
       688469832*z7 + 257203836*z8 + 1044631360*z9))/5 + 
    (4*T011*T200^3*(-1260916185 + 2456891520*z3^2 + 103219200*z3^3 - 
       368395776*z3z5 - 2979090720*z4 + 3444638400*z5 - 
       480*z3*(-10211015 + 400272*z4 + 7732440*z5) - 3999172800*z6 + 
       8335023840*z7 - 2190289248*z8 + 1523916800*z9))/75 - 
    (4*T002*T011*T200^2*(-18039281355 + 25448463360*z3^2 + 3262924800*z3^3 + 
       9766158336*z3z5 - 11120423040*z4 - 2880*z3*(-12445393 + 876960*z4 - 
         7705800*z5) + 19032549120*z5 - 8573083200*z6 + 76854931200*z7 - 
       10052335872*z8 + 13714374400*z9))/675 + T011*T102*T200*(Z11 + Z12)*
     (70657027541/15 + 2736036480*z3^2 + 1200877568*z3^3 + 
      (76796246016*z3z5)/25 - (11017537008*z4)/5 + 13389038208*z5 + 
      (384*z3*(100245145 + 859278*z4 + 70587500*z5))/5 - 6290968320*z6 + 
      23530971392*z7 - (406505538432*z8)/25 + (222779335168*z9)/9) + 
    (8*T002^2*T011*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/75 + 
    (2*T011*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(40831919775 + 
       17009931360*z3^2 + 7826227200*z3^3 + 19702320768*z3z5 - 
       13208879520*z4 + 93489423360*z5 + 480*z3*(126494381 + 5669550*z4 + 
         55683060*z5) - 37354628400*z6 + 157996353720*z7 - 98603896536*z8 + 
       165413324800*z9))/225 - 
    (8*T011*T102*T300*(46625224275 + 38517493680*z3^2 + 12439641600*z3^3 + 
       28703813184*z3z5 - 39212861400*z4 + 148468727520*z5 + 
       720*z3*(186773851 + 10381050*z4 + 39961440*z5) - 70891011000*z6 + 
       365423068440*z7 - 171591763068*z8 + 283797851200*z9))/75 + 
    (T002*T011*T200*(Z11 + Z12)^2*(28229627805 + 30077092800*z3^2 + 
       14245171200*z3^3 + 39799289088*z3z5 - 28196454960*z4 - 
       120*z3*(-539912239 + 28701648*z4 - 700651680*z5) + 144279855360*z5 - 
       90756439200*z6 + 289546483920*z7 - 227073625776*z8 + 287688204800*z9))/
     75 + (T011*T200^2*(Z11 + Z12)^2*(74726142275 + 37405558080*z3^2 + 
       16052428800*z3^3 + 39956053248*z3z5 - 26572109040*z4 + 
       184054440960*z5 + 480*z3*(248150051 + 9585768*z4 + 130989960*z5) - 
       75965580000*z6 + 310262126160*z7 - 198587787696*z8 + 338834918400*z9))/
     150 + (T011*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (70543311805 + 69478127040*z3^2 + 32429260800*z3^3 + 90940589568*z3z5 - 
       69453570960*z4 - 960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 
       354224084160*z5 - 211409613600*z6 + 682145344080*z7 - 
       514899675936*z8 + 654332057600*z9))/16200 + 
    (T011*T300*(Z11 - 3*Z12)^3*(157273277425 + 89566289280*z3^2 + 
       36513792000*z3^3 + 96757327872*z3z5 - 65570602320*z4 + 
       365732167680*z5 + 1440*z3*(166170523 + 1375264*z4 + 98955480*z5) - 
       181043827200*z6 + 716062423680*z7 - 520835266944*z8 + 
       735621376000*z9))/2700 + (T011*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (173200660415 + 91957474560*z3^2 + 39466598400*z3^3 + 
       101433835008*z3z5 - 60255422640*z4 + 385172274240*z5 + 
       480*z3*(514863209 + 3049200*z4 + 359654280*z5) - 177946843200*z6 + 
       729176552160*z7 - 526863242016*z8 + 807620915200*z9))/300 + 
    (T011*T300*(Z11 + Z12)^3*(149826845305 + 94626858240*z3^2 + 
       39528345600*z3^3 + 101526690816*z3z5 - 61765399440*z4 - 
       480*z3*(-487991761 + 6159156*z4 - 406255320*z5) + 370752337920*z5 - 
       171889286400*z6 + 705851112480*z7 - 531848538432*z8 + 
       810667891200*z9))/100 + (T002*T011*T200*(Z11 - 3*Z12)^2*
      (90814658535 + 90580507200*z3^2 + 41775667200*z3^3 + 
       116943637248*z3z5 - 87608612880*z4 - 
       360*z3*(-571660771 + 25234992*z4 - 664352640*z5) + 446266880640*z5 - 
       273338344800*z6 + 883690481520*z7 - 666212559696*z8 + 
       844239008000*z9))/2025 + (T011*T200*T300*(Z11 - 3*Z12)*
      (278609460425 + 210466333440*z3^2 + 52912742400*z3^3 + 
       161133898752*z3z5 - 164644297200*z4 + 809365049280*z5 + 
       1440*z3*(321386547 + 15004448*z4 + 63793200*z5) - 275105059200*z6 + 
       1167453560160*z7 - 637871402304*z8 + 850328908800*z9))/225 + 
    (2*T002*T011*T200*(Z11 - 3*Z12)*(Z11 + Z12)*(89705523495 + 
       93769686720*z3^2 + 43158988800*z3^3 + 118677498624*z3z5 - 
       84448511280*z4 - 1080*z3*(-186796491 + 9633984*z4 - 236033600*z5) + 
       440908453440*z5 - 267838423200*z6 + 871384401360*z7 - 
       669567012048*z8 + 872955232000*z9))/675 + 
    (T011*T200*T300*(Z11 + Z12)*(307646749775 + 193839417600*z3^2 + 
       58383360000*z3^3 + 167124446208*z3z5 - 154112507280*z4 + 
       868255794240*z5 + 480*z3*(1034356171 + 50041440*z4 + 202165680*z5) - 
       297295017600*z6 + 1312072152480*z7 - 679518110016*z8 + 
       939715302400*z9))/75 + (T011*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (496492489065 + 283721028480*z3^2 + 120999628800*z3^3 + 
       309066388992*z3z5 - 177528583440*z4 - 4320*z3*(-169727379 + 28012*z4 - 
         133402520*z5) + 1141666447680*z5 - 528133521600*z6 + 
       2162677527360*z7 - 1599955226784*z8 + 2497708582400*z9))/300 + 
    (T011*T102*T200*(Z11 - 3*Z12)*(1094523664545 + 594837371520*z3^2 + 
       261993369600*z3^3 + 686611344384*z3z5 - 505175847120*z4 + 
       3018088644480*z5 + 2880*z3*(604534061 + 7607772*z4 + 384788880*z5) - 
       1435373654400*z6 + 5339459923200*z7 - 3662167215168*z8 + 
       5387085708800*z9))/675) + 
  T112*(-(T020*T300*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-30474727271/60 - 
       (1502395424*z3^2)/5 - 134444032*z3^3 - (8734569984*z3z5)/25 + 
       201817020*z4 + (41097696*z3*z4)/5 - (6237650064*z5)/5 - 
       320*z3*(2365490 + 2128773*z5) + 631481168*z6 - (12175110784*z7)/5 + 
       (46583455968*z8)/25 - (24977085824*z9)/9)) + 
    T120*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-57221865301/240 - 
      (779565608*z3^2)/5 - 67222016*z3^3 - (4324250016*z3z5)/25 + 
      (524016267*z4)/5 + (8*z3*(-240766591 + 2248542*z4 - 214262400*z5))/5 - 
      (3223760144*z5)/5 + 312001964*z6 - (6095314768*z7)/5 + 
      (22675192182*z8)/25 - (12488542912*z9)/9) + T120*T200*(Z11 + Z12)^3*
     (-153518426749/720 - (764809256*z3^2)/5 - 65880576*z3^3 - 
      (4277117088*z3z5)/25 + (541136741*z4)/5 + 
      (16*z3*(-342866371 + 7405809*z4 - 325369800*z5))/15 - 
      (1903360568*z5)/3 + 314252300*z6 - (18098831924*z7)/15 + 
      (22831379526*z8)/25 - 1351113152*z9) + T002^2*T120*(Z11 - 3*Z12)*
     (-394464812/3 - 105069184*z3^2 - 48570368*z3^3 - (663123456*z3z5)/5 + 
      93291264*z4 - 498615232*z5 + 
      (64*z3*(310392*z4 - 5*(2381107 + 2455920*z5)))/3 + 288199360*z6 - 
      975673312*z7 + (3710104992*z8)/5 - (8884212736*z9)/9) + 
    T120*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(-178985813507/2160 - 
      (2290480616*z3^2)/45 - 21925888*z3^3 - (1421162208*z3z5)/25 + 
      (532267859*z4)/15 + (4*z3*(-490138589 + 1938684*z4 - 388513440*z5))/
       15 - (9790090552*z5)/45 + (942658100*z6)/9 - (18468434396*z7)/45 + 
      (7494604066*z8)/25 - (4038104576*z9)/9) + T220*(Z11 - 3*Z12)*
     (Z11 + Z12)^3*(-2234066785/72 - 27369180*z3^2 - (38858240*z3^3)/3 - 
      (906152976*z3z5)/25 + (126115278*z4)/5 + 
      (2*z3*(-469788821 + 19260192*z4 - 550649100*z5))/15 - 
      (381623686*z5)/3 + 78675714*z6 - (3871365227*z7)/15 + 
      (5151964527*z8)/25 - (7062989632*z9)/27) + T002*T220*(Z11 - 3*Z12)^2*
     (-1959622247/60 - (1157161616*z3^2)/45 - (104719360*z3^3)/9 - 
      32059776*z3z5 + (114507764*z4)/5 + z3*(-2797255384/45 + 1711648*z4 - 
        61984640*z5) - (5333170664*z5)/45 + (631886648*z6)/9 - 
      (1180834024*z7)/5 + 180122600*z8 - (19059642752*z9)/81) + 
    T120*(Z11 - 3*Z12)*(Z11 + Z12)^4*(-11975997343/2880 - 
      (64228711*z3^2)/15 - (7061728*z3^3)/3 - (170960112*z3z5)/25 + 
      (109152691*z4)/20 + z3*(-321537701/30 + (2296128*z4)/5 - 13493676*z5) - 
      (267490537*z5)/10 + (54779320*z6)/3 - (161898053*z7)/3 + 
      (1036218249*z8)/25 - (1287190868*z9)/27) + T120*(Z11 - 3*Z12)^2*
     (Z11 + Z12)^3*(-13610324543/4320 - (47087656*z3^2)/15 - 1607168*z3^3 - 
      (113820696*z3z5)/25 + (104071651*z4)/30 + 
      (2*z3*(-169803377 + 7066326*z4 - 207601740*z5))/45 - 
      (790043134*z5)/45 + (33887989*z6)/3 - (3141476281*z7)/90 + 
      (1339450109*z8)/50 - (293450560*z9)/9) + T120*(Z11 + Z12)^5*
     (-818427289/320 - (12101199*z3^2)/5 - 1447200*z3^3 - 
      (106270704*z3z5)/25 + (69984477*z4)/20 - (171737433*z5)/10 + 
      (3*z3*(792576*z4 - 5*(4384565 + 5455224*z5)))/10 + 12043599*z6 - 
      (346826553*z7)/10 + (658424133*z8)/25 - 29431308*z9) + 
    T020*T200*(Z11 + Z12)^4*(2305075871/288 + (27925114*z3^2)/3 + 
      (13600640*z3^3)/3 + (64689408*z3z5)/5 - (19584107*z4)/2 + 47876552*z5 + 
      z3*(62116138/3 - 1107264*z4 + 26554200*z5) - (93242615*z6)/3 + 
      (578500871*z7)/6 - (377794116*z8)/5 + (2462727760*z9)/27) + 
    T020*T200*(Z11 - 3*Z12)*(Z11 + Z12)^3*(12193467101/1080 + 
      (67695688*z3^2)/5 + 6150144*z3^3 + 17150400*z3z5 - (37577122*z4)/3 - 
      (32*z3*(-40274276 + 2273601*z4 - 51112755*z5))/45 + 
      (2816330296*z5)/45 - 38867340*z6 + (5644013318*z7)/45 - 97927924*z8 + 
      (370952960*z9)/3) - 16*T002*T102*T120*(31433241 + 19108224*z3^2 + 
      7805952*z3^3 + 20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
      48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
      104872968*z8 + 158646656*z9) + 
    (8*T020*T200^3*(-943675795 + 1059332160*z3^2 + 51609600*z3^3 - 
       184197888*z3z5 - 1552873320*z4 + 1450863360*z5 - 
       240*z3*(-11551769 + 587184*z4 + 7872840*z5) - 2017269600*z6 + 
       4201739760*z7 - 1095144624*z8 + 761958400*z9))/225 - 
    (4*T200^2*T220*(-12308498715 + 8383636800*z3^2 + 103219200*z3^3 + 
       4777387776*z3z5 - 19892066400*z4 + 27925868160*z5 - 
       720*z3*(-46367551 + 2827440*z4 + 6753600*z5) - 24373735200*z6 + 
       49088312640*z7 - 26301460752*z8 + 1523916800*z9))/675 + 
    (32*T020*T102*T300*(456509945 + 362150420*z3^2 + 121968000*z3^3 + 
       414386928*z3z5 - 258017580*z4 + 1827609920*z5 + 
       z3*(735392630 - 14849640*z4 + 526410000*z5) - 834575650*z6 + 
       2355579010*z7 - 1676608281*z8 + 1800722000*z9))/25 - 
    (64*T002^2*T220*(265979115 + 213248160*z3^2 + 97574400*z3^3 + 
       265597056*z3z5 - 189204660*z4 - 450*z3*(-1149043 + 26784*z4 - 
         1155072*z5) + 1006896420*z5 - 575623800*z6 + 1952136360*z7 - 
       1478683512*z8 + 1983083200*z9))/75 + 
    (16*T002*T020*T300*(Z11 + Z12)*(1226534171 + 732083448*z3^2 + 
       326983680*z3^3 + 840108672*z3z5 - 590287920*z4 + 3594240108*z5 + 
       64*z3*(31290311 + 80937*z4 + 23991975*z5) - 1733430840*z6 + 
       6397951356*z7 - 4498010424*z8 + 6742347520*z9))/5 - 
    T120*T300*(Z11 + Z12)^2*(20879198893/10 + 1130274880*z3^2 + 
      406008832*z3^3 + (23489277696*z3z5)/25 - (1943640768*z4)/5 + 
      (20020826816*z5)/5 + 8*z3*(387958117 + 17562960*z4 + 177786048*z5) - 
      1026998624*z6 + 6638022912*z7 - (99704936592*z8)/25 + 
      (76787897216*z9)/9) - (4*T102*T120*(Z11 + Z12)^2*
      (1574998605 + 1148858880*z3^2 + 485769600*z3^3 + 1271075328*z3z5 - 
       804530880*z4 - 30*z3*(-91697131 + 1437408*z4 - 83808240*z5) + 
       4521762360*z5 - 2255229300*z6 + 8953150470*z7 - 6739862256*z8 + 
       9918144400*z9))/25 + (64*T020*T102*T200*(Z11 - 3*Z12)*
      (1857116790 + 1015169040*z3^2 + 527313600*z3^3 + 1481957856*z3z5 - 
       1214989335*z4 - 45*z3*(-72220267 + 511524*z4 - 57239640*z5) + 
       6080407560*z5 - 3724630200*z6 + 11511043785*z7 - 8631514062*z8 + 
       10746300200*z9))/2025 - (T220*(Z11 + Z12)^4*
      (1317969381 + 1154539908*z3^2 + 559572480*z3^3 + 1593010800*z3z5 - 
       1178353116*z4 - 54*z3*(-50888917 + 2055192*z4 - 58166580*z5) + 
       5652637326*z5 - 3608873910*z6 + 11533678083*z7 - 9249541065*z8 + 
       11295142720*z9))/60 - (2*T102*T120*T200*(3304689167 + 
       2170949504*z3^2 + 780595200*z3^3 + 2722284288*z3z5 - 1675306224*z4 - 
       32*z3*(-157702675 + 3527208*z4 - 88694820*z5) + 11009539232*z5 - 
       4808880160*z6 + 15106110688*z7 - 11736119376*z8 + 11524620800*z9))/
     15 + (32*T002*T020*T300*(Z11 - 3*Z12)*(3172221775 + 1765461820*z3^2 + 
       792518400*z3^3 + 2086889184*z3z5 - 1498921920*z4 + 8994642490*z5 + 
       40*z3*(125677747 + 925848*z4 + 87477930*z5) - 4397362400*z6 + 
       16152889130*z7 - 11258280018*z8 + 16317092000*z9))/75 + 
    (16*T020*T200^2*(Z11 - 3*Z12)*(Z11 + Z12)*(4833482295 + 2135648940*z3^2 + 
       978278400*z3^3 + 2462790096*z3z5 - 1711977930*z4 + 11800898400*z5 + 
       60*z3*(126619217 + 5839326*z4 + 55715460*z5) - 4686304350*z6 + 
       19766917635*z7 - 12325487067*z8 + 20676665600*z9))/675 + 
    (8*T020*T300^2*(11988112415 + 9448994880*z3^2 + 1415116800*z3^3 + 
       4639037184*z3z5 - 4157938800*z4 + 37129973760*z5 + 
       720*z3*(16775691 + 803104*z4 + 10675920*z5) + 87890400*z6 + 
       14019409440*z7 + 3122798832*z8 + 20892627200*z9))/75 - 
    (T120*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/233280 + 
    (8*T002^2*T020*T200*(3313827285 + 3209739840*z3^2 + 1561190400*z3^3 + 
       4343238144*z3z5 - 3147420240*z4 - 2400*z3*(-3066403 + 138672*z4 - 
         3767904*z5) + 15962734080*z5 - 10097431200*z6 + 32121404640*z7 - 
       25001107488*z8 + 31729331200*z9))/225 - 
    (T220*T300*(Z11 + Z12)*(11208487151 + 4921835904*z3^2 + 1522483200*z3^3 + 
       2645084160*z3z5 - 2062117872*z4 + 20471884800*z5 + 
       96*z3*(167329891 + 13320072*z4 + 35434560*z5) - 1316672640*z6 + 
       24997610496*z7 - 6149278080*z8 + 33691248640*z9))/15 - 
    (8*T120*T200*T300*(8154880885 + 15883247520*z3^2 + 2741990400*z3^3 + 
       3890550528*z3z5 - 26481247560*z4 + 81127684080*z5 - 
       360*z3*(-135922191 + 7814984*z4 + 11595480*z5) - 16589772000*z6 + 
       86354714880*z7 + 3829212144*z8 + 40482441600*z9))/225 + 
    (4*T020*T200^2*(Z11 + Z12)^2*(8845625095 + 4676418120*z3^2 + 
       2006553600*z3^3 + 4994506656*z3z5 - 3432699540*z4 + 23205045000*z5 + 
       480*z3*(31066664 + 1217895*z4 + 16378245*z5) - 9530864700*z6 + 
       38855049330*z7 - 24823473462*z8 + 42354364800*z9))/225 - 
    (8*T102*T120*(Z11 - 3*Z12)^2*(8145202185 + 5124247920*z3^2 + 
       2116987200*z3^3 + 5576721696*z3z5 - 3587274000*z4 + 20627232300*z5 + 
       45*z3*(295404365 + 292608*z4 + 210842640*z5) - 9700915050*z6 + 
       39297848715*z7 - 29145855942*z8 + 42800444600*z9))/2025 + 
    (16*T020*T102*T200*(Z11 + Z12)*(7058390115 + 4209131520*z3^2 + 
       2173075200*z3^3 + 5978904192*z3z5 - 4712626980*z4 - 
       180*z3*(-71781409 + 475308*z4 - 62216760*z5) + 24063017760*z5 - 
       14650588800*z6 + 45860399820*z7 - 34642814184*z8 + 44687072800*z9))/
     675 - (T220*(Z11 - 3*Z12)^4*(6863759675 + 5582094180*z3^2 + 
       2583129600*z3^3 + 7669913328*z3z5 - 6185576700*z4 - 
       30*z3*(-490462697 + 11641128*z4 - 442641780*z5) + 29247349470*z5 - 
       18883237350*z6 + 57456814155*z7 - 44691512481*z8 + 51561179200*z9))/
     24300 - (4*T002^2*T120*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     75 - (T002*T120*(Z11 - 3*Z12)*(Z11 + Z12)^2*
      (8700381543 + 7981397136*z3^2 + 3941199360*z3^3 + 11044195776*z3z5 - 
       8024551560*z4 - 240*z3*(-78730735 + 3159702*z4 - 93452064*z5) + 
       41046245352*z5 - 25769868840*z6 + 82335207900*z7 - 63835825572*z8 + 
       79918538560*z9))/90 - (8*T102*T120*(Z11 - 3*Z12)*(Z11 + Z12)*
      (15531967965 + 10510369920*z3^2 + 4361616000*z3^3 + 11283349248*z3z5 - 
       7029782640*z4 - 450*z3*(-57859031 + 146880*z4 - 47077584*z5) + 
       40768664040*z5 - 19487004300*z6 + 79427452050*z7 - 58900706496*z8 + 
       89307638000*z9))/675 - (T120*T200^2*(Z11 + Z12)*
      (28855645205 + 21985946240*z3^2 + 6865920000*z3^3 + 22084627968*z3z5 - 
       19399602480*z4 + 103446336000*z5 + 240*z3*(231414911 + 10056528*z4 + 
         29234400*z5) - 42767804800*z6 + 168846186400*z7 - 99463304736*z8 + 
       101367680000*z9))/75 - (3*T011^2*T300*(Z11 - 3*Z12)*
      (21681515333 + 11774812288*z3^2 + 5072117760*z3^3 + 13150356480*z3z5 - 
       9498145104*z4 + 58420945792*z5 + 128*z3*(266156897 + 4059648*z4 + 
         163774620*z5) - 26599940480*z6 + 102283402688*z7 - 69105562560*z8 + 
       104429388800*z9))/5 - (T002*T220*(Z11 - 3*Z12)*(Z11 + Z12)*
      (17545443293 + 14156178624*z3^2 + 6479216640*z3^3 + 17638663680*z3z5 - 
       11966977872*z4 - 288*z3*(-114261751 + 3722316*z4 - 124687720*z5) + 
       64081797600*z5 - 37284098400*z6 + 125852239392*z7 - 98093492640*z8 + 
       131606456320*z9))/90 - (T002*T120*(Z11 + Z12)^3*
      (13694479605 + 12423125520*z3^2 + 6486796800*z3^3 + 18444500928*z3z5 - 
       13879126440*z4 - 720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 
       69897125160*z5 - 45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 
       131616843200*z9))/150 + (T020*T200^2*(Z11 - 3*Z12)^2*
      (36437732815 + 15951296160*z3^2 + 7323033600*z3^3 + 18963455616*z3z5 - 
       14766238080*z4 + 90337047840*z5 + 5760*z3*(10247409 + 544696*z4 + 
         3819375*z5) - 37895007600*z6 + 152792119080*z7 - 97719215832*z8 + 
       152397491200*z9))/2025 - (T220*T300*(Z11 - 3*Z12)*
      (54162052685 + 25153491840*z3^2 + 7225344000*z3^3 + 13271786496*z3z5 - 
       10725466320*z4 + 97554600960*z5 + 480*z3*(165441827 + 11344296*z4 + 
         26027280*z5) - 1875590400*z6 + 113664353280*z7 - 31726752192*z8 + 
       156703232000*z9))/225 + (T020*T300*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (31970388691 + 17582083584*z3^2 + 7893319680*z3^3 + 20640531456*z3z5 - 
       12339841104*z4 - 192*z3*(-239467039 + 930996*z4 - 192664020*z5) + 
       75816465984*z5 - 38338415040*z6 + 147840004704*z7 - 110440815552*z8 + 
       161524183040*z9))/180 - (T002*T220*(Z11 + Z12)^2*
      (27313562565 + 23314416960*z3^2 + 10579968000*z3^3 + 29195582976*z3z5 - 
       20182626000*z4 - 1440*z3*(-37025203 + 1365348*z4 - 40908360*z5) + 
       103611785760*z5 - 61868392800*z6 + 206557947360*z7 - 163937989152*z8 + 
       214291302400*z9))/100 + 
    (4*T002*T120*T300*(33444845019 + 37475609472*z3^2 + 11597967360*z3^3 + 
       33990948864*z3z5 - 42218105472*z4 + 148267529280*z5 + 
       144*z3*(784997581 + 20533824*z4 + 220336200*z5) - 93485327040*z6 + 
       357915188736*z7 - 198913408128*z8 + 226429504000*z9))/45 - 
    (T120*T300*(Z11 - 3*Z12)^2*(63833632019 + 30604162176*z3^2 + 
       11146475520*z3^3 + 26793358848*z3z5 - 12479827392*z4 + 
       111465729792*z5 + 144*z3*(634998579 + 35498960*z4 + 191096640*z5) - 
       25678180800*z6 + 194343313536*z7 - 118605184416*z8 + 229981461760*z9))/
     270 - (T200*T220*(Z11 + Z12)^2*(47009806485 + 29175712320*z3^2 + 
       11304806400*z3^3 + 27214603776*z3z5 - 19822003680*z4 + 
       131933854240*z5 + 40*z3*(2061069191 + 50308704*z4 + 1139205600*z5) - 
       53484830400*z6 + 219271973520*z7 - 134691704352*z8 + 235617862400*z9))/
     150 - (T120*T200^2*(Z11 - 3*Z12)*(72621760255 + 69197639040*z3^2 + 
       18432000000*z3^3 + 64198780416*z3z5 - 63499270320*z4 + 
       290379991680*z5 + 720*z3*(216755481 + 10623056*z4 + 36103920*z5) - 
       122522227200*z6 + 454010715360*z7 - 280801782432*z8 + 
       272128000000*z9))/675 - (T200*T220*(Z11 - 3*Z12)^2*
      (71632893435 + 38545642080*z3^2 + 15250176000*z3^3 + 39833399808*z3z5 - 
       32461206840*z4 + 193066284240*z5 + 180*z3*(685501709 + 23882160*z4 + 
         294682800*z5) - 78159153600*z6 + 314963892360*z7 - 199354538016*z8 + 
       315446124800*z9))/2025 - (T002*T120*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9))/12150 - 
    (T002*T120*(Z11 - 3*Z12)^2*(Z11 + Z12)*(47574771155 + 40820194800*z3^2 + 
       19749542400*z3^3 + 54506758464*z3z5 - 39679358040*z4 - 
       240*z3*(-411530963 + 13336686*z4 - 458222400*z5) + 208901155320*z5 - 
       125971032600*z6 + 408029930820*z7 - 311100419628*z8 + 
       401669374400*z9))/1350 + (2*T020*T200*T300*(Z11 - 3*Z12)*
      (123010311955 + 105774134400*z3^2 + 26456371200*z3^3 + 
       81487378944*z3z5 - 84017527200*z4 + 405551177280*z5 + 
       720*z3*(306839967 + 13353920*z4 + 76014480*z5) - 148491633600*z6 + 
       592730403120*z7 - 332122133088*z8 + 425164454400*z9))/675 - 
    (T220*(Z11 - 3*Z12)^3*(Z11 + Z12)*(62731282975 + 48362255520*z3^2 + 
       22730342400*z3^3 + 62682885504*z3z5 - 46310429520*z4 - 
       240*z3*(-501648743 + 14338296*z4 - 504386700*z5) + 239551937520*z5 - 
       142928079600*z6 + 466876064760*z7 - 356648500008*z8 + 
       459735142400*z9))/16200 + (2*T020*T200*T300*(Z11 + Z12)*
      (138004980625 + 97367640960*z3^2 + 29191680000*z3^3 + 
       84558795264*z3z5 - 78842384640*z4 + 433358863680*z5 + 
       240*z3*(985157581 + 46140480*z4 + 239490480*z5) - 160206964800*z6 + 
       665695838160*z7 - 354036335328*z8 + 469857651200*z9))/225 - 
    (T220*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(68316630450 + 56799168300*z3^2 + 
       26443699200*z3^3 + 72584943696*z3z5 - 50676606180*z4 - 
       90*z3*(-1476961909 + 50355024*z4 - 1636499100*z5) + 264028173210*z5 - 
       157548265650*z6 + 523183100625*z7 - 408111380667*z8 + 
       536544822400*z9))/4050 - (9*T011^2*T300*(Z11 + Z12)*
      (105213463475 + 60918011520*z3^2 + 26158694400*z3^3 + 
       66167083008*z3z5 - 46709681520*z4 + 291947256960*z5 + 
       320*z3*(529689461 + 5630976*z4 + 361308240*z5) - 131228716800*z6 + 
       506744685120*z7 - 344918313216*z8 + 539387801600*z9))/25 + 
    (T020*T200*(Z11 - 3*Z12)^4*(62099889295 + 62630009280*z3^2 + 
       29691187200*z3^3 + 87993464832*z3z5 - 74080298160*z4 - 
       2880*z3*(-55610637 + 1287520*z4 - 53571900*z5) + 353792332800*z5 - 
       226556388000*z6 + 679561275600*z7 - 516103467264*z8 + 
       590641190400*z9))/583200 + (T020*T200*(Z11 - 3*Z12)^3*(Z11 + Z12)*
      (70543311805 + 69478127040*z3^2 + 32429260800*z3^3 + 90940589568*z3z5 - 
       69453570960*z4 - 960*z3*(-172646623 + 6296436*z4 - 189744780*z5) + 
       354224084160*z5 - 211409613600*z6 + 682145344080*z7 - 
       514899675936*z8 + 654332057600*z9))/48600 + 
    (T020*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(67321007555 + 
       74473901760*z3^2 + 33410764800*z3^3 + 91870350336*z3z5 - 
       67262641200*z4 + 343339428480*z5 - 1920*z3*(3965784*z4 - 
         1795*(47321 + 56574*z5)) - 205812218400*z6 + 675206012880*z7 - 
       518380903872*z8 + 675477286400*z9))/10800 - 
    (T120*(Z11 - 3*Z12)^4*(Z11 + Z12)*(76154936635 + 66340678080*z3^2 + 
       33815808000*z3^3 + 95758723584*z3z5 - 77827411440*z4 - 
       2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 396565468320*z5 - 
       242196086400*z6 + 745127622720*z7 - 561847913568*z8 + 
       685287699200*z9))/388800 + 
    (2*T011^2*T200^2*(135819452835 + 104567143680*z3^2 + 33660979200*z3^3 + 
       86470861824*z3z5 - 96281816400*z4 + 428718862080*z5 + 
       1440*z3*(229045013 + 10408176*z4 + 61697340*z5) - 195316171200*z6 + 
       894956794560*z7 - 452830419648*z8 + 697247686400*z9))/225 - 
    (2*T002*T020*T200^2*(130567257315 + 154247489280*z3^2 + 
       40186828800*z3^3 + 106003178496*z3z5 - 113551426800*z4 + 
       458017246080*z5 + 4320*z3*(92308415 + 2200752*z4 + 30840180*z5) - 
       211095316800*z6 + 1046132233920*z7 - 472935091392*z8 + 
       724676435200*z9))/2025 + (T020*T300*(Z11 - 3*Z12)^3*
      (145493117785 + 86141761920*z3^2 + 36513792000*z3^3 + 
       98352963072*z3z5 - 66496382640*z4 - 2880*z3*(-77426277 + 87220*z4 - 
         53497500*z5) + 359948476800*z5 - 194900774400*z6 + 726818362560*z7 - 
       543694957344*z8 + 735621376000*z9))/8100 + 
    (T020*T300*(Z11 + Z12)^3*(137087553145 + 90600364800*z3^2 + 
       39528345600*z3^3 + 103271625216*z3z5 - 62930464560*z4 - 
       1920*z3*(-113318839 + 2775507*z4 - 107867790*z5) + 364039985280*z5 - 
       185049676800*z6 + 715243541280*z7 - 556847147232*z8 + 
       810667891200*z9))/300 + (T002*T020*T200*(Z11 - 3*Z12)^2*
      (90814658535 + 90580507200*z3^2 + 41775667200*z3^3 + 
       116943637248*z3z5 - 87608612880*z4 - 
       360*z3*(-571660771 + 25234992*z4 - 664352640*z5) + 446266880640*z5 - 
       273338344800*z6 + 883690481520*z7 - 666212559696*z8 + 
       844239008000*z9))/6075 + (2*T002*T020*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (89705523495 + 93769686720*z3^2 + 43158988800*z3^3 + 
       118677498624*z3z5 - 84448511280*z4 - 
       1080*z3*(-186796491 + 9633984*z4 - 236033600*z5) + 440908453440*z5 - 
       267838423200*z6 + 871384401360*z7 - 669567012048*z8 + 
       872955232000*z9))/2025 - (T120*T200*(Z11 - 3*Z12)^3*
      (160426830181 + 107649721728*z3^2 + 43816550400*z3^3 + 
       117424194048*z3z5 - 81627518736*z4 - 576*z3*(-479576457 + 86588*z4 - 
         324012000*z5) + 450951833088*z5 - 234134919360*z6 + 
       872005857408*z7 - 643847260896*z8 + 882745651200*z9))/19440 - 
    (T120*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(336827265805 + 160118670720*z3^2 + 
       59484211200*z3^3 + 139001246208*z3z5 - 52465065120*z4 + 
       600413954880*z5 + 240*z3*(1968504343 + 111140496*z4 + 719954400*z5) - 
       147868857600*z6 + 1004000503680*z7 - 591616629216*z8 + 
       1247822048000*z9))/225 - (T120*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*
      (229071941145 + 208111518720*z3^2 + 104865177600*z3^3 + 
       292259218176*z3z5 - 224370179280*z4 - 
       5760*z3*(-90152419 + 3096459*z4 - 103451790*z5) + 1156688496000*z5 - 
       711361821600*z6 + 2236599468720*z7 - 1696032479952*z8 + 
       2140167040000*z9))/194400 - 
    (2*T020*T200*T202*(537011609625 + 362499137280*z3^2 + 124656998400*z3^3 + 
       305301187584*z3z5 - 341370601200*z4 + 1500099344640*z5 + 
       4320*z3*(274518629 + 13047408*z4 + 74701500*z5) - 704641147200*z6 + 
       3221659920960*z7 - 1697271547968*z8 + 2677223353600*z9))/2025 - 
    (T002*T120*T200*(Z11 - 3*Z12)*(2559796792785 + 1487896076160*z3^2 + 
       650987827200*z3^3 + 1696704786432*z3z5 - 1249655936400*z4 + 
       7542008985600*z5 + 11520*z3*(366940795 + 4202703*z4 + 244707210*z5) - 
       3540371932800*z6 + 13258357856640*z7 - 9009666008064*z8 + 
       13410204275200*z9))/4050 - (T120*T202*(Z11 - 3*Z12)*
      (2746680227235 + 1486831789440*z3^2 + 650987827200*z3^3 + 
       1695470828544*z3z5 - 1250889248880*z4 + 7622554769280*z5 + 
       103680*z3*(41923473 + 574737*z4 + 26303990*z5) - 3543487459200*z6 + 
       13314513660480*z7 - 8991987847488*z8 + 13410204275200*z9))/4050 - 
    (T002*T120*T200*(Z11 + Z12)*(2454978908655 + 1531943694720*z3^2 + 
       671515545600*z3^3 + 1710871289856*z3z5 - 1220919153840*z4 + 
       7541717950080*z5 + 2880*z3*(1444459783 + 9539820*z4 + 1072716000*z5) - 
       3539643235200*z6 + 13184426131200*z7 - 9045359776512*z8 + 
       13848477478400*z9))/1350 - (T120*T202*(Z11 + Z12)*
      (2672618735745 + 1539871136640*z3^2 + 671515545600*z3^3 + 
       1705392009216*z3z5 - 1229150797200*z4 + 7613538330240*z5 + 
       2880*z3*(1505549393 + 14101452*z4 + 1040475120*z5) - 
       3485234131200*z6 + 13172655314880*z7 - 8966861471232*z8 + 
       13848477478400*z9))/1350 - (8*T200*T220*(Z11 - 3*Z12)*(Z11 + Z12)*
      (10217216760*z3^2 + 4079577600*z3^3 + 15*z3*(2098885897 + 68311224*z4 + 
         964678080*z5) + 2*(9731393350 + 4945744656*z3z5 - 3746856870*z4 + 
         25079011290*z5 - 9826859400*z6 + 41689123350*z7 - 24752168487*z8 + 
         42654332000*z9)))/675 + T002*T020*T200*(Z11 + Z12)^2*
     (133675968*z3^2 + 63311872*z3^3 - 
      (8*z3*(-539912239 + 28701648*z4 - 700651680*z5))/15 + 
      (28229627805 + 39799289088*z3z5 - 28196454960*z4 + 144279855360*z5 - 
        90756439200*z6 + 289546483920*z7 - 227073625776*z8 + 287688204800*z9)/
       225)) + T221*((6*T200^3*Y1*(-531257 + 9161472*z3^2 - 4195872*z4 + 
       48*z3*(334885 + 12384*z4) - 12869760*z5 + 2668800*z6 - 3912480*z7))/
     5 - (144*T300^2*Y1*(-23068045 + 3371840*z3^2 + 1959552*z3z5 - 
       2610480*z4 - 20*z3*(774373 + 100752*z4 - 650160*z5) - 14039640*z5 - 
       10249000*z6 + 5390900*z7 - 28073304*z8))/25 + 
    T200*Y1*(Z11 - 3*Z12)^3*(Z11 + Z12)*(1144515077/2160 + 
      (1787192*z3^2)/15 - (1366848*z3z5)/25 + (296023*z4)/5 + 
      (16*z3*(1456313 + 186969*z4 - 1083915*z5))/45 + (7262956*z5)/45 + 
      (1322170*z6)/3 - (2945065*z7)/9 + (19581996*z8)/25) + 
    T200*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(368125143/160 + (2819372*z3^2)/5 - 
      (6267456*z3z5)/25 + (586611*z4)/2 + 
      (12*z3*(968653 + 135188*z4 - 737910*z5))/5 + 654930*z5 + 1952581*z6 - 
      (15235211*z7)/10 + (89790012*z8)/25) + T200*Y1*(Z11 + Z12)^4*
     (209761999/64 + 841428*z3^2 - 367416*z3z5 + (1197405*z4)/4 + 
      z3*(6965259/2 + 475308*z4 - 2587140*z5) + 1151562*z5 + (5849685*z6)/2 - 
      (9099135*z7)/4 + (10527489*z8)/2) + T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (1040552143/240 + (5610208*z3^2)/5 - (2439072*z3z5)/5 + (2535399*z4)/5 + 
      (18*z3*(1255509 + 177160*z4 - 955720*z5))/5 + (6661208*z5)/5 + 
      3814490*z6 - (15141727*z7)/5 + (34943094*z8)/5) - 
    (8*T200*T202*Y1*(10096927 + 2426288*z3^2 - 715392*z3z5 + 418020*z4 + 
       288*z3*(27233 + 4133*z4 - 17670*z5) + 2567856*z5 + 6559880*z6 - 
       4599340*z7 + 10248984*z8))/5 + (18*T200^2*Y1*(Z11 + Z12)^2*
      (48279455 + 9742400*z3^2 - 4712256*z3z5 + 6356790*z4 + 
       10*z3*(4550831 + 581856*z4 - 3343680*z5) + 12240000*z5 + 37245200*z6 - 
       26599000*z7 + 67509612*z8))/25 + 
    (36*T002^2*T200*Y1*(49730785 + 11875840*z3^2 - 5204736*z3z5 + 
       5877360*z4 + 400*z3*(123539 + 16560*z4 - 91872*z5) + 13482880*z5 + 
       41612800*z6 - 32322160*z7 + 74565072*z8))/25 + 
    (6*T102*T300*Y1*(91907623 + 14005632*z3^2 - 8584704*z3z5 + 8598960*z4 + 
       48*z3*(2615053 + 116352*z4 - 1233360*z5) + 30925152*z5 + 73719840*z6 - 
       49931664*z7 + 122987808*z8))/5 + 
    (3*T300*Y1*(Z11 + Z12)^3*(205633073 + 53867904*z3^2 - 23265792*z3z5 + 
       32111856*z4 + 288*z3*(722387 + 107304*z4 - 571200*z5) + 49319040*z5 + 
       176953920*z6 - 145022208*z7 + 333314784*z8))/16 + 
    (3*T102*T200*Y1*(Z11 + Z12)*(263457811 + 59865984*z3^2 - 25505280*z3z5 + 
       29405520*z4 + 384*z3*(708164 + 84363*z4 - 469800*z5) + 75966912*z5 + 
       203083200*z6 - 152268192*z7 + 365398560*z8))/10 + 
    (T200^2*Y1*(Z11 - 3*Z12)^2*(302741095 + 68468960*z3^2 - 25785216*z3z5 + 
       20925060*z4 + 20*z3*(14607047 + 1548912*z4 - 9033120*z5) + 
       56784480*z5 + 224387600*z6 - 169249720*z7 + 369409032*z8))/75 + 
    (6*T002*T200*Y1*(Z11 + Z12)^2*(257643175 + 63214200*z3^2 - 
       28296864*z3z5 + 31231980*z4 + 60*z3*(4289851 + 600972*z4 - 
         3327480*z5) + 71349420*z5 + 222070500*z6 - 177875370*z7 + 
       405391878*z8))/25 + (T200*Y1*(Z11 - 3*Z12)^4*
      (348458261 + 94441472*z3^2 - 34960896*z3z5 + 20911920*z4 + 
       32*z3*(11657495 + 1250904*z4 - 7669080*z5) + 98362368*z5 + 
       300401120*z6 - 213306064*z7 + 500863392*z8))/8640 + 
    (T300*Y1*(Z11 - 3*Z12)^3*(360197291 + 97745792*z3^2 - 35458560*z3z5 + 
       25328976*z4 + 32*z3*(11080835 + 1250616*z4 - 7832160*z5) + 
       79875072*z5 + 318219200*z6 - 240325312*z7 + 507993120*z8))/240 + 
    (T200^2*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*(642038395 + 117985920*z3^2 - 
       56215296*z3z5 + 71067720*z4 + 40*z3*(13814899 + 1648944*z4 - 
         9927360*z5) + 164921280*z5 + 481977600*z6 - 355115520*z7 + 
       805362192*z8))/25 + (2*T002*T200^2*Y1*(873425125 + 160136000*z3^2 - 
       79377408*z3z5 + 11230800*z4 + 720*z3*(1186135 + 143048*z4 - 
         777360*z5) + 391653120*z5 + 862762400*z6 - 275566000*z7 + 
       1137191616*z8))/25 + (T002*T200*Y1*(Z11 - 3*Z12)^2*
      (1596457625 + 370625520*z3^2 - 167914944*z3z5 + 183530520*z4 + 
       240*z3*(6650215 + 871722*z4 - 4936140*z5) + 452385000*z5 + 
       1379181000*z6 - 1009855140*z7 + 2405614788*z8))/225 + 
    (9*T300*Y1*(Z11 - 3*Z12)*(Z11 + Z12)^2*(1774918785 + 463872640*z3^2 - 
       199190016*z3z5 + 283595760*z4 + 480*z3*(3790509 + 554632*z4 - 
         2941920*z5) + 365955840*z5 + 1533515200*z6 - 1258919360*z7 + 
       2853673632*z8))/400 + (T200*T300*Y1*(Z11 - 3*Z12)*
      (3327634025 + 646522880*z3^2 - 239874048*z3z5 + 63993840*z4 + 
       1280*z3*(2252621 + 190371*z4 - 1299240*z5) + 646200000*z5 + 
       2364905600*z6 - 1730327680*z7 + 3436528896*z8))/50 + 
    (T002*T300*Y1*(Z11 - 3*Z12)*(2373060605 + 585470400*z3^2 - 
       257167872*z3z5 + 335277360*z4 + 1920*z3*(1209209 + 170982*z4 - 
         947160*z5) + 508039200*z5 + 2087563200*z6 - 1626706560*z7 + 
       3684286944*z8))/25 + (3*T002*T300*Y1*(Z11 + Z12)*
      (2405343865 + 615927360*z3^2 - 260402688*z3z5 + 363962160*z4 + 
       1440*z3*(1539929 + 234648*z4 - 1279440*z5) + 475785120*z5 + 
       2011728000*z6 - 1760908320*z7 + 3730630176*z8))/25 + 
    (T102*T200*Y1*(Z11 - 3*Z12)*(4075686275 + 883762560*z3^2 - 
       366902784*z3z5 + 373571280*z4 + 1920*z3*(234639*z4 + 
         43*(50927 - 31320*z5)) + 1177617600*z5 + 3047256000*z6 - 
       2211403680*z7 + 5256391968*z8))/150 + 
    (T300*Y1*(Z11 - 3*Z12)^2*(Z11 + Z12)*(5591087075 + 1339758720*z3^2 - 
       589607424*z3z5 + 757521360*z4 + 480*z3*(11495377 + 1538328*z4 - 
         8691840*z5) + 1219751040*z5 + 4785019200*z6 - 3812812800*z7 + 
       8446945248*z8))/400 + (T002*T200*Y1*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6424710245 + 1582624320*z3^2 - 692312832*z3z5 + 829126800*z4 + 
       1440*z3*(4372385 + 615792*z4 - 3395880*z5) + 1635960480*z5 + 
       5416447200*z6 - 4426936560*z7 + 9918342864*z8))/150 + 
    (T200*T300*Y1*(Z11 + Z12)*(10400316005 + 1640712960*z3^2 - 
       779341824*z3z5 + 723662640*z4 + 960*z3*(8301913 + 807180*z4 - 
         5674320*z5) + 2981645760*z5 + 7699564800*z6 - 5706709440*z7 + 
       11165154048*z8))/50 + T011*(Z11 - 3*Z12)^5*(470600879/15552 + 
      (1487009*z3^2)/45 + (430304*z3^3)/27 + (235192*z3z5)/5 - 
      (23148791*z4)/540 + (54812399*z5)/270 + 
      (z3*(24356601 - 668872*z4 + 20463480*z5))/270 - (3607429*z6)/27 + 
      (20290169*z7)/54 - (8687339*z8)/30 + (76630036*z9)/243) + 
    T011*(Z11 - 3*Z12)^4*(Z11 + Z12)*(15230987327/25920 + 
      (69104873*z3^2)/135 + (2348320*z3^3)/9 + (18471976*z3z5)/25 - 
      (12010403*z4)/20 - (z3*(-73896709 + 2276568*z4 - 76813608*z5))/54 + 
      (826178059*z5)/270 - (50457518*z6)/27 + (86241623*z7)/15 - 
      (650286937*z8)/150 + (428304812*z9)/81) + T011*(Z11 - 3*Z12)^3*
     (Z11 + Z12)^2*(5090487581/1440 + (144521888*z3^2)/45 + 
      (14564608*z3^3)/9 + (112754328*z3z5)/25 - (103875083*z4)/30 - 
      (4*z3*(-90152419 + 3096459*z4 - 103451790*z5))/45 + (160651180*z5)/9 - 
      (98800253*z6)/9 + (345154239*z7)/10 - (1308667037*z8)/50 + 
      (2675208800*z9)/81) + T011*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (13610324543/1440 + (47087656*z3^2)/5 + 4821504*z3^3 + 
      (341462088*z3z5)/25 - (104071651*z4)/10 + (790043134*z5)/15 + 
      z3*(339606754/15 - (4710884*z4)/5 + 27680232*z5) - 33887989*z6 + 
      (3141476281*z7)/30 - (4018350327*z8)/50 + (293450560*z9)/3) + 
    T011*(Z11 - 3*Z12)*(Z11 + Z12)^4*(11975997343/960 + (64228711*z3^2)/5 + 
      7061728*z3^3 + (512880336*z3z5)/25 - (327458073*z4)/20 + 
      (802471611*z5)/10 + z3*(321537701/10 - (6888384*z4)/5 + 40481028*z5) - 
      54779320*z6 + 161898053*z7 - (3108654747*z8)/25 + (1287190868*z9)/9) + 
    48*T002*T011*T102*(31433241 + 19108224*z3^2 + 7805952*z3^3 + 
      20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
      48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
      104872968*z8 + 158646656*z9) + T002*T011*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (9514954231/90 + 90711544*z3^2 + 43887872*z3^3 + (3028153248*z3z5)/25 - 
      (440881756*z4)/5 - (8*z3*(-411530963 + 13336686*z4 - 458222400*z5))/
       15 + (2321123948*z5)/5 - 279935628*z6 + (4533665898*z7)/5 - 
      (17283356646*z8)/25 + (8033387488*z9)/9) + T011*T200^2*(Z11 - 3*Z12)*
     (5457432077/15 + (1650320896*z3^2)/5 + 81920000*z3^3 + 
      (7093426176*z3z5)/25 - 280819344*z4 + (6585595456*z5)/5 + 
      (32*z3*(110709695 + 4593648*z4 + 18205200*z5))/5 - 530146816*z6 + 
      (9902865952*z7)/5 - (30630413952*z8)/25 + (10885120000*z9)/9) + 
    T011*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(47153522177/180 + 
      (773168912*z3^2)/5 + 65777664*z3^3 + (4234825152*z3z5)/25 - 
      (518723856*z4)/5 - (32*z3*(-62775187 + 10077*z4 - 47275140*z5))/5 + 
      (9713438944*z5)/15 - 301618088*z6 + (3649921964*z7)/3 - 
      (22073196804*z8)/25 + (4038104576*z9)/3) + T002*T011*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(2900127181/10 + (1330232856*z3^2)/5 + 131373312*z3^3 + 
      (1840699296*z3z5)/5 - 267485052*z4 - 8*z3*(-78730735 + 3159702*z4 - 
        93452064*z5) + (6841040892*z5)/5 - 858995628*z6 + 2744506930*z7 - 
      (10639304262*z8)/5 + (7991853856*z9)/3) + T002^2*T011*(Z11 - 3*Z12)*
     (394464812 + 315207552*z3^2 + 145711104*z3^3 + (1989370368*z3z5)/5 - 
      279873792*z4 + 1495845696*z5 - 64*z3*(310392*z4 - 
        5*(2381107 + 2455920*z5)) - 864598080*z6 + 2927019936*z7 - 
      (11130314976*z8)/5 + (8884212736*z9)/3) + T011*T200*(Z11 - 3*Z12)*
     (Z11 + Z12)^2*(15041387843/20 + 474021552*z3^2 + 201666048*z3^3 + 
      (12885604416*z3z5)/25 - (1533334272*z4)/5 - 
      (288*z3*(-20564741 + 113625*z4 - 17483920*z5))/5 + 1917886704*z5 - 
      899184600*z6 + (18068535876*z7)/5 - (66777094332*z8)/25 + 
      (12488542912*z9)/3) + T002*T011*T200*(Z11 + Z12)*
     (1524505950 + 1033031808*z3^2 + 445908992*z3^3 + (28273715712*z3z5)/25 - 
      803042592*z4 + (25322159424*z5)/5 + 
      (32*z3*(417818395 + 1805508*z4 + 330162000*z5))/5 - 2399189760*z6 + 
      (43731644704*z7)/5 - (148896870624*z8)/25 + (82789940992*z9)/9) + 
    (12*T011*T102*(Z11 + Z12)^2*(1574998605 + 1148858880*z3^2 + 
       485769600*z3^3 + 1271075328*z3z5 - 804530880*z4 - 
       30*z3*(-91697131 + 1437408*z4 - 83808240*z5) + 4521762360*z5 - 
       2255229300*z6 + 8953150470*z7 - 6739862256*z8 + 9918144400*z9))/25 + 
    (4*T011*T200*T300*(10449126455 + 9646477440*z3^2 + 1621555200*z3^3 + 
       3946351104*z3z5 - 10697700960*z4 + 42946175040*z5 - 
       960*z3*(831636*z4 - 5*(4578787 + 533700*z5)) - 6554452800*z6 + 
       39752475360*z7 - 1889651808*z8 + 23940460800*z9))/25 + 
    (8*T011*T102*(Z11 - 3*Z12)^2*(8145202185 + 5124247920*z3^2 + 
       2116987200*z3^3 + 5576721696*z3z5 - 3587274000*z4 + 20627232300*z5 + 
       45*z3*(295404365 + 292608*z4 + 210842640*z5) - 9700915050*z6 + 
       39297848715*z7 - 29145855942*z8 + 42800444600*z9))/675 + 
    (16*T011*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(13142269015 + 6176638380*z3^2 + 
       2250345600*z3^3 + 5222222928*z3z5 - 1713529080*z4 + 20771776560*z5 + 
       15*z3*(1179538555 + 64314936*z4 + 438317040*z5) - 4549085250*z6 + 
       35768844315*z7 - 21766118931*z8 + 46973879600*z9))/75 + 
    (4*T002^2*T011*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     25 + (T011*T200*(Z11 - 3*Z12)^3*(14168909505 + 9097106880*z3^2 + 
       3651379200*z3^3 + 9723297024*z3z5 - 6654314880*z4 + 37261421760*z5 + 
       96*z3*(245354473 + 814764*z4 + 156736080*z5) - 18748278240*z6 + 
       71897975472*z7 - 52764950448*z8 + 73562137600*z9))/540 + 
    (8*T011*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(15531967965 + 10510369920*z3^2 + 
       4361616000*z3^3 + 11283349248*z3z5 - 7029782640*z4 - 
       450*z3*(-57859031 + 146880*z4 - 47077584*z5) + 40768664040*z5 - 
       19487004300*z6 + 79427452050*z7 - 58900706496*z8 + 89307638000*z9))/
     225 + (T011*T200^2*(Z11 + Z12)*(31769811855 + 23206256640*z3^2 + 
       6865920000*z3^3 + 21955442688*z3z5 - 19223390160*z4 + 
       105841642560*z5 + 1440*z3*(39443059 + 1471632*z4 + 4784400*z5) - 
       41592096000*z6 + 166564035360*z7 - 97612546176*z8 + 101367680000*z9))/
     25 - (4*T002*T011*T300*(-24850622295 + 28090632960*z3^2 + 
       7346534400*z3^3 + 32008753152*z3z5 - 55759626720*z4 - 
       11520*z3*(-6891812 + 226395*z4 - 1764540*z5) + 114903360000*z5 - 
       135619041600*z6 + 393323356800*z7 - 242292155904*z8 + 
       116011321600*z9))/75 + (T002*T011*(Z11 + Z12)^3*
      (13694479605 + 12423125520*z3^2 + 6486796800*z3^3 + 18444500928*z3z5 - 
       13879126440*z4 - 720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 
       69897125160*z5 - 45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 
       131616843200*z9))/50 - (8*T011*T102*T200*(35207800605 + 
       30059646480*z3^2 + 9528422400*z3^3 + 15703118784*z3z5 - 
       32814433800*z4 + 102445250400*z5 + 720*z3*(162143723 + 13381794*z4 + 
         23592600*z5) - 52997797800*z6 + 312878859480*z7 - 118786064868*z8 + 
       255564377600*z9))/225 + (T011*T200*(Z11 + Z12)^3*
      (67385861105 + 46555235520*z3^2 + 19764172800*z3^3 + 50986112256*z3z5 - 
       31747360320*z4 - 480*z3*(-234105043 + 4305372*z4 - 213513120*z5) + 
       188993688960*z5 - 90698728800*z6 + 357913505040*z7 - 269115713712*z8 + 
       405333945600*z9))/100 + (T011*T300*(Z11 - 3*Z12)^2*
      (203022835735 + 95812338240*z3^2 + 33763276800*z3^3 + 
       80679483648*z3z5 - 33053659920*z4 + 307688601600*z5 + 
       720*z3*(381098673 + 20524256*z4 + 113682960*z5) - 63283168800*z6 + 
       560383652880*z7 - 351487059696*z8 + 692714835200*z9))/450 + 
    (2*T002*T011*T200*(Z11 - 3*Z12)*(184568149305 + 113579789760*z3^2 + 
       48624307200*z3^3 + 125592913152*z3z5 - 93795928560*z4 + 
       568011633120*z5 + 720*z3*(436678669 + 4533804*z4 + 300360960*z5) - 
       261376761600*z6 + 980307477360*z7 - 658856331504*z8 + 
       1002889820800*z9))/675 + (T011*T300*(Z11 + Z12)^2*
      (588500397585 + 311107792320*z3^2 + 110468044800*z3^3 + 
       253719869184*z3z5 - 93420434160*z4 + 997292350080*z5 + 
       720*z3*(1151436359 + 50332752*z4 + 545786160*z5) - 232095535200*z6 + 
       1703621533680*z7 - 1054552650768*z8 + 2314637728000*z9))/150 - 
    (T011*T202*(Z11 - 3*Z12)*(1065830361345 + 581250487680*z3^2 + 
       245119334400*z3^3 + 631679689728*z3z5 - 443096699760*z4 + 
       2761079016960*z5 + 2880*z3*(576161971 + 9952974*z4 + 345401280*z5) - 
       1220749574400*z6 + 4849625972160*z7 - 3278381864256*z8 + 
       5043204102400*z9))/675 - (T011*T202*(Z11 + Z12)*
      (1030993560315 + 600719690880*z3^2 + 252812851200*z3^3 + 
       636063363072*z3z5 - 436392435600*z4 + 2762044116480*z5 + 
       5760*z3*(285724478 + 3513357*z4 + 191516520*z5) - 1210029062400*z6 + 
       4815427757760*z7 - 3277231311744*z8 + 5211986796800*z9))/225 + 
    T011*(Z11 + Z12)^5*((36303597*z3^2)/5 + 4341600*z3^3 + 
      z3*(39461085/2 - (3566592*z4)/5 + 24548508*z5) + 
      (3*(4092136445 + 6801325056*z3z5 - 5598758160*z4 + 27477989280*z5 - 
         19269758400*z6 + 55492248480*z7 - 42139144512*z8 + 47090092800*z9))/
       1600) + T002*T011*(Z11 - 3*Z12)^3*((438854632*z3^2)/45 + 
      (42255616*z3^3)/9 + z3*(1120857304/45 - 684976*z4 + 25067136*z5) + 
      (48561269535 + 53371244736*z3z5 - 41047196040*z4 + 212247632520*z5 - 
        127899865800*z6 + 407613173580*z7 - 307175669172*z8 + 
        385009316800*z9)/4050)) + 
  T212*(T020*(Z11 - 3*Z12)^3*(Z11 + Z12)^2*(5090487581/4320 + 
      (144521888*z3^2)/135 + (14564608*z3^3)/27 + (37584776*z3z5)/25 - 
      (103875083*z4)/90 - (4*z3*(-90152419 + 3096459*z4 - 103451790*z5))/
       135 + (160651180*z5)/27 - (98800253*z6)/27 + (115051413*z7)/10 - 
      (1308667037*z8)/150 + (2675208800*z9)/243) + 
    T020*(Z11 + Z12)^5*(818427289/320 + (12101199*z3^2)/5 + 1447200*z3^3 + 
      (106270704*z3z5)/25 - (69984477*z4)/20 + (171737433*z5)/10 + 
      z3*(13153695/2 - (1188864*z4)/5 + 8182836*z5) - 12043599*z6 + 
      (346826553*z7)/10 - (658424133*z8)/25 + 29431308*z9) + 
    T220*(Z11 - 3*Z12)^3*(38739512687/6480 + (162355256*z3^2)/45 + 
      (40570880*z3^3)/27 + (100502176*z3z5)/25 - (125537551*z4)/45 + 
      (2058336848*z5)/135 + (4*z3*(107069519 + 344804*z4 + 69483600*z5))/45 - 
      (23763988*z6)/3 + (4042222852*z7)/135 - (549557702*z8)/25 + 
      (7356213760*z9)/243) + T020*(Z11 - 3*Z12)^2*(Z11 + Z12)^3*
     (13610324543/4320 + (47087656*z3^2)/15 + 1607168*z3^3 + 
      (113820696*z3z5)/25 - (104071651*z4)/30 + (790043134*z5)/45 + 
      z3*(339606754/45 - (4710884*z4)/15 + 9226744*z5) - (33887989*z6)/3 + 
      (3141476281*z7)/90 - (1339450109*z8)/50 + (293450560*z9)/9) + 
    T020*(Z11 - 3*Z12)*(Z11 + Z12)^4*(11975997343/2880 + (64228711*z3^2)/15 + 
      (7061728*z3^3)/3 + (170960112*z3z5)/25 - (109152691*z4)/20 + 
      (267490537*z5)/10 + z3*(321537701/30 - (2296128*z4)/5 + 13493676*z5) - 
      (54779320*z6)/3 + (161898053*z7)/3 - (1036218249*z8)/25 + 
      (1287190868*z9)/27) + 16*T002*T020*T102*(31433241 + 19108224*z3^2 + 
      7805952*z3^3 + 20310912*z3z5 - 13569984*z4 + 82097568*z5 + 
      48*z3*(1052917 + 5832*z4 + 725112*z5) - 37458000*z6 + 149589360*z7 - 
      104872968*z8 + 158646656*z9) + T120*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*
     (22971334729/720 + (320793946*z3^2)/15 + (30921472*z3^3)/3 + 
      (141235416*z3z5)/5 - (94270799*z4)/5 + (1503065417*z5)/15 + 
      z3*(265810783/5 - (6209584*z4)/5 + 54939764*z5) - (178597075*z6)/3 + 
      (1999858117*z7)/10 - (1583100309*z8)/10 + (5664816800*z9)/27) + 
    T002*T120*(Z11 - 3*Z12)^2*(9564186131/180 + (486194896*z3^2)/15 + 
      (128488448*z3^3)/9 + (960734592*z3z5)/25 - (381617188*z4)/15 + 
      (1216494040*z5)/9 + z3*(3818479984/45 - (3243616*z4)/5 + 67846784*z5) - 
      75646984*z6 + (12244952392*z7)/45 - (5284348584*z8)/25 + 
      (23409367936*z9)/81) + T002*T020*(Z11 - 3*Z12)^2*(Z11 + Z12)*
     (9514954231/270 + (90711544*z3^2)/3 + (43887872*z3^3)/3 + 
      (1009384416*z3z5)/25 - (440881756*z4)/15 + (2321123948*z5)/15 + 
      z3*(3292247704/45 - (11854832*z4)/5 + 81461760*z5) - 93311876*z6 + 
      (1511221966*z7)/5 - (5761118882*z8)/25 + (8033387488*z9)/27) + 
    T020*T200*(Z11 - 3*Z12)^2*(Z11 + Z12)*(8896755757/108 + 
      (750685264*z3^2)/15 + 21925888*z3^3 + (1427986368*z3z5)/25 - 
      (175581624*z4)/5 - (8*z3*(-239124371 + 1677372*z4 - 197658480*z5))/15 + 
      (9611939872*z5)/45 - (316890568*z6)/3 + (18416667676*z7)/45 - 
      (7592369636*z8)/25 + (4038104576*z9)/9) + 
    (8*T002^2*T120*(122786859 + 76328640*z3^2 + 31223808*z3^3 + 
       81243648*z3z5 - 55739664*z4 + 328111200*z5 + 
       48*z3*(4208581 + 36288*z4 + 2859840*z5) - 148701600*z6 + 
       589194720*z7 - 419491872*z8 + 634586624*z9))/3 + 
    (8*T020*T200*T300*(218483815 + 299820480*z3^2 + 54051840*z3^3 + 
       134680320*z3z5 - 380500680*z4 + 1415449408*z5 - 
       48*z3*(749800*z4 - 3*(5345643 + 760520*z5)) - 238766880*z6 + 
       1337483920*z7 - 107905680*z8 + 798015360*z9))/5 + 
    T002*T020*(Z11 - 3*Z12)*(Z11 + Z12)^2*(2900127181/30 + 
      (443410952*z3^2)/5 + 43791104*z3^3 + (613566432*z3z5)/5 - 89161684*z4 + 
      (2280346964*z5)/5 + z3*(629845880/3 - 8425872*z4 + 249205504*z5) - 
      286331876*z6 + (2744506930*z7)/3 - (3546434754*z8)/5 + 
      (7991853856*z9)/9) + T220*(Z11 + Z12)^3*(37217945447/240 + 
      (514593432*z3^2)/5 + 43920384*z3^3 + (2848460256*z3z5)/25 - 
      (355155177*z4)/5 - (16*z3*(-78568229 + 1342443*z4 - 69409260*z5))/5 + 
      (2082108008*z5)/5 - 202911300*z6 + 797822792*z7 - (15178640562*z8)/25 + 
      (2702226304*z9)/3) + T220*(Z11 - 3*Z12)*(Z11 + Z12)^2*
     (123566938871/720 + 102987800*z3^2 + (134444032*z3^3)/3 + 
      (2890774368*z3z5)/25 - (341661479*z4)/5 - 
      (16*z3*(-81858539 + 456527*z4 - 68928940*z5))/5 + (6424438288*z5)/15 - 
      207878772*z6 + 815485572*z7 - (15230560986*z8)/25 + 
      (24977085824*z9)/27) + T002^2*T020*(Z11 - 3*Z12)*
     (394464812/3 + 105069184*z3^2 + 48570368*z3^3 + (663123456*z3z5)/5 - 
      93291264*z4 + 498615232*z5 + z3*(761954240/3 - 6621696*z4 + 
        261964800*z5) - 288199360*z6 + 975673312*z7 - (3710104992*z8)/5 + 
      (8884212736*z9)/9) + T002*T120*(Z11 - 3*Z12)*(Z11 + Z12)*
     (28714856947/90 + 194036512*z3^2 + (264286208*z3^3)/3 + 
      (5907960576*z3z5)/25 - (743407256*z4)/5 - 
      (32*z3*(-77994381 + 766482*z4 - 69014780*z5))/5 + (4148322512*z5)/5 - 
      449207952*z6 + (4839584816*z7)/3 - (32147020752*z8)/25 + 
      (48609392128*z9)/27) + T002*T120*(Z11 + Z12)^2*
     (8860236791/20 + (1492023024*z3^2)/5 + 127463424*z3^3 + 
      (8630257536*z3z5)/25 - (1147630236*z4)/5 - 
      (16*z3*(-229884121 + 4081374*z4 - 201937020*z5))/5 + 1184622168*z5 - 
      645965928*z6 + (11680593176*z7)/5 - (47262283272*z8)/25 + 
      (7778689024*z9)/3) + T102*T220*(4064921249/5 + (3089075968*z3^2)/5 + 
      201644032*z3^3 + (13980307968*z3z5)/25 - (2682763056*z4)/5 + 
      (13347080896*z5)/5 + (96*z3*(92867717 + 3579360*z4 + 30833340*z5))/5 - 
      1209267712*z6 + (24856828928*z7)/5 - (67515047136*z8)/25 + 
      (34804679936*z9)/9) - (16*T020*T202*(Z11 + Z12)*
      (1050904863 + 655719840*z3^2 + 217307520*z3^3 + 506995200*z3z5 - 
       200066274*z4 + 1681485048*z5 + 36*z3*(41759495 + 1395738*z4 + 
         21724800*z5) - 362132640*z6 + 3184069896*z7 - 2162081160*z8 + 
       4468707280*z9))/135 - (4*T120*T200^2*(4614502185 + 429716160*z3^2 + 
       412876800*z3^3 - 7290093312*z3z5 + 4098567600*z4 - 5634492480*z5 + 
       11520*z3*(21021*z4 - 17*(38102 + 59625*z5)) + 7968967200*z6 - 
       7847254080*z7 + 24959105424*z8 + 6095667200*z9))/225 + 
    T102*T120*(Z11 - 3*Z12)*(59762080463/30 + (16218422464*z3^2)/15 + 
      (1371643904*z3^3)/3 + (29363102208*z3z5)/25 - (4173077608*z4)/5 + 
      (26327909312*z5)/5 + (256*z3*(181562606 + 3172617*z4 + 108521055*z5))/
       15 - (6920531776*z6)/3 + 9136922784*z7 - (152304021216*z8)/25 + 
      (254448821248*z9)/27) + (4*T020*T102*(Z11 + Z12)^2*
      (1574998605 + 1148858880*z3^2 + 485769600*z3^3 + 1271075328*z3z5 - 
       804530880*z4 - 30*z3*(-91697131 + 1437408*z4 - 83808240*z5) + 
       4521762360*z5 - 2255229300*z6 + 8953150470*z7 - 6739862256*z8 + 
       9918144400*z9))/25 - (32*T020*T202*(Z11 - 3*Z12)*
      (2817567855 + 1605747960*z3^2 + 527313600*z3^3 + 1247301504*z3z5 - 
       490005315*z4 + 4129264260*z5 + 270*z3*(14616059 + 611226*z4 + 
         5950680*z5) - 742257900*z6 + 7714776600*z7 - 5269735908*z8 + 
       10746300200*z9))/2025 + (T200*T220*(Z11 + Z12)*
      (4917102829 + 3807583104*z3^2 + 1098547200*z3^3 + 3383990784*z3z5 - 
       3273973200*z4 + 17290526592*z5 + 144*z3*(63873407 + 3335856*z4 + 
         10644960*z5) - 6545518080*z6 + 26357809440*z7 - 13771621728*z8 + 
       16218828800*z9))/15 + (8*T220*T300*(13359134265 + 8154280800*z3^2 + 
       1415116800*z3^3 + 4580250624*z3z5 - 3802267440*z4 + 34183141200*z5 + 
       8640*z3*(1439633 + 93343*z4 + 739365*z5) + 694353600*z6 + 
       16141417920*z7 + 3964997952*z8 + 20892627200*z9))/225 + 
    (T020*(Z11 - 3*Z12)^5*(2353004395 + 2569551552*z3^2 + 1239275520*z3^3 + 
       3657705984*z3z5 - 3333425904*z4 + 15785970912*z5 - 
       288*z3*(668872*z4 - 9*(2706289 + 2273720*z5)) - 10389395520*z6 + 
       29217843360*z7 - 22517582688*z8 + 24521611520*z9))/233280 + 
    T102*T120*(Z11 + Z12)*(174326335343/30 + 3355764672*z3^2 + 
      1414991872*z3^3 + (88621461504*z3z5)/25 - (12337303752*z4)/5 + 
      15805687488*z5 + (32*z3*(1445505565 + 17843544*z4 + 959491200*z5))/5 - 
      6831903360*z6 + 27143497120*z7 - (455790244608*z8)/25 + 
      (262669686272*z9)/9) + (T120*T200*(Z11 - 3*Z12)^2*
      (5425321055 + 5224441536*z3^2 + 1706250240*z3^3 + 4795490304*z3z5 - 
       5324789808*z4 - 72*z3*(-189377221 + 3064112*z4 - 121026480*z5) + 
       24798974112*z5 - 11825726400*z6 + 37510569072*z7 - 24551538048*z8 + 
       34739955200*z9))/270 + (T120*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (6370960039 + 5457410496*z3^2 + 1831587840*z3^3 + 4249075968*z3z5 - 
       5036483520*z4 - 24*z3*(-560953657 + 8262216*z4 - 331455360*z5) + 
       24986031456*z5 - 11498532480*z6 + 41426720256*z7 - 23541465456*z8 + 
       37245867520*z9))/45 + (8*T020*T102*(Z11 - 3*Z12)^2*
      (8145202185 + 5124247920*z3^2 + 2116987200*z3^3 + 5576721696*z3z5 - 
       3587274000*z4 + 20627232300*z5 + 45*z3*(295404365 + 292608*z4 + 
         210842640*z5) - 9700915050*z6 + 39297848715*z7 - 29145855942*z8 + 
       42800444600*z9))/2025 + (2*T120*T200*(Z11 + Z12)^2*
      (6824053945 + 7043841840*z3^2 + 2458944000*z3^3 + 5725074816*z3z5 - 
       5959385640*z4 + 30587278680*z5 - 90*z3*(4340800*z4 - 
         3*(60322167 + 42942560*z5)) - 14731843200*z6 + 51235982580*z7 - 
       30812492232*z8 + 49650302400*z9))/75 + 
    (2*T020*T200^2*(Z11 + Z12)*(14127306565 + 11652898560*z3^2 + 
       3432960000*z3^3 + 11088451584*z3z5 - 9810154080*z4 + 52835373120*z5 + 
       720*z3*(37620889 + 1327152*z4 + 6166800*z5) - 22080432000*z6 + 
       84355324560*z7 - 50392637568*z8 + 50683840000*z9))/75 + 
    (4*T002^2*T020*(Z11 + Z12)*(6974483085 + 5799587040*z3^2 + 
       2732083200*z3^3 + 7506981504*z3z5 - 5290777440*z4 - 
       3600*z3*(-3847451 + 118584*z4 - 4180560*z5) + 27893598480*z5 - 
       16541269200*z6 + 55096167240*z7 - 42409766808*z8 + 55526329600*z9))/
     75 + (T020*T200*(Z11 - 3*Z12)^3*(13383565529 + 8868805056*z3^2 + 
       3651379200*z3^3 + 9829672704*z3z5 - 6716033568*z4 - 
       3456*z3*(-6501014 + 20415*z4 - 4577100*z5) + 36875842368*z5 - 
       19672074720*z6 + 72615038064*z7 - 54288929808*z8 + 73562137600*z9))/
     1620 + (4*T020*T300*(Z11 - 3*Z12)^2*(23672126525 + 11977669800*z3^2 + 
       4220409600*z3^3 + 10084935456*z3z5 - 4512646440*z4 + 39117230280*z5 + 
       90*z3*(382687479 + 21224960*z4 + 113942160*z5) - 8023990500*z6 + 
       70168058010*z7 - 43935882462*z8 + 86589354400*z9))/675 + 
    (8*T020*T102*(Z11 - 3*Z12)*(Z11 + Z12)*(15531967965 + 10510369920*z3^2 + 
       4361616000*z3^3 + 11283349248*z3z5 - 7029782640*z4 - 
       450*z3*(-57859031 + 146880*z4 - 47077584*z5) + 40768664040*z5 - 
       19487004300*z6 + 79427452050*z7 - 58900706496*z8 + 89307638000*z9))/
     675 + (T120*(Z11 - 3*Z12)^3*(Z11 + Z12)*(14706317140 + 9451079940*z3^2 + 
       4470220800*z3^3 + 12138508368*z3z5 - 8684714700*z4 - 
       30*z3*(-814359737 + 17829144*z4 - 754180980*z5) + 45553966050*z5 - 
       27171828150*z6 + 89810356275*z7 - 69380728011*z8 + 90609171200*z9))/
     2025 - (T011^2*T200*(Z11 - 3*Z12)*(21681515333 + 11774812288*z3^2 + 
       5072117760*z3^3 + 13150356480*z3z5 - 9498145104*z4 + 58420945792*z5 + 
       128*z3*(266156897 + 4059648*z4 + 163774620*z5) - 26599940480*z6 + 
       102283402688*z7 - 69105562560*z8 + 104429388800*z9))/5 + 
    (2*T020*T102*T200*(24015508755 + 16610377280*z3^2 + 5698713600*z3^3 + 
       15443543808*z3z5 - 14967364560*z4 + 72124780800*z5 + 
       320*z3*(157725901 + 5275962*z4 + 51580530*z5) - 33199736800*z6 + 
       139668153120*z7 - 79626886416*z8 + 112943008000*z9))/25 + 
    (T120*(Z11 - 3*Z12)^4*(20526068581 + 14268050208*z3^2 + 6460784640*z3^3 + 
       19216891008*z3z5 - 14874708528*z4 - 144*z3*(-268020149 + 6491048*z4 - 
         228354180*z5) + 69628810896*z5 - 45328261680*z6 + 139880452824*z7 - 
       111298566456*z8 + 129365422080*z9))/38880 + 
    (T002*T020*(Z11 + Z12)^3*(13694479605 + 12423125520*z3^2 + 
       6486796800*z3^3 + 18444500928*z3z5 - 13879126440*z4 - 
       720*z3*(-42713509 + 1702914*z4 - 51267600*z5) + 69897125160*z5 - 
       45400926600*z6 + 140490179820*z7 - 108887965956*z8 + 131616843200*z9))/
     150 + (T020*T200*(Z11 + Z12)^3*(21046476795 + 15071023680*z3^2 + 
       6588057600*z3^3 + 17189252352*z3z5 - 10711905120*z4 - 
       1920*z3*(-18544409 + 496083*z4 - 18493200*z5) + 62252079360*z5 - 
       31695175200*z6 + 120348104880*z7 - 92482861104*z8 + 135111315200*z9))/
     100 + (2*T020*T200^2*(Z11 - 3*Z12)*(35499267825 + 37312542720*z3^2 + 
       9216000000*z3^3 + 32227227648*z3z5 - 32157302400*z4 + 
       148465448640*z5 + 2160*z3*(35286945 + 1347824*z4 + 7426320*z5) - 
       63287884800*z6 + 225815691600*z7 - 142232340096*z8 + 136064000000*z9))/
     675 + (T002*T220*(Z11 + Z12)*(39310027359 + 23712875136*z3^2 + 
       10463477760*z3^3 + 26709875712*z3z5 - 19101110832*z4 + 
       116949413376*z5 + 768*z3*(85553449 + 644526*z4 + 61879500*z5) - 
       54666840960*z6 + 205523957952*z7 - 141449246784*z8 + 215755120640*z9))/
     30 + (T200*T220*(Z11 - 3*Z12)*(63098063955 + 61319352960*z3^2 + 
       14745600000*z3^3 + 49022267904*z3z5 - 52973971920*z4 + 
       242900179200*z5 + 720*z3*(176387783 + 8937168*z4 + 35359920*z5) - 
       89621654400*z6 + 345379396320*z7 - 191164144608*z8 + 217702400000*z9))/
     675 + (T120*T300*(Z11 - 3*Z12)*(100890052195 + 64152604800*z3^2 + 
       13000089600*z3^3 + 24674429952*z3z5 - 25509263760*z4 + 
       229914702720*z5 + 2880*z3*(57816409 + 3795980*z4 + 7866840*z5) + 
       10330905600*z6 + 184532446080*z7 - 15417117504*z8 + 272887987200*z9))/
     225 + (T120*T300*(Z11 + Z12)*(107977684645 + 62312154240*z3^2 + 
       13888512000*z3^3 + 23668733952*z3z5 - 22562143920*z4 + 
       238453933440*z5 + 4800*z3*(35351999 + 2943252*z4 + 4546896*z5) - 
       6422006400*z6 + 228454070400*z7 - 15787211904*z8 + 295500723200*z9))/
     75 + (2*T020*T300*(Z11 - 3*Z12)*(Z11 + Z12)*(98645967875 + 
       49638887520*z3^2 + 18002764800*z3^3 + 41777783424*z3z5 - 
       15169064400*z4 + 168927504000*z5 + 120*z3*(1181036587 + 66352248*z4 + 
         438705840*z5) - 36800101200*z6 + 286567716600*z7 - 174128951448*z8 + 
       375791036800*z9))/225 + (T002*T020*(Z11 - 3*Z12)^3*
      (48561269535 + 39496916880*z3^2 + 19015027200*z3^3 + 53371244736*z3z5 - 
       41047196040*z4 - 720*z3*(-140107163 + 3852990*z4 - 141002640*z5) + 
       212247632520*z5 - 127899865800*z6 + 407613173580*z7 - 
       307175669172*z8 + 385009316800*z9))/12150 - 
    (3*T011^2*T200*(Z11 + Z12)*(105213463475 + 60918011520*z3^2 + 
       26158694400*z3^3 + 66167083008*z3z5 - 46709681520*z4 + 
       291947256960*z5 + 320*z3*(529689461 + 5630976*z4 + 361308240*z5) - 
       131228716800*z6 + 506744685120*z7 - 344918313216*z8 + 
       539387801600*z9))/25 + (T220*(Z11 - 3*Z12)^2*(Z11 + Z12)*
      (128932253131 + 72172725888*z3^2 + 31573278720*z3^3 + 
       81972518400*z3z5 - 50154674544*z4 + 311817096576*z5 + 
       192*z3*(993537697 + 524196*z4 + 750245520*z5) - 151430395200*z6 + 
       593844821376*z7 - 433316316960*z8 + 646096732160*z9))/2160 + 
    (T020*(Z11 - 3*Z12)^4*(Z11 + Z12)*(76154936635 + 66340678080*z3^2 + 
       33815808000*z3^3 + 95758723584*z3z5 - 77827411440*z4 - 
       2400*z3*(-73896709 + 2276568*z4 - 76813608*z5) + 396565468320*z5 - 
       242196086400*z6 + 745127622720*z7 - 561847913568*z8 + 
       685287699200*z9))/388800 + 
    (2*T011^2*T300*(135819452835 + 104567143680*z3^2 + 33660979200*z3^3 + 
       86470861824*z3z5 - 96281816400*z4 + 428718862080*z5 + 
       1440*z3*(229045013 + 10408176*z4 + 61697340*z5) - 195316171200*z6 + 
       894956794560*z7 - 452830419648*z8 + 697247686400*z9))/25 - 
    (2*T002*T020*T300*(116944575435 + 159531828480*z3^2 + 48354048000*z3^3 + 
       150488368128*z3z5 - 202829834160*z4 + 649758867840*z5 + 
       1440*z3*(337412665 + 6487776*z4 + 89929980*z5) - 465187233600*z6 + 
       1679069085120*z7 - 937414731456*z8 + 929270329600*z9))/225 + 
    (4*T002*T120*T200*(174035566035 + 184735877760*z3^2 + 53906227200*z3^3 + 
       147712149504*z3z5 - 166451323680*z4 + 645466835520*z5 + 
       6480*z3*(80501129 + 2294256*z4 + 24769640*z5) - 340380676800*z6 + 
       1473107518080*z7 - 762327220608*z8 + 1029850572800*z9))/675 + 
    (T002*T220*(Z11 - 3*Z12)*(202391577285 + 114841879680*z3^2 + 
       50721177600*z3^3 + 132703681536*z3z5 - 97163580240*z4 + 
       585551383680*z5 + 960*z3*(343694837 + 4092336*z4 + 226155960*z5) - 
       277207209600*z6 + 1037458660800*z7 - 708248964672*z8 + 
       1044293888000*z9))/450 + (T020*T300*(Z11 + Z12)^2*
      (276425061975 + 155579937120*z3^2 + 55234022400*z3^3 + 
       126859934592*z3z5 - 50712909840*z4 + 505782810720*z5 + 
       360*z3*(1153735925 + 51277104*z4 + 546002160*z5) - 117313786800*z6 + 
       854412975000*z7 - 527276325384*z8 + 1157318864000*z9))/225 + 
    (T020*T200*(Z11 - 3*Z12)*(Z11 + Z12)^2*(212496957645 + 
       137776514880*z3^2 + 60499814400*z3^3 + 156419963136*z3z5 - 
       93368967840*z4 - 480*z3*(-704246539 + 9143676*z4 - 654968160*z5) + 
       569069532480*z5 - 283155223200*z6 + 1093726290480*z7 - 
       827008194672*z8 + 1248854291200*z9))/900 - 
    (T120*T202*(342681732945 + 289302577920*z3^2 + 89145907200*z3^3 + 
       236468284416*z3z5 - 262582873200*z4 + 1179185207040*z5 + 
       21600*z3*(41261641 + 1817712*z4 + 11039052*z5) - 526602196800*z6 + 
       2416475615040*z7 - 1189101114432*z8 + 1799002912000*z9))/675 + 
    (2*T002*T020*T200*(Z11 - 3*Z12)*(641368084905 + 367806291840*z3^2 + 
       162746956800*z3^3 + 426104955648*z3z5 - 309640685040*z4 + 
       1863240151680*z5 + 6480*z3*(160233405 + 1326732*z4 + 111131600*z5) - 
       894596947200*z6 + 3306323512080*z7 - 2280048654096*z8 + 
       3352551068800*z9))/2025 + (2*T002*T020*T200*(Z11 + Z12)*
      (613059220935 + 379766119680*z3^2 + 167878886400*z3^3 + 
       429670842624*z3z5 - 302845942800*z4 + 1863675025920*z5 + 
       720*z3*(1419108347 + 4395492*z4 + 1097905200*z5) - 893943950400*z6 + 
       3287224494000*z7 - 2289319670448*z8 + 3462119369600*z9))/675 + 
    T120*(Z11 - 3*Z12)*(Z11 + Z12)^3*((207450636*z3^2)/5 + 20407808*z3^3 + 
      z3*(1529956094/15 - 2853728*z4 + 111219096*z5) + 
      (53293836685 + 51558441408*z3z5 - 34282840320*z4 + 174481499640*z5 - 
        107482609800*z6 + 358204941780*z7 - 292006774116*z8 + 
        372441299200*z9)/900) + T120*(Z11 + Z12)^4*((149009407*z3^2)/5 + 
      14377984*z3^3 + z3*(752839379/10 - (11136132*z4)/5 + 77387166*z5) + 
      (60317657367 + 58805129088*z3z5 - 42539753232*z4 + 200163182832*z5 - 
        125569555920*z6 + 413904194856*z7 - 339552840456*z8 + 
        419213834240*z9)/1440)) + 
  T312*(T120*(Z11 - 3*Z12)*(Z11 + Z12)^2*(-62617484329/720 - 
      (793619288*z3^2)/15 - (67222016*z3^3)/3 - (1435012704*z3z5)/25 + 
      (173480629*z4)/5 + (16*z3*(-127301117 + 85278*z4 - 100348170*z5))/15 - 
      (3305613256*z5)/15 + (307895732*z6)/3 - (6144728188*z7)/15 + 
      (7466651658*z8)/25 - (12488542912*z9)/27) + 
    T120*(Z11 + Z12)^3*(-56818815083/720 - (262925752*z3^2)/5 - 
      21960192*z3^3 - (1414132128*z3z5)/25 + (180348331*z4)/5 + 
      (32*z3*(-61192924 + 625911*z4 - 50179995*z5))/15 - (642531496*z5)/3 + 
      100105924*z6 - (6006979036*z7)/15 + (7444652406*z8)/25 - 
      (1351113152*z9)/3) + T220*(Z11 - 3*Z12)^2*(2884247731/540 + 
      (35308304*z3^2)/15 + (8136704*z3^3)/9 + (54822336*z3z5)/25 - 
      (5411104*z4)/5 + (452575568*z5)/45 + 
      (16*z3*(4205185 + 237900*z4 + 1285908*z5))/9 - (7925800*z6)/3 + 
      (151989668*z7)/9 - (248496772*z8)/25 + (1523974912*z9)/81) + 
    T220*(Z11 + Z12)^2*(2864546861/60 + (121891248*z3^2)/5 + 8918016*z3^3 + 
      (521873856*z3z5)/25 - (45371512*z4)/5 + (292706960*z5)/3 + 
      (16*z3*(65504555 + 3044808*z4 + 28577340*z5))/15 - 28089112*z6 + 
      157812884*z7 - (2284371012*z8)/25 + (564724864*z9)/3) + 
    T020*(Z11 - 3*Z12)^2*(Z11 + Z12)^2*(6600763441/240 + 
      (951895816*z3^2)/45 + (89685248*z3^3)/9 + (683447568*z3z5)/25 - 
      (93987311*z4)/5 + (4436711786*z5)/45 + 
      (2*z3*(1137197129 - 34491888*z4 + 1230297780*z5))/45 - 
      (528704332*z6)/9 + (2937644246*z7)/15 - (3838456311*z8)/25 + 
      (16395713248*z9)/81) + T020*(Z11 + Z12)^4*(51737150933/1440 + 
      (437644384*z3^2)/15 + (42356608*z3^3)/3 + (200812392*z3z5)/5 - 
      (294863837*z4)/10 + (702723461*z5)/5 + 
      z3*(1063420069/15 - (12960408*z4)/5 + 78145644*z5) - (267644776*z6)/3 + 
      (4320586864*z7)/15 - (2327592123*z8)/10 + (7702900688*z9)/27) - 
    (16*T020*T200^2*(1410250075 - 662826720*z3^2 + 25804800*z3^3 - 
       1005623424*z3z5 + 1999219500*z4 + 60*z3*(-56731295 + 3163776*z4 - 
         9464400*z5) - 2796696720*z5 + 2695225200*z6 - 4744630560*z7 + 
       4271713848*z8 + 380979200*z9))/225 + T020*(Z11 - 3*Z12)*(Z11 + Z12)^3*
     (54828536449/1080 + (205996112*z3^2)/5 + (59266048*z3^3)/3 + 
      (1383545952*z3z5)/25 - (568806058*z4)/15 + (8632380284*z5)/45 + 
      z3*(869737804/9 - (52789024*z4)/15 + 110492912*z5) - 118484088*z6 + 
      (17584178044*z7)/45 - (7855730954*z8)/25 + (10787402624*z9)/27) + 
    T002*T020*(Z11 - 3*Z12)*(Z11 + Z12)*(40675593413/135 + 
      (3329545664*z3^2)/15 + (912207872*z3^3)/9 + (6868948992*z3z5)/25 - 
      (2737903568*z4)/15 + (14828622112*z5)/15 + 
      z3*(532025616 - (67732864*z4)/5 + (1638696704*z5)/3) - 564003744*z6 + 
      (87124043776*z7)/45 - (37963865984*z8)/25 + (167055202816*z9)/81) + 
    T002*T020*(Z11 + Z12)^2*(2524837433/6 + (1663061856*z3^2)/5 + 
      148287488*z3^3 + (10175648256*z3z5)/25 - (1391674712*z4)/5 - 
      (8*z3*(-1459448723 + 45027144*z4 - 1508399760*z5))/15 + 
      (7154959568*z5)/5 - 834005904*z6 + (8532857056*z7)/3 - 
      (56738591712*z8)/25 + (27064906240*z9)/9) - 
    (2*T120*T200*(Z11 + Z12)*(1259327311 + 885903232*z3^2 + 274636800*z3^3 + 
       841383936*z3z5 - 807458016*z4 + 4211411136*z5 + 
       24*z3*(98654899 + 6050592*z4 + 12084240*z5) - 1566726560*z6 + 
       6596229224*z7 - 3376806912*z8 + 4054707200*z9))/15 - 
    (64*T020*T102*(Z11 - 3*Z12)*(1857116790 + 1015169040*z3^2 + 
       527313600*z3^3 + 1481957856*z3z5 - 1214989335*z4 - 
       45*z3*(-72220267 + 511524*z4 - 57239640*z5) + 6080407560*z5 - 
       3724630200*z6 + 11511043785*z7 - 8631514062*z8 + 10746300200*z9))/
     2025 - (8*T120*T200*(Z11 - 3*Z12)*(4045080535 + 3493244160*z3^2 + 
       921600000*z3^3 + 3047912064*z3z5 - 3259914840*z4 + 14771829600*z5 + 
       90*z3*(90710797 + 5736640*z4 + 13452960*z5) - 5348007000*z6 + 
       21734920530*z7 - 11718827928*z8 + 13606400000*z9))/675 - 
    (2*T102*T120*(4198254335 + 2843009120*z3^2 + 975744000*z3^3 + 
       3243556224*z3z5 - 2009612880*z4 + 14029083680*z5 + 
       80*z3*(75135151 + 2474676*z4 + 39767040*z5) - 6118238800*z6 + 
       18422119120*z7 - 12387967848*z8 + 14405776000*z9))/75 - 
    (4*T120*T300*(14730156115 + 6859566720*z3^2 + 1415116800*z3^3 + 
       4521464064*z3z5 - 3446596080*z4 + 31236308640*z5 + 
       720*z3*(17775501 + 1437128*z4 + 7068840*z5) + 1300816800*z6 + 
       18263426400*z7 + 4807197072*z8 + 20892627200*z9))/225 - 
    (4*T002*T220*(5786687345 + 4897460160*z3^2 + 1561190400*z3^3 + 
       4155867648*z3z5 - 4705524720*z4 + 19621046400*z5 + 
       360*z3*(42026665 + 1676688*z4 + 11685120*z5) - 9774208800*z6 + 
       42453270240*z7 - 22316764896*z8 + 31729331200*z9))/75 + 
    (T220*(Z11 - 3*Z12)*(Z11 + Z12)*(9302355337 + 4056059712*z3^2 + 
       1565245440*z3^3 + 3696378624*z3z5 - 1475129088*z4 + 17503929792*z5 + 
       192*z3*(65622313 + 3732354*z4 + 23437380*z5) - 4951243680*z6 + 
       28724338032*z7 - 16223915088*z8 + 33082664960*z9))/270 - 
    (16*T020*T102*(Z11 + Z12)*(7058390115 + 4209131520*z3^2 + 
       2173075200*z3^3 + 5978904192*z3z5 - 4712626980*z4 - 
       180*z3*(-71781409 + 475308*z4 - 62216760*z5) + 24063017760*z5 - 
       14650588800*z6 + 45860399820*z7 - 34642814184*z8 + 44687072800*z9))/
     675 + (8*T002^2*T020*(9453170235 + 7026171840*z3^2 + 3122380800*z3^3 + 
       8405420544*z3z5 - 5934403440*z4 - 19200*z3*(-909373 + 12798*z4 - 
         828468*z5) + 32368294080*z5 - 17532511200*z6 + 61581140640*z7 - 
       45975701088*z8 + 63458662400*z9))/225 + 
    (2*T020*T300*(Z11 - 3*Z12)*(26337621025 + 13961308032*z3^2 + 
       3467612160*z3^3 + 6448978944*z3z5 - 5768566272*z4 + 52257850560*z5 + 
       144*z3*(281074645 + 18936256*z4 + 41760960*z5) + 470413440*z6 + 
       52552550592*z7 - 11059737408*z8 + 74299768320*z9))/135 - 
    (8*T002*T120*(Z11 - 3*Z12)*(26631450655 + 14685580360*z3^2 + 
       6340147200*z3^3 + 16448660928*z3z5 - 11979390960*z4 + 
       658630080*z3*z4 + 73377313180*z5 + 700*z3*(60723283 + 37462968*z5) - 
       33468170000*z6 + 128426078060*z7 - 86535465156*z8 + 130536736000*z9))/
     225 + (2*T011^2*T200*(56069255205 + 38922190080*z3^2 + 
       13193164800*z3^3 + 32647670784*z3z5 - 36471034800*z4 + 
       160734850560*z5 + 2400*z3*(52630045 + 2477520*z4 + 14290092*z5) - 
       74996443200*z6 + 343051392960*z7 - 179175163968*z8 + 281205920000*z9))/
     75 - (T120*(Z11 - 3*Z12)^2*(Z11 + Z12)*(64991475749 + 37008558720*z3^2 + 
       15786639360*z3^3 + 40691455488*z3z5 - 25474992336*z4 + 
       160184164608*z5 + 192*z3*(514603619 + 2386188*z4 + 364917480*z5) - 
       74753565120*z6 + 298164811968*z7 - 212434685856*z8 + 323048366080*z9))/
     2160 + (2*T020*T300*(Z11 + Z12)*(138052495955 + 68069846400*z3^2 + 
       18362880000*z3^3 + 31672498176*z3z5 - 26746956000*z4 + 
       272766102720*z5 + 240*z3*(855509663 + 69392736*z4 + 151772640*z5) - 
       13086048000*z6 + 301709113920*z7 - 54013191552*z8 + 400434726400*z9))/
     225 - (2*T002*T020*T200*(156552164775 - 19172044800*z3^2 + 
       10926028800*z3^3 - 1595261952*z3z5 + 4663334160*z4 + 
       8640*z3*(10823419 + 2752416*z4 - 1429230*z5) + 155679984000*z5 + 
       5793364800*z6 + 141247500480*z7 - 87922034496*z8 + 471152134400*z9))/
     2025 - (2*T002*T120*(Z11 + Z12)*(103516948385 + 60687933600*z3^2 + 
       26158694400*z3^3 + 66210483456*z3z5 - 47102891280*z4 + 
       293262407280*z5 + 80*z3*(2115064795 + 23332248*z4 + 1442607120*z5) - 
       132086472000*z6 + 509004434160*z7 - 345540084912*z8 + 
       539387801600*z9))/75 + (T020*T200*(Z11 - 3*Z12)*(Z11 + Z12)*
      (187557093795 + 109024786560*z3^2 + 41794560000*z3^3 + 
       100377294336*z3z5 - 85132127520*z4 + 526194337920*z5 + 
       240*z3*(1329919777 + 30024504*z4 + 648066720*z5) - 214722412800*z6 + 
       874159574880*z7 - 513742023072*z8 + 868698649600*z9))/675 + 
    (T020*T200*(Z11 + Z12)^2*(168325635235 + 115702504320*z3^2 + 
       43750195200*z3^3 + 104544110592*z3z5 - 83303553600*z4 + 
       518150677440*z5 + 240*z3*(1301984347 + 18643152*z4 + 762844320*z5) - 
       219381864000*z6 + 862759850880*z7 - 527325081984*z8 + 
       905454796800*z9))/450 - (T120*(Z11 - 3*Z12)^3*
      (290106454735 + 178403829120*z3^2 + 73027584000*z3^3 + 
       194046534144*z3z5 - 138168344880*z4 + 762105576960*z5 + 
       2880*z3*(166356003 + 1208852*z4 + 101455800*z5) - 380151662400*z6 + 
       1456763728320*z7 - 1049290430688*z8 + 1471242752000*z9))/97200 + 
    (T020*(Z11 - 3*Z12)^4*(267360575105 + 205310511360*z3^2 + 
       94299033600*z3^3 + 280162374912*z3z5 - 222827383440*z4 - 
       1440*z3*(-379241423 + 9066088*z4 - 335497980*z5) + 1050080441760*z5 - 
       679839004800*z6 + 2078365803840*z7 - 1629089131824*z8 + 
       1884295411200*z9))/583200 - 
    (2*T020*T202*(375070045725 + 301502004480*z3^2 + 95064422400*z3^3 + 
       247940434944*z3z5 - 275714161200*z4 + 1232670896640*z5 + 
       4320*z3*(217676609 + 9748368*z4 + 58446300*z5) - 556275355200*z6 + 
       2550672999360*z7 - 1273796186688*z8 + 1945372985600*z9))/2025 + 
    (T020*(Z11 - 3*Z12)^3*(Z11 + Z12)*(305844386045 + 220695406080*z3^2 + 
       103952793600*z3^3 + 285156723456*z3z5 - 208409006160*z4 - 
       480*z3*(-1159652983 + 30422016*z4 - 1133670540*z5) + 
       1083087540960*z5 - 646158864000*z6 + 2119111044480*z7 - 
       1624991324112*z8 + 2104078796800*z9))/48600 + 
    (T002*T020*(Z11 - 3*Z12)^2*(612017692965 + 443706258240*z3^2 + 
       199190937600*z3^3 + 545165282304*z3z5 - 381290507280*z4 - 
       720*z3*(-1526280767 + 32533128*z4 - 1427628960*z5) + 
       1987378397280*z5 - 1159417260000*z6 + 3971472393600*z7 - 
       3044554060608*z8 + 4029414809600*z9))/12150 + 
    (32*T200*T220*(153585000*z3^2 + 12902400*z3^3 - 
       45*z3*(-12900269 + 1316736*z4 + 7225920*z5) + 
       2*(-63498180 - 43984944*z3z5 - 202383090*z4 + 424568610*z5 - 
         134410950*z6 + 500956875*z7 + 163391013*z8 + 95244800*z9)))/675 + 
    T020*T200*(Z11 - 3*Z12)^2*((127424064*z3^2)/5 + (86736896*z3^3)/9 + 
      z3*(77767016 + (83272192*z4)/45 + 36951936*z5) + 
      (170392392145 + 103644251136*z3z5 - 91546362720*z4 + 510127439040*z5 - 
        215446939200*z6 + 817480630080*z7 - 521466766272*z8 + 
        804592025600*z9)/4050))}


==> anc/rge_2hdm_groebner_basis.m2 <==
-- this is the default weight for the invariants
defaultWeight = 
{


                0, -- {2,0,0}
                0, -- {3,0,0}

                0, -- {0,2,0}
                0, -- {0,1,1}
                0, -- {0,0,2}

                0, -- {1,2,0}
                0, -- {1,0,2}
                3, -- {1,1,1}

                1, -- {2,2,0}
                0, -- {2,0,2}
                2, -- {2,1,1}

                5, -- {1,2,1}
                5, -- {1,1,2}

                5, -- {2,2,1}
                5, -- {2,1,2}

                5, -- {3,2,1}
                5, -- {3,1,2}

                7, -- {3,3,0}
                6, -- {3,0,3}

		0, -- trL
		0, -- L0
		0 -- M0

	};


currentWeight = defaultWeight;


-- this defines a ring generated by various zetas 
-- that appear in 6-loop RGE with rational coefficients 
FF = (QQ[z3,z4,z5,z6,z7,z8,z3z5,z9])

-- here multidegree (\alpha,\beta) counts the number of self-couplings "\alpha" and mass parameters "\beta" 
-- entering the invariant 

R = FF[T200,T300, T020,T011,T002,T120,T102,T111,T220,T202,T211,T121,T112,T221,T212,T321,T312,T330,T303,
	Z11,Z12, Y1,
        Degrees => {

                {2,0}, -- {2,0,0}
                {3,0}, -- {3,0,0}

                {0,2}, -- {0,2,0}
                {1,1}, -- {0,1,1}
                {2,0}, -- {0,0,2}

                {1,2}, -- {1,2,0}
                {3,0}, -- {1,0,2}
                {2,1}, -- {1,1,1}

                {2,2}, -- {2,2,0}
                {4,0}, -- {2,0,2}
                {3,1}, -- {2,1,1}

                {2,2}, -- {1,2,1}
                {3,1}, -- {1,1,2}

                {3,2}, -- {2,2,1}
                {4,1}, -- {2,1,2}

                {4,2}, -- {3,2,1}
                {5,1}, -- {3,1,2}

                {3,3}, -- {3,3,0}
                {6,0}, -- {3,0,3}

		{1,0}, -- trL
		{1,0}, -- L0
		{0,1}  -- M0
                },
	Weights => currentWeight,
	Join => false -- this does not add additional level of degree to constructions like Q[x][y]
                ];


<< "default weights are :" <<  vars R || matrix {currentWeight} << endl


-- this defines an ideal of relations between invariants

-- load syzygies that define the ideal
syzygies = flatten value get "syzygies/first_syzygies_2hdm_63.m"

Ideal2HDM = ideal(syzygies)

-- Groebner basis can be constucted and used to find 
-- a normal form of the ring element 
GB = gb(mingens Ideal2HDM,Syzygies=>true);

-- List of odd and even invariants
OddInvariants = {T121, T112, T221, T212, T321, T312, T330, T303};
EvenInvariants = {Y1, Z11, Z12, T200, T300, T020, T011, T002, T120, T102, T111, T220, T202, T211};

-- functions to load expressions for beta-functions

getRGEoddInv = x->(value get("rge/odd/" | toString(x) |"_rge_1_6.m"));
getRGEevenInv = x->(value get("rge/even/" | toString(x) |"_rge_1_6.m"));

getRGEinv = x-> (if isMember(x,OddInvariants) 
		then getRGEoddInv(x)   
		else getRGEevenInv(x));

-- functions to load expressions for beta-functions

-- loading 6 loop beta functions for all 
-- elements of the generating set = variables of the ring 

varsRGE = apply(flatten entries vars R, getRGEinv);

-- a function that given l returns a vector of l-loop RGE for ring variables set
iRGE = l->matrix{(apply(varsRGE,x->x_(l-1)))};



--- this is l-loop contribution to the beta function for an element from the Invariant Ring 

betaLcontrib = (l,rel) -> first (flatten entries ((iRGE(l)*(transpose diff(vars R,rel)))%GB));

--- this is l-loop beta function for an element from the Invariant Ring 

betaInvariants = (l,rel) -> (if l>=1 and l<=6 
	then sum(l,i->betaLcontrib(i+1,rel)) 
	else toString(l) | " loop running is not implemented");

-- one-loop RGE for generating set
<<"Even invariants, one-loop RGE:" << endl;

scan(
	EvenInvariants,
	x -> ( <<"beta_{" | toString(x) | "}  = " |  toString(betaInvariants(1,x)) << endl)
	);

<<endl << "Odd invariants, one-loop RGE:" << endl;

scan(
	OddInvariants,
	x -> ( <<"beta_{" | toString(x) | "}  = " |  toString(betaInvariants(1,x)) <<  endl)
	);


--
--
-- here we check the RG-invariance of the syzygies
-- this takes time since we reduce to the normal 
-- form only at the final stage
--

loop = 6

scan(
	flatten entries mingens Ideal2HDM,
	x->(<<"checking at " << toString(loop) <<" loop the RG invariantce of syzygy with leading term: " << toString(leadTerm(x)) << " -> " << 
	betaInvariants(loop,x) << endl));
	



==> anc/rge_2hdm_quotient_ring.m2 <==
-- this is the default weight for the invariants
defaultWeight = 
{


                0, -- {2,0,0}
                0, -- {3,0,0}

                0, -- {0,2,0}
                0, -- {0,1,1}
                0, -- {0,0,2}

                0, -- {1,2,0}
                0, -- {1,0,2}
                3, -- {1,1,1}

                1, -- {2,2,0}
                0, -- {2,0,2}
                2, -- {2,1,1}

                5, -- {1,2,1}
                5, -- {1,1,2}

                5, -- {2,2,1}
                5, -- {2,1,2}

                5, -- {3,2,1}
                5, -- {3,1,2}

                7, -- {3,3,0}
                6, -- {3,0,3}

		0, -- trL
		0, -- L0
		0 -- M0

	};


currentWeight = defaultWeight;


-- this defines a ring generated by various zetas 
-- that appear in 6-loop RGE with rational coefficients 
FF = (QQ[z3,z4,z5,z6,z7,z8,z3z5,z9])

-- here multidegree (\alpha,\beta) counts the number of self-couplings "\alpha" and mass parameters "\beta" 
-- entering the invariant 
R = FF[T200,T300, T020,T011,T002,T120,T102,T111,T220,T202,T211,T121,T112,T221,T212,T321,T312,T330,T303,
	Z11,Z12, Y1,
        Degrees => {

                {2,0}, -- {2,0,0}
                {3,0}, -- {3,0,0}

                {0,2}, -- {0,2,0}
                {1,1}, -- {0,1,1}
                {2,0}, -- {0,0,2}

                {1,2}, -- {1,2,0}
                {3,0}, -- {1,0,2}
                {2,1}, -- {1,1,1}

                {2,2}, -- {2,2,0}
                {4,0}, -- {2,0,2}
                {3,1}, -- {2,1,1}

                {2,2}, -- {1,2,1}
                {3,1}, -- {1,1,2}

                {3,2}, -- {2,2,1}
                {4,1}, -- {2,1,2}

                {4,2}, -- {3,2,1}
                {5,1}, -- {3,1,2}

                {3,3}, -- {3,3,0}
                {6,0}, -- {3,0,3}

		{1,0}, -- trL
		{1,0}, -- L0
		{0,1}  -- M0
                },
	Weights => currentWeight,
	Join => false -- this does not add additional level of degree to constructions like Q[x][y]
                ];


<< "default weights are :" <<  vars R || matrix {currentWeight} << endl


-- this defines an ideal of relations between invariants

-- load syzygies that define the ideal
syzygies = flatten value get "syzygies/first_syzygies_2hdm_63.m"



Ideal2HDM = ideal(syzygies)

-- Groebner basis can be constucted and used to find 
-- a normal form of the ring element 
--
-- GB = gb(mingens Ideal2HDM,Syzygies=>true);
--
--  However, it is possible to define a qutient ring explicitly
--  Macaulay2 will automatically reduce the ring element
--

RI = R/Ideal2HDM; 




-- List of odd and even invariants
OddInvariants = {T121, T112, T221, T212, T321, T312, T330, T303};
EvenInvariants = {Y1, Z11, Z12, T200, T300, T020, T011, T002, T120, T102, T111, T220, T202, T211};

-- functions to load expressions for beta-functions

getRGEoddInv = x->(value get("rge/odd/" | toString(x) |"_rge_1_6.m"));
getRGEevenInv = x->(value get("rge/even/" | toString(x) |"_rge_1_6.m"));

getRGEinv = x-> (if isMember(x,OddInvariants) 
		then getRGEoddInv(x)   
		else getRGEevenInv(x));

-- functions to load expressions for beta-functions

-- loading 6 loop beta functions for all 
-- elements of the generating set = variables of the ring 

varsRGE = apply(flatten entries vars RI, getRGEinv);

-- a function that given l returns a vector of l-loop RGE for ring variables set
iRGE = l->matrix{(apply(varsRGE,x->x_(l-1)))};


-- this is l-loop contribution to the beta function 
-- for an element from the Invariant Ring
-- here we explicitly find the normal form by taking the remainder wrt 
-- Groebner basis 
betaLcontrib = (l,rel) -> first (flatten entries ((iRGE(l)*(transpose diff(vars R,rel)))));

--- this is l-loop beta function for an element from the Invariant Ring 
betaInvariants = (l,rel) -> (if l>=1 and l<=6 
	then sum(l,i->betaLcontrib(i+1,rel)) 
	else toString(l) | " loop running is not implemented");

-- one-loop RGE for generating set
<<"Even invariants, one-loop RGE:" << endl;

scan(
	EvenInvariants,
	x -> ( <<"beta_{" | toString(x) | "}  = " |  toString(betaInvariants(1,x)) << endl));

<<endl << "Odd invariants, one-loop RGE:" << endl;

scan(
	OddInvariants,
	x -> ( <<"beta_{" | toString(x) | "}  = " |  toString(betaInvariants(1,x)) <<  endl));


-- check that syzygies (minimal generators of the ideal) are (immediately) reduced to zero in RI
scan(
	flatten entries mingens Ideal2HDM,
	x->(<<"checking normal form of syzygy with leading term: " << toString(leadTerm(x)) << " -> " << 
	sub(x,RI) << endl)
	);


end


==> anc/syzygies/first_syzygies_2hdm_63.m <==
{T111^2-(2/3)*T011*T211+(1/3)*T002*T220+(1/3)*T200*T011^2-(1/3)*T200*T020*T002-T120*T102+(1/3)*T020*T202, T111*T211-2*T200*T011*T111-(1/2)*T102*T220-3*T300*T011^2+3*T300*T020*T002+T200*T002*T120+T200*T020*T102-(1/2)*T120*T202, T111*T112+T102*T121-T002*T221-T011*T212, T111*T121+T120*T112-T011*T221-T020*T212, T211^2+36*T300*T011*T111+2*T200*T011*T211-T200*T002*T220-T220*T202+T200^2*T011^2-T200^2*T020*T002-18*T300*T002*T120-18*T300*T020*T102-T200*T020*T202, T011*T303-(1/3)*T202*T112+T102*T212-(1/3)*T002*T312, T020*T303-(1/3)*T202*T121+T102*T221+(2/3)*T002*T321-T011*T312, T002*T330-(1/3)*T220*T112+T120*T212-T011*T321+(2/3)*T020*T312, T011*T330-(1/3)*T220*T121+T120*T221-(1/3)*T020*T321, T211*T112-T200*T002*T121-T200*T011*T112+3*T102*T221+T002*T321-T011*T312, T211*T121-T200*T011*T121-T200*T020*T112+3*T120*T212-T011*T321+T020*T312, T111*T212-(1/3)*T200*T002*T121+(1/3)*T202*T121-(1/3)*T200*T011*T112-(1/3)*T002*T321+(1/3)*T011*T312, T111*T221+(1/3)*T220*T112-(1/3)*T200*T011*T121-(1/3)*T200*T020*T112+(1/3)*T011*T321-(1/3)*T020*T312, T112^2+2*T011*T102*T111-(2/3)*T011*T002*T211+(1/3)*T002^2*T220-(1/3)*T200*T011^2*T002+(1/3)*T200*T020*T002^2-T002*T120*T102-T020*T102^2+(1/3)*T011^2*T202, T121*T112+T002*T120*T111+T020*T102*T111-T011^2*T211+(1/3)*T020*T002*T211+(1/3)*T011*T002*T220+T200*T011^3-T200*T020*T011*T002-2*T011*T120*T102+(1/3)*T020*T011*T202, T121^2+2*T011*T120*T111-(2/3)*T020*T011*T211+(1/3)*T011^2*T220-(1/3)*T200*T020*T011^2+(1/3)*T200*T020^2*T002-T002*T120^2-T020*T120*T102+(1/3)*T020^2*T202, T120*T303+2*T300*T002*T121-(2/3)*T200*T102*T121+6*T300*T011*T112+(2/3)*T200*T002*T221+(2/3)*T202*T221+2*T200*T011*T212-(1/3)*T102*T321, T102*T330+(2/3)*T220*T212+6*T300*T011*T121+2*T300*T020*T112-(2/3)*T200*T120*T112+2*T200*T011*T221+(2/3)*T200*T020*T212-(1/3)*T120*T312, T211*T212+6*T300*T002*T121+6*T300*T011*T112+T200*T002*T221+T202*T221+T200*T011*T212, T211*T221+T220*T212+6*T300*T011*T121+6*T300*T020*T112+T200*T011*T221+T200*T020*T212, T111*T312-T200*T102*T121+6*T300*T011*T112+T202*T221+2*T200*T011*T212-T102*T321, T111*T321+T220*T212+6*T300*T011*T121-T200*T120*T112+2*T200*T011*T221-T120*T312, T111*T303+2*T300*T002*T112+(1/3)*T200*T102*T112+(2/3)*T200*T002*T212-(1/3)*T202*T212-(1/3)*T102*T312, T111*T330-(1/3)*T220*T221+2*T300*T020*T121+(1/3)*T200*T120*T121+(2/3)*T200*T020*T221-(1/3)*T120*T321, T112*T212-(2/3)*T200*T011*T002*T111+(1/3)*T011*T111*T202+(1/3)*T011*T102*T211-(1/6)*T002*T102*T220+T300*T011^2*T002-T300*T020*T002^2+(1/3)*T200*T002^2*T120+(1/3)*T200*T011^2*T102-(1/6)*T002*T120*T202-(1/3)*T020*T102*T202, T121*T212-T200*T011^2*T111+(1/3)*T200*T020*T002*T111+(1/3)*T020*T111*T202+(1/3)*T002*T120*T211-(1/6)*T011*T102*T220-3*T300*T011^3+3*T300*T020*T011*T002+(1/3)*T200*T011*T002*T120+(1/3)*T200*T020*T011*T102-(1/2)*T011*T120*T202, T112*T221+(1/3)*T002*T111*T220-T200*T011^2*T111+(1/3)*T200*T020*T002*T111+(1/3)*T020*T102*T211-(1/2)*T011*T102*T220-3*T300*T011^3+3*T300*T020*T011*T002+(1/3)*T200*T011*T002*T120+(1/3)*T200*T020*T011*T102-(1/6)*T011*T120*T202, T121*T221+(1/3)*T011*T111*T220-(2/3)*T200*T020*T011*T111+(1/3)*T011*T120*T211-(1/3)*T002*T120*T220-(1/6)*T020*T102*T220+T300*T020*T011^2-T300*T020^2*T002+(1/3)*T200*T011^2*T120+(1/3)*T200*T020^2*T102-(1/6)*T020*T120*T202, T220*T303-(2/3)*T200^2*T002*T121+12*T300*T102*T121+(2/3)*T200*T202*T121-2*T200^2*T011*T112-6*T300*T002*T221+2*T200*T102*T221-18*T300*T011*T212-(1/3)*T202*T321, T202*T330+(2/3)*T200*T220*T112-(1/3)*T220*T312-2*T200^2*T011*T121-(2/3)*T200^2*T020*T112+12*T300*T120*T112-18*T300*T011*T221-6*T300*T020*T212+2*T200*T120*T212, T211*T312+18*T300*T102*T121+T200*T202*T121-2*T200^2*T011*T112+3*T200*T102*T221-18*T300*T011*T212-T202*T321, T211*T321+T200*T220*T112-T220*T312-2*T200^2*T011*T121+18*T300*T120*T112-18*T300*T011*T221+3*T200*T120*T212, T211*T303-(2/3)*T200^2*T002*T112-6*T300*T102*T112-(1/3)*T200*T202*T112-6*T300*T002*T212-T200*T102*T212-(1/3)*T202*T312, T211*T330-(1/3)*T200*T220*T121-(1/3)*T220*T321-(2/3)*T200^2*T020*T121-6*T300*T120*T121-6*T300*T020*T221-T200*T120*T221, T112*T312+6*T300*T011*T002*T111-T200*T011*T102*T111+(2/3)*T200*T011*T002*T211+(1/3)*T011*T202*T211-(1/2)*T102^2*T220-(1/3)*T002*T220*T202-3*T300*T011^2*T102-3*T300*T020*T002*T102+T200*T002*T120*T102-(1/3)*T200*T011^2*T202-(1/3)*T200*T020*T002*T202+(1/2)*T120*T102*T202, T121*T312-18*T300*T011^2*T111+T200*T020*T102*T111-T120*T111*T202-2*T200*T011^2*T211+T120*T102*T211-(1/3)*T020*T202*T211+(2/3)*T200*T011*T002*T220+(1/3)*T011*T220*T202+6*T300*T011*T002*T120+12*T300*T020*T011*T102-T200*T011*T120*T102+(4/3)*T200*T020*T011*T202, T112*T321+36*T300*T011^2*T111-6*T300*T020*T002*T111-T200*T002*T120*T111-2*T200*T020*T102*T111+T120*T111*T202+(1/3)*T002*T220*T211+4*T200*T011^2*T211-(2/3)*T200*T020*T002*T211-T120*T102*T211+(2/3)*T020*T202*T211-(4/3)*T200*T011*T002*T220-T011*T220*T202-12*T300*T011*T002*T120-18*T300*T020*T011*T102+3*T200*T011*T120*T102-2*T200*T020*T011*T202, T121*T321+6*T300*T020*T011*T111-T200*T011*T120*T111+(1/3)*T011*T220*T211+(2/3)*T200*T020*T011*T211-(1/3)*T200*T011^2*T220-(1/3)*T200*T020*T002*T220+(1/2)*T120*T102*T220-(1/3)*T020*T220*T202-3*T300*T011^2*T120-3*T300*T020*T002*T120+T200*T020*T120*T102-(1/2)*T120^2*T202, T212^2+4*T300*T011*T002*T111+(2/9)*T200*T011*T002*T211+(2/9)*T011*T202*T211-(1/9)*T200*T002^2*T220-(1/9)*T002*T220*T202-(1/9)*T200^2*T011^2*T002+(1/9)*T200^2*T020*T002^2-2*T300*T002^2*T120-2*T300*T011^2*T102-(1/9)*T200*T011^2*T202-(1/9)*T020*T202^2, T221*T212+6*T300*T011^2*T111-2*T300*T020*T002*T111+(1/9)*T002*T220*T211+(1/3)*T200*T011^2*T211-(1/9)*T200*T020*T002*T211+(1/9)*T020*T202*T211-(1/9)*T200*T011*T002*T220-(2/9)*T011*T220*T202+(1/3)*T200^2*T011^3-(1/3)*T200^2*T020*T011*T002-2*T300*T011*T002*T120-2*T300*T020*T011*T102-(1/9)*T200*T020*T011*T202, T221^2+4*T300*T020*T011*T111+(2/9)*T011*T220*T211-(1/9)*T002*T220^2+(2/9)*T200*T020*T011*T211-(1/9)*T200*T011^2*T220-(1/9)*T020*T220*T202-(1/9)*T200^2*T020*T011^2+(1/9)*T200^2*T020^2*T002-2*T300*T011^2*T120-2*T300*T020^2*T102-(1/9)*T200*T020^2*T202, T112*T303+2*T300*T002^2*T111+(1/3)*T200*T002*T102*T111+(1/3)*T102*T111*T202+(2/9)*T200*T002^2*T211-(1/3)*T102^2*T211-(1/9)*T002*T202*T211-2*T300*T011*T002*T102-(1/3)*T200*T011*T102^2-(2/9)*T200*T011*T002*T202+(1/9)*T011*T202^2, T121*T303-6*T300*T011*T002*T111+T200*T011*T102*T111-(2/3)*T200*T011*T002*T211-(1/3)*T011*T202*T211+(2/9)*T200*T002^2*T220+(1/6)*T102^2*T220+(2/9)*T002*T220*T202+2*T300*T002^2*T120+3*T300*T011^2*T102+T300*T020*T002*T102-(2/3)*T200*T002*T120*T102-(1/3)*T200*T020*T102^2+(1/3)*T200*T011^2*T202+(1/9)*T200*T020*T002*T202-(1/6)*T120*T102*T202+(1/9)*T020*T202^2, T112*T330-6*T300*T020*T011*T111+T200*T011*T120*T111-(1/3)*T011*T220*T211+(1/9)*T002*T220^2-(2/3)*T200*T020*T011*T211+(1/3)*T200*T011^2*T220+(1/9)*T200*T020*T002*T220-(1/6)*T120*T102*T220+(2/9)*T020*T220*T202+3*T300*T011^2*T120+T300*T020*T002*T120-(1/3)*T200*T002*T120^2+2*T300*T020^2*T102-(2/3)*T200*T020*T120*T102+(2/9)*T200*T020^2*T202+(1/6)*T120^2*T202, T121*T330+(1/3)*T120*T111*T220+2*T300*T020^2*T111+(1/3)*T200*T020*T120*T111-(1/9)*T020*T220*T211+(1/9)*T011*T220^2+(2/9)*T200*T020^2*T211-(1/3)*T120^2*T211-(2/9)*T200*T020*T011*T220-2*T300*T020*T011*T120-(1/3)*T200*T011*T120^2, T212*T312-(2/3)*T200^2*T011*T002*T111+6*T300*T011*T102*T111+(1/3)*T200*T011*T111*T202-2*T300*T011*T002*T211+(1/3)*T200*T011*T102*T211-(1/3)*T200*T002*T102*T220-(1/6)*T102*T220*T202+(1/3)*T200^2*T011^2*T102+(1/3)*T200^2*T020*T002*T102-6*T300*T002*T120*T102+T300*T011^2*T202+T300*T020*T002*T202-(1/3)*T200*T002*T120*T202+(1/6)*T120*T202^2, T221*T312-(1/3)*T111*T220*T202+2*T200^2*T011^2*T111-6*T300*T020*T102*T111-(1/3)*T200*T020*T111*T202+(1/3)*T102*T220*T211+6*T300*T011^2*T211-(1/3)*T200*T020*T102*T211-2*T300*T011*T002*T220+(1/3)*T200*T011*T102*T220-(2/3)*T200^2*T011*T002*T120-(4/3)*T200^2*T020*T011*T102+6*T300*T011*T120*T102-4*T300*T020*T011*T202+(1/3)*T200*T011*T120*T202, T212*T321-T200^2*T011^2*T111+(1/3)*T200^2*T020*T002*T111+6*T300*T020*T102*T111+(1/3)*T200*T020*T111*T202-(1/6)*T102*T220*T211-3*T300*T011^2*T211+T300*T020*T002*T211+(1/3)*T200*T020*T102*T211+(1/6)*T120*T202*T211-(1/3)*T200*T011*T102*T220+(2/3)*T200^2*T020*T011*T102-6*T300*T011*T120*T102+2*T300*T020*T011*T202-(1/3)*T200*T011*T120*T202, T221*T321+(1/3)*T200*T011*T111*T220-(2/3)*T200^2*T020*T011*T111+6*T300*T011*T120*T111+(1/6)*T102*T220^2-2*T300*T020*T011*T211+(1/3)*T200*T011*T120*T211+T300*T011^2*T220+T300*T020*T002*T220-(1/3)*T200*T020*T102*T220-(1/6)*T120*T220*T202+(1/3)*T200^2*T011^2*T120+(1/3)*T200^2*T020*T002*T120-6*T300*T020*T120*T102-(1/3)*T200*T020*T120*T202, T212*T303-(2/9)*T200^2*T002^2*T111-2*T300*T002*T102*T111-(1/9)*T200*T002*T111*T202+(1/9)*T111*T202^2-(2/3)*T300*T002^2*T211-(1/9)*T200*T002*T102*T211-(1/9)*T102*T202*T211+(2/9)*T200^2*T011*T002*T102+2*T300*T011*T102^2+(2/3)*T300*T011*T002*T202+(2/9)*T200*T011*T102*T202, T221*T303+(2/3)*T200^2*T011*T002*T111-6*T300*T011*T102*T111-(1/3)*T200*T011*T111*T202+2*T300*T011*T002*T211-(1/3)*T200*T011*T102*T211-(2/3)*T300*T002^2*T220+(2/9)*T200*T002*T102*T220+(1/18)*T102*T220*T202-(2/9)*T200^2*T002^2*T120-(1/3)*T200^2*T011^2*T102-(1/9)*T200^2*T020*T002*T102+4*T300*T002*T120*T102+2*T300*T020*T102^2-T300*T011^2*T202-(1/3)*T300*T020*T002*T202+(2/9)*T200*T002*T120*T202+(2/9)*T200*T020*T102*T202-(1/18)*T120*T202^2, T212*T330-(1/3)*T200*T011*T111*T220+(2/3)*T200^2*T020*T011*T111-6*T300*T011*T120*T111-(1/18)*T102*T220^2+2*T300*T020*T011*T211-(1/3)*T200*T011*T120*T211-T300*T011^2*T220-(1/3)*T300*T020*T002*T220+(2/9)*T200*T002*T120*T220+(2/9)*T200*T020*T102*T220+(1/18)*T120*T220*T202-(1/3)*T200^2*T011^2*T120-(1/9)*T200^2*T020*T002*T120+2*T300*T002*T120^2-(2/9)*T200^2*T020^2*T102+4*T300*T020*T120*T102-(2/3)*T300*T020^2*T202+(2/9)*T200*T020*T120*T202, T221*T330+(1/9)*T111*T220^2-(1/9)*T200*T020*T111*T220-(2/9)*T200^2*T020^2*T111-2*T300*T020*T120*T111-(1/9)*T120*T220*T211-(2/3)*T300*T020^2*T211-(1/9)*T200*T020*T120*T211+(2/3)*T300*T020*T011*T220+(2/9)*T200*T011*T120*T220+(2/9)*T200^2*T020*T011*T120+2*T300*T011*T120^2, T312^2-4*T200^2*T011*T102*T111-12*T300*T011*T111*T202-12*T300*T011*T102*T211-(4/3)*T200*T011*T202*T211-T200*T102^2*T220+(1/3)*T220*T202^2+(4/3)*T200^3*T011^2*T002-36*T300^2*T011^2*T002+T200^2*T020*T102^2-18*T300*T120*T102^2+6*T300*T020*T102*T202-2*T200*T120*T102*T202+(1/3)*T200*T020*T202^2, T321*T312+54*T200*T300*T011^2*T111-6*T200*T300*T020*T002*T111-2*T200^2*T002*T120*T111-2*T200^2*T020*T102*T111-18*T300*T120*T102*T111+(2/3)*T200*T002*T220*T211+(1/3)*T220*T202*T211+6*T200^2*T011^2*T211-(2/3)*T200^2*T020*T002*T211-3*T200*T120*T102*T211+(2/3)*T200*T020*T202*T211-(8/3)*T200^2*T011*T002*T220-9*T300*T011*T102*T220-(7/3)*T200*T011*T220*T202+2*T200^3*T011^3-54*T300^2*T011^3-(2/3)*T200^3*T020*T011*T002+18*T300^2*T020*T011*T002-24*T200*T300*T011*T002*T120-24*T200*T300*T020*T011*T102+T200^2*T011*T120*T102-(8/3)*T200^2*T020*T011*T202-9*T300*T011*T120*T202, T321^2-12*T300*T011*T111*T220-4*T200^2*T011*T120*T111-(4/3)*T200*T011*T220*T211+(1/3)*T200*T002*T220^2+(1/3)*T220^2*T202-12*T300*T011*T120*T211+6*T300*T002*T120*T220-2*T200*T120*T102*T220+(4/3)*T200^3*T020*T011^2-36*T300^2*T020*T011^2+T200^2*T002*T120^2-18*T300*T120^2*T102-T200*T120^2*T202, T312*T303-(2/3)*T200^2*T002*T102*T111-6*T300*T102^2*T111-2*T300*T002*T111*T202-(2/3)*T200*T102*T111*T202-2*T300*T002*T102*T211-(1/3)*T200*T102^2*T211-(2/9)*T200*T002*T202*T211+(1/9)*T202^2*T211+(4/9)*T200^3*T011*T002^2-12*T300^2*T011*T002^2-(1/3)*T200^2*T011*T102^2-2*T300*T011*T102*T202-(1/9)*T200*T011*T202^2, T321*T303-2*T200^2*T011*T102*T111-6*T300*T011*T111*T202-6*T300*T011*T102*T211-(2/3)*T200*T011*T202*T211+T300*T002*T102*T220-(1/3)*T200*T102^2*T220+(1/9)*T200*T002*T220*T202+(1/9)*T220*T202^2+(2/3)*T200^3*T011^2*T002-18*T300^2*T011^2*T002-(2/9)*T200^3*T020*T002^2+6*T300^2*T020*T002^2+(1/3)*T200^2*T002*T120*T102+(2/3)*T200^2*T020*T102^2-6*T300*T120*T102^2+T300*T002*T120*T202+4*T300*T020*T102*T202-(2/3)*T200*T120*T102*T202+(2/9)*T200*T020*T202^2, T303^2+(4/27)*T200^3*T002^3-4*T300^2*T002^3-(1/3)*T200^2*T002*T102^2-2*T300*T102^3-2*T300*T002*T102*T202-(1/3)*T200*T102^2*T202-(1/9)*T200*T002*T202^2+(1/27)*T202^3, T312*T330-6*T300*T011*T111*T220-2*T200^2*T011*T120*T111-(2/3)*T200*T011*T220*T211+(2/9)*T200*T002*T220^2+(1/9)*T220^2*T202-6*T300*T011*T120*T211+4*T300*T002*T120*T220+T300*T020*T102*T220-(2/3)*T200*T120*T102*T220+(1/9)*T200*T020*T220*T202+(2/3)*T200^3*T020*T011^2-18*T300^2*T020*T011^2-(2/9)*T200^3*T020^2*T002+6*T300^2*T020^2*T002+(2/3)*T200^2*T002*T120^2+(1/3)*T200^2*T020*T120*T102-6*T300*T120^2*T102+T300*T020*T120*T202-(1/3)*T200*T120^2*T202, T321*T330-2*T300*T020*T111*T220-(2/3)*T200*T120*T111*T220+(1/9)*T220^2*T211-(2/3)*T200^2*T020*T120*T111-6*T300*T120^2*T111-(2/9)*T200*T020*T220*T211-(1/9)*T200*T011*T220^2-2*T300*T020*T120*T211-(1/3)*T200*T120^2*T211-2*T300*T011*T120*T220+(4/9)*T200^3*T020^2*T011-12*T300^2*T020^2*T011-(1/3)*T200^2*T011*T120^2, T330*T303+(2/3)*T300*T002*T111*T220+6*T200*T300*T011^2*T111-(2/3)*T200*T300*T020*T002*T111-2*T300*T120*T102*T111+(2/3)*T300*T020*T111*T202+(4/27)*T200*T002*T220*T211+(1/27)*T220*T202*T211+(2/3)*T200^2*T011^2*T211-(2/27)*T200^2*T020*T002*T211+(2/3)*T300*T002*T120*T211+(2/3)*T300*T020*T102*T211-(1/3)*T200*T120*T102*T211+(4/27)*T200*T020*T202*T211-(8/27)*T200^2*T011*T002*T220-(7/3)*T300*T011*T102*T220-(11/27)*T200*T011*T220*T202+(2/3)*T200^3*T011^3-18*T300^2*T011^3-(14/27)*T200^3*T020*T011*T002+14*T300^2*T020*T011*T002-(8/3)*T200*T300*T011*T002*T120-(8/3)*T200*T300*T020*T011*T102-(1/3)*T200^2*T011*T120*T102-(8/27)*T200^2*T020*T011*T202-(7/3)*T300*T011*T120*T202, T330^2+(1/27)*T220^3-(1/9)*T200*T020*T220^2-2*T300*T020*T120*T220-(1/3)*T200*T120^2*T220+(4/27)*T200^3*T020^3-4*T300^2*T020^3-(1/3)*T200^2*T020*T120^2-2*T300*T120^3}

